Dressed AdS$_4$ black holes in M-theory from the 3d superconformal index

The superconformal index of 4d $\mathcal N\,{=}\,4$ SYM has been shown to exhibit a rich phase structure, whose holographic interpretation in AdS$_5$ involves (dual-)dressed black holes, gray galaxies, and graviton gas contributions. Here we extend the analysis to 3d CFTs, focusing on ABJM theory and the $\mathcal N=4$ ADHM theory. We study the microcanonical superconformal index with two independent charges at finite $N$ and obtain exact signed state degeneracies up to large charges. The results exhibit the black hole physics expected to emerge at large-$N$, including isolated black holes and black holes dressed by additional matter.

==> anc/ADHM/1-3_N3_Nf1_nd_Qmax360.txt <==
{1}
{0, 0}
{6, 3, 1}
{10, 6, 3, 1}
{18, 9, 9, 3, 1}
{39, 27, 19, 12, 6, 1}
{65, 27, 24, 21, 15, 6, 2}
{81, 8, 12, 18, 19, 15, 6, 1}
{150, 39, 45, 39, 36, 29, 21, 9, 2}
{192, 27, 69, 57, 39, 33, 31, 21, 9, 2}
{246, -21, 66, 66, 45, 30, 30, 29, 24, 9, 2}
{360, 66, 205, 168, 129, 90, 57, 45, 39, 27, 12, 2}
{454, 48, 219, 127, 117, 123, 94, 57, 45, 41, 30, 12, 3}
{528, -66, 0, -159, -82, 21, 75, 73, 48, 39, 39, 30, 12, 2}
{738, 93, 130, -54, 33, 50, 99, 138, 118, 75, 57, 49, 36, 15, 3}
{860, 72, 195, 270, 387, 210, 108, 105, 138, 121, 75, 54, 51, 36, 15, 3}
{1002, -128, -132, 237, 478, 282, 117, 0, 27, 93, 101, 66, 51, 49, 39, 15, 3}
{1287, 132, 228, 663, 639, 491, 456, 282, 132, 108, 156, 145, 93, 66, 59, 42, 18, 3}
{1491, 105, 399, 854, 276, 84, 366, 489, 366, 171, 117, 156, 149, 93, 66, 61, 45, 18, 4}
{1665, -209, -279, -294, -1238, -1233, -723, -189, 159, 183, 54, 36, 111, 128, 84, 60, 59, 45, 18, 3}
{2094, 180, 193, -252, -999, -456, -333, -369, -63, 294, 336, 178, 120, 174, 173, 111, 78, 69, 51, 21, 4}
{2338, 147, 543, 699, 1533, 2811, 2247, 1008, 240, 187, 408, 414, 216, 126, 174, 176, 111, 75, 71, 51, 21, 4}
{2610, -308, -450, -213, 2180, 3417, 2616, 1779, 813, -15, -144, 138, 243, 99, 48, 129, 156, 102, 72, 69, 54, 21, 4}
{3144, 237, 203, 39, 1527, -151, -1209, -3, 1014, 837, 186, 11, 288, 393, 223, 129, 192, 200, 129, 87, 79, 57, 24, 4}
{3500, 198, 753, 1337, 1434, -3837, -5077, -3132, -723, 1000, 1221, 561, 234, 408, 477, 261, 138, 192, 204, 129, 87, 81, 60, 24, 5}
{3816, -425, -672, -375, -779, -4959, -3207, -2533, -2622, -1473, 140, 678, 174, -116, 138, 300, 144, 57, 147, 183, 120, 81, 79, 60, 24, 4}
{4542, 303, 194, -432, -1935, -1348, 5997, 5676, 1908, -1170, -1512, -112, 657, 318, 30, 288, 456, 268, 141, 210, 228, 147, 99, 89, 66, 27, 5}
{4950, 258, 1011, 1608, 1248, 6483, 14156, 12117, 9162, 4928, 1020, -402, 437, 1116, 675, 245, 408, 534, 306, 147, 210, 231, 147, 96, 91, 66, 27, 5}
{5394, -560, -930, -462, 1438, 8865, 7689, 593, 2403, 5262, 4749, 1470, -492, -38, 651, 288, -106, 138, 363, 189, 69, 165, 211, 138, 93, 89, 69, 27, 5}
{6255, 378, 176, -690, -576, 1659, -12666, -22545, -17272, -8085, 111, 2898, 1197, -609, -148, 693, 438, 40, 288, 513, 313, 150, 228, 255, 165, 108, 99, 72, 30, 5}
{6805, 327, 1314, 2086, 1689, -3468, -22556, -22257, -15903, -14054, -9375, -1995, 2478, 1827, 147, 403, 1164, 798, 255, 408, 597, 351, 159, 228, 259, 165, 108, 101, 75, 30, 6}
{7305, -713, -1224, -582, 1231, -2079, -5166, 18288, 24999, 12495, -1190, -5868, -2229, 1846, 1578, -213, -99, 708, 411, -96, 138, 420, 234, 78, 183, 238, 156, 102, 99, 75, 30, 5}
{8406, 462, 149, -1098, -1608, -1779, 17592, 52338, 51628, 38556, 22992, 6500, -3126, -2571, 1015, 1170, -426, -228, 747, 561, 50, 288, 576, 358, 162, 246, 283, 183, 120, 109, 81, 33, 6}
{9020, 405, 1662, 2617, 1551, -99, 20022, 23313, -3162, -2536, 12207, 16671, 8037, -1092, -1947, 1431, 1866, 264, 314, 1221, 921, 265, 408, 654, 396, 168, 246, 286, 183, 117, 111, 81, 33, 6}
{9678, -884, -1554, -678, 1729, 4047, 9993, -39180, -86601, -75963, -42930, -9975, 8817, 8282, 534, -1353, 1353, 1689, -105, -196, 762, 534, -86, 138, 483, 279, 90, 201, 266, 174, 114, 109, 84, 33, 6}
{10944, 555, 113, -1578, -2070, 1330, -2712, -60810, -67901, -44781, -42885, -37779, -16512, 3348, 7082, 789, -1662, 817, 1362, -327, -326, 804, 684, 60, 288, 633, 403, 171, 264, 310, 201, 129, 119, 87, 36, 6}
{11730, 492, 2055, 3211, 1692, -1470, -13911, -26241, 58452, 101355, 65910, 11895, -19524, -17778, -1398, 5089, 822, -1302, 1357, 2118, 378, 216, 1275, 1044, 275, 408, 717, 441, 180, 264, 314, 201, 129, 121, 90, 36, 7}
{12456, -1073, -1920, -765, 2352, 2736, -6444, 32480, 146835, 158337, 125945, 88635, 38685, -3471, -13923, -2622, 4617, 1242, -1098, 1272, 1956, 3, -294, 819, 657, -76, 138, 540, 324, 99, 219, 293, 192, 123, 119, 90, 36, 6}
{14010, 657, 68, -2130, -2745, 809, 7344, 65214, 81082, -21936, -39357, 14919, 54432, 44319, 9812, -7635, -1845, 4315, 1008, -1641, 718, 1635, -210, -424, 858, 807, 70, 288, 696, 448, 183, 282, 338, 219, 141, 129, 96, 39, 7}
{14872, 588, 2493, 3868, 1656, -2514, 1771, 28935, -96048, -265549, -261318, -177873, -73366, 8964, 32643, 12261, -5709, -2556, 3586, 1023, -1386, 1230, 2391, 486, 118, 1332, 1167, 285, 408, 774, 486, 189, 282, 341, 219, 138, 131, 96, 39, 7}
{15786, -1280, -2322, -843, 3081, 3318, -288, -25916, -191511, -217575, -125230, -120252, -135252, -96045, -23946, 16785, 10307, -4491, -2238, 3931, 1500, -1239, 1145, 2229, 120, -392, 873, 780, -66, 138, 603, 369, 111, 237, 321, 210, 135, 129, 99, 39, 7}
{17535, 768, 14, -2754, -3438, 1443, 7782, -23511, -69341, 179205, 363183, 293337, 122928, -21414, -66035, -28989, 11064, 11590, -1890, -1248, 4093, 1347, -1800, 574, 1908, -102, -522, 915, 930, 80, 288, 753, 493, 192, 300, 365, 237, 150, 139, 102, 42, 7}
{18599, 693, 2976, 4588, 1566, -3600, -1168, -5049, 116619, 456024, 503904, 408393, 328689, 207855, 59412, -28801, -25338, 6123, 9508, -2529, -2115, 3641, 1434, -1545, 1094, 2664, 603, 20, 1386, 1290, 295, 408, 837, 531, 201, 300, 369, 237, 150, 141, 105, 42, 8}
{19593, -1505, -2760, -912, 3918, 4002, -3336, -7155, 136662, 181881, -165332, -289848, -121965, 81163, 145923, 73911, -11063, -24933, 597, 6786, -2925, -2088, 4101, 1980, -1392, 1000, 2502, 228, -490, 930, 903, -56, 138, 660, 414, 120, 255, 348, 228, 144, 139, 105, 42, 7}
{21678, 888, -49, -3450, -4185, 2291, 8739, 9183, 40709, -333606, -874686, -912165, -700644, -412608, -117845, 59259, 66624, 3631, -17013, 2478, 8594, -1323, -1461, 4265, 1833, -1950, 438, 2181, 15, -620, 969, 1053, 90, 288, 816, 538, 204, 318, 393, 255, 162, 149, 111, 45, 8}
{22830, 807, 3504, 5371, 1422, -5064, -1803, 14127, -26151, -443326, -485880, -133617, -102728, -273189, -316725, -165778, 8853, 57117, 13311, -11247, 2529, 7616, -2334, -2562, 3786, 1935, -1695, 949, 2937, 711, -78, 1443, 1413, 305, 408, 894, 576, 210, 318, 396, 255, 159, 151, 111, 45, 8}
{24042, -1748, -3234, -972, 4863, 4473, -5118, -9356, -60348, -101139, 685046, 1351698, 1236270, 739953, 208341, -118836, -147812, -27006, 35586, 9339, -12924, -147, 6150, -2757, -2640, 4227, 2472, -1542, 864, 2775, 345, -588, 984, 1026, -46, 138, 723, 459, 132, 273, 376, 246, 156, 149, 114, 45, 8}
{26352, 1017, -121, -4218, -4986, 3335, 11070, 2187, -41637, 240270, 1120542, 1201559, 896370, 813141, 697783, 364599, 15045, -110677, -42513, 22731, 9776, -9036, 2676, 8675, -1089, -2070, 4382, 2334, -2100, 293, 2454, 123, -718, 1026, 1176, 100, 288, 873, 583, 213, 336, 420, 273, 171, 159, 117, 48, 8}
{27736, 930, 4077, 6217, 1224, -6633, -1905, 12927, 22929, 310154, 257361, -951306, -1521429, -1053729, -260001, 271402, 324747, 96450, -57836, -33672, 21171, 12206, -6942, 2751, 8153, -2028, -3189, 3895, 2427, -1845, 813, 3210, 828, -176, 1497, 1536, 315, 408, 957, 621, 222, 336, 424, 273, 171, 161, 120, 48, 9}
{29040, -2009, -3744, -1023, 5916, 4935, -7359, -11999, 20316, 116358, -848327, -2322417, -2439984, -1996461, -1463802, -745944, -65882, 216858, 120390, -26202, -31335, 12624, 6403, -10797, -108, 6945, -2370, -3267, 4335, 2973, -1692, 719, 3048, 453, -686, 1041, 1149, -36, 138, 780, 504, 141, 291, 403, 264, 165, 159, 120, 48, 8}
{31734, 1155, -202, -5058, -5841, 4559, 13791, 2184, -10838, -129318, -1010385, -762768, 623061, 831429, 38524, -652953, -682623, -249818, 91938, 97752, -15492, -29559, 10149, 7235, -8313, 2451, 9604, -642, -2691, 4490, 2826, -2250, 157, 2727, 240, -816, 1080, 1299, 110, 288, 936, 628, 225, 354, 448, 291, 183, 169, 126, 51, 9}
{33218, 1062, 4695, 7126, 972, -8373, -1741, 15978, 15816, -143146, -165792, 2032644, 4024044, 3917184, 2829705, 1427625, 168828, -407550, -282119, 16158, 82053, -184, -18294, 14775, 10386, -7104, 2163, 9065, -1566, -3807, 4003, 2928, -1995, 668, 3483, 936, -274, 1554, 1659, 325, 408, 1014, 666, 231, 354, 451, 291, 180, 171, 126, 51, 9}
{34770, -2288, -4290, -1065, 7077, 5388, -10284, -15906, 7758, -7716, 700160, 2610411, 2240697, 1034605, 1127649, 1632054, 1437096, 594351, -114258, -219714, -12501, 67461, 3089, -18498, 10023, 5679, -11337, -930, 7849, -1902, -3885, 4443, 3465, -1842, 583, 3321, 570, -784, 1095, 1272, -26, 138, 843, 549, 153, 309, 431, 282, 177, 169, 129, 51, 9}
{37719, 1302, -292, -5970, -6750, 5963, 16422, 954, -19341, 14139, 662142, 155752, -3551244, -5589360, -4635039, -2402355, -268518, 789619, 630666, 56106, -163436, -36771, 44208, -2678, -20001, 9819, 7667, -8874, 1524, 10470, -174, -3309, 4598, 3327, -2400, 12, 3000, 348, -914, 1137, 1422, 120, 288, 993, 673, 234, 372, 475, 309, 192, 179, 132, 54, 9}
{39465, 1203, 5358, 8098, 666, -10284, -1381, 20871, 18297, 3768, 24402, -2405535, -5719332, -5444433, -4374858, -3913990, -2965746, -1293162, 110903, 461139, 116385, -115705, -39066, 39105, 3179, -12720, 15183, 11527, -7605, 1179, 9941, -1098, -4425, 4111, 3420, -2145, 532, 3756, 1053, -372, 1608, 1782, 335, 408, 1077, 711, 243, 372, 479, 309, 192, 181, 135, 54, 10}
{41121, -2585, -4872, -1098, 8346, 5832, -13464, -19005, 10146, 38874, -278191, -2071851, -428907, 4351643, 5554137, 3191094, 113998, -1575297, -1331442, -257352, 301617, 149373, -63998, -26652, 37119, 1775, -16212, 10443, 7257, -11760, -1932, 8698, -1434, -4503, 4551, 3966, -1992, 438, 3594, 678, -882, 1152, 1395, -16, 138, 900, 594, 162, 327, 458, 300, 186, 179, 135, 54, 9}
{44502, 1458, -391, -6954, -7713, 7547, 19260, -870, -24821, -2151, -172860, 312511, 6062319, 10881933, 10533275, 8534136, 5912982, 2640530, -29643, -896103, -367684, 175287, 139626, -44624, -29313, 26418, -4680, -19683, 10068, 9522, -9222, 522, 11337, 294, -3927, 4706, 3819, -2550, -124, 3273, 465, -1012, 1191, 1545, 130, 288, 1056, 718, 246, 390, 503, 327, 204, 189, 141, 57, 10}
{46360, 1353, 6066, 9133, 306, -12366, -868, 26475, 21741, -21135, -74340, 1611342, 5266843, 2337393, -2349672, -2012119, 1194186, 3314175, 2752605, 764331, -488511, -393151, 62028, 103902, -37325, -24195, 30282, 1761, -13692, 15183, 13497, -7887, 183, 10789, -630, -5043, 4219, 3921, -2295, 387, 4029, 1161, -470, 1665, 1905, 345, 408, 1134, 756, 252, 390, 506, 327, 201, 191, 141, 57, 10}
{48294, -2900, -5490, -1122, 9723, 6267, -17004, -22045, 13638, 31605, 30283, 971838, -1614525, -11934401, -17621802, -15873192, -10911004, -4952169, -122883, 1706718, 948591, -184614, -333189, 16899, 93240, -20920, -13581, 33300, 1078, -18075, 10065, 9229, -12033, -2925, 9565, -966, -5121, 4659, 4458, -2142, 302, 3867, 795, -980, 1206, 1518, -6, 138, 963, 639, 174, 345, 486, 318, 198, 189, 144, 57, 10}
{51960, 1623, -499, -8010, -8730, 9311, 22305, -3582, -33505, -6369, 91851, -54295, -5690700, -11803890, -8323232, -4745967, -5782530, -7185721, -5562567, -1878219, 723526, 899553, 47823, -233103, 4842, 77403, -24285, -19908, 25815, -4389, -21918, 9471, 11467, -9483, -471, 12185, 762, -4545, 4814, 4320, -2700, -269, 3546, 573, -1110, 1248, 1668, 140, 288, 1113, 763, 255, 408, 530, 345, 213, 199, 147, 60, 10}
{54110, 1512, 6819, 10231, -108, -14619, -202, 32202, 23811, -23975, -9150, -532872, -3101861, 4054098, 18678471, 23217119, 17612811, 8257503, 187843, -3227535, -2165058, 34152, 688029, 127827, -184646, -18150, 54717, -28719, -18000, 31746, 3208, -15954, 14466, 15423, -8154, -810, 11656, -162, -5661, 4327, 4413, -2445, 251, 4302, 1278, -568, 1719, 2028, 355, 408, 1197, 801, 264, 408, 534, 345, 213, 201, 150, 60, 11}
{56160, -3233, -6144, -1137, 11208, 6693, -20904, -25096, 20118, 41805, -19576, -450741, 1511322, 14993426, 24040155, 20865792, 17430398, 15519363, 11046729, 4185181, -930117, -1846143, -402839, 433662, 134979, -139801, -10773, 58419, -19271, -11004, 35490, 3207, -20271, 9306, 11146, -12294, -3918, 10413, -498, -5739, 4767, 4959, -2292, 157, 4140, 903, -1078, 1263, 1641, 4, 138, 1020, 684, 183, 363, 513, 336, 207, 199, 150, 60, 10}
{60306, 1797, -616, -9138, -9801, 11255, 25557, -6582, -41338, -7245, 47427, 2011, 3213555, 7787133, -5660032, -21950754, -22130694, -11089393, 708573, 6253056, 4655469, 570474, -1238523, -506831, 294879, 154887, -90050, 1824, 54561, -26180, -20391, 28029, -1796, -24042, 8679, 13376, -9750, -1464, 13052, 1230, -5163, 4922, 4812, -2850, -405, 3819, 690, -1208, 1302, 1791, 150, 288, 1176, 808, 267, 426, 558, 363, 225, 209, 156, 63, 11}
{62580, 1680, 7617, 11392, -576, -17043, 617, 38460, 25263, -33824, -24369, 191868, 1676883, -6815973, -31930476, -43723237, -39592311, -31699548, -21223349, -8576457, 1026171, 3577832, 1325613, -643071, -467086, 185856, 124947, -87527, -8811, 43035, -31113, -20355, 33804, 6051, -17997, 13689, 17331, -8415, -1803, 12504, 306, -6279, 4435, 4914, -2595, 106, 4575, 1386, -666, 1776, 2151, 365, 408, 1254, 846, 273, 426, 561, 363, 222, 211, 156, 63, 11}
{64938, -3584, -6834, -1143, 12801, 7110, -25164, -28237, 27537, 51633, -15613, -4836, -663078, -11660112, -17850249, 754227, 14277854, 8207754, -5247624, -12514064, -9591015, -2173437, 2021942, 1374594, -311901, -439456, 88587, 88362, -79403, 1953, 54510, -21081, -14637, 37284, 6192, -22254, 8520, 13054, -12561, -4911, 11280, -30, -6357, 4875, 5451, -2442, 21, 4413, 1020, -1176, 1317, 1764, 14, 138, 1083, 729, 195, 381, 541, 354, 219, 209, 159, 63, 11}
{69399, 1980, -742, -10338, -10926, 13379, 29016, -10023, -49508, -5721, 56718, -2312, -1343709, -4097172, 18821605, 56874765, 68618901, 57964207, 38421075, 16182675, -956177, -6663054, -3379245, 710983, 1157082, -84909, -337030, 78864, 93954, -59274, 11658, 55095, -27377, -24927, 29460, 1164, -26010, 7911, 15284, -10011, -2457, 13900, 1698, -5781, 5030, 5313, -3000, -550, 4092, 798, -1306, 1359, 1914, 160, 288, 1233, 853, 276, 444, 585, 381, 234, 219, 162, 66, 11}
{71995, 1857, 8460, 12616, -1098, -19638, 1589, 45249, 25839, -47746, -36642, 64281, -373022, 5160639, 31675797, 39453427, 19870506, 11925360, 20001545, 25785324, 19246191, 5861010, -2946621, -3104616, 15886, 957327, 77421, -240485, 66633, 69987, -74875, -2577, 46563, -31322, -25251, 35001, 9011, -19959, 12906, 19239, -8682, -2796, 13371, 774, -6897, 4543, 5406, -2745, -30, 4848, 1503, -764, 1830, 2274, 375, 408, 1317, 891, 285, 444, 589, 381, 234, 221, 165, 66, 12}
{74481, -3953, -7560, -1140, 14502, 7518, -29784, -31468, 35265, 60111, -19871, -57180, 230205, 6488922, 7718193, -37233543, -84285221, -88373349, -62517795, -27357865, 1207122, 12254046, 7672729, -187413, -2360544, -384467, 673128, 80946, -220907, 38058, 49728, -76008, 5343, 60111, -20161, -19572, 38376, 9106, -24216, 7752, 14962, -12822, -5904, 12128, 438, -6975, 4983, 5952, -2592, -124, 4686, 1128, -1274, 1374, 1887, 24, 138, 1140, 774, 204, 399, 568, 372, 228, 219, 165, 66, 11}
{79470, 2172, -877, -11610, -12105, 15683, 32682, -13905, -58112, -255, 77019, 6592, 72435, 1305807, -20856273, -71023875, -81755163, -64428563, -57053841, -53300652, -37693965, -13527507, 3785394, 6338808, 1124076, -1701153, -595220, 442866, 81849, -165136, 65130, 69060, -61712, 11658, 61416, -25748, -29784, 30495, 4096, -27972, 7128, 17192, -10278, -3450, 14767, 2166, -6399, 5138, 5805, -3150, -686, 4365, 915, -1404, 1413, 2037, 170, 288, 1296, 898, 288, 462, 613, 399, 246, 229, 171, 69, 12}
{82202, 2043, 9348, 13903, -1674, -22404, 2714, 52569, 26337, -60817, -44151, 67461, 102734, -2344764, -21759984, -14600962, 53546451, 98620173, 84157111, 38739786, -4028364, -22689536, -16206117, -1852458, 4242709, 1690182, -1019430, -529444, 358746, 104103, -124920, 68694, 55695, -80658, -5541, 52941, -29256, -30048, 36018, 11908, -21921, 12138, 21147, -8943, -3789, 14219, 1242, -7515, 4651, 5907, -2895, -175, 5121, 1611, -862, 1887, 2397, 385, 408, 1374, 936, 294, 462, 616, 399, 243, 231, 171, 69, 12}
{85026, -4340, -8322, -1128, 16311, 7917, -34764, -34789, 43839, 68109, -33758, -77316, 78099, -1712848, -660630, 58696146, 137804761, 151549740, 130898844, 106522617, 71703504, 28334571, -4026683, -12048816, -4087581, 2523378, 1817232, -523896, -456312, 246678, 46974, -147176, 48561, 45402, -82300, 519, 66300, -17818, -24276, 39393, 12029, -26178, 6969, 16870, -13089, -6897, 12995, 906, -7593, 5091, 6444, -2742, -260, 4959, 1245, -1372, 1428, 2010, 34, 138, 1203, 819, 216, 417, 596, 390, 240, 229, 174, 69, 12}
{90360, 2373, -1021, -12954, -13338, 18167, 36555, -18228, -67274, 6195, 96711, 16640, -105039, -318312, 13498370, 57196404, 34884132, -46502102, -74425062, -36514377, 16729270, 43103952, 32770989, 7326488, -6768084, -4572207, 1060260, 1492026, -323580, -421578, 175641, 30996, -122508, 77910, 71946, -67518, 5544, 67374, -23290, -34440, 31518, 6992, -29934, 6360, 19100, -10539, -4443, 15615, 2634, -7017, 5246, 6306, -3300, -831, 4638, 1023, -1502, 1470, 2160, 180, 288, 1353, 943, 297, 480, 640, 417, 255, 239, 177, 72, 12}
{93444, 2238, 10281, 15253, -2304, -25341, 3992, 60420, 26547, -74729, -48309, 85926, 42255, 185316, 9125133, -8164026, -128010831, -233911890, -241481245, -196660410, -130032675, -54568070, 3129645, 21928608, 10765506, -2803572, -4173177, 116039, 1177428, -138108, -289925, 200295, 50073, -107378, 78669, 62802, -85861, -12546, 58503, -26796, -34677, 37044, 14831, -23883, 11355, 23055, -9210, -4782, 15086, 1710, -8133, 4759, 6399, -3045, -311, 5394, 1728, -960, 1941, 2520, 395, 408, 1437, 981, 306, 480, 644, 417, 255, 241, 180, 72, 13}
{96408, -4745, -9120, -1107, 18228, 8307, -40104, -38200, 53259, 75531, -52765, -105618, 58905, 439051, -612555, -50602347, -128818788, -92444418, -16062318, -12648300, -57586110, -84352617, -64324438, -19783830, 9563304, 10261016, 51177, -3117000, -220713, 967671, -36537, -231155, 163614, 2043, -145292, 55281, 55509, -86532, -6858, 71661, -15385, -28911, 40419, 14925, -28140, 6201, 18778, -13350, -7890, 13843, 1374, -8211, 5199, 6945, -2892, -405, 5232, 1353, -1470, 1485, 2133, 44, 138, 1260, 864, 225, 435, 623, 408, 249, 239, 180, 72, 12}
{102318, 2583, -1174, -14370, -14625, 20831, 40635, -22992, -76994, 12942, 115302, 15701, -102495, 145974, -4188544, -29587020, 33018873, 226204882, 342132762, 317510484, 217680146, 95803188, -1350816, -39015632, -24507363, 1083441, 8174247, 1596465, -2197404, -445467, 669660, -82941, -231062, 146178, 1755, -128757, 82035, 84120, -70604, -1860, 72597, -20876, -39063, 32544, 9915, -31896, 5577, 21008, -10806, -5436, 16482, 3102, -7635, 5354, 6798, -3450, -967, 4911, 1140, -1600, 1524, 2283, 190, 288, 1416, 988, 309, 498, 668, 435, 267, 249, 186, 75, 13}
{105550, 2442, 11259, 16666, -2988, -28449, 5423, 68802, 26469, -89615, -47718, 120003, 79576, -199587, -2819418, 11956546, 141651183, 261951750, 222519223, 162298320, 163137387, 167937885, 123528669, 45640656, -11437515, -20550549, -3984885, 5357465, 1937688, -1585767, -521041, 507666, -52257, -150552, 198966, 33216, -119261, 79479, 75729, -88255, -19884, 63702, -24391, -39312, 38070, 17727, -25845, 10587, 24963, -9471, -5775, 15934, 2178, -8751, 4867, 6900, -3195, -456, 5667, 1836, -1058, 1998, 2643, 405, 408, 1494, 1026, 315, 498, 671, 435, 264, 251, 186, 75, 13}
{108882, -5168, -9954, -1077, 20253, 8688, -45804, -41701, 63525, 83400, -71020, -127722, 54927, 65459, -219594, 25315989, 72913617, -69635460, -323499639, -412148013, -318194835, -147674535, 2909929, 69484608, 51401772, 5822526, -14065170, -5993706, 3155153, 2004132, -963459, -370754, 462993, -44580, -143979, 174198, -5421, -160530, 53160, 68460, -88472, -14124, 76809, -12988, -33534, 41445, 17848, -30102, 5418, 20686, -13617, -8883, 14710, 1842, -8829, 5307, 7437, -3042, -541, 5505, 1470, -1568, 1539, 2256, 54, 138, 1323, 909, 237, 453, 651, 426, 261, 249, 189, 75, 13}
{115167, 2802, -1336, -15858, -15966, 23675, 44922, -28197, -87272, 20670, 133896, 1769, -147294, 56730, 1245359, 11395461, -59160396, -321456967, -487871643, -452268471, -386505866, -330447048, -231797097, -95586313, 10009659, 38155605, 13952331, -7440912, -5760405, 1780117, 1842765, -616629, -332407, 332076, -126372, -180205, 164091, 3711, -144602, 78021, 96915, -72284, -9045, 77778, -18480, -43698, 33570, 12811, -33858, 4809, 22916, -11067, -6429, 17330, 3570, -8253, 5462, 7299, -3600, -1112, 5184, 1248, -1698, 1581, 2406, 200, 288, 1473, 1033, 318, 516, 695, 453, 276, 259, 192, 78, 13}
{118781, 2655, 12282, 18142, -3726, -31728, 7007, 77715, 26103, -105653, -46395, 153621, 107336, -118185, 460557, -4803916, -94564629, -157275354, 80958680, 349328058, 361388484, 180371565, -23870871, -126445185, -102404574, -24082710, 21404403, 15359019, -2842368, -5062287, 636933, 1372860, -514341, -289999, 308493, -101910, -126306, 219243, 42147, -134630, 74208, 88260, -89803, -27009, 68856, -21995, -43935, 39096, 20650, -27807, 9804, 26871, -9738, -6768, 16801, 2646, -9369, 4975, 7392, -3345, -592, 5940, 1953, -1156, 2052, 2766, 415, 408, 1557, 1071, 327, 516, 699, 453, 276, 261, 195, 78, 14}
{122265, -5609, -10824, -1038, 22386, 9060, -51864, -45292, 74637, 91440, -90710, -145761, 82491, 122399, -321381, -8999100, -27649391, 183417162, 619551894, 822372444, 763402485, 618560598, 420663261, 185730945, -1385796, -67154942, -35597352, 7171125, 12888376, -271899, -4125255, 65942, 1116921, -325479, -136900, 351831, -94281, -142336, 192015, 7752, -175313, 46965, 80628, -90035, -21234, 81999, -10592, -38169, 42471, 20744, -32064, 4650, 22594, -13878, -9876, 15558, 2310, -9447, 5415, 7938, -3192, -686, 5778, 1578, -1666, 1596, 2379, 64, 138, 1380, 954, 246, 471, 678, 444, 270, 259, 195, 78, 13}
{129174, 3030, -1507, -17418, -17361, 26699, 49416, -33843, -98108, 29379, 152574, -18129, -198549, 3078, 104761, -3123159, 39495135, 264783159, 327149103, 19586649, -196603774, -108412398, 109104018, 238228743, 197678820, 65248062, -27989070, -32987667, -1391295, 9960717, 1475913, -2883723, -30912, 929664, -289374, -136468, 281667, -167595, -193112, 178902, 19863, -158397, 71487, 108849, -73857, -16149, 82935, -16084, -48321, 34596, 15734, -35820, 4026, 24824, -11334, -7422, 18197, 4038, -8871, 5570, 7791, -3750, -1248, 5457, 1365, -1796, 1635, 2529, 210, 288, 1536, 1078, 330, 534, 723, 471, 288, 269, 201, 81, 14}
{132948, 2877, 13350, 19681, -4518, -35178, 8744, 87159, 25449, -122843, -45075, 186657, 118461, -151455, 41103, 2066283, 44011482, 41820384, -421060756, -1032464955, -1221889818, -1052817105, -722110662, -335010549, -18404357, 114488334, 78802659, 581694, -24251610, -5329977, 7133777, 2095725, -2128200, -219720, 621297, -365466, -132800, 303069, -128799, -147131, 231534, 60414, -147296, 67614, 100089, -91412, -34113, 74046, -19599, -48570, 40122, 23546, -29769, 9036, 28779, -9999, -7761, 17649, 3114, -9987, 5083, 7893, -3495, -737, 6213, 2061, -1254, 2109, 2889, 425, 408, 1614, 1116, 336, 534, 726, 471, 285, 271, 201, 81, 14}
{136830, -6068, -11730, -990, 24627, 9423, -58284, -48973, 86595, 99651, -112013, -158904, 128550, 193285, -158754, 1351878, 7726683, -168831945, -612968688, -672463759, -359179809, -233626086, -358068010, -462967005, -373859442, -149872041, 28410090, 63434532, 14828172, -16032081, -7225119, 4328771, 1897140, -1633335, -197408, 554868, -287703, -26774, 370707, -109995, -168821, 201024, 26724, -187270, 40470, 92400, -91636, -28338, 87156, -8196, -42792, 43497, 23667, -34026, 3867, 24502, -14145, -10869, 16425, 2778, -10065, 5523, 8430, -3342, -822, 6051, 1695, -1764, 1650, 2502, 74, 138, 1443, 999, 258, 489, 706, 462, 282, 269, 204, 81, 14}
{144144, 3267, -1687, -19050, -18810, 29903, 54117, -39930, -109502, 39069, 172611, -37041, -242616, -3798, 179633, -99312, -17146536, -149051451, -38874297, 759873228, 1476366398, 1536974754, 1129777173, 551224573, 47496273, -193439934, -160548684, -26139969, 39644097, 19102224, -9337806, -7122726, 2658210, 1841358, -1053108, -4625, 524853, -321135, -73103, 311298, -174462, -223034, 184947, 38907, -169917, 65031, 120603, -75483, -23253, 88125, -13688, -52956, 35622, 18630, -37782, 3258, 26732, -11595, -8415, 19045, 4506, -9489, 5678, 8292, -3900, -1393, 5730, 1473, -1894, 1692, 2652, 220, 288, 1593, 1123, 339, 552, 750, 489, 297, 279, 207, 84, 14}
{148330, 3108, 14463, 21283, -5364, -38799, 10634, 97134, 24507, -141185, -42909, 220584, 113556, -226224, -47970, 232927, -12296769, 7505931, 508046051, 1242047610, 1320310647, 1047136202, 942714783, 908299530, 695375577, 313208148, -11642079, -112463595, -46830264, 20336118, 19194103, -3843849, -5812977, 1683244, 1537440, -880584, -47095, 362934, -422133, -101272, 340161, -126483, -177686, 235719, 79254, -158539, 61272, 111843, -93022, -41217, 79203, -17203, -53193, 41148, 26469, -31731, 8253, 30687, -10266, -8754, 18516, 3582, -10605, 5191, 8385, -3645, -873, 6486, 2178, -1352, 2163, 3012, 435, 408, 1677, 1161, 348, 552, 754, 489, 297, 281, 210, 84, 15}
{152376, -6545, -12672, -933, 26976, 9777, -65064, -52744, 99399, 108033, -135170, -172260, 174444, 249151, -130731, -113820, 80698, 95432997, 389994288, 41084064, -1078609812, -1738025769, -1509595577, -789687006, -60180651, 332677245, 310638597, 89135721, -55652228, -47015262, 6781620, 16271622, -879945, -4880172, 758104, 1031886, -821958, 35153, 414771, -347460, -19374, 410463, -100683, -198901, 203919, 45348, -198398, 34155, 104160, -93263, -35442, 92346, -5800, -47427, 44523, 26563, -35988, 3099, 26410, -14406, -11862, 17273, 3246, -10683, 5631, 8931, -3492, -967, 6324, 1803, -1862, 1707, 2625, 84, 138, 1500, 1044, 267, 507, 733, 480, 291, 279, 210, 84, 14}
{160362, 3513, -1876, -20754, -20313, 33287, 59025, -46458, -121454, 49740, 193656, -57766, -282228, 29526, 272704, -262323, 2717058, 55951035, -119353557, -1204309782, -2262755232, -2365715391, -2060894367, -1738996449, -1265827566, -611688297, -41470955, 187443678, 113285124, -15105784, -39948045, -2474421, 12032884, 528357, -3807048, 516990, 924840, -593091, 208631, 458331, -381555, -87198, 348888, -160929, -252527, 186951, 57120, -181043, 58764, 132366, -77093, -30357, 93282, -11292, -57579, 36648, 21553, -39744, 2475, 28640, -11862, -9408, 19912, 4974, -10107, 5786, 8784, -4050, -1529, 6003, 1590, -1992, 1746, 2775, 230, 288, 1656, 1168, 351, 570, 778, 507, 309, 289, 216, 87, 15}
{164720, 3348, 15621, 22948, -6264, -42591, 12677, 107640, 23277, -160679, -39897, 255705, 102352, -308409, -132777, 272035, 1467309, -12903372, -362812877, -867100737, -184164624, 1095658313, 1477897965, 868004073, -34986207, -596331603, -582374691, -225104678, 62295918, 96992016, 8916100, -29538120, -6484215, 8966793, 1611504, -2619375, 513408, 709116, -666060, 124249, 348582, -475431, -129702, 374775, -109923, -206192, 237351, 97281, -169692, 54978, 123606, -94649, -48321, 84393, -14807, -57828, 42174, 29365, -33693, 7485, 32595, -10527, -9747, 19364, 4050, -11223, 5299, 8886, -3795, -1018, 6759, 2286, -1450, 2220, 3135, 445, 408, 1734, 1206, 357, 570, 781, 507, 306, 291, 216, 87, 15}
{169194, -7040, -13650, -867, 29433, 10122, -72204, -56605, 113049, 116586, -160181, -186603, 220143, 282920, -190029, -92286, 879819, -29863986, -163392492, 470302052, 2380672662, 3718199070, 3734028640, 3122688330, 2223198903, 1125348386, 159340605, -298704513, -240114947, -16156191, 70458927, 21652982, -18950229, -7486320, 6297130, 1616514, -2156337, 275888, 394923, -743715, 171654, 441567, -387633, -55748, 442635, -82056, -226277, 205524, 63222, -209570, 27894, 115923, -94873, -42546, 97503, -3404, -52050, 45549, 29486, -37950, 2316, 28318, -14673, -12855, 18140, 3714, -11301, 5739, 9423, -3642, -1103, 6597, 1920, -1960, 1761, 2748, 94, 138, 1563, 1089, 279, 525, 761, 498, 303, 289, 219, 87, 15}
{177615, 3768, -2074, -22530, -21870, 36851, 64140, -53427, -133964, 61392, 215709, -80536, -317322, 84621, 396065, -91413, -590298, -12144332, 114281127, 1046238996, 1761775856, 785581458, -383715549, -351315172, 473508996, 1124491785, 1073145582, 496833858, -37036206, -177939929, -52993182, 43457031, 24420410, -11756739, -7813881, 3892468, 1242318, -1686603, 443708, 468936, -602070, 303521, 508269, -411099, -129314, 377700, -141549, -279195, 188622, 74985, -192224, 52470, 144129, -78720, -37461, 98472, -8896, -62214, 37674, 24449, -41706, 1707, 30548, -12123, -10401, 20760, 5442, -10725, 5894, 9285, -4200, -1674, 6276, 1698, -2090, 1803, 2898, 240, 288, 1713, 1213, 360, 588, 805, 525, 318, 299, 222, 90, 15}
{182415, 3597, 16824, 24676, -7218, -46554, 14873, 118677, 21759, -181325, -36039, 293574, 93007, -382374, -156030, 303650, -542298, 1643541, 160667355, 344531511, -1205051100, -4026625468, -5431266384, -5027102343, -3673145075, -1938620325, -372115710, 465212207, 469819143, 105326070, -106368175, -64387200, 21061164, 22220526, -6455667, -6657879, 2851838, 1257447, -1146747, 621097, 390531, -734091, 176807, 409407, -496365, -175281, 400701, -90519, -232422, 239094, 115080, -180881, 48717, 135369, -96259, -55425, 89550, -12411, -62451, 43200, 32288, -35655, 6702, 34503, -10794, -10740, 20231, 4518, -11841, 5407, 9378, -3945, -1154, 7032, 2403, -1548, 2274, 3258, 455, 408, 1797, 1251, 369, 588, 809, 525, 318, 301, 225, 90, 16}
{187065, -7553, -14664, -792, 31998, 10458, -79704, -60556, 127545, 125310, -187046, -200901, 267693, 298409, -300057, -277392, 471335, 5738088, 42964926, -527115927, -2475408996, -3398817702, -2325618614, -1471936236, -1732752288, -2199414125, -1959406866, -1012276950, -64132071, 297887592, 151044693, -46832062, -58660440, 7407825, 19353987, -2381958, -5102373, 2069872, 793632, -1191312, 474905, 203019, -833505, 194912, 510153, -399363, -101961, 466623, -62808, -252231, 207348, 81069, -220760, 21600, 127686, -96500, -49650, 102693, -1008, -56685, 46575, 32382, -39912, 1548, 30226, -14934, -13848, 18988, 4182, -11919, 5847, 9924, -3792, -1248, 6870, 2028, -2058, 1818, 2871, 104, 138, 1620, 1134, 288, 543, 788, 516, 312, 299, 225, 90, 15}
{196206, 4032, -2281, -24378, -23481, 40595, 69462, -60837, -147032, 74025, 238770, -105664, -354276, 139560, 499329, -52164, -110025, 3356751, -43666221, -577537263, -588220749, 2310046551, 5826787302, 6830152253, 5485085892, 3060659766, 679646294, -730917903, -873506139, -310068653, 131509206, 144890496, -5545787, -46495158, -1040367, 14998447, -831120, -4353471, 1285706, 352572, -1078665, 680933, 380988, -695565, 303705, 579813, -415854, -175051, 400476, -122565, -305033, 190506, 92790, -203414, 46209, 155892, -80330, -44565, 103629, -6500, -66837, 38700, 27372, -43668, 924, 32456, -12390, -11394, 21627, 5910, -11343, 6002, 9777, -4350, -1810, 6549, 1815, -2188, 1857, 3021, 250, 288, 1776, 1258, 372, 606, 833, 543, 330, 309, 231, 93, 16}
{201190, 3855, 18072, 26467, -8226, -50688, 17222, 130245, 19953, -203123, -31335, 333756, 82029, -452175, -130152, 471869, -89907, -1338882, -45401447, -52171983, 1680407628, 5066034696, 6233385717, 5250729228, 4543852281, 4318325280, 3546646470, 1951111579, 319591644, -460518786, -343185515, 14168208, 113069049, 15498207, -35380329, -6359505, 10722518, -14844, -3191610, 1366161, 417978, -827457, 834958, 367542, -829605, 155765, 478815, -496851, -220432, 422508, -71898, -258259, 240993, 132936, -192071, 42423, 147132, -97886, -62529, 94740, -10015, -67086, 44226, 35184, -37617, 5934, 36411, -11055, -11733, 21079, 4986, -12459, 5515, 9879, -4095, -1299, 7305, 2511, -1646, 2331, 3381, 465, 408, 1854, 1296, 378, 606, 836, 543, 327, 311, 231, 93, 16}
{206298, -8084, -15714, -708, 34671, 10785, -87564, -64597, 142887, 134205, -215765, -215154, 317664, 307995, -419904, -421323, 297046, -1132335, -11898873, 290377184, 1583006094, 979258656, -3381258491, -6979923402, -6905908305, -4221124848, -960735681, 1207412151, 1575538953, 731570211, -106344990, -278326409, -51921297, 77224155, 25097921, -24229686, -7340991, 8290578, 743844, -2187585, 1301666, 69375, -1076298, 650672, 228399, -923106, 159455, 576663, -396870, -146124, 488136, -44421, -278094, 209253, 98877, -231950, 15339, 139449, -98110, -56754, 107850, 1388, -61308, 47601, 35305, -41874, 765, 32134, -15201, -14841, 19855, 4650, -12537, 5955, 10416, -3942, -1384, 7143, 2145, -2156, 1872, 2994, 114, 138, 1683, 1179, 300, 561, 816, 534, 324, 309, 234, 93, 16}
{215904, 4305, -2497, -26298, -25146, 44519, 74991, -68688, -160658, 87639, 262839, -133150, -393894, 194649, 575155, -136131, -374934, 730175, 11778201, 213856713, -175894344, -4161390261, -9244773672, -10637182626, -9563874822, -8176386747, -6309720265, -3593961954, -856438779, 661793611, 690232599, 104902245, -183292573, -75273483, 49197552, 28614189, -14945700, -7008150, 5855066, 293034, -2029584, 1031630, -188607, -1076259, 827309, 446322, -772587, 260276, 643803, -411246, -218085, 421884, -104283, -330916, 192411, 110646, -214604, 39915, 167655, -81957, -51669, 108819, -4104, -71472, 39726, 30268, -45630, 156, 34364, -12651, -12387, 22475, 6378, -11961, 6110, 10278, -4500, -1955, 6822, 1923, -2286, 1914, 3144, 260, 288, 1833, 1303, 381, 624, 860, 561, 339, 319, 237, 96, 16}
{221360, 4122, 19365, 28321, -9288, -54993, 19724, 142344, 17859, -226073, -25785, 376251, 69123, -518637, -79266, 667833, 138723, -226884, 10015913, -2899173, -1190179914, -3618893962, -1956038058, 3412558017, 6174247958, 4502417622, 774005724, -2169752702, -2802600486, -1544376900, -50608311, 474822681, 192424797, -99448144, -77212755, 26285454, 25602599, -9789930, -6769461, 3925845, 8454, -1447320, 1417235, 38553, -901758, 944152, 456186, -896235, 106514, 539523, -491538, -262757, 444060, -53673, -284150, 242898, 150744, -203261, 36162, 158895, -99496, -69633, 99897, -7619, -71709, 45252, 38107, -39579, 5151, 38319, -11322, -12726, 21946, 5454, -13077, 5623, 10371, -4245, -1435, 7578, 2628, -1744, 2385, 3504, 475, 408, 1917, 1341, 390, 624, 864, 561, 339, 321, 240, 96, 17}
{226656, -8633, -16800, -615, 37452, 11103, -95784, -68728, 159075, 143271, -246338, -229362, 371916, 321258, -530145, -482325, 426942, -140538, -1030785, -100469307, -671977008, 1112964156, 8511227894, 15204326490, 16425428862, 14332129122, 10835365992, 6326390637, 1856779220, -890718510, -1283504289, -401375818, 245241450, 196844826, -42421890, -70110075, 9781668, 21123430, -5669913, -5057469, 3452117, 114168, -1016868, 1480274, -192300, -1206525, 720071, 328194, -981105, 106794, 634407, -391485, -188012, 509682, -26214, -303994, 211158, 116733, -243140, 9045, 151212, -99737, -63858, 113040, 3784, -65943, 48627, 38201, -43836, -3, 34042, -15462, -15834, 20703, 5118, -13155, 6063, 10917, -4092, -1529, 7416, 2253, -2254, 1929, 3117, 124, 138, 1740, 1224, 309, 579, 843, 552, 333, 319, 240, 96, 16}
{237030, 4587, -2722, -28290, -26865, 48623, 80727, -76980, -174842, 102234, 287916, -162994, -434943, 252549, 631567, -278598, -664278, 366982, -1698438, -58223385, 259435292, 3599965248, 7378150221, 4589604843, -793667913, -1954766064, 977640811, 4242380604, 4977939024, 3047728364, 492810768, -727430784, -478720089, 75317019, 167516379, -3523438, -55355004, 1785978, 17681461, -2742069, -3724476, 2621942, -585558, -1290426, 1279803, -337878, -1228833, 868462, 554208, -821403, 206928, 699687, -406065, -259696, 443589, -86076, -356816, 194316, 128454, -225794, 33654, 179418, -83567, -58773, 113976, -1708, -76095, 40752, 33191, -47592, -627, 36272, -12918, -13380, 23342, 6846, -12579, 6218, 10770, -4650, -2091, 7095, 2040, -2384, 1968, 3267, 270, 288, 1896, 1348, 393, 642, 888, 579, 351, 329, 246, 99, 17}
{242682, 4398, 20703, 30238, -10404, -59469, 22379, 154974, 15477, -250175, -19389, 421059, 53895, -589542, -29565, 836887, 191856, -399366, 783730, 9450702, 537483315, 1558604497, -3333386016, -14828692074, -22396136584, -22260891540, -17463725271, -10533472009, -3523423158, 1148297379, 2265007454, 1031738367, -234754773, -406824778, -22362954, 130440171, 19635786, -40901472, -3263184, 12988856, -2243718, -3245622, 2013440, -842607, -1004127, 1699521, -15381, -1059420, 962500, 567024, -938028, 53695, 594117, -486573, -304253, 465747, -35460, -310051, 244803, 168600, -214451, 29868, 170658, -101123, -76737, 105087, -5223, -76344, 46278, 41003, -41541, 4383, 40227, -11583, -13719, 22794, 5922, -13695, 5731, 10872, -4395, -1580, 7851, 2736, -1842, 2442, 3627, 485, 408, 1974, 1386, 399, 642, 891, 579, 348, 331, 246, 99, 17}
{248466, -9200, -17922, -513, 40341, 11412, -104364, -72949, 176109, 152508, -278765, -243525, 429921, 333932, -637164, -486315, 682387, 282420, -823791, 21938718, 205897896, -1472665800, -8804787711, -14003611851, -10614872814, -6215440132, -6387850212, -8684321862, -8881342931, -5749296804, -1491195381, 992515308, 999501102, 72765063, -294552096, -74328084, 89741097, 27120596, -30505668, -6111051, 9414179, -1496556, -1890789, 2419917, -660144, -821586, 1742903, -185076, -1367388, 717113, 437010, -1018677, 54508, 688110, -386931, -229506, 531462, -7998, -329894, 213063, 134541, -254330, 2784, 162975, -101347, -70962, 118197, 6180, -70566, 49653, 41124, -45798, -786, 35950, -15729, -16827, 21570, 5586, -13773, 6171, 11409, -4242, -1665, 7689, 2370, -2352, 1983, 3240, 134, 138, 1803, 1269, 321, 597, 871, 570, 345, 329, 249, 99, 17}
{259335, 4878, -2956, -30354, -28638, 52907, 86670, -85713, -189584, 117810, 314001, -195196, -477423, 314142, 684020, -432723, -899691, 242454, -198294, 4197117, -131619354, -1983270213, -2930388345, 6993538918, 22161654627, 28877368959, 25354718643, 16210580166, 5928702885, -1516519522, -3871508169, -2257799574, 14721708, 720936219, 209959080, -191749256, -94616130, 56370150, 29107766, -20373399, -5274399, 7720282, -973614, -1206816, 2141820, -1252281, -1275744, 1509874, -283479, -1384356, 851061, 660012, -855948, 155683, 753018, -401697, -301217, 465297, -67860, -382717, 196221, 146310, -236984, 27360, 191181, -85194, -65877, 119166, 688, -80730, 41778, 36087, -49554, -1395, 38180, -13179, -14373, 24190, 7314, -13197, 6326, 11271, -4800, -2236, 7368, 2148, -2482, 2025, 3390, 280, 288, 1953, 1393, 402, 660, 915, 597, 360, 339, 252, 102, 17}
{265489, 4683, 22086, 32218, -11574, -64116, 25187, 168135, 12807, -275429, -12147, 468180, 36345, -665715, 19776, 974417, 99912, -792042, 685183, -417462, -159574575, -389211933, 5137169694, 18433828935, 25125743271, 21876972567, 18372727635, 17649163211, 15866930472, 10488716658, 3499433951, -1160664612, -1871733150, -485448058, 425885208, 250347816, -103856437, -89900127, 34492962, 28130292, -13184415, -4763646, 5284002, -1844523, -1292658, 1946700, -1345116, -1091523, 1904547, 79140, -1202574, 937047, 670422, -970506, 3526, 647421, -482358, -345793, 487533, -17244, -335951, 246708, 186408, -225641, 23607, 182421, -102733, -83841, 110244, -2827, -80967, 47304, 43926, -43503, 3600, 42135, -11850, -14712, 23661, 6390, -14313, 5839, 11364, -4545, -1716, 8124, 2853, -1940, 2496, 3750, 495, 408, 2037, 1431, 411, 660, 919, 597, 360, 341, 255, 102, 18}
{271473, -9785, -19080, -402, 43338, 11712, -113304, -77260, 193989, 161916, -313046, -257643, 491679, 345650, -742698, -463035, 971163, 618975, -427197, 42623, -31128810, 878899767, 5591550661, 5036234421, -10992161742, -27813495156, -30973195203, -22050537822, -8597860557, 2347043136, 6533858592, 4515481372, 678136788, -1117820163, -618607985, 200589168, 237530874, -41866646, -78265722, 16917510, 22504823, -9858795, -4326117, 3931244, -1814187, -446238, 2605279, -1020405, -982563, 1913367, -66981, -1500156, 685891, 537012, -1050402, 5101, 741480, -382725, -271055, 553170, 10218, -355795, 214968, 152397, -265520, -3510, 174738, -102974, -78066, 123387, 8576, -75201, 50679, 44020, -47760, -1554, 37858, -15990, -17820, 22418, 6054, -14391, 6279, 11910, -4392, -1810, 7962, 2478, -2450, 2040, 3363, 144, 138, 1860, 1314, 330, 615, 898, 588, 354, 339, 255, 102, 17}
{283158, 5178, -3199, -32490, -30465, 57371, 92820, -94887, -204884, 134367, 341094, -229756, -521334, 381621, 743552, -575652, -1032183, 448342, 304998, -2625120, 31234314, 739709457, 7087101, -13475120749, -34206151209, -42302883378, -38987485450, -33958141155, -28010558742, -18573043646, -7231089342, 1022385315, 3243727455, 1399062546, -464037471, -572359039, 42003786, 192875676, -6666815, -65108364, 5869362, 18086727, -6242889, -2186895, 3911460, -1736853, -262188, 2432891, -1509039, -1493235, 1641514, -153903, -1508487, 816376, 757164, -887649, 106660, 806460, -397557, -342774, 487083, -49644, -408617, 198126, 164118, -248174, 21099, 202944, -86804, -72981, 124323, 3084, -85353, 42804, 39010, -51516, -2178, 40088, -13446, -15366, 25057, 7782, -13815, 6434, 11763, -4950, -2372, 7641, 2265, -2580, 2079, 3513, 290, 288, 2016, 1438, 414, 678, 943, 615, 372, 349, 261, 105, 18}
{289520, 4977, 23514, 34261, -12798, -68934, 28148, 181827, 9849, -301835, -4059, 517614, 16473, -745704, 72123, 1092677, -61293, -1238937, 65136, -72279, 20845383, 14203787, -3721609572, -13041625734, -9123266361, 12092560527, 27037288485, 23969933519, 9633370464, -4689238380, -11088817785, -8537210778, -2317354608, 1492723549, 1380282153, -41060631, -456010330, -50534979, 146538414, 16403011, -48169938, 1939140, 14886134, -4333341, -1414467, 2793755, -2765088, -719475, 2303162, -1498116, -1332744, 2008293, 216801, -1317501, 901728, 765600, -1002363, -45167, 700944, -478170, -387351, 509241, 972, -361852, 248613, 204264, -236831, 17313, 194184, -104360, -90945, 115434, -431, -85602, 48330, 46822, -45465, 2832, 44043, -12111, -15705, 24509, 6858, -14931, 5947, 11865, -4695, -1861, 8397, 2961, -2038, 2553, 3873, 505, 408, 2094, 1476, 420, 678, 946, 615, 369, 351, 261, 105, 18}
{296022, -10388, -20274, -282, 46443, 12003, -122604, -81661, 212715, 171495, -349181, -271716, 557190, 355928, -856068, -443685, 1224898, 720732, -730458, 1360319, 8180385, -300259512, -2371104525, 2494460568, 28818364620, 57202364591, 65538303339, 59460962976, 47775303741, 31790586237, 13705202565, -246196749, -5306828256, -3191701782, 192292795, 1070193609, 196348458, -317989011, -89472885, 106958295, 27398194, -35432847, -1604988, 10078437, -4582347, -1059702, 2531543, -2680581, -128361, 2999551, -1081842, -1230054, 1994145, 73746, -1608081, 651048, 631014, -1082523, -43530, 795063, -378579, -312613, 574956, 28434, -381695, 216873, 170205, -276710, -9771, 186501, -104584, -85170, 128544, 10972, -79824, 51705, 46943, -49722, -2337, 39766, -16257, -18813, 23285, 6522, -15009, 6387, 12402, -4542, -1946, 8235, 2595, -2548, 2094, 3486, 154, 138, 1923, 1359, 342, 633, 926, 606, 366, 349, 264, 105, 18}
{308232, 5487, -3451, -34698, -32346, 62015, 99177, -104502, -220742, 151905, 369195, -266674, -566676, 454356, 805042, -716358, -1100745, 802021, 988062, -689715, -1435225, -164497677, 668089155, 11618509937, 26788606260, 18519517140, -4596659518, -13919267529, -4349180817, 11102271163, 19195001835, 15571766619, 5720497879, -1580833713, -2648385255, -499989539, 711400206, 293058321, -203181455, -104910849, 69389721, 27041057, -26920164, -2814765, 7616255, -3483093, 635127, 3231625, -2533503, -168642, 2813042, -1510539, -1744500, 1701041, -15312, -1612170, 782119, 850161, -920133, 58084, 860058, -393360, -384332, 508791, -31428, -434518, 200031, 181974, -259364, 14805, 214707, -88431, -80085, 129513, 5480, -89988, 43830, 41906, -53478, -2946, 41996, -13707, -16359, 25905, 8250, -14433, 6542, 12264, -5100, -2517, 7914, 2373, -2678, 2136, 3636, 300, 288, 2073, 1483, 423, 696, 970, 633, 381, 359, 267, 108, 18}
{315126, 5280, 24987, 36367, -14076, -73923, 31262, 196050, 6603, -329393, 4875, 569361, -5721, -829509, 128715, 1210596, -233892, -1605099, -33146, 189993, -6688836, 3911877, 1648980465, 5676650403, -9379667431, -52306137699, -86281751202, -91101186691, -76361024217, -51929800737, -24118570229, -1573578756, 8341603131, 6455300037, 809409654, -1707261432, -765415005, 393386757, 297452415, -119164510, -102501024, 43350714, 26155287, -17819664, -940590, 6396853, -3385938, 783588, 2566651, -3472815, -795894, 2655101, -1452246, -1578879, 2053214, 352494, -1418178, 868459, 858339, -1035081, -93823, 754548, -474021, -428909, 531027, 19188, -387752, 250518, 222072, -248021, 11052, 205947, -105970, -98049, 120591, 1965, -90225, 49356, 49745, -47427, 2049, 45951, -12378, -16698, 25376, 7326, -15549, 6055, 12357, -4845, -1997, 8670, 3078, -2136, 2607, 3996, 515, 408, 2157, 1521, 432, 696, 974, 633, 381, 361, 270, 108, 19}
{321840, -11009, -21504, -153, 49656, 12285, -132264, -86152, 232287, 181245, -387170, -285744, 626454, 364766, -978111, -426636, 1444400, 653568, -1332648, 38055, 294009, 51708159, 647019984, -4231360803, -29189956551, -50695077802, -39177292629, -18527906163, -15874701209, -26844170349, -34042455276, -27759259966, -12257400699, 839785905, 4566487754, 1775160885, -863565645, -770511320, 169016283, 269072217, -52867126, -85546047, 27819495, 23097546, -12889554, -1002192, 3697699, -4640352, 641733, 2664910, -3243567, -303831, 3329065, -995613, -1463826, 2031150, 206919, -1706670, 618908, 723612, -1115346, -92152, 848667, -374382, -354171, 596664, 46650, -407596, 218778, 188061, -287900, -16065, 198264, -106211, -92274, 133734, 13368, -84459, 52731, 49839, -51684, -3105, 41674, -16518, -19806, 24133, 6990, -15627, 6495, 12903, -4692, -2091, 8508, 2703, -2646, 2151, 3609, 164, 138, 1980, 1404, 351, 651, 953, 624, 375, 359, 270, 108, 18}
{334914, 5805, -3712, -36978, -34281, 66839, 105741, -114558, -237158, 170424, 398304, -305950, -613449, 532347, 868042, -857712, -1142166, 1190877, 1477008, -512838, 2353896, 35220744, -333391671, -6217339437, -10921936857, 22122063342, 81825255206, 115752094299, 109819641786, 79077839327, 39209629047, 4658518776, -12858796065, -12120093063, -3292418757, 2293184625, 1867364658, -250403358, -644614281, 29649444, 223503393, -12544609, -70698093, 14132220, 16509433, -10732455, -188616, 3181922, -4057722, 1900209, 3595061, -2968491, -418182, 3108965, -1400379, -1967880, 1732141, 114579, -1710027, 750688, 942939, -953013, 9400, 913662, -389211, -425890, 530577, -13212, -460418, 201936, 199782, -270554, 8544, 226470, -90041, -87189, 134670, 7876, -94611, 44856, 44829, -55440, -3729, 43904, -13974, -17352, 26772, 8718, -15051, 6650, 12756, -5250, -2653, 8187, 2490, -2776, 2190, 3759, 310, 288, 2136, 1528, 435, 714, 998, 651, 393, 369, 276, 111, 19}
{342028, 5592, 26505, 38536, -15408, -79083, 34529, 210804, 3069, -358103, 14655, 623421, -30237, -917130, 192105, 1340760, -392730, -1850415, 241131, 1145361, -1476522, -538793, -444130143, -1370717346, 15648188301, 62481764028, 90486736176, 78490186272, 62276205462, 60811709088, 61299789893, 48699685755, 24159165753, 1719050243, -7211223972, -4323424371, 585112544, 1542722223, 107883321, -497798627, -60479745, 166896636, 6594032, -56532942, 7474875, 13361301, -7055220, 2315808, 3362904, -4315113, 1608381, 3031683, -3812946, -1103430, 2912552, -1330638, -1793601, 2080987, 479421, -1515990, 837465, 951075, -1067979, -142462, 808152, -469824, -470467, 552735, 37404, -413653, 252423, 239928, -259211, 4758, 217710, -107597, -105153, 125781, 4361, -94860, 50382, 52641, -49389, 1281, 47859, -12639, -17691, 26224, 7794, -16167, 6163, 12858, -4995, -2142, 8943, 3186, -2234, 2664, 4119, 525, 408, 2214, 1566, 441, 714, 1001, 651, 390, 371, 276, 111, 19}
{349290, -11648, -22770, -15, 52977, 12558, -142284, -90733, 252705, 191166, -427013, -299727, 699471, 372164, -1107138, -407727, 1646243, 507585, -1984521, -671113, 122409, -13595748, -142404498, 2492287353, 17867587758, 18508686775, -38591887956, -109428642105, -133476826987, -107841989490, -57495930804, -8276838983, 19969912293, 21690934908, 8539290633, -2337339252, -3715156206, -429595100, 1092794667, 277957341, -357515786, -101700204, 122658849, 20284770, -40108440, 5876727, 10218828, -6368883, 2216778, 1760249, -5699571, 1135743, 3198942, -3483714, -636180, 3558459, -865779, -1669365, 2058153, 331986, -1804659, 588191, 816543, -1148244, -140845, 902271, -370233, -395729, 618450, 64866, -433496, 220683, 205869, -299090, -22326, 210027, -107821, -99378, 138891, 15764, -89082, 53757, 52762, -53646, -3888, 43582, -16785, -20799, 25000, 7458, -16245, 6603, 13395, -4842, -2227, 8781, 2820, -2744, 2205, 3732, 174, 138, 2043, 1449, 363, 669, 981, 642, 387, 369, 279, 111, 19}
{362919, 6132, -3982, -39330, -36270, 71843, 112512, -125055, -254132, 189924, 428421, -347584, -661653, 615594, 931969, -1010709, -1192842, 1536457, 1682307, -1023270, 446008, 667320, 76611414, 2165999737, 566908389, -42906885699, -118269130412, -152655050334, -141365344140, -124248665903, -109711414122, -84101340639, -44913157330, -7744053579, 10512874779, 8923438842, 764965320, -2562420060, -867057186, 701738847, 349444881, -228304149, -107756187, 88093938, 23634117, -30582477, 2525928, 5323500, -6979461, 2862537, 2177715, -5069316, 2162508, 4172528, -3118296, -757473, 3315446, -1267620, -2166396, 1759756, 238356, -1808259, 720086, 1035816, -985905, -39240, 967266, -385014, -467448, 552285, 5004, -486319, 203841, 217638, -281744, 2250, 238233, -91668, -94293, 139860, 10272, -99246, 45882, 47725, -57402, -4497, 45812, -14235, -18345, 27620, 9186, -15669, 6758, 13257, -5400, -2798, 8460, 2598, -2874, 2247, 3882, 320, 288, 2193, 1573, 444, 732, 1025, 669, 402, 379, 282, 114, 19}
{370595, 5913, 28068, 40768, -16794, -84414, 37949, 226089, -753, -387965, 25281, 679794, -57075, -1008567, 261552, 1477112, -549678, -2026431, 691195, 2134473, -367170, 2850429, 95129454, 162925656, -11010103685, -42220663506, -31301564376, 49641540950, 119422469529, 121728526641, 71654580677, 8953461249, -32243282244, -37710051284, -18685016184, 816654624, 6442641140, 2170807287, -1450932840, -949405397, 398012586, 345744405, -137591294, -106158951, 56208186, 19561276, -23441157, 2880219, 4306698, -5257383, 4944792, 2979605, -5275584, 1656984, 3599286, -3902619, -1446606, 3097619, -1199874, -1987896, 2109052, 602307, -1614606, 806865, 1044081, -1100868, -191155, 861756, -465675, -512025, 574521, 55620, -439553, 254328, 257736, -270401, -1503, 229473, -109207, -112257, 130938, 6757, -99483, 51408, 55564, -51351, 498, 49767, -12906, -18684, 27091, 8262, -16785, 6271, 13350, -5145, -2278, 9216, 3303, -2332, 2718, 4242, 535, 408, 2277, 1611, 453, 732, 1029, 669, 402, 381, 285, 114, 20}
{378081, -12305, -24072, 132, 56406, 12822, -152664, -95404, 273969, 201258, -468710, -313665, 776241, 378122, -1243149, -385317, 1853334, 353181, -2528568, -802726, 905061, -3234852, 13679314, -820502151, -7131726594, 6953184797, 95456407332, 202162284390, 240340419164, 223729297230, 189596610531, 141934700814, 79577252304, 19742015634, -14181174830, -16663834911, -4319846901, 3526210461, 2421826290, -644340924, -880430032, 166293126, 296956755, -76408857, -93054876, 38000223, 18621433, -15023241, 5175684, 2996055, -6032130, 4287246, 1776708, -6590544, 1017408, 3741042, -3525780, -974331, 3729056, -738054, -1860633, 2087342, 454500, -1903488, 557564, 909441, -1181133, -189485, 955875, -366036, -437287, 640158, 83082, -459397, 222588, 223725, -310280, -28620, 221790, -109448, -106482, 144081, 18160, -93717, 54783, 55658, -55608, -4656, 45490, -17046, -21792, 25848, 7926, -16863, 6711, 13896, -4992, -2372, 9054, 2928, -2842, 2262, 3855, 184, 138, 2100, 1494, 372, 687, 1008, 660, 396, 379, 285, 114, 19}
{392622, 6468, -4261, -41754, -38313, 77027, 119490, -135993, -271664, 210405, 459546, -391576, -711288, 704097, 996823, -1176189, -1250271, 1845482, 1691661, -1885461, -1116448, 735171, -20423334, -544762169, 1686086142, 35376379581, 87156350915, 58530107112, -36767205603, -89586920634, -63157049643, 2914382895, 55448215434, 64648547841, 37248296238, 4183728385, -9932490192, -5744019747, 1241058186, 2102057937, -122706963, -728909727, 25666092, 247526412, -28483875, -72302724, 26774565, 14111230, -12498144, 4143189, -53389, -7450719, 4507668, 2532533, -5829843, 1944633, 4693085, -3119646, -1083156, 3477991, -1142274, -2355597, 1789938, 360843, -1907214, 689440, 1128828, -1018794, -87933, 1020870, -380865, -509006, 574071, 23220, -512219, 205746, 235446, -292934, -4011, 249996, -93278, -101397, 145017, 12668, -103869, 46908, 50648, -59364, -5280, 47720, -14502, -19338, 28487, 9654, -16287, 6866, 13749, -5550, -2934, 8733, 2715, -2972, 2301, 4005, 330, 288, 2256, 1618, 456, 750, 1053, 687, 414, 389, 291, 117, 20}
{400530, 6243, 29676, 43063, -18234, -89916, 41522, 241905, -4863, -418979, 36753, 738480, -86235, -1103820, 337056, 1619114, -708903, -2178444, 1173525, 2855694, -288504, 1333747, 110622, 12124935, 4669432073, 17306933763, -29929394703, -180377915526, -314124715860, -346019633988, -306015505852, -230536255497, -134437017975, -41046927539, 17731247826, 29071894653, 11959238343, -3627690159, -5084150463, -141071033, 1632817842, 200336991, -547266501, -50935488, 193945287, -5155613, -59326965, 15295677, 7461559, -10648299, 5888601, 613352, -6154035, 6212895, 3560369, -5916714, 1363557, 4086693, -3880071, -1761975, 3254395, -1077951, -2176344, 2140079, 724860, -1713597, 776210, 1136979, -1133757, -239795, 915360, -461478, -553583, 596229, 73836, -465454, 256233, 275592, -281591, -7797, 241236, -110834, -119361, 136128, 9153, -104118, 52434, 58460, -53313, -270, 51675, -13167, -19677, 27939, 8730, -17403, 6379, 13851, -5295, -2423, 9489, 3411, -2430, 2775, 4365, 545, 408, 2334, 1656, 462, 750, 1056, 687, 411, 391, 291, 117, 20}
{408594, -12980, -25410, 288, 59943, 13077, -163404, -100165, 296079, 211521, -512261, -327558, 856764, 382640, -1386144, -356466, 2079897, 217134, -2935284, -494430, 2316144, -834453, 642406, 189015939, 1993385940, -12115871296, -90958287072, -164791659099, -119102958099, -26324733285, -1623378180, -47901966822, -101584373955, -110509774218, -70007532822, -16013935680, 13529353878, 12170741984, 488570181, -3693418545, -834046261, 1151134857, 346275552, -398324574, -98545644, 139208025, 4518794, -45310554, 12449208, 6135459, -6672057, 8525517, 485911, -7255428, 5155857, 2462677, -7140636, 664902, 4189725, -3491643, -1280964, 3882369, -618954, -2049057, 2118670, 577125, -2002518, 526901, 1002453, -1214022, -238178, 1009479, -361887, -478845, 661944, 101298, -485297, 224493, 241533, -321470, -34881, 233553, -111058, -113586, 149238, 20556, -98340, 55809, 58581, -57570, -5439, 47398, -17313, -22785, 26715, 8394, -17481, 6819, 14388, -5142, -2508, 9327, 3045, -2940, 2316, 3978, 194, 138, 2163, 1539, 384, 705, 1036, 678, 408, 389, 294, 117, 20}
{423720, 6813, -4549, -44250, -40410, 82391, 126675, -147372, -289754, 231867, 491679, -437926, -762354, 797856, 1062604, -1352208, -1309407, 2139602, 1616841, -2780418, -2035099, 503337, -6112668, 65036627, -914042439, -17963176908, -32995143029, 76862977296, 295959979467, 440800899555, 443655223053, 351786289626, 214620067974, 74990829531, -20850985377, -48406839234, -26686242636, 1172876271, 8984063148, 2427657345, -2363253330, -1115412375, 723893973, 382793550, -272769676, -108489279, 103795806, 13817321, -30317781, 11656014, 2312355, -7623507, 7369389, -1622776, -8810409, 5068965, 3293127, -6281127, 1566642, 5113855, -3077424, -1380684, 3630670, -1025175, -2544177, 1821679, 483549, -2006223, 658776, 1221726, -1051683, -136573, 1074474, -376668, -550564, 595779, 41436, -538120, 207651, 253302, -304124, -10305, 261759, -94905, -108501, 150207, 15064, -108504, 47934, 53544, -61326, -6048, 49628, -14763, -20331, 29335, 10122, -16905, 6974, 14250, -5700, -3079, 9006, 2823, -3070, 2358, 4128, 340, 288, 2313, 1663, 465, 768, 1080, 705, 423, 399, 297, 120, 20}
{432220, 6582, 31329, 45421, -19728, -95589, 45248, 258252, -9261, -451145, 49071, 799479, -117717, -1202889, 418617, 1766075, -883209, -2348295, 1604119, 3243918, -1034604, -994904, 3039606, -14515320, -1327360162, -4142140980, 47016176955, 198601803041, 294077534577, 240525936540, 165012331546, 161136377664, 192960074811, 189364766517, 126382869219, 40258159476, -15603091132, -22663517028, -5401445367, 5280474947, 2959461252, -1293658071, -1113330692, 418840740, 378148686, -166332574, -98719224, 74586099, 11882650, -24456087, 7882296, -2492108, -8000178, 8966100, -121773, -7484688, 6553248, 4368655, -6277506, 978513, 4484298, -3834783, -2052402, 3407550, -962001, -2365188, 2171799, 847626, -1812621, 745546, 1229991, -1166646, -288488, 968964, -457329, -595141, 618015, 92052, -491354, 258138, 293400, -292781, -14058, 252999, -112444, -126465, 141285, 11549, -108741, 53460, 61383, -55275, -1053, 53583, -13434, -20670, 28806, 9198, -18021, 6487, 14343, -5445, -2559, 9762, 3528, -2528, 2829, 4488, 555, 408, 2397, 1701, 474, 768, 1084, 705, 423, 401, 300, 120, 21}
{440520, -13673, -26784, 453, 63588, 13323, -174504, -105016, 319035, 221955, -557666, -341406, 941040, 385718, -1536123, -322035, 2318858, 84480, -3270003, 12649, 3701391, 491178, 2352381, -2015661, -341706402, 6999544232, 52307697525, 53106846795, -147409566104, -422798993436, -546991904295, -486345006299, -317177347995, -122043740187, 24657943506, 78363066261, 53232535485, 7003921193, -13721418969, -7322864562, 2398766801, 2801950839, -511933419, -971203258, 201173811, 329530218, -102245020, -91530411, 47989650, 6898042, -17431575, 10265223, -1827654, -5634792, 11244708, 318673, -8554386, 5285409, 3263808, -7441014, 275868, 4566141, -3448491, -1567248, 4036110, -504036, -2238264, 2150528, 699906, -2101518, 496237, 1095351, -1246911, -286818, 1063083, -357690, -520403, 683652, 119514, -511198, 226398, 259389, -332660, -41175, 245316, -112685, -120690, 154428, 22952, -102975, 56835, 61477, -59532, -6207, 49306, -17574, -23778, 27563, 8862, -18099, 6927, 14889, -5292, -2653, 9600, 3153, -3038, 2373, 4101, 204, 138, 2220, 1584, 393, 723, 1063, 696, 417, 399, 300, 120, 20}
{456606, 7167, -4846, -46818, -42561, 87935, 134067, -159192, -308402, 254310, 524820, -486634, -814851, 896871, 1129312, -1538766, -1368162, 2445972, 1540251, -3541806, -2271961, 1836507, -2411556, -8550444, 257648820, 6168896856, 1408998305, -133592347779, -383203402443, -500146373137, -449239058055, -386739836127, -364898411573, -324435744405, -221359337037, -85826572948, 12948126513, 38487137160, 16159690081, -5628009513, -6733133571, 487848669, 2303489583, -38780196, -806488585, 43722108, 263624070, -58404316, -73256769, 36909435, 7159747, -9622884, 12267897, -4068554, -7850613, 9600867, -1412467, -10054164, 5031222, 4069637, -6533586, 1182738, 5475576, -3037170, -1663863, 3785399, -910488, -2733618, 1853374, 606336, -2105244, 628112, 1314738, -1084572, -185266, 1128078, -372519, -592122, 617565, 59652, -564020, 209556, 271110, -315314, -16566, 273522, -96515, -115605, 155364, 17460, -113127, 48960, 56467, -63288, -6831, 51536, -15030, -21324, 30202, 10590, -17523, 7082, 14742, -5850, -3215, 9279, 2940, -3168, 2412, 4251, 350, 288, 2376, 1708, 477, 786, 1108, 723, 435, 409, 306, 123, 21}
{465350, 6930, 33027, 47842, -21276, -101433, 49127, 275130, -13947, -484463, 62235, 862791, -151521, -1305774, 506235, 1917995, -1073430, -2532474, 1995710, 3410199, -2183055, -3065338, 407742, -10416225, 186789528, 332066346, -31497292662, -124368837757, -81235513422, 220305565626, 514804280510, 572811665991, 416869307967, 172820134250, -34917713283, -125679141828, -99107320045, -26422833969, 17770413807, 16183992297, -361741335, -5260060428, -636699518, 1722778152, 232821063, -619963161, -34473510, 213974757, -23353221, -53255862, 27352479, 659085, -9745077, 10203756, -7281898, -8943267, 10831569, 422844, -8606598, 6414351, 5124063, -6489237, 606999, 4838192, -3797049, -2333592, 3563408, -847482, -2554734, 2203611, 970413, -1911621, 714882, 1322889, -1199535, -337128, 1022568, -453132, -636699, 639723, 110268, -517255, 260043, 311256, -303971, -20352, 264762, -114071, -133569, 146475, 13945, -113376, 54486, 64279, -57237, -1821, 55491, -13695, -21663, 29654, 9666, -18639, 6595, 14844, -5595, -2704, 10035, 3636, -2626, 2886, 4611, 565, 408, 2454, 1746, 483, 786, 1111, 723, 432, 411, 306, 123, 21}
{474258, -14384, -28194, 627, 67341, 13560, -185964, -109957, 342837, 232560, -604925, -355209, 1029069, 387356, -1693086, -282024, 2569580, -50406, -3587904, 545109, 4746108, 473904, -142214, 8105199, 37620339, -2357751414, -19938876069, 23653087911, 307295858982, 669788427387, 804861673668, 750564529025, 660135695943, 549474804897, 377401507248, 166197922716, -80725398, -60762069654, -36765620913, 2122341675, 12311189549, 2397019290, -3631267635, -1134294010, 1228905270, 383850516, -443006890, -72611361, 161244858, -12556546, -43988076, 17266899, -5202733, -7079703, 13691508, -5148047, -6975072, 12773961, 1092774, -9560718, 5070009, 3985814, -7628751, -85254, 4914041, -3414039, -1847607, 4192677, -389310, -2427867, 2182195, 822693, -2200539, 465573, 1188363, -1279800, -335511, 1116687, -353541, -561961, 705438, 137730, -537098, 228303, 277197, -343850, -47436, 257079, -114295, -127794, 159585, 25348, -107598, 57861, 64400, -61494, -6990, 51214, -17841, -24771, 28430, 9330, -18717, 7035, 15381, -5442, -2789, 9873, 3270, -3136, 2427, 4224, 214, 138, 2283, 1629, 405, 741, 1091, 714, 429, 409, 309, 123, 21}
{490959, 7530, -5152, -49458, -44766, 93659, 141666, -171453, -327608, 277734, 558969, -537700, -868779, 1001142, 1196947, -1735863, -1423182, 2780544, 1490328, -4150086, -1990886, 3832275, 851511, 2626837, -1649379, -1321876818, 5149278474, 102874898481, 256486565778, 138537526484, -241963336281, -496720055961, -445571793073, -194627252091, 68940279726, 203544036718, 176498756367, 66313734363, -17529751556, -30329823708, -6143618664, 7891995447, 3477727329, -2227691397, -1276552231, 803929332, 412186173, -318683123, -96374592, 113695437, -6615056, -29175336, 18248847, -4613084, -2976474, 15946278, -6361098, -9523686, 10754097, -527465, -10970634, 4755939, 4753063, -6709830, 830274, 5820238, -3005682, -1944276, 3942403, -795831, -2923239, 1885169, 729123, -2204244, 597448, 1407636, -1117461, -233906, 1181682, -368322, -633680, 639273, 77868, -589921, 211461, 288966, -326504, -22860, 285285, -98142, -122709, 160554, 19856, -117762, 49986, 59363, -65250, -7599, 53444, -15291, -22317, 31050, 11058, -18141, 7190, 15243, -6000, -3360, 9552, 3048, -3266, 2469, 4374, 360, 288, 2433, 1753, 486, 804, 1135, 741, 444, 419, 312, 126, 21}
{500325, 7287, 34770, 50326, -22878, -107448, 53159, 292539, -18921, -518933, 76245, 928416, -187647, -1412475, 599910, 2074874, -1277349, -2724960, 2375708, 3492867, -3340938, -4327444, 774303, -5348199, -31044409, 87174189, 12976227069, 47270649415, -103545158229, -601926016167, -1072624054738, -1205126049873, -1102843621506, -902319098695, -624188127972, -300092368014, -31273698530, 90338260815, 73007429418, 10065562084, -18917999172, -8964230814, 4181030963, 3501532380, -1218699258, -1248255578, 464174646, 384770505, -214310061, -87918489, 88210494, 783657, -16352223, 16659654, -10275876, -6046596, 13775316, -8732728, -10771428, 11688252, 1386657, -9424110, 6113604, 5779324, -6657300, 263718, 5181995, -3767421, -2614083, 3720689, -732603, -2744355, 2235269, 1093200, -2010642, 684218, 1415901, -1232424, -385821, 1076172, -448983, -678257, 661509, 128484, -543155, 261948, 329064, -315161, -26613, 276525, -115681, -140673, 151632, 16341, -117999, 55512, 67202, -59199, -2604, 57399, -13962, -22656, 30521, 10134, -19257, 6703, 15336, -5745, -2840, 10308, 3753, -2724, 2940, 4734, 575, 408, 2517, 1791, 495, 804, 1139, 741, 444, 421, 315, 126, 22}
{509481, -15113, -29640, 810, 71202, 13788, -197784, -114988, 367485, 243336, -654038, -368967, 1120851, 387554, -1857033, -236433, 2831255, -202272, -3936402, 1014808, 5404713, -523524, -3338291, 1642842, -16559511, 388814897, 4930144392, -36006961680, -268432726467, -482505287649, -278672094390, 123629539883, 278285314638, 112137878226, -167937684691, -338111969568, -305700458109, -141733696896, 5878991619, 50434417539, 20824817576, -8902714350, -8772601827, 1550199397, 3059797221, -495415077, -1078232560, 250369926, 348717879, -131243783, -73673190, 61665969, -5823956, -14074725, 12594825, -14420334, -5266242, 17177130, -5817715, -8793513, 13412595, 2107059, -10287456, 4761972, 4618135, -7793844, -421512, 5258545, -3385701, -2128440, 4350073, -274512, -2617482, 2213989, 945480, -2299539, 434909, 1281261, -1312689, -384151, 1170291, -349344, -603519, 727146, 155946, -562999, 230208, 295053, -355040, -53730, 268842, -115922, -134898, 164775, 27744, -112233, 58887, 67296, -63456, -7758, 53122, -18102, -25764, 29278, 9798, -19335, 7143, 15882, -5592, -2934, 10146, 3378, -3234, 2484, 4347, 224, 138, 2340, 1674, 414, 759, 1118, 732, 438, 419, 315, 126, 21}
{527190, 7902, -5467, -52170, -47025, 99563, 149472, -184155, -347372, 302139, 594126, -591124, -924138, 1110669, 1265509, -1943499, -1475457, 3135146, 1448568, -4686729, -1496902, 5724720, 2372634, 1195544, 16445334, 202509696, -2709672481, -49469860410, -85185930654, 277879822732, 1031666194644, 1572812537400, 1642856429968, 1399610172909, 990755455779, 509456041355, 91650158982, -128114985042, -133163346872, -39155570733, 23816123457, 21066843556, -1998939783, -7173679596, -23139692, 2500380072, -5992863, -868507235, 100259784, 281922321, -89665450, -66176712, 39994965, -9436729, -5460699, 17748513, -12078963, -2576988, 19144407, -6485100, -11324838, 11181573, 480476, -11636646, 4444149, 5363970, -6876963, 498237, 6165103, -2978235, -2225394, 4099801, -680877, -3112851, 1916827, 851910, -2303265, 566784, 1500648, -1150350, -282599, 1235286, -364173, -675238, 661059, 96084, -615821, 213366, 306774, -337694, -29121, 297048, -99752, -129813, 165711, 22252, -122385, 51012, 62286, -67212, -8382, 55352, -15558, -23310, 31917, 11526, -18759, 7298, 15735, -6150, -3496, 9825, 3165, -3364, 2523, 4497, 370, 288, 2496, 1798, 498, 822, 1163, 759, 456, 429, 321, 129, 22}
{536812, 7653, 36558, 52873, -24534, -113634, 57344, 310479, -24183, -554555, 91101, 996354, -226095, -1522992, 699642, 2236712, -1494966, -2923173, 2775858, 3585990, -4339944, -4778462, 2771649, -74655, 320958, 21871218, -3262136118, -9387779550, 140985579321, 594170230581, 859105864870, 593999763144, 241680321027, 207130312954, 414183439638, 579326979543, 520957558834, 276878635473, 29942140344, -75472998175, -48882864744, 4443245001, 16778524433, 1946979966, -5288181615, -914308582, 1879348881, 241323825, -690485724, -2853507, 217639842, -55219595, -44138286, 35150484, -8043565, 1141569, 18356766, -16409349, -6818835, 16544874, -8483234, -12525867, 11946819, 2370489, -10042191, 5806734, 6375761, -6827427, -65292, 5528073, -3740346, -2895513, 3878060, -617784, -2933967, 2267063, 1215987, -2109642, 653554, 1508799, -1265313, -434461, 1129776, -444786, -719815, 683217, 146700, -569056, 263853, 346920, -326351, -32907, 288288, -117308, -147777, 156822, 18737, -122634, 56538, 70098, -61161, -3372, 59307, -14223, -23649, 31369, 10602, -19875, 6811, 15837, -5895, -2985, 10581, 3861, -2822, 2997, 4857, 585, 408, 2574, 1836, 504, 822, 1166, 759, 453, 431, 321, 129, 22}
{546606, -15860, -31122, 1002, 75171, 14007, -209964, -120109, 392979, 254283, -705005, -382680, 1216386, 386312, -2027964, -185262, 3103883, -371937, -4310844, 1440806, 5820009, -1953402, -6094095, -345273, -9170376, -72971246, -822257772, 19715785359, 143295221499, 119811145848, -569637039777, -1563610674115, -2086399919025, -1981949659800, -1480322036371, -809956178205, -190201143357, 176724317432, 229360495644, 98450844984, -20687265695, -40159833471, -6326975295, 11403239907, 3650608374, -3647710545, -1354251469, 1321156452, 366034287, -508828636, -38400612, 175636449, -29234647, -27745632, 24557385, -17620731, -1672536, 15714066, -19175346, -6726063, 19621686, -5230375, -10430037, 13569057, 3069466, -10864713, 4467702, 5206520, -7966395, -748455, 5605527, -3358653, -2409897, 4507425, -159552, -2807094, 2245647, 1068267, -2398560, 404245, 1374273, -1345578, -432844, 1223895, -345195, -645077, 748932, 174162, -588899, 232113, 312861, -366230, -59991, 280605, -117532, -142002, 169932, 30140, -116856, 59913, 70219, -65418, -8541, 55030, -18369, -26757, 30145, 10266, -19953, 7251, 16374, -5742, -3070, 10419, 3495, -3332, 2538, 4470, 234, 138, 2403, 1719, 426, 777, 1146, 750, 450, 429, 324, 129, 22}
{564960, 8283, -5791, -54954, -49338, 105647, 157485, -197298, -367694, 327525, 630291, -646906, -980928, 1225452, 1334998, -2161674, -1524987, 3509033, 1407726, -5217408, -988742, 7203234, 2314593, -2368967, 5587557, -26537523, 555697507, 15504927756, -3713540019, -407527197198, -1163169240717, -1473357455409, -1198475171624, -933085099986, -943880187369, -1015064140182, -879317928687, -510046618089, -111322818766, 101109248550, 96978901635, 12513448805, -26266956315, -10596988611, 6762758929, 4114092012, -2264260647, -1420619371, 907429719, 419583474, -358134197, -58124547, 124656039, -27950595, -21956064, 16292985, -21419506, 3298560, 21880116, -15519881, -4440114, 21276027, -5662580, -12846849, 11260728, 1409696, -12190005, 4160061, 5946586, -7052892, 172047, 6513019, -2951121, -2506986, 4257144, -566058, -3302463, 1948621, 974697, -2402265, 536120, 1593546, -1183239, -331239, 1288890, -359976, -716796, 682767, 114300, -641722, 215271, 324630, -348884, -35415, 308811, -101379, -136917, 170901, 24648, -127020, 52038, 65182, -69174, -9150, 57260, -15819, -24303, 32765, 11994, -19377, 7406, 16236, -6300, -3641, 10098, 3273, -3462, 2580, 4620, 380, 288, 2553, 1843, 507, 840, 1190, 777, 465, 439, 327, 132, 22}
{575234, 8028, 38391, 55483, -26244, -119991, 61682, 328950, -29733, -591329, 106803, 1066605, -266865, -1637325, 805431, 2403509, -1726281, -3123318, 3213930, 3719616, -5170032, -4637787, 5455053, 3874686, 2051834, 26702835, 576147912, 174549266, -87810247563, -337598156892, -140000195589, 946851634986, 2083338222792, 2438158543632, 2017213962474, 1185602507514, 323699354197, -245536040175, -380460380886, -208914815829, -2804149458, 65975980125, 25939093851, -13684639602, -10879286757, 3421430575, 3936349779, -1215435426, -1326253138, 564431931, 383945217, -263378324, -69245616, 86417784, -21210356, -4596363, 21174873, -19539042, 6716646, 22755687, -18921582, -9033453, 18311427, -7545627, -13957977, 11966112, 3260806, -10583961, 5531514, 6954914, -7006224, -391458, 5876201, -3713160, -3177045, 4035395, -502824, -3123579, 2298721, 1338774, -2208663, 622890, 1601811, -1298202, -483154, 1183380, -440637, -761373, 705003, 164916, -594956, 265758, 364728, -337541, -39168, 300051, -118918, -154881, 161979, 21133, -127257, 57564, 73021, -63123, -4155, 61215, -14490, -24642, 32236, 11070, -20493, 6919, 16329, -6045, -3121, 10854, 3978, -2920, 3051, 4980, 595, 408, 2637, 1881, 516, 840, 1194, 777, 465, 441, 330, 132, 23}
{585288, -16625, -32640, 1203, 79248, 14217, -222504, -125320, 419319, 265401, -757826, -396348, 1315674, 383630, -2205879, -128511, 3387464, -556893, -4704144, 1857083, 6159048, -3366096, -7867881, 537111, -2791398, -7102814, 131175882, -5957167026, -49422501309, 92335197834, 958077955689, 2071087321721, 2428526120061, 2175091054941, 1929752941061, 1780478565384, 1471014088665, 900215567588, 272180296926, -117508081548, -172914102191, -53553692718, 32891832384, 27006577188, -4768878444, -9445870512, 1100863150, 3345347967, -539295891, -1173816873, 312166473, 334203468, -175194677, -49375698, 69371763, -15619134, 4758663, 16931232, -28393153, 1295754, 20068449, -20898991, -9115086, 21094398, -4211177, -11762796, 13562649, 3931914, -11398398, 4201455, 5785039, -8147148, -1074777, 5954157, -3331386, -2691507, 4664759, -44733, -2996706, 2277441, 1191054, -2497560, 373581, 1467171, -1378467, -481484, 1277499, -340998, -686635, 770640, 192378, -614800, 234018, 330717, -377420, -66285, 292368, -119159, -149106, 175122, 32536, -121491, 60939, 73115, -67380, -9309, 56938, -18630, -27750, 30993, 10734, -20571, 7359, 16875, -5892, -3215, 10692, 3603, -3430, 2595, 4593, 244, 138, 2460, 1764, 435, 795, 1173, 768, 459, 439, 330, 132, 22}
{604698, 8673, -6124, -57810, -51705, 111911, 165705, -210882, -388574, 353892, 667464, -705046, -1039149, 1345491, 1405414, -2390388, -1571772, 3901271, 1350975, -5795511, -559066, 8242179, 1118670, -6677170, -388509, -12283299, -129163775, -3326558868, 16868781648, 286819590645, 685425542880, 175840467069, -1277997699949, -2367875184654, -2369605736124, -1537984659163, -451131878322, 362660699586, 618199874968, 403371700431, 68620756356, -94205112779, -63571574751, 8521390128, 22206479081, 509039070, -7512557982, -360370279, 2671709949, -70071519, -943495411, 173114031, 289384401, -112697425, -37891494, 42103878, -26995120, 4303998, 13653795, -30705303, 4579179, 26219379, -16484586, -6833823, 22530522, -4592099, -14088633, 11247267, 2248908, -12720624, 3901047, 6525581, -7234839, -154539, 6861539, -2923794, -2788512, 4414478, -451098, -3492075, 1980279, 1097484, -2501286, 505456, 1686558, -1216128, -379932, 1342494, -355827, -758354, 704553, 132516, -667622, 217176, 342438, -360074, -41676, 320574, -102989, -144021, 176058, 27044, -131643, 53064, 68105, -71136, -9933, 59168, -16086, -25296, 33632, 12462, -19995, 7514, 16728, -6450, -3777, 10371, 3390, -3560, 2634, 4743, 390, 288, 2616, 1888, 519, 858, 1218, 795, 477, 449, 336, 135, 23}
{615240, 8412, 40269, 58156, -28008, -126519, 66173, 347952, -35571, -629255, 123351, 1139169, -309957, -1755474, 917277, 2575265, -1971294, -3326523, 3680573, 3871332, -5931528, -4280018, 7955808, 5776452, -259292, 13457643, -45629457, 231149051, 33271663386, 111516933591, -371262653485, -1928158447191, -3406458277629, -3790173374993, -3489606560871, -3039775907670, -2423812688654, -1533202040445, -563141465673, 106863007655, 285100918392, 136475438574, -26714944164, -52881394431, -5504993958, 16063576273, 3341817792, -5473758090, -1091838332, 2065395138, 218566407, -733871384, 66052479, 216115713, -87912017, -30822360, 26176743, -26954445, 16378968, 22111140, -27319879, 6676569, 26866614, -19344670, -11418363, 19352961, -6480978, -15138912, 11948688, 4078900, -11116716, 5276511, 7534495, -7189158, -718407, 6224948, -3685818, -3458646, 4192729, -388005, -3313191, 2330515, 1461561, -2307663, 592226, 1694709, -1331091, -531794, 1236984, -436440, -802931, 726711, 183132, -620857, 267663, 382584, -348731, -45462, 311814, -120545, -161985, 167169, 23529, -131892, 58590, 75917, -65085, -4923, 63123, -14751, -25635, 33084, 11538, -21111, 7027, 16830, -6195, -3266, 11127, 4086, -3018, 3108, 5103, 605, 408, 2694, 1926, 525, 858, 1221, 795, 474, 451, 336, 135, 23}
{625962, -17408, -34194, 1413, 83433, 14418, -235404, -130621, 446505, 276690, -812501, -409971, 1418715, 379508, -2390778, -66180, 3681998, -757140, -5113185, 2300316, 6527460, -4592550, -8686995, 3310203, 3957933, 554946, 32759415, 1214323353, 11238778716, -107702768151, -750646364103, -1264757262933, -354647582190, 1299776555316, 2095989444891, 1611344921040, 445974725682, -599680818239, -999607456098, -733694254476, -213717884032, 112778731809, 126633989892, 14040939942, -35901526599, -11529799623, 10587391874, 4541340450, -3731777274, -1443545773, 1476230043, 320763789, -574270057, 431748, 162863454, -55697645, -4598250, 26271135, -25829875, 20374419, 19774710, -35053853, 112224, 23791812, -20945047, -11457213, 21966261, -3170960, -12895815, 13550355, 4735242, -11934051, 3949689, 6365608, -8330358, -1401960, 6302652, -3304038, -2973030, 4822093, 70227, -3186318, 2309099, 1313841, -2596581, 342917, 1560183, -1411356, -530177, 1331103, -336849, -728193, 792426, 210594, -640700, 235923, 348525, -388610, -72546, 304131, -120769, -156210, 180279, 34932, -126114, 61965, 76038, -69342, -10092, 58846, -18897, -28743, 31860, 11202, -21189, 7467, 17367, -6042, -3351, 10965, 3720, -3528, 2649, 4716, 254, 138, 2523, 1809, 447, 813, 1201, 786, 471, 449, 339, 135, 23}
{646047, 9072, -6466, -60738, -54126, 118355, 174132, -224907, -410012, 381240, 705645, -765544, -1098801, 1470786, 1476757, -2629641, -1615812, 4311860, 1277520, -6415107, -181362, 9023511, -527292, -10359532, -2324817, -7227609, -22406072, 465312687, -7447085850, -126249904586, -175909941099, 1000526367120, 3422828952389, 5196020754900, 5489676122097, 4899496610071, 3881298048528, 2520121001601, 1053434633733, -41728041225, -442286626599, -287354368116, -11327176695, 86668241190, 31195403016, -20599311141, -12996520494, 6141489692, 4622930250, -2413815933, -1534650098, 1009481787, 368126859, -408684502, -8035116, 128643585, -38030007, 5621616, 12017016, -39485947, 15531816, 17824272, -36142907, 2702175, 29641020, -16187098, -9059100, 23299287, -3573092, -15180813, 11247363, 3044480, -13258797, 3651138, 7107279, -7418172, -481827, 7210240, -2896446, -3070113, 4571812, -336279, -3681687, 2012073, 1220271, -2600286, 474792, 1779456, -1249017, -428572, 1396098, -351630, -799912, 726261, 150732, -693523, 219081, 360294, -371264, -47970, 332337, -104616, -151125, 181248, 29440, -136278, 54090, 71001, -73098, -10701, 61076, -16347, -26289, 34480, 12930, -20613, 7622, 17229, -6600, -3922, 10644, 3498, -3658, 2691, 4866, 400, 288, 2673, 1933, 528, 876, 1245, 813, 486, 459, 342, 138, 23}
{657271, 8805, 42192, 60892, -29826, -133218, 70817, 367485, -41697, -668333, 140745, 1214046, -355371, -1877439, 1035180, 2751980, -2230005, -3532788, 4174925, 4032111, -6701307, -3926649, 9964740, 5778384, -5338381, 2165919, -11302206, -152443519, -8371891404, -16194254142, 414931496374, 1668219361851, 2219856595962, 948019475961, -629952726654, -931786988898, -26709942292, 1115185890726, 1630083949029, 1283218844070, 498114240315, -96257956509, -221056700196, -69879235131, 45540239829, 33393153781, -9478554795, -12098306208, 2952683422, 4242606567, -1356146838, -1389268921, 691365399, 369295647, -290403759, -23700750, 77237439, -44039379, 9857331, 7258512, -39458901, 24482331, 27308466, -31542632, 4377342, 29986275, -18807818, -13529088, 20044629, -5495481, -16207209, 11959176, 4868407, -11658171, 5027565, 8116902, -7372329, -1045752, 6573415, -3658470, -3740169, 4350063, -273045, -3502803, 2362173, 1584348, -2406684, 561562, 1787721, -1363980, -580487, 1290588, -432291, -844489, 748497, 201348, -646757, 269568, 400392, -359921, -51723, 323577, -122155, -169089, 172326, 25925, -136515, 59616, 78840, -67047, -5706, 65031, -15018, -26628, 33951, 12006, -21729, 7135, 17322, -6345, -3402, 11400, 4203, -3116, 3162, 5226, 615, 408, 2757, 1971, 537, 876, 1249, 813, 486, 461, 345, 138, 24}
{668265, -18209, -35784, 1632, 87726, 14610, -248664, -136012, 474537, 288150, -869030, -423549, 1525509, 373946, -2582661, 1731, 3987485, -972678, -5533704, 2790183, 6956988, -5633295, -8851627, 6767781, 8943054, 2036078, 25360026, -81894210, -1703739008, 52962596100, 360855601644, 161965453626, -2127423316188, -5443415206722, -7305082905778, -7214291454678, -5918293845990, -3970409974241, -1823352409203, -112850479359, 654867087325, 543535499553, 114327323838, -119485302287, -81106905054, 15397370088, 28854248350, -2088674628, -10023220125, 908024066, 3650653830, -619998858, -1205622800, 419632746, 302186259, -219835193, -25958367, 50259237, -32760978, 31514094, 15501057, -37951141, 25634910, 25301286, -38401057, -2557593, 26549112, -20290326, -13477644, 22597641, -2224070, -13952508, 13569501, 5521582, -12478470, 3700557, 6948452, -8513553, -1729323, 6651336, -3276690, -3254631, 4979427, 185046, -3375930, 2340893, 1436628, -2695581, 312253, 1653081, -1444245, -578817, 1384707, -332652, -769751, 814134, 228810, -666601, 237828, 366381, -399800, -78840, 315894, -122396, -163314, 185469, 37328, -130749, 62991, 78934, -71304, -10860, 60754, -19158, -29736, 32708, 11670, -21807, 7575, 17868, -6192, -3496, 11238, 3828, -3626, 2706, 4839, 264, 138, 2580, 1854, 456, 831, 1228, 804, 480, 459, 345, 138, 23}
{689454, 9480, -6817, -63738, -56601, 124979, 182766, -239373, -432008, 409569, 744834, -828400, -1159884, 1601337, 1549027, -2879433, -1657107, 4740800, 1190178, -7067955, 185442, 9744102, -2124669, -12848126, -833097, 1662024, -5979213, 17497848, 1907047011, 37322020316, -42284938209, -1201798430310, -3285472815349, -3811697069994, -2366771337897, -1134684860023, -1303173358248, -2215989703587, -2701266427436, -2187345717471, -1017040250016, -2278259604, 347397487887, 181884034569, -36427273213, -68299916961, -2518753602, 22219019897, 2207192598, -7817233320, -450093941, 2888311479, -195201858, -1013991322, 241485162, 254716566, -139865424, 1781364, 38519268, -31005102, 35388114, 6572913, -51109837, 18383487, 23377305, -38723745, -156672, 32104311, -15449977, -10979979, 23905392, -2654367, -16229436, 11275692, 3829890, -13805076, 3402060, 7690400, -7601190, -809190, 7558698, -2869098, -3351636, 4729146, -221319, -3871299, 2043731, 1343058, -2699307, 444128, 1872468, -1281906, -477265, 1449702, -347481, -841470, 748047, 168948, -719423, 220986, 378102, -382454, -54231, 344100, -106226, -158229, 186405, 31836, -140901, 55116, 73924, -75060, -11484, 62984, -16614, -27282, 35347, 13398, -21231, 7730, 17721, -6750, -4058, 10917, 3615, -3756, 2745, 4989, 410, 288, 2736, 1978, 540, 894, 1273, 831, 498, 469, 351, 141, 24}
{700958, 9207, 44160, 63691, -31698, -140088, 75614, 387549, -48111, -708563, 158985, 1291236, -403107, -2003220, 1159140, 2933654, -2502414, -3742113, 4695917, 4182912, -7539045, -3675434, 11482065, 4508445, -11039007, -4432551, -11683617, -48518818, 1248372102, -2038818705, -232948731498, -829976535273, 43020169947, 3778690725065, 7778172170331, 9316683134193, 8352557549017, 5907131929566, 2931494276559, 386432452211, -940937466729, -958874676759, -336257344876, 128701040535, 163410251652, 13389497273, -48715274910, -11576477442, 15531352185, 4241621940, -5819710110, -1205087818, 2215285665, 105884484, -774101579, 154429644, 208160619, -96771499, 5470707, 7452681, -46922995, 34254057, 6203937, -49841529, 25739808, 32905368, -33368579, 1505538, 32229546, -18018900, -15358869, 20643282, -4599696, -17252751, 11994528, 5654589, -12205740, 4778013, 8700138, -7555383, -1373109, 6922098, -3631122, -4021770, 4507397, -158226, -3692415, 2393967, 1707135, -2505684, 530898, 1880619, -1396869, -629127, 1344192, -428094, -886047, 770205, 219564, -672658, 271473, 418248, -371111, -58017, 335340, -123782, -176193, 177516, 28321, -141150, 60642, 81736, -69009, -6474, 66939, -15279, -27621, 34799, 12474, -22347, 7243, 17823, -6495, -3547, 11673, 4311, -3214, 3219, 5349, 625, 408, 2814, 2016, 546, 894, 1276, 831, 495, 471, 351, 141, 24}
{712650, -19028, -37410, 1860, 92127, 14793, -262284, -141493, 503415, 299781, -927413, -437082, 1636056, 366944, -2781528, 75222, 4303925, -1203507, -5966976, 3316073, 7420941, -6609966, -8805816, 9957198, 11433747, -1890878, 8879574, -72921, 12825421, -15870999528, -112022173590, 350032734736, 2855061805938, 5914754768694, 6427537996980, 5054238471234, 4213363089486, 4409383033366, 4541263492659, 3664391117589, 1918622198307, 262437317622, -494776577214, -380227349706, -19124760153, 113091127506, 35313146531, -30553287585, -14777658876, 10073228028, 5080788897, -3992667048, -1456738120, 1667686149, 260095767, -596209145, 68406189, 132234363, -82836213, 14762514, -519045, -40828254, 51466824, 17728596, -47040939, 25599996, 30711033, -39681851, -5424747, 28578660, -19507565, -15246591, 23192730, -1349699, -15000201, 13609074, 6308054, -13026930, 3450852, 7531690, -8696496, -2056677, 6999794, -3249342, -3536154, 5136761, 300006, -3565542, 2372551, 1559415, -2794602, 281589, 1746093, -1477134, -627510, 1438311, -328503, -811309, 835920, 247026, -692501, 239733, 384189, -410990, -85101, 327657, -124006, -170418, 190626, 39724, -135372, 64017, 81857, -73266, -11643, 62662, -19425, -30729, 33575, 12138, -22425, 7683, 18360, -6342, -3632, 11511, 3945, -3724, 2760, 4962, 274, 138, 2643, 1899, 468, 849, 1256, 822, 492, 469, 354, 141, 24}
{734544, 9897, -7177, -66810, -59130, 131783, 191607, -254280, -454562, 438879, 785031, -893614, -1222398, 1737144, 1622224, -3139764, -1695657, 5188091, 1088949, -7750356, 583297, 10521900, -3502374, -14241431, 2745900, 10250778, 2437941, 39677325, -127257975, -7269728506, 53883172986, 755130876534, 1623761179048, -481210865013, -5714110551759, -9876146634490, -10462479387282, -8085875374926, -4328978553276, -765484748748, 1343651384934, 1614157019224, 761954375862, -68334125436, -280694187118, -87210179751, 63565964613, 40352591488, -16271656929, -14527162539, 5992070391, 5095225170, -2593230495, -1528144162, 1154637756, 277759101, -459904232, 31327494, 95309511, -47365153, 45645336, 2072307, -42840978, 50678127, 10610943, -59235073, 17199225, 28422594, -39621809, -2981889, 33963195, -14691431, -12700995, 24505212, -1794466, -17280012, 11318292, 4617646, -14353908, 3151911, 8273611, -7784223, -1136544, 7907381, -2841750, -3633237, 4886480, -106500, -4060911, 2075525, 1465845, -2798307, 413464, 1965366, -1314795, -525905, 1503306, -343284, -883028, 769755, 187164, -745324, 222891, 395958, -393644, -60525, 355863, -107853, -165333, 191595, 34232, -145536, 56142, 76820, -77022, -12252, 64892, -16875, -28275, 36195, 13866, -21849, 7838, 18222, -6900, -4203, 11190, 3723, -3854, 2802, 5112, 420, 288, 2793, 2023, 549, 912, 1300, 849, 507, 479, 357, 144, 24}
{746760, 9618, 46173, 66553, -33624, -147129, 80564, 408144, -54813, -749945, 178071, 1370739, -453165, -2132817, 1289157, 3120287, -2788521, -3954498, 5243549, 4322973, -8437398, -3491392, 12735054, 2783175, -15899283, -6372429, -3236364, -21104750, -56784750, 1684735560, 83122289078, 224738163987, -1287039829671, -5845305563351, -9924655070391, -10482382655583, -9248357824294, -8366027960409, -7653281808576, -6052554765549, -3427050415716, -810870412254, 632557678835, 701454291420, 167576504004, -152824594038, -100609193013, 26678687805, 36658759640, -6549371247, -12924067200, 2887707500, 4521084603, -1604898924, -1437972597, 795366519, 295740534, -308820141, 38659782, 64381023, -40200962, 46960221, -18152034, -60853551, 45673722, 11582973, -56842849, 23843154, 37660065, -33918915, -1203009, 33985542, -17281889, -17039061, 21255891, -3747847, -18305862, 12039195, 6443178, -12754599, 4527969, 9283330, -7738320, -1700463, 7270556, -3603774, -4303293, 4664731, -43266, -3882027, 2425625, 1829922, -2604705, 500234, 1973631, -1429758, -677820, 1397796, -423945, -927605, 791991, 237780, -698558, 273378, 436056, -382301, -64278, 347103, -125392, -183297, 182673, 30717, -145773, 61668, 84659, -70971, -7257, 68847, -15546, -28614, 35666, 12942, -22965, 7351, 18315, -6645, -3683, 11946, 4428, -3312, 3273, 5472, 635, 408, 2877, 2061, 558, 912, 1304, 849, 507, 481, 360, 144, 25}
{758736, -19865, -39072, 2097, 96636, 14967, -276264, -147064, 533139, 311583, -987650, -450570, 1750356, 358502, -2987379, 154293, 4631318, -1449627, -6413001, 3876998, 7908348, -7611210, -8793763, 12572952, 11706000, -8769656, -3949413, -13177440, -93637774, 2665861611, 21754004142, -312671492707, -1963610801364, -2859066032046, 943514054187, 7275511359468, 10774541427231, 9714430732927, 5686490295381, 1107397761087, -1972083972168, -2638439136216, -1522645838793, -144917758413, 421132481658, 234996657459, -52554875477, -87409918812, 3005223813, 29416600815, -536590608, -10728690888, 836255997, 3852008394, -819236802, -1200990647, 556393515, 266722824, -224163939, 17791467, 10336761, -50651685, 53482857, -16509816, -54868452, 60104343, 24196416, -52880634, 23262021, 35166282, -39990041, -8018130, 30257133, -18803766, -16902885, 23815332, -503619, -16056579, 13654494, 7097648, -13575723, 3200541, 8114873, -8879529, -2384031, 7348477, -3221994, -3817755, 5294095, 414825, -3755154, 2404345, 1682202, -2893602, 250925, 1838991, -1510023, -676150, 1491915, -324306, -852867, 857628, 265242, -718402, 241638, 402045, -422180, -91395, 339420, -125633, -177522, 195816, 42120, -140007, 65043, 84753, -75228, -12411, 64570, -19686, -31722, 34423, 12606, -23043, 7791, 18861, -6492, -3777, 11784, 4053, -3822, 2817, 5085, 284, 138, 2700, 1944, 477, 867, 1283, 840, 501, 479, 360, 144, 24}
{781782, 10323, -7546, -69954, -61713, 138767, 200655, -269628, -477674, 469170, 826236, -961186, -1286343, 1878207, 1696348, -3410634, -1731462, 5653733, 973833, -8457552, 1033879, 11390121, -4674516, -14931501, 6998361, 16656507, 2884559, 20683488, 30890124, 726100157, -22054057650, -304245615867, -242543890229, 3427896323727, 10640870536620, 15643793749665, 16164027012165, 14646178782876, 12672549179425, 9830395128171, 5865147636927, 1836745303300, -700714091046, -1186517343786, -480929750217, 151013469885, 207590529054, 8408147309, -65355302547, -9749142126, 22076940645, 3145926666, -8268079143, -355680978, 3142456359, -332867079, -1009896411, 333759564, 186488976, -168020093, 26430441, -2667261, -31810834, 80440860, -6791316, -56720629, 56670843, 17479023, -64221350, 14476035, 32515488, -39811321, -5484996, 35581806, -14026537, -14345700, 25136871, -951849, -18339369, 11363736, 5407381, -14902629, 2901792, 8856786, -7967160, -1463898, 8255839, -2814402, -3914760, 5043814, 8460, -4250523, 2107183, 1588632, -2897328, 382800, 2058378, -1347684, -574598, 1556910, -339135, -924586, 791541, 205380, -771224, 224796, 413766, -404834, -66786, 367626, -109463, -172437, 196752, 36628, -150159, 57168, 79743, -78984, -13035, 66800, -17142, -29268, 37062, 14334, -22467, 7946, 18714, -7050, -4339, 11463, 3840, -3952, 2856, 5235, 430, 288, 2856, 2068, 561, 930, 1328, 867, 519, 489, 366, 147, 25}
{794290, 10038, 48231, 69478, -35604, -154341, 85667, 429270, -61803, -792479, 198003, 1452555, -505545, -2266230, 1425231, 3311879, -3088326, -4169943, 5817821, 4455438, -9386880, -3325747, 13951317, 1146387, -19337373, -4298634, 8426031, -1935386, 53530611, -93866634, -18990400750, -11137159506, 1172394844968, 4335790621510, 4808299442514, -763964878197, -7307415315905, -9199481072418, -6126236704428, -977781003208, 3084868097766, 4251373260723, 2821505146232, 651923805360, -544273274109, -490051023861, -23035825200, 147784420296, 38044373692, -43519172877, -15188100945, 15610235713, 4944873822, -6159652914, -1122695414, 2379538461, -78529938, -814006306, 216498495, 154412589, -89897570, 58972245, -14287539, -37864801, 76253346, -22290243, -74480800, 49351497, 18536499, -61066900, 20922663, 41456973, -34025513, -3606222, 35578479, -16644862, -18675681, 21896334, -2905864, -19367064, 12084483, 7233486, -13303239, 4277640, 9866504, -7921353, -2027817, 7619239, -3576426, -4584894, 4822065, 71553, -4071639, 2457419, 1952709, -2703705, 469570, 2066529, -1462647, -726460, 1451400, -419748, -969163, 813699, 255996, -724459, 275283, 453912, -393491, -70572, 358866, -127019, -190401, 187863, 33113, -150408, 62694, 87555, -72933, -8025, 70755, -15807, -29607, 36514, 13410, -23583, 7459, 18816, -6795, -3828, 12219, 4536, -3410, 3330, 5595, 645, 408, 2934, 2106, 567, 930, 1331, 867, 516, 491, 366, 147, 25}
{806994, -20720, -40770, 2343, 101253, 15132, -290604, -152725, 563709, 323556, -1049741, -464013, 1868409, 348620, -3200214, 238944, 4969664, -1711038, -6871779, 4471745, 8397819, -8703306, -8918604, 14647773, 10591059, -16166538, -11730543, -9691407, -48063076, -249145425, -1955646204, 140428744871, 837221796921, -193041311187, -7420344456749, -17548935889302, -23108514744525, -23045039651105, -20107271764383, -15559151842968, -9654231946113, -3600291802113, 602432036787, 1879137963031, 1064785539498, -35788315107, -354007321866, -103518010146, 88748735298, 46933193832, -26271241467, -16757471445, 10103790629, 5416088907, -4414822014, -1437704393, 1802799420, 125965470, -585403132, 159580350, 103069680, -67836183, 51191604, -51130281, -56709510, 78234402, -16554168, -67466631, 62215920, 31234992, -56346167, 20324424, 38742582, -40045167, -10330479, 31843017, -18189977, -18536439, 24463197, 338840, -17119086, 13699518, 7887775, -14124303, 2950428, 8698047, -9062466, -2711385, 7696935, -3194646, -4099278, 5451429, 529785, -3944766, 2436003, 1804989, -2992623, 220261, 1932003, -1542912, -724843, 1545519, -320157, -894425, 879414, 283458, -744302, 243543, 419853, -433370, -97656, 351183, -127243, -184626, 200973, 44516, -144630, 66069, 87676, -77190, -13194, 66478, -19953, -32715, 35290, 13074, -23661, 7899, 19353, -6642, -3913, 12057, 4170, -3920, 2871, 5208, 294, 138, 2763, 1989, 489, 885, 1311, 858, 513, 489, 369, 147, 25}
{830775, 10758, -7924, -73170, -64350, 145931, 209910, -285417, -501344, 500442, 868449, -1031116, -1351719, 2024526, 1771399, -3692043, -1764522, 6137726, 844830, -9190974, 1525236, 12317427, -5785587, -15431486, 10886361, 20027451, -2982338, 1259073, -6773274, -183451646, 4414143390, 81071956833, -215034066723, -3368278485399, -8496034704147, -8112241746375, -1303524513708, 4275648395313, 3956301509454, -596815821012, -5238827556444, -6841437247116, -4976692026711, -1680723146727, 559676238725, 882106323891, 225869933862, -198818417046, -122763825939, 42931759539, 44624133133, -13795796052, -15901132674, 6043559941, 5348438361, -2899045752, -1423274368, 1338469407, 190459542, -451063818, 79827333, 26435925, -57549153, 68260929, -47839098, -42341622, 101442462, -3651348, -68181632, 57484446, 24353550, -67136123, 11542242, 35876898, -39872387, -7736277, 37163727, -13433864, -15981390, 25788558, -108804, -19402752, 11408397, 6197806, -15451194, 2651472, 9439960, -8150193, -1791252, 8604522, -2787054, -4196361, 5201148, 123279, -4440135, 2138977, 1711419, -2996328, 352136, 2151276, -1380573, -623238, 1610514, -334938, -966144, 813249, 223596, -797125, 226701, 431622, -416024, -73080, 379389, -111090, -179541, 201942, 39024, -154794, 58194, 82639, -80946, -13803, 68708, -17403, -30261, 37910, 14802, -23085, 8054, 19215, -7200, -4484, 11736, 3948, -4050, 2913, 5358, 440, 288, 2913, 2113, 570, 948, 1355, 885, 528, 499, 372, 150, 25}
{844025, 10467, 50334, 72466, -37638, -161724, 90923, 450927, -69081, -836165, 218781, 1536684, -560247, -2403459, 1567362, 3508430, -3401829, -4388448, 6418733, 4580307, -10383165, -3130932, 15261756, -227184, -21548103, 34914, 19505103, 6819475, 36539190, 89095629, 2603926055, -14926251597, -592941859917, -1822825737347, 1657342129377, 13720792463304, 26432526439772, 31650896366346, 29706689114583, 23627674699437, 15236417279376, 6412331445072, -208504754756, -2828712179304, -2069129114997, -318959965010, 510676285584, 295152966681, -78124596451, -109940952186, 12962066028, 38138571952, -4975279818, -13692359430, 3173387819, 4816726248, -1852948992, -1371805169, 903043248, 166853037, -328711484, 70067334, 9369729, -15514470, 102806202, -47259486, -51967706, 93109989, -17325789, -85076431, 48996522, 25057698, -63594668, 18030627, 44648103, -34111119, -5809806, 37165530, -16066957, -20314269, 22551447, -2061831, -20430834, 12128910, 8023588, -13851798, 4027530, 10449678, -8104290, -2355171, 7967697, -3549078, -4866417, 4979399, 186513, -4261251, 2489077, 2075496, -2802726, 438906, 2159541, -1495536, -775153, 1505004, -415599, -1010721, 835485, 274212, -750359, 277188, 471720, -404681, -76833, 370629, -128629, -197505, 193020, 35509, -155031, 63720, 90478, -74895, -8808, 72663, -16074, -30600, 37381, 13878, -24201, 7567, 19308, -6945, -3964, 12492, 4653, -3508, 3384, 5718, 655, 408, 2997, 2151, 579, 948, 1359, 885, 528, 501, 375, 150, 26}
{857025, -21593, -42504, 2598, 105978, 15288, -305304, -158476, 595125, 335700, -1113686, -477411, 1990215, 337298, -3420033, 329175, 5318963, -1987740, -7343310, 5100314, 8888634, -9877362, -9135728, 16458861, 9030051, -22457968, -13805349, 2404293, -14854468, 63493284, 327862077, -37764672711, -221396837568, 1220971823643, 8007746158638, 15297704622759, 13960232404698, 6972213443917, 3281093519151, 5382585306723, 9507127822845, 11095756582500, 8492118059769, 3590073631131, -296322565671, -1422539516997, -647131146469, 186302057832, 262028709621, -1837320692, -85373944773, -4563234966, 30258033052, 479514324, -11327425665, 1043249193, 3991114356, -1133920575, -1192514356, 644404149, 183222540, -188615945, 83261106, -26331066, -23236332, 92661792, -74804364, -72998424, 91563624, -10186935, -76991572, 61129767, 37468131, -58523516, 17549670, 41830224, -40152010, -12493005, 33442458, -17619826, -20177547, 25119978, 1184002, -18182868, 13743840, 8678154, -14672862, 2700108, 9281221, -9245499, -3038739, 8045618, -3167298, -4380879, 5608763, 644604, -4134378, 2467797, 1927776, -3091623, 189597, 2024901, -1575801, -773483, 1599123, -315960, -935983, 901122, 301674, -770203, 245448, 437709, -444560, -103950, 362946, -128870, -191730, 206163, 46912, -149265, 67095, 90572, -79152, -13962, 68386, -20214, -33708, 36138, 13542, -24279, 8007, 19854, -6792, -4058, 12330, 4278, -4018, 2928, 5331, 304, 138, 2820, 2034, 498, 903, 1338, 876, 522, 499, 375, 150, 25}
{882006, 11202, -8311, -76458, -67041, 153275, 219372, -301647, -525572, 532695, 911670, -1103404, -1418526, 2176101, 1847377, -3983991, -1794837, 6640070, 701940, -9950622, 2056245, 13290741, -6936900, -16010040, 14112066, 20885673, -11962400, -14337000, -14372781, -86792875, -600370875, -13782936072, 168054376806, 1874919151983, 3276697119489, -4705281357088, -22188530665221, -36284838641739, -39463524405403, -33646245016479, -22815164391081, -10535493662187, -604495547001, 4107792784497, 3705868442189, 1119154194924, -597094106205, -619100617091, -19392731520, 192017092245, 36950899552, -60960313908, -14072299584, 22410633337, 3530536779, -8917631919, -201131768, 3285608853, -548159712, -932981971, 455343510, 128860113, -138414767, 52234125, -83241549, -33132731, 107564238, -62921394, -58961050, 112187805, 3875850, -76567079, 55942035, 30287247, -69070426, 8882634, 38887617, -40012740, -9875139, 38773560, -12869780, -17625780, 26446491, 737067, -20466483, 11452662, 6987880, -15999753, 2401362, 10023134, -8333130, -2118606, 8952980, -2759706, -4477884, 5358482, 238239, -4629747, 2170635, 1834206, -3095349, 321472, 2244288, -1413462, -671931, 1664118, -330789, -1007702, 835035, 241812, -823025, 228606, 449430, -427214, -79341, 391152, -112700, -186645, 207099, 41420, -159417, 59220, 85562, -82908, -14586, 70616, -17670, -31254, 38777, 15270, -23703, 8162, 19707, -7350, -4620, 12009, 4065, -4148, 2967, 5481, 450, 288, 2976, 2158, 582, 966, 1383, 903, 540, 509, 381, 153, 26}
{895560, 10905, 52482, 75517, -39726, -169278, 96332, 473115, -76647, -881003, 240405, 1623126, -617271, -2544504, 1715550, 3709940, -3729030, -4610013, 7046285, 4697580, -11420973, -2883183, 16700934, -1368393, -23022721, 5012619, 27760329, 5823455, 12634635, 13540974, -380046232, 4668934689, 191631171198, 338982128553, -4174181561616, -16516224220548, -25937391383737, -24035350180080, -17914187296059, -15930884944333, -17700232815360, -18180726833901, -14164746069856, -6932251840953, -539302777872, 2080931050069, 1407612419283, -6328879317, -447381845129, -118448880993, 121742255166, 51394184551, -40238936067, -17818823790, 15949758469, 5247891321, -6580476030, -842484757, 2585120460, -249182448, -773767957, 263253501, 47549817, -84191086, 77782068, -79363374, -5057646, 139008318, -55818303, -68671794, 101304441, -9339507, -92612600, 47060937, 30627063, -65409870, 15461637, 47598387, -34290079, -7936845, 38784021, -15506038, -21961623, 23209005, -1215523, -21494478, 12173157, 8813950, -14400357, 3777210, 11032852, -8287323, -2682525, 8316380, -3521730, -5148018, 5136733, 301332, -4450863, 2520871, 2198283, -2901726, 408242, 2252439, -1528425, -823793, 1558608, -411402, -1052279, 857193, 292428, -776260, 279093, 489576, -415871, -83127, 382392, -130256, -204609, 198210, 37905, -159666, 64746, 93374, -76857, -9576, 74571, -16335, -31593, 38229, 14346, -24819, 7675, 19809, -7095, -4109, 12765, 4761, -3606, 3441, 5841, 665, 408, 3054, 2196, 588, 966, 1386, 903, 537, 511, 381, 153, 26}
{909318, -22484, -44274, 2862, 110811, 15435, -320364, -164317, 627387, 348015, -1179485, -490764, 2115774, 324536, -3646836, 424986, 5679215, -2279733, -7827594, 5762705, 9384282, -11122557, -9388043, 18265794, 7613691, -27096091, -11340819, 17634135, 6215528, 51926580, 163277124, 6322979469, 31153146921, -874449052761, -4769132111303, -5109093135450, 9364811805765, 31569618835187, 44771304507528, 43443136916919, 31773298784522, 15917190451986, 1837862211159, -5865126727675, -6282296381340, -2686395089202, 445376069634, 1091930998398, 286532007600, -260964065879, -145394540373, 67094500854, 52986501016, -23871086436, -18098487825, 10700970817, 5704939332, -4801735110, -1258189927, 1895483730, -91608060, -576788635, 199758525, 36768393, -5245538, 110118645, -98765256, -24474546, 124182180, -78935028, -89662140, 97471128, -2073861, -83761888, 58992420, 42740922, -60256038, 15080340, 44755407, -40359135, -14612193, 35070132, -17059839, -21826761, 25777779, 2030587, -19246446, 13788087, 9468219, -15221421, 2449998, 9864395, -9428436, -3366093, 8394076, -3139950, -4662402, 5766097, 759564, -4323990, 2499455, 2050563, -3190644, 158933, 2117913, -1608690, -822176, 1652727, -311811, -977541, 922908, 319890, -796103, 247353, 455517, -455750, -110211, 374709, -130480, -198834, 211320, 49308, -153888, 68121, 93495, -81114, -14745, 70294, -20481, -34701, 37005, 14010, -24897, 8115, 20346, -6942, -4194, 12603, 4395, -4116, 2982, 5454, 314, 138, 2883, 2079, 510, 921, 1366, 894, 534, 509, 384, 153, 26}
{935064, 11655, -8707, -79818, -69786, 160799, 229041, -318318, -550358, 565929, 955899, -1178050, -1486764, 2332932, 1924282, -4286478, -1822407, 7160765, 545163, -10736496, 2625540, 14286189, -8201652, -16775015, 16748832, 20262915, -21299676, -23629761, -6869163, -39352743, 65185479, 1884996285, -57492015514, -671883651816, 105376222518, 10925227328966, 30519594879255, 41920176286203, 40005338597591, 34796762448789, 32359940279637, 29912498508273, 23221093855950, 12536837766132, 2417230534542, -2752243175157, -2653472469591, -516495544027, 626881530897, 364436094360, -115075032948, -134666629761, 29107122939, 47593676442, -12397065957, -16924893795, 6437619101, 5387648598, -3366362076, -1304582617, 1444043016, 64789830, -368077283, 152743188, -28521321, -7463060, 89076654, -141119211, -42041201, 135236928, -63056475, -74751659, 116523528, 12096915, -82573270, 53787048, 35338263, -70751350, 6504402, 41805174, -40242805, -11991027, 40408257, -12309019, -19276284, 27103629, 1583767, -21529986, 11496915, 7778241, -16548312, 2151042, 10606308, -8516163, -2445960, 9301663, -2732358, -4759485, 5515816, 353058, -4819359, 2202429, 1956993, -3194349, 290808, 2337186, -1446351, -720571, 1717722, -326592, -1049260, 856743, 260028, -848926, 230511, 467286, -438404, -85635, 402915, -114327, -193749, 212289, 43816, -164052, 60246, 88458, -84870, -15354, 72524, -17931, -32247, 39625, 15738, -24321, 8270, 20208, -7500, -4765, 12282, 4173, -4246, 3024, 5604, 460, 288, 3033, 2203, 591, 984, 1410, 921, 549, 519, 387, 156, 26}
{949390, 11352, 54675, 78631, -41868, -177003, 101894, 495834, -84501, -926993, 262875, 1711881, -676617, -2689365, 1869795, 3916409, -4069929, -4834638, 7700477, 4807257, -12501900, -2595874, 18232497, -2446269, -24344064, 9517338, 32440974, -2200214, -11229999, -11638134, -128924724, -995840145, -40475840163, 64380024994, 3150829929339, 10287286701324, 7465200915210, -14439462082314, -38994173058018, -48044357335517, -39697094452932, -21631508120985, -3099487569283, 8453559582177, 10268870554866, 5511550805342, 251333473740, -1677795116211, -835629857018, 240168038571, 326226195120, -21856037136, -110244398625, 4430115291, 39354195101, -4550107182, -14630016348, 3554394819, 4919801862, -2156225793, -1170840579, 1043617713, 61490928, -279927476, 72354042, -101976555, 8954528, 121868196, -123053559, -18234499, 163449108, -52755066, -83424135, 104322960, -1271196, -98063756, 44909262, 35463573, -67096968, 13144239, 50512554, -34541558, -10055103, 40422939, -14944989, -23613018, 23866179, -368821, -22557981, 12217413, 9604015, -14948916, 3527100, 11616026, -8470260, -3009879, 8664838, -3494382, -5429541, 5294067, 416292, -4640475, 2552529, 2321070, -3000747, 377578, 2345451, -1561314, -872486, 1612212, -407253, -1093837, 878979, 310644, -802160, 280998, 507384, -427061, -89388, 394155, -131866, -211713, 203367, 40301, -164289, 65772, 96297, -78819, -10359, 76479, -16602, -32586, 39096, 14814, -25437, 7783, 20301, -7245, -4245, 13038, 4878, -3704, 3495, 5964, 675, 408, 3117, 2241, 600, 984, 1414, 921, 549, 521, 390, 156, 27}
{963456, -23393, -46080, 3135, 115752, 15573, -335784, -170248, 660495, 360501, -1247138, -504072, 2245086, 310334, -3880623, 526377, 6050420, -2587017, -8324631, 6458918, 9884763, -12433893, -9622024, 20213214, 6519267, -30386857, -6464820, 31799916, 15058330, 29629941, 55626387, -784052468, -1639981008, 346563855075, 1734419796879, -2459350041345, -23801327719845, -51610668956168, -64600468021134, -62450172541446, -56056865109852, -48718043172297, -37423762635546, -21600851889287, -6045176122992, 3216957408057, 4546191136758, 1653573102180, -668663504190, -774467785241, -5751736686, 246217013952, 29460140188, -82892965032, -9484575330, 31236130342, 826850868, -11858829846, 1584922793, 4154866869, -1418141667, -1087469074, 674398995, 27703980, -155184160, 93650079, -97608888, 57781791, 156169677, -131797629, -41311809, 144821754, -73985517, -103602616, 99302283, 5643489, -88823348, 56883426, 47406552, -61967469, 12810873, 47674131, -40625084, -16733115, 36712077, -16497504, -23478528, 26434320, 2877262, -20309928, 13832343, 10258580, -15769980, 2199678, 10447569, -9611469, -3693447, 8742759, -3112602, -4944003, 5923431, 874383, -4513602, 2531249, 2173350, -3289644, 128269, 2210811, -1641579, -870816, 1706331, -307614, -1019099, 944616, 338106, -822004, 249258, 473373, -466940, -116505, 386472, -132107, -205938, 216510, 51704, -158523, 69147, 96391, -83076, -15513, 72202, -20742, -35694, 37853, 14478, -25515, 8223, 20847, -7092, -4339, 12876, 4503, -4214, 3039, 5577, 324, 138, 2940, 2124, 519, 939, 1393, 912, 543, 519, 390, 156, 26}
{990450, 12117, -9112, -83250, -72585, 168503, 238917, -335430, -575702, 600144, 1001136, -1255054, -1556433, 2495019, 2002114, -4599504, -1847232, 7699811, 374499, -11548596, 3233121, 15303102, -9569268, -17671351, 19126524, 19221948, -29242368, -26172909, 9602355, -3391010, 57611178, 187527852, 11776524297, 157673844186, -835770418596, -8877891879161, -19681807974252, -11438160659661, 16833235651768, 39788159675418, 41276202060312, 24954021051718, 3074835877518, -12696924467493, -16434200898142, -10340354359107, -2012015831601, 2235165064809, 1796737412247, 13896189891, -563663548064, -126686038947, 166321139532, 53330412519, -58041878358, -16491535632, 23507009737, 3728372709, -9461242806, 150534863, 3298538109, -878462034, -857141230, 504458487, 54439035, -26238816, 101172789, -149213934, 29926415, 133335195, -165878829, -61284956, 152547036, -56633004, -87643295, 117608568, 19526376, -87283411, 51795006, 39901005, -72484225, 4275759, 44736861, -40516806, -14114703, 42052269, -11745853, -20928078, 27760464, 2430423, -22593483, 11541171, 8568306, -17096871, 1900932, 11189482, -8699100, -2773314, 9650121, -2705010, -5041008, 5673150, 468018, -5008971, 2234087, 2079780, -3293370, 260144, 2430198, -1479240, -769264, 1771326, -322443, -1090818, 878529, 278244, -874826, 232416, 485094, -449594, -91896, 414678, -115937, -200853, 217446, 46212, -168675, 61272, 91381, -86832, -16137, 74432, -18198, -33240, 40492, 16206, -24939, 8378, 20700, -7650, -4901, 12555, 4290, -4344, 3078, 5727, 470, 288, 3096, 2248, 603, 1002, 1438, 939, 561, 529, 396, 159, 27}
{1005092, 11808, 56913, 81808, -44064, -184899, 107609, 519084, -92643, -974135, 286191, 1802949, -738285, -2838042, 2030097, 4127837, -4424526, -5062323, 8381309, 4909338, -13625946, -2270272, 19841100, -3575583, -25807129, 13260738, 34333569, -13490242, -30453165, -16515399, -77515992, 42395958, 5934402822, -55227437515, -1407821693391, -3380017345554, 9011378266188, 45057947576484, 80804251941564, 94094077068699, 89401215493905, 76968187703361, 58972169027028, 35725040157249, 12414976233780, -3104136109571, -7250096786466, -3799459253229, 310053137193, 1345624385709, 348895903854, -342369634147, -166079644149, 100658464104, 59505781631, -38556256962, -19559185083, 16621583793, 5082663567, -7190712195, -528630795, 2675860389, -427895007, -613904339, 333491682, -30934731, -10939918, 59474277, -205755750, 28829088, 164770941, -139827561, -38054037, 178269654, -45112806, -95180698, 104943783, 5856681, -102530428, 43033020, 39948819, -68863146, 10939494, 53454060, -34821328, -12181827, 42067704, -14380816, -25264746, 24522558, 477826, -23621463, 12261669, 10394376, -15497475, 3276780, 12199200, -8653293, -3337233, 9013521, -3467034, -5711142, 5451401, 531111, -4830087, 2584323, 2443857, -3099747, 346914, 2438349, -1594203, -921126, 1665816, -403056, -1135395, 900687, 328860, -828061, 282903, 525240, -438251, -95682, 405918, -133493, -218817, 208557, 42697, -168924, 66798, 99193, -80781, -11127, 78387, -16863, -33579, 39944, 15282, -26055, 7891, 20802, -7395, -4390, 13311, 4986, -3802, 3552, 6087, 685, 408, 3174, 2286, 609, 1002, 1441, 939, 558, 531, 396, 159, 27}
{1019946, -24320, -47922, 3417, 120801, 15702, -351564, -176269, 694449, 373158, -1316645, -517335, 2378151, 294692, -4121394, 633348, 6432578, -2909592, -8834421, 7188953, 10390077, -13805541, -9811729, 22336905, 5696346, -32925455, -996843, 42398085, 12519183, -143121, 6357831, -152327388, -860868573, -87022035294, -354668612948, 3883326820623, 20884788312018, 34763967228072, 19939603578885, -11272379478816, -28073996697337, -20263446487179, 1326948235434, 20378186242077, 26098219576092, 18315634283973, 5672433206625, -2437266825597, -3286955610375, -733669622206, 777002704857, 438682315617, -170276985277, -162378142851, 52247620053, 56517689295, -23446447200, -19401905358, 11428717537, 5693410125, -5168749143, -857001027, 2016451053, -269708925, -498996870, 163516896, -101157060, 56792220, 110102724, -183355188, 65233246, 196789095, -142346313, -61428116, 157119000, -65842827, -114505993, 99525471, 12406611, -93171153, 55097256, 51831936, -63772461, 10617717, 50624868, -40908317, -18863037, 38356866, -15933192, -25130184, 27091080, 3723901, -21373425, 13876599, 11048645, -16318539, 1949568, 11030743, -9794406, -4020801, 9091217, -3085254, -5225526, 6080765, 989343, -4703214, 2562907, 2296137, -3388665, 97605, 2303823, -1674468, -919509, 1759935, -303465, -1060657, 966402, 356322, -847904, 251163, 491181, -478130, -122766, 398235, -133717, -213042, 221667, 54100, -163146, 70173, 99314, -85038, -16296, 74110, -21009, -36687, 38720, 14946, -26133, 8331, 21339, -7242, -4475, 13149, 4620, -4312, 3093, 5700, 334, 138, 3003, 2169, 531, 957, 1421, 930, 555, 529, 399, 159, 27}
{1047735, 12588, -9526, -86754, -75438, 176387, 249000, -352983, -601604, 635340, 1047381, -1334416, -1627533, 2662362, 2080873, -4923069, -1869312, 8257208, 189948, -12386922, 3878988, 16345332, -11027502, -18633028, 21538920, 18405657, -35299143, -23676435, 29259579, 20685700, 48937794, 130666059, -1465097516, -24797325675, 473946824406, 4298001335940, 4893091350762, -22537823839752, -75950413034296, -117441357992055, -127662912415530, -115094964976487, -89829844929639, -56738096791953, -22771625810695, 1884940867668, 10929456121092, 7504795075373, 910115672973, -1976469088377, -1051396327409, 318411167124, 399798081138, -54834603482, -138315177366, 20377034061, 49975537063, -12028065492, -17555698443, 7325174862, 5396951232, -3777534807, -1084712705, 1424540220, -149437854, -287537131, 151341231, -90737754, 134274677, 133636902, -221266224, 26416911, 169966935, -172097820, -81516864, 162552153, -48340581, -97775493, 117629460, 25991592, -91548410, 50109042, 44300715, -74317175, 2090688, 47696208, -40800673, -16246251, 43696902, -11180966, -22579653, 28416825, 3277061, -23656965, 11585427, 9358667, -17645430, 1650612, 11772656, -8882133, -3100668, 9998804, -2677662, -5322609, 5830484, 582837, -5198583, 2265881, 2202567, -3392370, 229480, 2523096, -1512129, -817904, 1824930, -318246, -1132376, 900237, 296460, -900727, 234321, 502950, -460784, -98190, 426441, -117564, -207957, 222636, 48608, -173310, 62298, 94277, -88794, -16905, 76340, -18459, -34233, 41340, 16674, -25557, 8486, 21201, -7800, -5046, 12828, 4398, -4442, 3135, 5850, 480, 288, 3153, 2293, 612, 1020, 1465, 957, 570, 539, 402, 162, 27}
{1063179, 12273, 59196, 85048, -46314, -192966, 113477, 542865, -101073, -1022429, 310353, 1896330, -802275, -2990535, 2196456, 4344224, -4792821, -5293068, 9088781, 5003823, -14793111, -1907905, 21500250, -4836765, -27523962, 16365351, 34678245, -24906276, -41781453, -4529094, -26299355, 39738735, -7204386, 16025253293, 411733003752, 153782652264, -12506441388325, -42889773005103, -58569714722418, -38228140509051, -9047801314881, -1395649031772, -16002851942860, -34999103499018, -41564771439078, -31212444346812, -12536801432901, 1658868749931, 5353082014877, 2255504488314, -770113855335, -956155832986, 27580042521, 314198805129, 14021567428, -108777531711, 27598161, 41283908098, -4577757114, -15334647534, 4131493123, 4744774401, -2601609834, -965274253, 1092886701, -18091290, -107248840, 93204546, -182788812, 104943312, 100682220, -265348935, 17859320, 198073644, -142036959, -57511746, 186683358, -36701097, -104544215, 104946543, 12100671, -106744063, 41437608, 44341476, -70719243, 8757489, 56421003, -35104719, -14314899, 43712073, -13816112, -26916261, 25179324, 1324464, -24684960, 12305925, 11184441, -16046034, 3026670, 12782374, -8836230, -3664587, 9361979, -3439686, -5992665, 5608735, 646071, -5019699, 2615981, 2566644, -3198768, 316250, 2531361, -1627092, -969819, 1719420, -398907, -1176953, 922473, 347076, -853961, 284808, 543048, -449441, -101943, 417681, -135103, -225921, 213714, 45093, -173547, 67824, 102116, -82743, -11910, 80295, -17130, -34572, 40811, 15750, -26673, 7999, 21294, -7545, -4526, 13584, 5103, -3900, 3606, 6210, 695, 408, 3237, 2331, 621, 1020, 1469, 957, 570, 541, 405, 162, 28}
{1078353, -25265, -49800, 3708, 125958, 15822, -367704, -182380, 729249, 385986, -1388006, -530553, 2514969, 277610, -4369149, 745899, 6825689, -3247458, -9356964, 7952810, 10900224, -15239271, -9972035, 24595128, 4949838, -35367541, 3867468, 48902343, 2232185, -30201333, -20369106, -128055181, -61236249, 14207632104, 22149355888, -2279201260635, -10505963157318, -4669676020874, 45077415193017, 115353123412335, 157532812987055, 158185181073963, 129929702417319, 85988290914601, 38359957325187, 1038843210474, -15784727115707, -13526076363342, -3740126273592, 2377923917067, 2247396130824, 18445589043, -706900816642, -124262146902, 222674679048, 48383377792, -81686187060, -12451247934, 32341932768, 327477987, -12550671738, 2191780731, 4161386868, -1648222671, -807780133, 719853324, -82677969, -61878932, 13436907, -244822497, 140735730, 158476314, -230304126, 49907845, 227203839, -141295608, -79901064, 164197116, -57581505, -123312065, 99532467, 18435330, -97390755, 53563224, 56220630, -65649765, 8433576, 53595459, -41191122, -20996766, 40000872, -15368188, -26781684, 27747450, 4570539, -22436907, 13920855, 11839006, -16867098, 1699248, 11613917, -9977439, -4348155, 9439900, -3057906, -5507127, 6238099, 1104162, -4892826, 2594701, 2418924, -3487665, 66941, 2396721, -1707357, -968149, 1813539, -299268, -1102215, 988110, 374538, -873805, 253068, 509037, -489320, -129060, 409998, -135344, -220146, 226857, 56496, -167781, 71199, 102210, -87000, -17064, 76018, -21270, -37680, 39568, 15414, -26751, 8439, 21840, -7392, -4620, 13422, 4728, -4410, 3150, 5823, 344, 138, 3060, 2214, 540, 975, 1448, 948, 564, 539, 405, 162, 27}
{1107438, 13068, -9949, -90330, -78345, 184451, 259290, -370977, -628064, 671517, 1094634, -1416136, -1700064, 2834961, 2160559, -5257173, -1888647, 8832956, -8490, -13251474, 4563141, 17412879, -12570639, -19600221, 24144828, 17990832, -39901803, -18651813, 47114493, 29727328, 19451397, 48109497, -120965274, 1333413648, -146561266935, -1340325132182, 2311964430453, 32048885280729, 79481694967076, 95981258915037, 73399816124193, 50375097920241, 50165814875388, 62684115075678, 66762624198676, 51805161682674, 24596870165853, 1178669409090, -7880024840967, -5019150390447, 166764330715, 1650512652483, 402647890140, -451847030733, -183800594946, 144730534467, 62274119978, -57845073057, -18285042768, 24744793322, 3504603501, -9817678902, 832832713, 3316686780, -1153134753, -730656446, 411320817, -99884604, 85465786, 71065737, -221016492, 192222304, 184526004, -258585567, 7211112, 196778451, -169089651, -99199797, 168427566, -40430049, -106190688, 117678807, 31850196, -95792552, 48622395, 48694539, -76209156, -96351, 50670399, -41082490, -18380586, 45340674, -10616287, -24231147, 29073594, 4123699, -24720462, 11629683, 10148732, -18193989, 1400502, 12355830, -9065070, -3428022, 10347262, -2650314, -5604132, 5987818, 697797, -5388195, 2297539, 2325354, -3491391, 198816, 2616108, -1545018, -866597, 1878534, -314097, -1173934, 922023, 314676, -926627, 236226, 520758, -471974, -104451, 438204, -119174, -215061, 227793, 51004, -177933, 63324, 97200, -90756, -17688, 78248, -18726, -35226, 42207, 17142, -26175, 8594, 21693, -7950, -5182, 13101, 4515, -4540, 3189, 5973, 490, 288, 3216, 2338, 624, 1038, 1493, 975, 582, 549, 411, 165, 28}
{1123210, 12747, 61524, 88351, -48618, -201204, 119498, 567177, -109791, -1071875, 335361, 1992024, -868587, -3146844, 2368872, 4565570, -5174814, -5526873, 9822893, 5090712, -16003395, -1508773, 23209338, -6217422, -29428127, 19216317, 34660305, -34626018, -45369225, 17333679, 16674879, 62268423, 255021057, -2216868477, -80747446170, 372439629459, 7886622447077, 21569045912013, 952130816493, -75983252811927, -157957523306358, -192077400534873, -173847014829869, -122611989183294, -59670073234362, -6017435720154, 22191159013188, 22919327877348, 9334542746873, -1943532283086, -3998903461404, -968008824196, 971300793534, 515768882820, -246767903200, -188524306287, 86674089138, 64925888789, -38264568990, -20292368214, 17923333271, 4773018027, -7702232667, -132854516, 2543971176, -703853496, -454905614, 317524842, -63911793, 196493703, 57632289, -302063817, 139930184, 150583242, -295003284, -3998806, 221650008, -137496015, -74150260, 191805099, -29080596, -112607949, 105113496, 17855649, -111009442, 39992331, 48747690, -72619069, 6567930, 59396688, -35385407, -16449027, 45355740, -13251154, -28567755, 25835694, 2171102, -25748442, 12350181, 11974802, -16594593, 2776350, 13365548, -9019263, -3991941, 9710662, -3412338, -6274266, 5766069, 760890, -5209311, 2647775, 2689431, -3297768, 285586, 2624259, -1659981, -1018459, 1773024, -394710, -1218511, 944181, 365292, -879862, 286713, 560904, -460631, -108237, 429444, -136730, -233025, 218904, 47489, -178182, 68850, 105012, -84705, -12678, 82203, -17391, -35565, 41659, 16218, -27291, 8107, 21795, -7695, -4671, 13857, 5211, -3998, 3663, 6333, 705, 408, 3294, 2376, 630, 1038, 1496, 975, 579, 551, 411, 165, 28}
{1139202, -26228, -51714, 4008, 131223, 15933, -384204, -188581, 764895, 398985, -1461221, -543726, 2655540, 259088, -4623888, 864030, 7229753, -3600615, -9892260, 8750489, 11415204, -16735083, -10104362, 26970108, 4150722, -38035985, 7855545, 52369230, -11392482, -53869704, -21869520, -64867519, -17407773, -723756306, 9602928662, 808140472839, 3061685714319, -11482521251852, -69641741459757, -136142079975492, -153481758401149, -132169839126753, -114772054773711, -112640553707216, -107973098885355, -84371243741895, -44833989100029, -7810004963127, 10460203668372, 9542977896271, 1664172648573, -2335155663405, -1287991625259, 435810940059, 484917006933, -103978596031, -168314575284, 44558092713, 59956235402, -23912811201, -20262589497, 12262218321, 5180271819, -5680906449, -435171617, 2036056686, -351279525, -255536733, 132675936, -190323975, 179530995, 10596141, -350029458, 159757213, 207838386, -252271500, 27262246, 248318232, -135494520, -95400597, 168849777, -50263011, -131132283, 99814674, 24113550, -101689644, 52141299, 60637236, -67555567, 6240735, 56572470, -41471101, -23131062, 41644482, -14803537, -28433178, 28404219, 5417177, -23500404, 13965111, 12629071, -17415657, 1449138, 12197091, -10160376, -4675509, 9788358, -3030558, -5788650, 6395433, 1219122, -5082438, 2626359, 2541711, -3586686, 36277, 2489733, -1740246, -1016842, 1867143, -295119, -1143773, 1009896, 392754, -899705, 254973, 526845, -500510, -135321, 421761, -136954, -227250, 232014, 58892, -172404, 72225, 105133, -88962, -17847, 77926, -21537, -38673, 40435, 15882, -27369, 8547, 22332, -7542, -4756, 13695, 4845, -4508, 3204, 5946, 354, 138, 3123, 2259, 552, 993, 1476, 966, 576, 549, 414, 165, 28}
{1169112, 13557, -10381, -93978, -81306, 192695, 269787, -389412, -655082, 708675, 1142895, -1500214, -1774026, 3012816, 2241172, -5601816, -1905237, 9427055, -220815, -14142252, 5285580, 18505743, -14192274, -20544720, 26981127, 17905680, -43752115, -13114527, 60651882, 25767380, -18997143, -9677844, -183954857, -400261635, 27424658232, 268227762296, -2700065229999, -21613913135313, -38885341212598, 6173531584098, 109547700017442, 192513897711131, 206561623518654, 160343767215597, 84756312713903, 12364698884511, -31061142406125, -37233887724558, -19425511987242, -432330329067, 6172791293439, 2932476597435, -917475840576, -1168178447965, 86144085507, 393180653763, -16330628830, -140189631456, 15373461156, 51831136289, -13012544568, -18203386518, 8313917229, 5205080796, -4023642918, -629422624, 1400094105, -303837861, -179542891, -11603373, -233341194, 279190326, 94378914, -310771581, 199562858, 232299933, -274426080, -15887675, 215364363, -162765201, -113840818, 172682460, -33477642, -113892194, 118051632, 37467816, -100130048, 47212605, 53119803, -78118214, -2292156, 53646861, -41362032, -20514576, 46984266, -10051346, -25882641, 29729964, 4970337, -25783944, 11673939, 10939093, -18742548, 1150182, 12939004, -9248103, -3755376, 10695945, -2622966, -5885733, 6145152, 812616, -5577807, 2329333, 2448141, -3590391, 168152, 2709006, -1577907, -915237, 1932138, -309900, -1215492, 943731, 332892, -952528, 238131, 538614, -483164, -110745, 449967, -120801, -222165, 232983, 53400, -182568, 64350, 100096, -92718, -18456, 80156, -18987, -36219, 43055, 17610, -26793, 8702, 22194, -8100, -5327, 13374, 4623, -4638, 3246, 6096, 500, 288, 3273, 2383, 633, 1056, 1520, 993, 591, 559, 417, 168, 28}
{1185716, 13230, 63897, 91717, -50976, -209613, 125672, 592020, -118797, -1122473, 361215, 2090031, -937221, -3306969, 2547345, 4791875, -5570505, -5763738, 10583645, 5170005, -17256798, -1072876, 24972597, -7703793, -31444064, 22143690, 34979097, -42223323, -43444185, 42119184, 44183055, 44364480, 120720933, -406837, 8600491251, -180215624613, -3101999550873, -4514637915369, 35083426266864, 133299877742606, 218781641791038, 237093206164524, 216723282584253, 195791173521390, 174135622529121, 135204331402070, 77582055266436, 20869134755910, -12227217423894, -16369599859974, -5687425131555, 2536004409226, 2763061195755, -11826099246, -886146757284, -106830479031, 291905944158, 34091227712, -109704396018, -2475932706, 43272621000, -5131062327, -15546093006, 5149790969, 4516795734, -2977327005, -755424186, 917052909, -172263690, 66215673, 24715347, -209309892, 346368030, 95666520, -380220192, 136522807, 194888121, -306500079, -27311655, 237924159, -131010528, -88015546, 195856803, -22425546, -120226602, 105585981, 23448333, -115375103, 38590080, 53182137, -74528968, 4370265, 62373567, -35664672, -18583170, 46999332, -12686512, -30219249, 26492463, 3017740, -26811939, 12394437, 12764867, -17143152, 2526240, 13948722, -9202200, -4319295, 10059120, -3384990, -6555789, 5923403, 875850, -5398923, 2679433, 2812218, -3396789, 254922, 2717271, -1692870, -1067152, 1826628, -390561, -1260069, 965967, 383508, -905762, 288618, 578712, -471821, -114498, 441207, -138340, -240129, 224061, 49885, -182805, 69876, 107935, -86667, -13461, 84111, -17658, -36558, 42526, 16686, -27909, 8215, 22287, -7845, -4807, 14130, 5328, -4096, 3717, 6456, 715, 408, 3357, 2421, 642, 1056, 1524, 993, 591, 561, 420, 168, 29}
{1202040, -27209, -53664, 4317, 136596, 16035, -401064, -194872, 801387, 412155, -1536290, -556854, 2799864, 239126, -4885611, 987741, 7644770, -3969063, -10440309, 9581990, 11935017, -18292977, -10210409, 29432598, 3211020, -41046343, 11144970, 54250128, -24871798, -68023344, -4375605, -2679648, 56217207, 449739261, -1992066414, -186024927639, -356405469516, 11152721536192, 49706102131794, 64576269324279, -11774229019384, -132861879435192, -201292784126334, -183209387501139, -106220608740684, -16739192557113, 44637648597024, 58910168663868, 36590119208766, 6606278788732, -8245591223367, -6366692415579, 33646604206, 2021577724551, 442728051012, -590688085674, -189761116326, 204124470084, 60065771312, -81843764637, -13341885810, 34104511626, -510880437, -13073714094, 2815345165, 3812083233, -1965451683, -521294732, 683284452, -65313237, 203806126, -67941123, -341864508, 290583080, 57265236, -417272733, 148802711, 249158706, -259696917, 4669642, 262982586, -128887389, -108494792, 172884675, -43829952, -138699646, 100378257, 29698443, -106078245, 50742660, 65078706, -69464783, 4041780, 59548512, -41750251, -25264911, 43288080, -14238597, -30084672, 29060589, 6263815, -24563886, 14009367, 13419432, -17964216, 1198818, 12780265, -10343409, -5002863, 10137041, -3003210, -6070251, 6552767, 1333941, -5272050, 2658153, 2664498, -3685686, 5613, 2582631, -1773135, -1065482, 1920747, -290922, -1185331, 1031604, 410970, -925606, 256878, 544701, -511700, -141615, 433524, -138581, -234354, 237204, 61288, -177039, 73251, 108029, -90924, -18615, 79834, -21798, -39666, 41283, 16350, -27987, 8655, 22833, -7692, -4901, 13968, 4953, -4606, 3261, 6069, 364, 138, 3180, 2304, 561, 1011, 1503, 984, 585, 559, 420, 168, 28}
{1233294, 14055, -10822, -97698, -84321, 201119, 280491, -408288, -682658, 746814, 1192164, -1586650, -1849419, 3195927, 2322712, -5956998, -1919082, 10039505, -447027, -15059256, 6046305, 19623924, -15894360, -21482986, 30000324, 17927148, -47583720, -8344815, 69585957, 13373240, -56615244, -35906805, -117178515, -125703387, -2318128215, -28420142198, 1245441323370, 8948183517165, 1718983421517, -83491907172372, -230308966568658, -331792944631266, -347987045409270, -319442093457891, -275521283891233, -212683464461058, -128810796781152, -44124240666406, 11677337134143, 25987147997892, 13278902110656, -1315144253565, -4808502194169, -1201411123333, 1229035055364, 593474283720, -349698490054, -210744293943, 132663849798, 68630218679, -59113400952, -19294153317, 25835399712, 2479986135, -10264074858, 1567028394, 3239679390, -1226220483, -404417507, 297953787, -190173084, 217638205, -136626276, -378288870, 362424163, 148751721, -366401505, 184032673, 270929838, -278520204, -37516921, 228677790, -156308277, -126376387, 176720862, -27259089, -121465450, 118676049, 43049484, -104540063, 45811284, 57565494, -80027051, -4492002, 56623113, -41641180, -22648644, 48627867, -9486704, -27534135, 30386733, 5816975, -26847441, 11718195, 11729158, -19291107, 900072, 13522178, -9431040, -4082730, 11044403, -2595618, -6167256, 6302486, 927576, -5767419, 2360991, 2570928, -3689412, 137488, 2802018, -1610796, -963930, 1985742, -305751, -1257050, 965517, 351108, -978428, 240036, 556422, -494354, -117006, 461730, -122411, -229269, 238140, 55796, -187191, 65376, 103019, -94680, -19239, 82064, -19254, -37212, 43922, 18078, -27411, 8810, 22686, -8250, -5463, 13647, 4740, -4736, 3300, 6219, 510, 288, 3336, 2428, 645, 1074, 1548, 1011, 603, 569, 426, 171, 29}
{1250238, 13722, 66315, 95146, -53388, -218193, 131999, 617394, -128091, -1174223, 387915, 2190351, -1008177, -3470910, 2731875, 5023139, -5979894, -6003663, 11371037, 5241702, -18553320, -600214, 26790027, -9289401, -33505306, 25320984, 35807754, -48270582, -38918211, 64233282, 53812727, 4724955, 26267844, -227647756, -1311777099, 41585114850, 807706677802, -1352632838196, -34215708748041, -100144313124349, -103906479354549, 3047376247650, 125164252774164, 162503401039650, 107037204007503, 10341356809239, -68014443941904, -92051288486790, -64693414239808, -19538801721219, 9015102216849, 11656591137163, 2498169796929, -2783105375859, -1547224019115, 598843602780, 573574561587, -178765103514, -200224991577, 78625301472, 68210041657, -39914394021, -20699251701, 19348266439, 4229158407, -7868344857, 553518222, 2366107881, -912520998, -334142314, 57422424, -163425300, 409093280, -40245894, -343453983, 406295289, 153356445, -426829005, 116866310, 230009559, -308577924, -48155754, 250027326, -124906545, -100160096, 199938612, -16377846, -127824472, 106258329, 29034393, -119799588, 37186407, 57630855, -76436610, 2170047, 65349012, -35943847, -20716998, 48642933, -12121572, -31870743, 27148833, 3864378, -27875421, 12438693, 13555228, -17691711, 2275920, 14531896, -9385233, -4646649, 10407803, -3357642, -6837390, 6080737, 990669, -5588535, 2711227, 2935005, -3495789, 224258, 2810169, -1725759, -1115792, 1880232, -386364, -1301627, 987675, 401724, -931663, 290523, 596568, -483011, -120792, 452970, -139967, -247233, 229251, 52281, -187440, 70902, 110831, -88629, -14229, 86019, -17919, -37551, 43374, 17154, -28527, 8323, 22788, -7995, -4952, 14403, 5436, -4194, 3774, 6579, 725, 408, 3414, 2466, 651, 1074, 1551, 1011, 600, 571, 426, 171, 29}
{1267410, -28208, -55650, 4635, 142077, 16128, -418284, -201253, 838725, 425496, -1613213, -569937, 2947941, 217724, -5154318, 1117032, 8070740, -4352802, -11001111, 10447313, 12459663, -19912953, -10290176, 31982058, 2145078, -44319876, 14179152, 55860864, -36330646, -73470312, 23723139, 48520155, 66326448, 227042160, 194950297, 25428156066, -86417112771, -5529495632081, -20319948254469, 13339188023631, 167230667345440, 364456662611355, 473753003795352, 476416773498089, 418769623240386, 325844105465709, 205913088337955, 82545896152395, -6549806498784, -38755847256340, -26305578349050, -2955789361974, 7045586346748, 3676328798559, -1140796322673, -1416215703999, 179316669267, 483621068541, -64129435227, -173087166693, 40995808230, 63086478369, -24939160404, -20138441715, 13602046978, 4498774737, -6114346941, -94607468, 1735930161, -478503426, -5444632, 22867758, -132162693, 487452641, -94187721, -467810151, 329110626, 114784095, -456515556, 126282187, 281072136, -260200632, -15125683, 274327218, -123073851, -120287834, 177083142, -37885140, -146318679, 101091429, 35297631, -110510782, 49335921, 69529491, -71371503, 1841535, 62524425, -42029445, -27398973, 44931681, -13673955, -31736166, 29717358, 7110453, -25627383, 14053623, 14209497, -18512775, 948708, 13363439, -10526346, -5330217, 10485499, -2975862, -6351774, 6710101, 1448901, -5461662, 2689811, 2787285, -3784707, -25051, 2675643, -1806024, -1114175, 1974351, -286773, -1226889, 1053390, 429186, -951506, 258783, 562509, -522890, -147876, 445287, -140191, -241458, 242361, 63684, -181662, 74277, 110952, -92886, -19398, 81742, -22065, -40659, 42150, 16818, -28605, 8763, 23325, -7842, -5037, 14241, 5070, -4704, 3315, 6192, 374, 138, 3243, 2349, 573, 1029, 1531, 1002, 597, 569, 429, 171, 29}
{1299519, 14562, -11272, -101490, -87390, 209723, 291402, -427605, -710792, 785934, 1242441, -1675444, -1926243, 3384294, 2405179, -6322719, -1930182, 10670306, -687126, -16002486, 6845316, 20767422, -17676897, -22416601, 33182052, 17911173, -51747793, -4589241, 75265656, -2330464, -85738101, -33443160, -41791684, 11140464, 732654651, 2096109192, -340404881955, -2323606639116, 10547225796108, 85599481063590, 183108275692953, 168667780926955, 42026489582541, -60518805635604, -57123938955471, 24970680858612, 111665737184838, 143799817027719, 109633311257448, 43800390296289, -6193824751254, -18895990685916, -7838729370222, 2753317162673, 3361562453085, -86223904617, -1098280789130, -60306117144, 377858426973, 7216734694, -141975044277, 14160778734, 54090489537, -14622054390, -18571254852, 9173855386, 4487780994, -4311750456, -149040759, 1324039290, -217335498, 122821295, -207304281, -308227500, 448015609, -133373460, -492737187, 385732741, 206427432, -398055621, 160568257, 300376563, -277740843, -56168386, 239553210, -150798087, -137926068, 181035531, -21391773, -129118067, 119413119, 48658326, -108978369, 44401809, 62017032, -81932855, -6692181, 59598396, -41920383, -24782472, 50271468, -8921764, -29185629, 31043103, 6663613, -27910923, 11762451, 12519519, -19839666, 649752, 14105352, -9614073, -4410084, 11393086, -2568270, -6448857, 6459820, 1042395, -5957031, 2392785, 2693715, -3788412, 106824, 2894916, -1643685, -1012570, 2039346, -301554, -1298608, 987225, 369324, -1004329, 241941, 574278, -505544, -123300, 473493, -124038, -236373, 243330, 58192, -191826, 66402, 105915, -96642, -20007, 83972, -19515, -38205, 44770, 18546, -28029, 8918, 23187, -8400, -5608, 13920, 4848, -4834, 3357, 6342, 520, 288, 3393, 2473, 654, 1092, 1575, 1029, 612, 579, 432, 174, 29}
{1317325, 14223, 68778, 98638, -55854, -226944, 138479, 643299, -137673, -1227125, 415461, 2292984, -1081455, -3638667, 2922462, 5259362, -6402981, -6246648, 12185069, 5305803, -19892961, -90787, 28661628, -10967238, -35581285, 28786047, 37051173, -53579479, -34000698, 81289863, 48850917, -44528199, -36351513, -174922113, -285477681, -4825818396, -133993167858, 1364914484736, 18210550473129, 37468616550493, -51547518440724, -292485990332646, -531409674545597, -631018818546624, -596361181651965, -479641621874024, -316074350370933, -141815501706159, -6060037889281, 54920074477362, 47233623492747, 12879342999835, -8422931468073, -7853618832771, -52999581495, 2479431656127, 458670035928, -765732274113, -180262476942, 276744296352, 46137685706, -112483491387, -3633918573, 44599075236, -6826579212, -15678989541, 6269235619, 4224451227, -3009471141, -333495874, 677901270, -256657377, 181068952, -310016253, -302722098, 599294789, -12169734, -444546876, 418138176, 209962839, -452342415, 92850245, 256907724, -307263897, -65943704, 260504085, -119761884, -111591018, 204342951, -10570392, -135515622, 107006988, 34652631, -124241357, 35773422, 62082417, -78342184, -30060, 68324850, -36223058, -22851060, 50286534, -11556930, -33522237, 27805602, 4711016, -28938918, 12482949, 14345293, -18240270, 2025810, 15115070, -9568170, -4974003, 10756261, -3330294, -7118913, 6238071, 1105629, -5778147, 2742885, 3057792, -3594810, 193594, 2903181, -1758648, -1164485, 1933836, -382215, -1343185, 1009461, 419940, -957563, 292428, 614376, -494201, -127053, 464733, -141577, -254337, 234408, 54677, -192063, 71928, 113754, -90591, -15012, 87927, -18186, -38544, 44241, 17622, -29145, 8431, 23280, -8145, -5088, 14676, 5553, -4292, 3828, 6702, 735, 408, 3477, 2511, 663, 1092, 1579, 1029, 612, 581, 435, 174, 30}
{1334841, -29225, -57672, 4962, 147666, 16212, -435864, -207724, 876909, 439008, -1691990, -582975, 3099771, 194882, -5430009, 1251903, 8507663, -4751832, -11574666, 11346458, 12989142, -21595011, -10343663, 34623120, 968262, -47770872, 17326665, 57958746, -45424201, -72980754, 54182319, 80328461, 39013608, 97617210, -226826431, -3393482715, 40678760424, 1737091459225, 4009862275044, -40227774634725, -184006690538924, -312640220253600, -279566114557329, -152135038492359, -84436869887841, -120118118309502, -194895631793182, -226523661541851, -180549364188207, -86308417629738, -4146293319771, 27532096092246, 17459853242027, -612009889290, -5759296588209, -1429666528806, 1555797070332, 655977046821, -489825444600, -225714247866, 192595386039, 66210338319, -84420342759, -13244881461, 35962157421, -1575410625, -12975115629, 3757500217, 3342817989, -2223469254, -380387696, 320109687, -71329296, 480322300, -234506556, -282670368, 639588965, -51519345, -558853443, 330118049, 168265950, -477623277, 101998106, 305640603, -258723210, -32135935, 284602113, -118227321, -131635977, 181588089, -32103360, -154038068, 101848173, 40924314, -114953185, 47921622, 73980897, -73276593, -358491, 65499690, -42308657, -29532801, 46575282, -13109015, -33387660, 30373728, 7957091, -26690865, 14097879, 14999858, -19061334, 698388, 13946613, -10709379, -5657571, 10834182, -2948514, -6633375, 6867435, 1563720, -5651274, 2721605, 2910072, -3883707, -55715, 2768541, -1838913, -1162815, 2027955, -282576, -1268447, 1075098, 447402, -977407, 260688, 580365, -534080, -154170, 457050, -141818, -248562, 247551, 66080, -186297, 75303, 113848, -94848, -20166, 83650, -22326, -41652, 42998, 17286, -29223, 8871, 23826, -7992, -5182, 14514, 5178, -4802, 3372, 6315, 384, 138, 3300, 2394, 582, 1047, 1558, 1020, 606, 579, 435, 174, 29}
{1368342, 15078, -11731, -105354, -90513, 218507, 302520, -447363, -739484, 826035, 1293726, -1766596, -2004498, 3577917, 2488573, -6698979, -1938537, 11319458, -941112, -16971942, 7682613, 21936237, -19539885, -23347444, 36494175, 17761914, -56363112, -1611411, 79356936, -17583608, -103776243, -9624939, 34570427, 71192562, 364051206, 297833730, 55908960522, 331673022174, -7682840461719, -47855805252495, -57519033197187, 121953409677990, 454757532693081, 712179519262725, 771472823005717, 664891618822098, 461631486912078, 226461301131073, 28978272019275, -74884102399344, -79338078851166, -32394582348495, 6771079308984, 13884784200953, 3379329910668, -3361138985361, -1825310546302, 823284819150, 664526422635, -280682448760, -226140200478, 127730620227, 73597810231, -60816797991, -18613157556, 27363437567, 1093214544, -10625125554, 2084391740, 2746930299, -1281410538, -57879991, 148788813, -7806189, 553405600, -386898558, -466345197, 565459748, -81539625, -573899865, 378973590, 257122269, -415020960, 136983018, 323319447, -276141597, -72405919, 249810567, -146172774, -149222847, 185630628, -15617046, -136860322, 120172929, 54292770, -113420296, 42985674, 66468174, -83838037, -8892147, 62574240, -42199595, -26916534, 51915069, -8357122, -30837123, 31699872, 7510251, -28974420, 11806707, 13309584, -20388225, 399642, 14688526, -9797010, -4737438, 11741544, -2540922, -6730380, 6617154, 1157355, -6146643, 2424443, 2816502, -3887433, 76160, 2987928, -1676574, -1061263, 2092950, -297405, -1340166, 1009011, 387540, -1030229, 243846, 592086, -516734, -129561, 485256, -125648, -243477, 248487, 60588, -196449, 67428, 108838, -98604, -20790, 85880, -19782, -39198, 45637, 19014, -28647, 9026, 23679, -8550, -5744, 14193, 4965, -4932, 3411, 6465, 530, 288, 3456, 2518, 666, 1110, 1603, 1047, 624, 589, 441, 177, 30}
{1386500, 14733, 71286, 102193, -58374, -235866, 145112, 669735, -147543, -1281179, 443853, 2397930, -1157055, -3810240, 3119106, 5500544, -6839766, -6492693, 13025741, 5362308, -21275721, 455405, 30587400, -12739449, -37690127, 32485263, 38456556, -58966896, -30060240, 93246870, 34874232, -91031766, -62629065, -100103088, -95872368, 1092406500, 16082528706, -488729065965, -6206332924896, -577247054385, 113130363948003, 352114353713193, 508528339774414, 464658390400923, 354096700761252, 317528654906514, 348940690055475, 360694677302136, 291613008027166, 157381732322658, 28310623509672, -35855997168770, -33006225321066, -5814793046970, 8049329014435, 4501930028034, -1454576972385, -1688919846330, 326469243933, 585717586209, -135337999627, -206818231953, 76794037020, 71043045166, -42562566813, -20670192216, 20364786130, 2965940547, -7967953461, 1300985538, 2203326642, -742337346, -31188529, -284767083, -187797309, 558702248, -423742818, -456763230, 691623018, 48169197, -514705167, 406556680, 258062022, -465917460, 70223496, 278492571, -305817009, -81622916, 270766002, -115351824, -122893764, 208999830, -4799628, -143279365, 107764662, 40290558, -128682698, 34356942, 66533196, -80247157, -2230011, 71300124, -36502270, -24984888, 51930135, -10991990, -35173731, 28461972, 5557654, -30002400, 12527205, 15135654, -18788829, 1775490, 15698244, -9751203, -5301357, 11104944, -3302946, -7400514, 6395405, 1220448, -5967759, 2774679, 3180579, -3693810, 162930, 2996079, -1791537, -1213125, 1987440, -378018, -1384743, 1031169, 438156, -983464, 294333, 632232, -505391, -133347, 476496, -143204, -261441, 239598, 57073, -196698, 72954, 116650, -92553, -15780, 89835, -18447, -39537, 45089, 18090, -29763, 8539, 23781, -8295, -5233, 14949, 5661, -4390, 3885, 6825, 745, 408, 3534, 2556, 672, 1110, 1606, 1047, 621, 591, 441, 177, 30}
{1404894, -30260, -59730, 5298, 153363, 16287, -453804, -214285, 915939, 452691, -1772621, -595968, 3255354, 170600, -5712684, 1392354, 8955539, -5166153, -12160974, 12279425, 13523454, -23339151, -10370870, 37355784, -312144, -51325880, 20776269, 60710499, -52874767, -69864939, 81077778, 91378623, -13950555, -10644717, -221711135, -474285090, -6981310593, -353434490669, 371525927031, 29065520808042, 105465918130390, 76074617493654, -223455460727688, -631153869014146, -866523243820245, -842860421104761, -630497264738243, -335242716586020, -62899041597987, 100106132605153, 127176125033154, 67275121575609, 1805227498763, -21185986476012, -10174867463040, 3090864487521, 4057772665107, -228007772853, -1350601295232, 20207827236, 474105573951, -41603870995, -178925137665, 39684782949, 64645692767, -27404853516, -19585449966, 15100488749, 3818450037, -6023690748, 430618846, 1305948960, -550007688, 60342688, -436304547, -87820089, 813321672, -294207183, -428690040, 710179755, 12954054, -620289624, 314199262, 212883810, -489140874, 80160859, 326009880, -257629677, -47423634, 294906489, -113987367, -142963263, 186291951, -26327466, -161816207, 102602949, 46566006, -119393538, 46504224, 78431442, -75181800, -2558436, 68475537, -42587869, -31666863, 48218883, -12544373, -35039154, 31030497, 8803729, -27754362, 14142135, 15789923, -19609893, 448278, 14529787, -10892316, -5984925, 11182640, -2921166, -6914898, 7024769, 1678680, -5840886, 2753263, 3032859, -3982728, -86379, 2861553, -1871802, -1211508, 2081559, -278427, -1310005, 1096884, 465618, -1003307, 262593, 598173, -545270, -160431, 468813, -143428, -255666, 252708, 68476, -190920, 76329, 116771, -96810, -20949, 85558, -22593, -42645, 43865, 17754, -29841, 8979, 24318, -8142, -5318, 14787, 5295, -4900, 3426, 6438, 394, 138, 3363, 2439, 594, 1065, 1586, 1038, 618, 589, 444, 177, 30}
{1439280, 15603, -12199, -109290, -93690, 227471, 313845, -467562, -768734, 867117, 1346019, -1860106, -2084184, 3776796, 2572894, -7085778, -1944147, 11986961, -1208985, -17967624, 8558196, 23130369, -21483324, -24275515, 39936231, 17495805, -61337708, 1094493, 83316519, -30456572, -112166598, 25176624, 95669232, 75475302, 210344574, -129470668, -7441055010, -14425262790, 2972986823917, 16330574745954, -23086485033474, -261332193153465, -615130217716497, -795484782053157, -750903178941289, -657820925350050, -616063940961735, -577362501436393, -464228924350530, -272135710995777, -75914011299993, 40332282127830, 56019755389116, 19773765111021, -8538467165832, -9531903309309, -77158500571, 3025271873637, 424616336931, -985973751432, -146552595540, 365331588384, 18994019758, -145993708083, 15084618897, 56312193507, -16351508106, -17924343252, 10310448322, 3528391686, -4570463928, 33931618, 857988630, -71493978, 447935960, -439871934, -89240040, 836060026, -411165873, -606734292, 615400282, -16540725, -628068309, 360033637, 298527387, -424941309, 116199424, 342930504, -275339850, -87342712, 260232549, -142036455, -160571370, 190376262, -9828762, -144646587, 120925185, 59935791, -117859520, 41568795, 70918614, -85743056, -11092092, 65549514, -42478807, -29050362, 53558670, -7792182, -32488617, 32356242, 8356889, -30037902, 11850963, 14099945, -20936784, 149322, 15271700, -9980043, -5064792, 12090227, -2513574, -7011981, 6774488, 1272174, -6336255, 2456237, 2939289, -3986433, 45496, 3080826, -1709463, -1109903, 2146554, -293208, -1381724, 1030719, 405756, -1056130, 245751, 609942, -527924, -135855, 497019, -127275, -250581, 253677, 62984, -201084, 68454, 111734, -100566, -21558, 87788, -20043, -40191, 46485, 19482, -29265, 9134, 24180, -8700, -5889, 14466, 5073, -5030, 3468, 6588, 540, 288, 3513, 2563, 675, 1128, 1630, 1065, 633, 599, 447, 180, 30}
{1458330, 15252, 73839, 105811, -60948, -244959, 151898, 696702, -157701, -1336385, 473091, 2505189, -1234977, -3985629, 3321807, 5746685, -7290249, -6741798, 13893053, 5411217, -22701600, 1038362, 32567343, -14606034, -39833585, 36395511, 39864006, -64812925, -27307938, 101763954, 17684353, -126869322, -55530468, -4356835, 39125127, 519111957, -200808417, 97684288308, 1373573878824, -7067321429380, -85061470214958, -203106274699161, -94030380926776, 334322619803151, 773209704813159, 930744379638557, 781064697404565, 452054147977719, 101818960887042, -135247587140844, -197637247239732, -125889972257570, -23745879152931, 27744269194917, 21871527489774, 90156816522, -6897934049628, -1630660662022, 1974012970824, 698938202808, -665584850751, -220538197965, 270973055940, 54228867365, -115220521323, -2181722895, 46027219556, -9165022494, -15716411877, 6972091336, 3437134296, -2909742123, 136223316, 490433226, 78233001, 474761959, -743847486, -315666642, 795540299, -419872332, -587754942, 726560211, 113843514, -561271059, 386575094, 296980356, -474543615, 50588765, 297633075, -305318052, -96315854, 281303238, -111292254, -134275797, 213768414, 999048, -151071325, 108513636, 45935070, -133121213, 32939583, 70983579, -82152392, -4429956, 74275971, -36781482, -27118950, 53573736, -10427348, -36825225, 29118741, 6404292, -31065897, 12571461, 15925719, -19337388, 1525380, 16281418, -9934140, -5628711, 11453402, -3275598, -7682037, 6552739, 1335408, -6157371, 2806337, 3303366, -3792831, 132266, 3089091, -1824426, -1261818, 2041044, -373869, -1426301, 1052955, 456372, -1009364, 296238, 650040, -516581, -139608, 488259, -144814, -268545, 244755, 59469, -201321, 73980, 119573, -94515, -16563, 91743, -18714, -40530, 45956, 18558, -30381, 8647, 24273, -8445, -5369, 15222, 5778, -4488, 3939, 6948, 755, 408, 3597, 2601, 684, 1128, 1634, 1065, 633, 601, 450, 180, 31}
{1477080, -31313, -61824, 5643, 159168, 16353, -472104, -220936, 955815, 466545, -1855106, -608916, 3414690, 144878, -6002343, 1538385, 9414368, -5595765, -12760035, 13246214, 14062599, -25145373, -10371797, 40180050, -1688502, -54951884, 24566655, 63995934, -59610200, -66539550, 102161661, 86290373, -75882204, -80286318, -169806889, -287333079, 1414747254, 49965547611, -456120761172, -12273407817534, -31906326444135, 96300361242591, 522085939410969, 997743748585817, 1195724459771679, 1147607830093833, 1037811379286163, 917075497958424, 728649097633797, 451972196320730, 160934265756510, -34808211202392, -87522518924441, -45754349385453, 3956952839565, 16336522881481, 4307427274413, -4088743357926, -2097945362255, 1131729932208, 750352670196, -418736722278, -244521992514, 189902219943, 69861054131, -88409391771, -12518533245, 36928971230, -3539702085, -12599023653, 4818676213, 3000205689, -1952028402, -124004832, -195503238, -16852017, 554068387, -777241857, -236034567, 1015766330, -265654734, -547877400, 733563662, 77903919, -660652839, 293611353, 249235647, -497229819, 61391606, 344753496, -257497023, -61998334, 305534343, -109988406, -154383903, 191073072, -20520132, -169611704, 103348959, 52209804, -123831616, 45087483, 82881807, -77086836, -4758381, 71450811, -42867081, -33800691, 49862484, -11979433, -36690648, 31686867, 9650367, -28817844, 14186391, 16580284, -20158452, 197958, 15112961, -11075349, -6312279, 11531323, -2893818, -7196499, 7182103, 1793499, -6030498, 2785057, 3155646, -4081728, -117043, 2954451, -1904691, -1260148, 2135163, -274230, -1351563, 1118592, 483834, -1029208, 264498, 616029, -556460, -166725, 480576, -145055, -262770, 257898, 70872, -195555, 77355, 119667, -98772, -21717, 87466, -22854, -43638, 44713, 18222, -30459, 9087, 24819, -8292, -5463, 15060, 5403, -4998, 3483, 6561, 404, 138, 3420, 2484, 603, 1083, 1613, 1056, 627, 599, 450, 180, 30}
{1512906, 16137, -12676, -113298, -96921, 236615, 325377, -488202, -798542, 909180, 1399320, -1955974, -2165301, 3980931, 2658142, -7483116, -1947012, 12672815, -1490745, -18989532, 9472065, 24349818, -23507214, -25200814, 43513269, 17129907, -66575105, 3937395, 87958980, -40706483, -114258486, 61605438, 133033388, 34368930, 54370710, -230166684, -632280930, -4280491071, -717707481068, -3098085930954, 35204174973456, 206222187294409, 355302940399122, 129371969712849, -402582164255049, -804542766892563, -826091580546225, -531530514540124, -124473576058029, 192575987850675, 302112052744893, 220473718275813, 69156203762427, -29110686170140, -39515671303929, -8919260278854, 9272426820689, 5405584363587, -1899191058450, -1991391896818, 532794839412, 686348663688, -241016597589, -238514219352, 126325086252, 75486613505, -64052272683, -16897708086, 29087222563, -179021445, -10248177162, 2692544277, 2028333807, -1323652854, -67124432, -401879301, 259311663, 918119024, -685065810, -250035162, 1004583358, -367493418, -716905980, 627729197, 45481791, -663954831, 339157029, 332533740, -432866865, 98209497, 361471077, -275504553, -101834112, 270960063, -138062421, -172020175, 195164520, -4012245, -152442644, 121669335, 65580171, -122297321, 40151589, 75368979, -87648300, -13292037, 68525361, -42758019, -31184424, 55202271, -7227540, -34140111, 33013011, 9203527, -31101399, 11895219, 14890010, -21485343, -100788, 15854874, -10162980, -5392146, 12438685, -2486226, -7293504, 6931822, 1387134, -6525867, 2487895, 3062076, -4085454, 14832, 3173838, -1742352, -1158596, 2200158, -289059, -1423282, 1052505, 423972, -1082030, 247656, 627750, -539114, -142116, 508782, -128885, -257685, 258834, 65380, -205707, 69480, 114657, -102528, -22341, 89696, -20310, -41184, 47352, 19950, -29883, 9242, 24672, -8850, -6025, 14739, 5190, -5128, 3522, 6711, 550, 288, 3576, 2608, 687, 1146, 1658, 1083, 645, 609, 456, 183, 31}
{1532320, 15780, 76437, 109492, -63576, -254223, 158837, 724200, -168147, -1392743, 503175, 2614761, -1315221, -4164834, 3530565, 5997785, -7754430, -6993963, 14787005, 5452530, -24170598, 1658084, 34601457, -16566993, -42013727, 40481631, 41169504, -71239152, -25444896, 108730407, 1304526, -150064284, -25002465, 89122955, 98930709, 361219836, 142207836, -13929697356, -197740187367, 3967906981715, 38050596396525, 43306440420873, -261862791545873, -929720963229195, -1516267250862591, -1712345733762958, -1624499352357279, -1419107603985105, -1122267638615713, -725210381954523, -302552679565503, 9756907766792, 127517946625533, 89594903759676, 11244779669047, -23436301314039, -12736765625538, 3583840313388, 4842685732869, -473792241612, -1644844253343, 151033229061, 582891452958, -113263272663, -213515855817, 78923262288, 73506682419, -45034404525, -19113778734, 21473993352, 1273460868, -8095403859, 1556641105, 1633581714, -378660552, 318000250, -564284226, 242464110, 898484139, -921016713, -486547989, 932083704, -366232866, -688654623, 730875880, 173174124, -592956198, 366391740, 329354016, -482349312, 33371252, 316157613, -305704719, -110756411, 292121850, -107326020, -145747542, 218560686, 6822588, -158866980, 109256496, 51578448, -137558899, 31522983, 75433950, -84057429, -6629901, 77251245, -37060694, -29252778, 55217337, -9862408, -38476719, 29775111, 7250930, -32129379, 12615717, 16716080, -19885947, 1275060, 16864592, -10117173, -5956065, 11802085, -3248250, -7963638, 6710073, 1450227, -6346983, 2838131, 3426153, -3891831, 101602, 3181989, -1857315, -1310458, 2094648, -369672, -1467859, 1074663, 474588, -1035265, 298143, 667896, -527771, -145902, 500022, -146441, -275649, 249945, 61865, -205956, 75006, 122469, -96477, -17331, 93651, -18975, -41523, 46804, 19026, -30999, 8755, 24774, -8595, -5514, 15495, 5886, -4586, 3996, 7071, 765, 408, 3654, 2646, 693, 1146, 1661, 1083, 642, 611, 456, 183, 31}
{1551978, -32384, -63954, 5997, 165081, 16410, -490764, -227677, 996537, 480570, -1939445, -621819, 3577779, 117716, -6298986, 1689996, 9884150, -6040668, -13371849, 14246825, 14606577, -27013677, -10346444, 43095918, -3163158, -58668756, 28637715, 67530726, -66535447, -64457448, 117668469, 71739208, -132664515, -106393359, -70632726, -54562068, 664937388, -2407310009, 128640363777, 3368098599453, 1090550195092, -118710197849349, -433332244681620, -586182919393225, -230307621038952, 342381886102530, 629920898474253, 482574138562782, 80950936761216, -299848805719937, -460595936109717, -369326841692157, -153396630616403, 17000816638749, 62915827370631, 27149754977584, -8730276123171, -11440150546044, 12860106240, 3686085967470, 331638244641, -1243742417369, -70382403429, 471223023723, -28098554643, -183428986347, 42073183806, 65524086255, -30855891513, -18910346301, 15902166380, 2608386729, -5620145448, 1049356585, 1067808000, -54708156, 213246607, -1071929391, 26179650, 934246837, -894633213, -405611169, 1128768805, -202692204, -638072226, 732846007, 134665668, -688906515, 274391564, 280245960, -505188474, 44732908, 363281199, -258098196, -76444337, 316413789, -106025388, -165877062, 195862260, -14692371, -177406699, 104090928, 57853557, -128269300, 43670352, 87332181, -78992080, -6958326, 74426658, -43146293, -35934753, 51506085, -11414791, -38342142, 32343636, 10497005, -29881341, 14230647, 17370349, -20707011, -52152, 15696135, -11258286, -6639633, 11879781, -2866470, -7478022, 7339437, 1908459, -6220110, 2816715, 3278433, -4180749, -147707, 3047463, -1937580, -1308841, 2188767, -270081, -1393121, 1140378, 502050, -1055108, 266403, 633837, -567650, -172986, 492339, -146665, -269874, 263055, 73268, -200178, 78381, 122590, -100734, -22500, 89374, -23121, -44631, 45580, 18690, -31077, 9195, 25311, -8442, -5599, 15333, 5520, -5096, 3537, 6684, 414, 138, 3483, 2529, 615, 1101, 1641, 1074, 639, 609, 459, 183, 31}
{1588719, 16680, -13162, -117378, -100206, 245939, 337116, -509283, -828908, 952224, 1453629, -2054200, -2247849, 4190322, 2744317, -7890993, -1947132, 13377020, -1786392, -20037666, 10424220, 25594584, -25611555, -26123341, 47225289, 16672356, -71994526, 7121841, 93443079, -49212002, -113763105, 93561912, 146809884, -34397043, -70425117, -231697745, -578043132, 1303558839, 115882505144, 136166555805, -19397069882631, -93675425369771, -25136093247765, 566821195908018, 1502887393085392, 2162477689528998, 2305176018860643, 2092861350294721, 1679185796165433, 1124450435207673, 524830843812856, 48028895618694, -174603577704828, -158570258224190, -45721659808545, 27001492815006, 26624348478456, 755716935516, -8246021620521, -1762257169747, 2504059991562, 702234598035, -888462473604, -192515412969, 362444503914, 24125579676, -151715519538, 16842777819, 56885382079, -19059544368, -16631754279, 11644599336, 2855048772, -4160611140, 186436950, 147054951, 87231423, 379291958, -1102295298, 227932692, 1262446514, -751752237, -414159327, 1096598465, -299699655, -798476409, 622517112, 98757834, -690127941, 320730901, 362328798, -441180030, 81941710, 380042634, -276276579, -116305176, 281887440, -134095020, -183527804, 199951758, 1818543, -160236725, 122410932, 71222952, -126735032, 38735010, 79819353, -89553337, -15491982, 71500635, -43037231, -33318252, 56845872, -6662600, -35791605, 33669381, 10050165, -32164881, 11939475, 15680371, -22033902, -351108, 16438048, -10346013, -5719500, 12787368, -2458878, -7575105, 7089156, 1501953, -6715479, 2519689, 3184863, -4184454, -15832, 3266736, -1775241, -1207236, 2253762, -284862, -1464840, 1074213, 442188, -1107931, 249561, 645606, -550304, -148410, 520545, -130512, -264789, 264024, 67776, -210342, 70506, 117553, -104490, -23109, 91604, -20571, -42177, 48200, 20418, -30501, 9350, 25173, -9000, -6170, 15012, 5298, -5226, 3579, 6834, 560, 288, 3633, 2653, 696, 1164, 1685, 1101, 654, 619, 462, 186, 31}
{1609055, 16317, 79080, 113236, -66258, -263658, 165929, 752229, -178881, -1450253, 534105, 2726646, -1397787, -4347855, 3745380, 6253844, -8232309, -7249188, 15707597, 5486247, -25682715, 2314571, 36689742, -18622326, -44230553, 44743248, 42391707, -78139451, -23898939, 115753359, -12287232, -162721641, 16522128, 161998383, 92911416, 168163530, -159865138, -660802167, 14018761095, -1176746970011, -10866109307367, 23064674506224, 316157014694904, 816931883572470, 941631563687424, 482779912624953, -43461879034560, -161844116522418, 123138197300036, 512372269636884, 708690112544298, 600561355039837, 299418762138261, 22604059408197, -89311759725157, -59300572988040, 788115012624, 19118910888370, 5240128517979, -5025696405240, -2363613083748, 1527484095423, 808927962948, -603119337544, -246853025631, 269909796198, 56793635130, -119121174357, 1216583148, 47611122367, -11202444012, -14778429687, 7570242064, 2291873070, -2878292796, 42508100, -84644169, 652816428, 817627703, -1121937666, 151105860, 1199896426, -953651820, -647144628, 1003665106, -297395004, -762944004, 722544888, 223216995, -617520942, 349024988, 358389513, -490953891, 17454865, 334845381, -306579633, -125248191, 303090051, -103345482, -157263223, 223344456, 12655443, -166659858, 109998066, 57221862, -141996629, 30105858, 79884324, -85962673, -8829846, 80227092, -37339906, -31386840, 56860938, -9297766, -40128213, 30431880, 8097568, -33192876, 12659973, 17506145, -20434506, 1024950, 17447766, -10300110, -6283419, 12150543, -3220902, -8245161, 6867407, 1565187, -6536595, 2869789, 3548940, -3990852, 70938, 3275001, -1890204, -1359151, 2148252, -365523, -1509417, 1096449, 492804, -1061165, 300048, 685704, -538961, -152163, 511785, -148051, -282753, 255102, 64261, -210579, 76032, 125392, -98439, -18114, 95559, -19242, -42516, 47671, 19494, -31617, 8863, 25266, -8745, -5650, 15768, 6003, -4684, 4050, 7194, 775, 408, 3717, 2691, 705, 1164, 1689, 1101, 654, 621, 465, 186, 32}
{1629081, -33473, -66120, 6360, 171102, 16458, -509784, -234508, 1038105, 494766, -2025638, -634677, 3744621, 89114, -6602613, 1847187, 10364885, -6500862, -13996416, 15281258, 15155388, -28944063, -10294811, 46103388, -4736112, -62478429, 32963412, 71138352, -74059949, -63787848, 129579948, 54138317, -176648577, -94634850, 49804220, 85905390, 533237529, 709283347, -21437368863, -620143817733, 3292394057564, 68279827565607, 190283465692014, -62661272288547, -1043696524092708, -2225453301394566, -2879064472917574, -2867532139636314, -2403301765141002, -1675953663362202, -853057241299251, -154326608195298, 226154549092995, 261638408386986, 112211082624975, -19401685425106, -46050080255829, -12258050985768, 10776408545143, 6359585898726, -2519474186439, -2309785191024, 823548641286, 785770306557, -380147873030, -256892801892, 193726301127, 72428835221, -91617272484, -9685250418, 37549637932, -6192493005, -12331297572, 5162570977, 2313865671, -1294446894, 217222839, -488194011, 650536746, 712029448, -1519478193, -110587173, 1195633836, -899278863, -558363087, 1185258276, -132834063, -704696550, 723418708, 182204169, -712174521, 258174918, 308812677, -514096431, 29059855, 382085616, -259050606, -90970148, 327405888, -102035205, -177398512, 200643696, -8858763, -185198942, 104832564, 63496176, -132707039, 42253773, 91782555, -80897117, -9158271, 77401932, -43425505, -38068581, 53149686, -10849851, -39993636, 33000006, 11343643, -30944823, 14274903, 18160710, -21255570, -302472, 16279309, -11441319, -6966987, 12228464, -2839122, -7759623, 7496771, 2023278, -6409722, 2848509, 3401220, -4279749, -178371, 3140361, -1970469, -1357481, 2242371, -265884, -1434679, 1162086, 520266, -1081009, 268308, 651693, -578840, -179280, 504102, -148292, -276978, 268245, 75664, -204813, 79407, 125486, -102696, -23268, 91282, -23382, -45624, 46428, 19158, -31695, 9303, 25812, -8592, -5744, 15606, 5628, -5194, 3594, 6807, 424, 138, 3540, 2574, 624, 1119, 1668, 1092, 648, 619, 465, 186, 31}
{1667310, 17232, -13657, -121530, -103545, 255443, 349062, -530805, -859832, 996249, 1508946, -2154784, -2331828, 4404969, 2831419, -8309409, -1944507, 14099576, -2095926, -21112026, 11414661, 26864667, -27796347, -27043096, 51072291, 16131447, -77560417, 10687239, 99621333, -57025680, -113319495, 118930773, 143027549, -110558496, -148159701, -157827277, -235756449, 755592345, -8178224442, 84024224703, 6430472202999, 24000317379846, -116289031065966, -711341618867961, -1420210183766652, -1499920666444350, -1003154553051786, -599207517696725, -634969713603714, -927342102704547, -1107982836975672, -958072117492428, -541235398634682, -111999110338986, 111466629171942, 109966636047957, 21714332907910, -25854634284906, -15526450865229, 4325639481904, 5741999677317, -838122991065, -1963217314163, 354426490581, 698460925593, -218519020519, -246391673796, 129752326572, 75241826306, -68601788625, -15011999004, 29730959994, -1925382309, -9287567913, 3461745341, 1694193492, -687052677, -174647924, -1225488894, 550382061, 871152830, -1446005547, 69516306, 1493597012, -731188863, -556141302, 1141315970, -230368776, -858827586, 612462807, 143713701, -712858743, 305382081, 390497448, -450453702, 66387416, 398936274, -277288851, -130869073, 292891128, -130095432, -195052717, 204729282, 7652175, -168028457, 123152640, 76866291, -131172779, 37317885, 84269727, -91458581, -17691927, 74476482, -43316443, -35452314, 58489473, -6097958, -37443099, 34326150, 10896803, -33228378, 11983731, 16470436, -22582461, -601218, 17021222, -10528950, -6046854, 13135826, -2431530, -7856628, 7246490, 1616913, -6905091, 2551347, 3307650, -4283475, -46496, 3359748, -1808130, -1255929, 2307366, -280713, -1506398, 1095999, 460404, -1133831, 251466, 663414, -561494, -154671, 532308, -132122, -271893, 269181, 70172, -214965, 71532, 120476, -106452, -23892, 93512, -20838, -43170, 49067, 20886, -31119, 9458, 25665, -9150, -6306, 15285, 5415, -5324, 3633, 6957, 570, 288, 3696, 2698, 708, 1182, 1713, 1119, 666, 629, 471, 189, 32}
{1688022, 16863, 81768, 117043, -68994, -273264, 173174, 780789, -189903, -1508915, 565881, 2840844, -1482675, -4534692, 3966252, 6514862, -8723886, -7507473, 16654829, 5512368, -27237951, 3007823, 38832198, -20772033, -46484063, 49185846, 43549461, -85405970, -22218831, 123703905, -22967352, -168784167, 58885503, 206800393, 34993986, -15873693, -255222843, -973296537, -284393937, 219417573628, 1936222200690, -23455249068375, -189792086429524, -329413148680731, 259338005434248, 1683208383763203, 3020771688007176, 3533917689983937, 3219275168248037, 2374003895564163, 1302664489408074, 322971220837878, -280037374773912, -410278784615202, -228791386362755, -12702789133182, 68346580105209, 35040605924599, -9097389851637, -13594093023666, 280633527095, 4469947270095, 141515257230, -1550956035380, 52028787927, 583779340797, -105204960662, -221602509045, 82079449953, 73243204364, -48302440071, -16330751835, 22861717960, 72424569, -7458530511, 1532409804, 705132309, -94614141, 44773272, -1248635343, 944476944, 1294306067, -1379706999, -22342740, 1399845953, -917166045, -780719535, 1037080072, -230896362, -818758953, 712196296, 265820619, -640090320, 334454469, 386356623, -500525481, 1983350, 353840076, -307617579, -139840774, 314101824, -99337458, -168788770, 228121068, 18488919, -174451387, 110739855, 62864463, -146434377, 28689279, 84334698, -87867710, -11029791, 83202366, -37619118, -33520668, 58504539, -8732826, -41779707, 31088250, 8944206, -34256358, 12704229, 18296506, -20983065, 774630, 18030940, -10483143, -6610773, 12499226, -3193554, -8526762, 7024741, 1680006, -6726207, 2901583, 3671727, -4089852, 40274, 3367899, -1923093, -1407791, 2201856, -361326, -1550975, 1118157, 511020, -1087066, 301953, 703560, -550151, -158457, 523548, -149678, -289857, 260292, 66657, -215214, 77058, 128288, -100401, -18882, 97467, -19503, -43509, 48519, 19962, -32235, 8971, 25767, -8895, -5795, 16041, 6111, -4782, 4107, 7317, 785, 408, 3774, 2736, 714, 1182, 1716, 1119, 663, 631, 471, 189, 32}
{1708986, -34580, -68322, 6732, 177231, 16497, -529164, -241429, 1080519, 509133, -2113685, -647490, 3915216, 59072, -6913224, 2009958, 10856573, -6976347, -14633736, 16349513, 15709032, -30936531, -10216898, 49202460, -6407364, -66383169, 37505427, 74706300, -82307686, -64165206, 140023527, 37791475, -206436624, -57769953, 163299081, 144911817, 331397634, 42578092, -489078696, 68069961849, -1474406566660, -24528328249620, -29872119668709, 367295946098926, 1407913946610483, 2323925592701361, 2369263420475278, 1907169374607015, 1633762253407296, 1692182655469735, 1758149671877610, 1509949571378694, 928892971365533, 285099520000266, -115113511780404, -182550215341271, -69097591416597, 25689964878168, 31810194151870, 1275700860582, -9880175137170, -1810038309463, 3143442859425, 633456788778, -1162872123505, -124898631750, 472298633853, -24027922918, -187845501618, 47637142272, 66361116383, -33701858508, -17027000472, 16251880494, 870350850, -5405901006, 886131576, 563443866, 894507609, 447652321, -1479759873, 795216774, 1151478747, -1715361972, -296892444, 1365181452, -852007851, -682965504, 1210449893, -69000534, -756269481, 713768445, 223169439, -734624640, 244378027, 336762357, -523889424, 13639704, 401170014, -260095605, -105585150, 338420727, -98019411, -188923583, 205418070, -3025551, -192990282, 105574413, 69139521, -137144787, 40836648, 96232929, -82802361, -11358216, 80377779, -43704717, -40202643, 54793287, -10285209, -41645130, 33656775, 12190281, -32008320, 14319159, 18950775, -21804129, -552582, 16862483, -11624256, -7294341, 12576922, -2811774, -8041146, 7654105, 2138238, -6599334, 2880167, 3524007, -4378770, -209035, 3233373, -2003358, -1406174, 2295975, -261735, -1476237, 1183872, 538482, -1106909, 270213, 669501, -590030, -185541, 515865, -149902, -284082, 273402, 78060, -209436, 80433, 128409, -104658, -24051, 93190, -23649, -46617, 47295, 19626, -32313, 9411, 26304, -8742, -5880, 15879, 5745, -5292, 3648, 6930, 434, 138, 3603, 2619, 636, 1137, 1696, 1110, 660, 629, 474, 189, 32}
{1748160, 17793, -14161, -125754, -106938, 265127, 361215, -552768, -891314, 1041255, 1565271, -2257726, -2417238, 4624872, 2919448, -8738364, -1939137, 14840483, -2419347, -22212612, 12443388, 28160067, -30061590, -27960079, 55054275, 15504624, -83294477, 14566620, 106176108, -65144111, -114457749, 138254886, 129437948, -179072544, -174597804, -27529817, 8746224, 694340865, 1766663146, -23182662147, -1399238246751, -1812012893980, 97824128684865, 439807827438081, 503994950996012, -571356534818697, -2401521432247071, -3725020807969206, -3909398855696355, -3133980999250794, -1854529638145826, -554368873078365, 339677736944838, 620806187525886, 420761532501174, 90837617103759, -85730628962944, -73107355862529, -2604994875864, 22321618480357, 6119568812094, -6217056817887, -2581938236133, 2044159042992, 836456396898, -828776511832, -217224051072, 368827311810, 26710829157, -155602020990, 21214872183, 56267775029, -22771338459, -15539391537, 12024446311, 2023735902, -3107959218, 480767990, -121370469, 969471303, 181641501, -2068152012, 585004146, 1275782708, -1585463478, -118055265, 1640354158, -673897776, -670136577, 1161316248, -169108491, -906945402, 603780268, 183316290, -735462975, 292142683, 418451688, -460461762, 50961298, 418082901, -278337813, -145506010, 303903831, -126076164, -206577202, 209503713, 13485024, -175819869, 123894504, 82508901, -135610527, 35901306, 88720101, -93363618, -19891872, 77451756, -43595655, -37586142, 60133074, -5533018, -39094593, 34982520, 11743441, -34291860, 12027987, 17260797, -23131020, -851538, 17604396, -10711983, -6374208, 13484509, -2404182, -8138229, 7403824, 1731732, -7094703, 2583141, 3430437, -4382475, -77160, 3452646, -1841019, -1304569, 2360970, -276516, -1547956, 1117707, 478620, -1159732, 253371, 681270, -572684, -160965, 544071, -133749, -278997, 274371, 72568, -219600, 72558, 123372, -108414, -24660, 95420, -21099, -44163, 49915, 21354, -31737, 9566, 26166, -9300, -6451, 15558, 5523, -5422, 3690, 7080, 580, 288, 3753, 2743, 717, 1200, 1740, 1137, 675, 639, 477, 192, 32}
{1769824, 17418, 84501, 120913, -71784, -283041, 180572, 809880, -201213, -1568729, 598503, 2957355, -1569885, -4725345, 4193181, 6780839, -9229161, -7768818, 17628701, 5530893, -28836306, 3737840, 41028825, -23016114, -48774257, 53809425, 44651799, -92950264, -20183700, 132731079, -31778232, -172383201, 95807511, 225224634, -51459636, -161354961, -247425869, -525196953, 739050333, -19668969943, -173872279818, 9942649864788, 69851377176050, -19163953481718, -909348738110118, -2519788500293747, -3624281825826501, -3659610521828931, -3251596478287145, -2987849195555361, -2803763068910904, -2357724470670431, -1534840634540292, -591626245871778, 75770799697333, 277334795868669, 154991950296582, -7554426649724, -52852644190041, -15746879645397, 12705675680864, 7376994277209, -3335313874794, -2611728121506, 1220745028347, 865885378377, -567455089193, -261598233303, 274486861698, 54815015728, -124505494917, 4840658259, 47604801707, -13497139041, -12874866429, 8414574698, 1765929105, -2138402982, -450277759, -1042891206, 1156198299, 497607957, -1939905084, 909818775, 1670514101, -1469854536, -206568357, 1525832220, -854525280, -886077102, 1052489055, -173142213, -864785619, 704313141, 304206261, -663048690, 321607196, 414353322, -510703833, -13467308, 373033239, -308661411, -154491660, 325111629, -95314416, -180312267, 232894179, 24321534, -182242752, 111481725, 68507811, -150872125, 27272154, 88785072, -89772954, -13229736, 86178213, -37898330, -35654730, 60148140, -8168184, -43431201, 31745019, 9790844, -35319855, 12748485, 19086571, -21531624, 524520, 18614114, -10666080, -6938127, 12847684, -3166206, -8808285, 7182075, 1794966, -6915819, 2933241, 3794514, -4188873, 9610, 3460911, -1955982, -1456484, 2255460, -357177, -1592533, 1139943, 529236, -1112966, 303858, 721368, -561341, -164718, 535311, -151288, -296961, 265449, 69053, -219837, 78084, 131211, -102363, -19665, 99375, -19770, -44502, 49386, 20430, -32853, 9079, 26259, -9045, -5931, 16314, 6228, -4880, 4161, 7440, 795, 408, 3837, 2781, 726, 1200, 1744, 1137, 675, 641, 480, 192, 33}
{1791168, -35705, -70560, 7113, 183468, 16527, -548904, -248440, 1123779, 523671, -2203586, -660258, 4089564, 27590, -7230819, 2178309, 11359214, -7467123, -15283809, 17451590, 16267509, -32991081, -10112705, 52393134, -8176914, -70382976, 42263481, 78255585, -91157448, -64946856, 150763101, 24705688, -224861700, -10117227, 250321750, 124896315, 97202802, -198195733, -1464572328, -5618410212, 337575831282, 5816176475052, -15330273370353, -304747274346862, -884903288203602, -718583423006448, 928687668624810, 3009267530468277, 4074961653935256, 3728011367302548, 2410536246644112, 811710799842780, -425592236153935, -919777893938637, -723858376631148, -247998604609311, 81953310632496, 128500373328978, 33022536604817, -28631598500082, -18536820513309, 5401206317580, 6735698776989, -1381483895238, -2313930376212, 634430356134, 802927501005, -366703158233, -268589310267, 198723413526, 70880418012, -94924126173, -4792991937, 38487281186, -8112961530, -11292559773, 4849772994, 1141284180, -857009868, -296443350, -1032576891, 1827390024, 952024818, -2047651410, 701704056, 1490574568, -1771609338, -479143167, 1470645345, -787977969, -780979518, 1222684419, -14497143, -800684703, 706945909, 260797644, -757875012, 231880913, 364876662, -534171225, -1832191, 420405396, -261127047, -120244609, 349428012, -93995049, -200445951, 210192102, 2806959, -200781740, 106316283, 74782131, -141582535, 39420069, 100683303, -84707398, -13558161, 83353053, -43983929, -42336471, 56436888, -9720269, -43296624, 34313145, 13036919, -33071802, 14363415, 19741136, -22352688, -802902, 17445657, -11807289, -7621695, 12925605, -2784426, -8322747, 7811439, 2253057, -6788946, 2911961, 3646794, -4477770, -239699, 3326271, -2036247, -1454814, 2349579, -257538, -1517795, 1205580, 556698, -1132810, 272118, 687357, -601220, -191835, 527628, -151529, -291186, 278592, 80456, -214071, 81459, 131305, -106620, -24819, 95098, -23910, -47610, 48143, 20094, -32931, 9519, 26805, -8892, -6025, 16152, 5853, -5390, 3705, 7053, 444, 138, 3660, 2664, 645, 1155, 1723, 1128, 669, 639, 480, 192, 32}
{1831878, 18363, -14674, -130050, -110385, 274991, 373575, -575172, -923354, 1087242, 1622604, -2363026, -2504079, 4850031, 3008404, -9177858, -1931022, 15599741, -2756655, -23339424, 13510401, 29480784, -32407284, -28874290, 59171241, 14791887, -89198828, 18730869, 112913463, -74006967, -117301119, 153851259, 113060823, -232636440, -158963769, 122304366, 164391840, 529016820, 434892005, -328743321, 187713644403, -959343971611, -43743747349623, -152960803997277, 227520358667435, 1905740093705250, 4155735280637385, 5408943731301302, 5421448191847149, 4957730739026955, 4419253302111467, 3640355776617294, 2459998061228316, 1101663312316022, 44831492089284, -388972937602134, -296018565612270, -46720894146627, 72844287220869, 43443800001346, -9849066975051, -16075571403288, 761157965464, 5362555318254, -187222836900, -1898455925094, 247792040904, 707312516163, -211348742122, -251318574804, 137842691337, 74508251701, -72046517415, -11745850488, 29356398432, -4403250114, -8671677729, 3259863932, 1369363887, 673912980, -153021772, -1580520132, 1620877698, 689983195, -2540272278, 444818526, 1579021952, -1613194158, -293496792, 1730507430, -608650581, -760415064, 1172434660, -117125607, -950064426, 598110186, 220474185, -759016137, 279890144, 446681247, -470820498, 35455893, 437340786, -279358863, -160170717, 314907834, -122050302, -218098861, 214276863, 19317477, -183611262, 124636374, 88152249, -140048275, 34484181, 93170475, -95268862, -22091817, 80427603, -43874867, -39720204, 61776675, -4968376, -40746087, 35639289, 12590079, -35355357, 12072243, 18050862, -23679579, -1101648, 18187570, -10894920, -6701562, 13832967, -2376834, -8419752, 7561158, 1846692, -7284315, 2614799, 3553224, -4481496, -107824, 3545658, -1873908, -1353262, 2414574, -272367, -1589514, 1139493, 496836, -1185632, 255276, 699078, -583874, -167226, 555834, -135359, -286101, 279528, 74964, -224223, 73584, 126295, -110376, -25443, 97328, -21366, -45156, 50782, 21822, -32355, 9674, 26658, -9450, -6587, 15831, 5640, -5520, 3744, 7203, 590, 288, 3816, 2788, 729, 1218, 1768, 1155, 687, 649, 486, 195, 33}
{1853930, 17982, 87279, 124846, -74628, -292989, 188123, 839502, -212811, -1629695, 631971, 3076179, -1659417, -4919814, 4426167, 7051775, -9748134, -8033223, 18629213, 5541822, -30477780, 4504622, 43279623, -25354569, -51101135, 58613985, 45707700, -100734151, -17753547, 142658034, -39905677, -176389047, 125337492, 224830942, -143136387, -248436864, -139770059, -162407472, 793791447, 3597118312, -976398906, -2559788218989, -15604202982552, 102287369613561, 774459492063528, 1601505982068072, 1032041630136084, -1141519449988227, -3197615605900584, -3733561036691355, -2730699572313021, -979370135070951, 597890771604582, 1355145564033432, 1190124883897480, 533239456264758, -27745406566941, -198163437738275, -93471548357985, 24144925673859, 37533194124036, 1548204758631, -11829634459974, -1694819958578, 3929985939504, 482381356167, -1476725450897, 1885829757, 594839427756, -102535792783, -226176304446, 88015882272, 70369751402, -52874248059, -13823594586, 23075327555, -932726916, -5863296414, 1722430929, 483069999, 916801296, -701056527, -2349649410, 1596366984, 1007125523, -2318043549, 745542327, 1946241141, -1471573179, -371847603, 1603965979, -789710079, -970022907, 1062973997, -123748722, -907368870, 699509860, 340967943, -686968128, 309472175, 442673499, -521122992, -29011320, 392304108, -309673803, -169160351, 336112668, -91289277, -191833489, 237668349, 30153969, -190034227, 112223595, 74150421, -155309873, 25855575, 93235446, -91677991, -15429681, 89153487, -38177542, -37788558, 61791741, -7603244, -45082695, 32401389, 10637482, -36383337, 12792741, 19876932, -22080183, 274200, 19197288, -10849113, -7265481, 13196367, -3138858, -9089886, 7339409, 1909785, -7105431, 2965035, 3917301, -4287873, -21054, 3553809, -1988871, -1505124, 2309064, -352980, -1634091, 1161651, 547452, -1138867, 305763, 739224, -572531, -171012, 547074, -152915, -304065, 270639, 71449, -224472, 79110, 134107, -104325, -20433, 101283, -20031, -45495, 50234, 20898, -33471, 9187, 26760, -9195, -6076, 16587, 6336, -4978, 4218, 7563, 805, 408, 3894, 2826, 735, 1218, 1771, 1155, 684, 651, 486, 195, 33}
{1876242, -36848, -72834, 7503, 189813, 16548, -569004, -255541, 1167885, 538380, -2295341, -672981, 4267665, -5332, -7555398, 2352240, 11872808, -7973190, -15946635, 18587489, 16830819, -35107713, -9982232, 55675410, -10044762, -74477850, 47243511, 81806928, -100489395, -65637288, 162726018, 14874655, -236471187, 37521738, 304969076, 47938518, -123302169, -305323595, -927211128, 602615379, -37236544228, -880035175563, 11682474451227, 143220966681828, 256392343299780, -762072883772742, -3516140139529963, -6389071728797403, -7698526024389174, -7558378624872558, -6744413680999257, -5518632161829597, -3834059653691923, -1908686969478078, -301893355226511, 503779703854587, 511016762794734, 164505046566903, -78039668165791, -87327293626110, -5976267606189, 26139661053718, 6927841208904, -7685265940902, -2702299439673, 2694966565797, 796460671896, -1112862726766, -153649260927, 478477989585, -28250399748, -193532495286, 53426572251, 64959436620, -36309979089, -13663389777, 16933965322, 623142, -4598229924, -106632607, -434174595, 1622243469, -238314233, -2162291250, 2115855693, 1455488513, -2346027615, 519623796, 1736681166, -1756587156, -636315795, 1537266462, -725968368, -860348460, 1232881025, 32538444, -843107664, 702922143, 297356040, -782091807, 219829912, 393296499, -544615497, -17404368, 439682955, -262130256, -134913413, 360427191, -89969319, -211966896, 214965405, 8639394, -208573142, 107058153, 80425479, -146020283, 38002944, 105133677, -86612642, -15758106, 86328900, -44263141, -44470533, 58080489, -9155627, -44948118, 34969914, 13883557, -34135299, 14407671, 20531201, -22901247, -1053012, 18028831, -11990226, -7949049, 13274063, -2757078, -8604270, 7968773, 2368017, -6978558, 2943619, 3769581, -4576791, -270363, 3419283, -2069136, -1503507, 2403183, -253389, -1559353, 1227366, 574914, -1158710, 274023, 705165, -612410, -198096, 539391, -153139, -298290, 283749, 82852, -218694, 82485, 134228, -108582, -25602, 97006, -24177, -48603, 49010, 20562, -33549, 9627, 27297, -9042, -6161, 16425, 5970, -5488, 3759, 7176, 454, 138, 3723, 2709, 657, 1173, 1751, 1146, 681, 649, 489, 195, 33}
{1917927, 18942, -15196, -134418, -113886, 285035, 386142, -598017, -955952, 1134210, 1680945, -2470684, -2592351, 5080446, 3098287, -9627891, -1920162, 16377350, -3107850, -24492462, 14615700, 30826818, -34833429, -29785729, 63423189, 13993236, -95275943, 23138373, 119712078, -83740208, -121411977, 168103272, 98491724, -270475323, -116980896, 258794992, 218355297, 273815667, -8543719, -2015388258, -18800519271, 376214641210, 12549120628452, 20668656162849, -384033744659605, -1688617672643073, -2694003112609752, -1611872474636116, 877298285994735, 2565492586315962, 2375174584850503, 803500628970093, -994439057879568, -2016867587797750, -1898547718148385, -1018481138824569, -125275052561767, 269168928075531, 196498448096004, 5801368293016, -60213206919882, -19324583716821, 15159354470824, 8388159240420, -4429839099024, -2895092973693, 1726605701775, 900213338073, -807203460805, -235173082038, 376347720549, 23560884375, -158038446117, 28700126898, 55880160674, -25484155923, -13811664855, 11224007720, 577815624, -2460042090, -262092224, -306483771, 2655193617, 103034814, -2566610382, 1773701052, 1164919141, -2780135448, 247307442, 1795476124, -1586689695, -441793704, 1788747183, -549310320, -835518336, 1183332878, -71727708, -992368749, 594858726, 257016897, -783454896, 267889266, 475192182, -481272384, 19860776, 456622806, -280355049, -174839566, 325905723, -118025583, -229619691, 219051174, 25149918, -191402738, 125378244, 93794859, -144486023, 33067602, 97620849, -97173899, -24291762, 83402877, -44154079, -41854032, 63420276, -4403436, -42397581, 36295659, 13436717, -36418839, 12116499, 18841223, -24228138, -1351968, 18770744, -11077953, -7028916, 14181650, -2349486, -8701353, 7718492, 1961511, -7473927, 2646593, 3676011, -4580496, -138488, 3638556, -1906797, -1401902, 2468178, -268170, -1631072, 1161201, 515052, -1211533, 257181, 716934, -595064, -173520, 567597, -136986, -293205, 284718, 77360, -228858, 74610, 129191, -112338, -26211, 99236, -21627, -46149, 51630, 22290, -32973, 9782, 27159, -9600, -6732, 16104, 5748, -5618, 3801, 7326, 600, 288, 3873, 2833, 738, 1236, 1795, 1173, 696, 659, 492, 198, 33}
{1940961, 18555, 90102, 128842, -77526, -303108, 195827, 869655, -224697, -1691813, 666285, 3197316, -1751271, -5118099, 4665210, 7327670, -10280805, -8300688, 19656365, 5545155, -32162373, 5308169, 45584592, -27787398, -53464697, 63599526, 46714389, -108781238, -15002571, 153132045, -48441726, -182403009, 148351983, 214393942, -224670480, -276726102, 28215324, 116771169, 723667491, 1062564165, -1287259938, 402911898789, 1627591671027, -63078167330607, -372101352547743, -304814013046057, 1824196397589324, 5843224601393787, 9199340675826291, 10354694015420448, 9741932718123123, 8115013599743068, 5797595608686435, 3125983150669041, 768098713500729, -597878314383033, -820176492376617, -384533837899923, 42327717877566, 145659058205460, 44924933074407, -32107703401098, -21828536142966, 6874046647884, 7789784088324, -2148577216698, -2663508292071, 1029023680653, 897145843401, -554780116513, -267591917085, 285304289955, 51557852439, -127987842348, 9834920757, 45707453852, -16733292096, -11481165747, 8186235980, 1720669623, -367537527, -753768231, -1239329190, 2443883286, -332539645, -3211253103, 1644390078, 1454679749, -2502882252, 544656870, 2140122236, -1434530199, -509525001, 1656917528, -732963648, -1041660480, 1074846538, -79715196, -949827468, 696817107, 377513469, -711621393, 297466571, 471245268, -531578280, -44627851, 411582597, -310665768, -183828093, 347109666, -87264174, -203354317, 242441727, 35986413, -197825629, 112965465, 79793769, -159747621, 24438450, 97685820, -93583235, -17629626, 92129334, -38456754, -39922620, 63435342, -7038602, -46734189, 33058158, 11484120, -37446834, 12836997, 20666997, -22628742, 24090, 19780462, -11032050, -7592835, 13544825, -3111510, -9371409, 7496743, 2024745, -7295043, 2996693, 4040088, -4386894, -51718, 3646821, -2021760, -1553817, 2362668, -348831, -1675649, 1183437, 565668, -1164767, 307668, 757032, -583721, -177273, 558837, -154525, -311169, 275796, 73845, -229095, 80136, 137030, -106287, -21216, 103191, -20298, -46488, 51101, 21366, -34089, 9295, 27252, -9345, -6212, 16860, 6453, -5076, 4272, 7686, 815, 408, 3957, 2871, 747, 1236, 1799, 1173, 696, 661, 495, 198, 34}
{1963665, -38009, -75144, 7902, 196266, 16560, -589464, -262732, 1212837, 553260, -2388950, -685659, 4449519, -39694, -7886961, 2531751, 12397355, -8494548, -16622214, 19757210, 17398962, -37286427, -9825479, 59049288, -12010908, -78667791, 52445517, 85370304, -110207072, -65998764, 176050017, 7081585, -245845899, 78660171, 330579472, -57265248, -292052028, -269098407, -451247076, 756296760, 6474573002, 82923897735, -3816405233811, -43135657973162, 35121408466401, 1089777418991877, 3273832072369051, 4335552149528700, 2774520020071542, 314482602858938, -713354579698089, 167220255998265, 1885050886646353, 3070743688000419, 2973345847101144, 1809017449377646, 452767428169887, -311964544723500, -352795168158728, -83645888590503, 77014348661472, 52431020567812, -11145651973131, -18871333059822, 1583360989040, 6396507951453, -673223651793, -2263491862977, 536761436427, 824282615907, -363645016842, -274152378717, 205924186758, 64591908549, -99669116781, -207241623, 38083574270, -9261147354, -8932867335, 4828257695, 945226182, 128536584, -1767827102, -2097265857, 2804072142, 224473839, -2891869530, 2095790985, 1880436918, -2481707919, 320531181, 1909701662, -1713849480, -765292041, 1585571166, -672745503, -929891805, 1245553317, 75357147, -885920454, 700620274, 333945771, -806915925, 207798527, 421916199, -555066216, -33035369, 458959941, -263119194, -149580688, 371423817, -85945197, -223487751, 219739737, 14471838, -216364618, 107800023, 86068089, -150458031, 36586365, 109584051, -88517679, -17958051, 89304174, -44542353, -46604361, 59724090, -8590687, -46599612, 35626284, 14730195, -35198781, 14451927, 21321562, -23449806, -1303332, 18612005, -12173259, -8276403, 13622746, -2729730, -8885871, 8126107, 2482836, -7168170, 2975413, 3892368, -4675791, -301027, 3512181, -2102025, -1552147, 2456787, -249192, -1600911, 1249074, 593130, -1184611, 275928, 723021, -623600, -204390, 551154, -154766, -305394, 288939, 85248, -223329, 83511, 137124, -110544, -26370, 98914, -24438, -49596, 49858, 21030, -34167, 9735, 27798, -9192, -6306, 16698, 6078, -5586, 3816, 7299, 464, 138, 3780, 2754, 666, 1191, 1778, 1164, 690, 659, 495, 198, 33}
{2006934, 19530, -15727, -138858, -117441, 295259, 398916, -621303, -989108, 1182159, 1740294, -2580700, -2682054, 5316117, 3189097, -10088463, -1906557, 17173310, -3472932, -25671726, 15759285, 32198169, -37340025, -30694396, 67810119, 13108671, -101525822, 27788958, 126595461, -94206613, -126073500, 182935518, 87746261, -296187798, -64526766, 362951107, 182110146, -13172958, -281695121, -1418770812, 459062280, -54020370813, -2350498957572, 6671190591636, 235681766151289, 799573680767994, 155712552535809, -3579888324793577, -8856395316878493, -12381085902474402, -12980947401265460, -11379226277917620, -8443902678170352, -4865540135002260, -1526692741986852, 638538702818124, 1245116120548266, 759354285786258, 78308979785565, -206719501036093, -118618202488893, 22870491546822, 44016569890400, 1497976110756, -14112681561906, -1346887656364, 4854074277963, 188680788021, -1845802960233, 191830432026, 716855276166, -218042554125, -256562660259, 145989150138, 70788410033, -74305369119, -6351755973, 29361766955, -5791987407, -7787312352, 1670882353, 462038379, 1610041575, -1252497747, -1840536009, 3563637942, 621814831, -3187190955, 1693539726, 1556932141, -2881387392, 49154199, 1947756580, -1542365868, -563356866, 1833857623, -499354506, -903450777, 1197069013, -29667972, -1035473487, 592908257, 293722488, -808381902, 255837885, 503852706, -491710152, 4221723, 475895877, -281341920, -189505191, 336902322, -114000819, -241140565, 223824558, 30982362, -199194140, 126120114, 99438207, -148923771, 31650477, 102071223, -99079143, -26491707, 86378724, -44433291, -43988094, 65063877, -3838794, -44049075, 36952428, 14283355, -37482336, 12160755, 19631288, -24776697, -1602078, 19353918, -11260890, -7356270, 14530108, -2322138, -8982876, 7875826, 2076471, -7663539, 2678251, 3798798, -4679517, -169152, 3731568, -1939686, -1450595, 2521782, -264021, -1672630, 1182987, 533268, -1237433, 259086, 734742, -606254, -179781, 579360, -138596, -300309, 289875, 79756, -233481, 75636, 132114, -114300, -26994, 101144, -21894, -47142, 52497, 22758, -33591, 9890, 27651, -9750, -6868, 16377, 5865, -5716, 3855, 7449, 610, 288, 3936, 2878, 750, 1254, 1823, 1191, 708, 669, 501, 201, 34}
{2030368, 19137, 92970, 132901, -80478, -313398, 203684, 900339, -236871, -1755083, 701445, 3320766, -1845447, -5320200, 4910310, 7608524, -10827174, -8571213, 20710157, 5540892, -33890085, 6148481, 47943732, -30314601, -55864943, 68766048, 47671866, -117093845, -11963127, 163940961, -57857020, -190498317, 167520351, 201573257, -289055457, -259201287, 211308529, 284968596, 502117059, 373419750, -2511637302, -45706902306, 104074414342, 21968215861929, 106142591617521, -311654224860476, -2563899799715553, -5802237788998014, -6813433677498712, -4975160569159479, -2900778363630807, -2587574447511940, -3727522680072807, -4805663544298965, -4612655974381082, -3059652671200797, -1068698084513901, 271310209015214, 565888365635301, 240152437623357, -67519395289582, -102294389478258, -9159817777761, 30666744203169, 7519617850461, -9529222177194, -2703150719481, 3476504612682, 654327487209, -1447573209345, -27767516832, 606214070814, -107324430452, -226499369109, 98193509625, 67393949326, -56161152516, -11029399227, 21425032244, -2653259367, -4877429271, 820388475, 905819433, 3052563255, -1282423070, -2666012505, 3101832390, 198130010, -3745968411, 1515118332, 1813563505, -2574814356, 352705176, 2276843501, -1388893791, -623292162, 1700905390, -685534944, -1108298154, 1089733226, -38123916, -993235023, 695109972, 414336060, -736625895, 285380439, 499929690, -542006217, -60272673, 430853781, -311651886, -198493530, 358106331, -83240214, -214875200, 247216059, 41818857, -205617105, 113707335, 85436379, -164185369, 23021871, 102136194, -95488272, -19829571, 95104608, -38735966, -42056448, 65078943, -6473662, -48385683, 33714528, 12330758, -38510316, 12881253, 21457358, -23177301, -226230, 20363636, -11215083, -7920189, 13893508, -3084162, -9653010, 7654077, 2139564, -7484655, 3028487, 4162875, -4485894, -82382, 3739719, -2054649, -1602457, 2416272, -344634, -1717207, 1205145, 583884, -1190668, 309573, 774888, -594911, -183567, 570600, -156152, -318273, 280986, 76241, -233730, 81162, 139926, -108249, -21984, 105099, -20559, -47481, 51949, 21834, -34707, 9403, 27753, -9495, -6357, 17133, 6561, -5174, 4329, 7809, 825, 408, 4014, 2916, 756, 1254, 1826, 1191, 705, 671, 501, 201, 34}
{2054070, -39188, -77490, 8310, 202827, 16563, -610284, -270013, 1258635, 568311, -2484413, -698292, 4635126, -75496, -8225508, 2716842, 12932855, -9031197, -17310546, 20960753, 17971938, -39527223, -9642446, 62514768, -14075352, -82952799, 57869499, 88955403, -120269579, -65990820, 190526817, -636, -256089309, 111553029, 336244836, -165374403, -390952026, -119465191, -35282961, 852074589, 1941983462, -6491762652, 712232315544, 8257175641482, -67348465175472, -686048251299108, -1468342845769950, 357814543512258, 6051029352241326, 12291316195649686, 15439076058817599, 14870905717149972, 11692129891002118, 7180219605980046, 2647355678197365, -593454599989494, -1812195775354857, -1358850041626791, -352600298745191, 241126210368768, 236533559069268, 19951797793551, -68611452088614, -22982442292914, 18235142623463, 9330393458160, -5838122622792, -3089213720249, 2387239923498, 882749202711, -1092490947181, -162666169116, 492120537435, -34985909515, -196116869700, 60171506619, 60389897104, -40015629975, -10944493152, 16600990135, 313323576, -2450445372, -846959029, -367985616, 2929989522, -1968269582, -3402210009, 3270771918, 765391288, -3338812707, 1939652418, 2213389388, -2526809199, 138441318, 2034194334, -1668618429, -872686824, 1628931509, -627912009, -995994840, 1261308896, 116550468, -929694258, 699031898, 370857234, -831980289, 195675029, 450612210, -565484934, -48683654, 478226766, -264105288, -164245167, 382420554, -81920508, -235008642, 224513121, 20304282, -224156020, 108541893, 91711437, -154895779, 35169240, 114034425, -90422923, -20157996, 92280021, -44821565, -48738423, 61367691, -8026045, -48251106, 36283053, 15576833, -36262278, 14496183, 22111627, -23998365, -1553442, 19195179, -12356196, -8603757, 13971204, -2702382, -9167394, 8283441, 2597796, -7357782, 3007071, 4015155, -4774812, -331691, 3605193, -2134914, -1600840, 2510391, -245043, -1642469, 1270860, 611346, -1210511, 277833, 740829, -634790, -210651, 562917, -156376, -312498, 294096, 87644, -227952, 84537, 140047, -112506, -27153, 100822, -24705, -50589, 50725, 21498, -34785, 9843, 28290, -9342, -6442, 16971, 6195, -5684, 3870, 7422, 474, 138, 3843, 2799, 678, 1209, 1806, 1182, 702, 669, 504, 201, 34}
{2098344, 20127, -16267, -143370, -121050, 305663, 411897, -645030, -1022822, 1231089, 1800651, -2693074, -2773188, 5557044, 3280834, -10559574, -1890207, 17987621, -3851901, -26877216, 16941156, 33594837, -39927072, -31600291, 72332031, 12138192, -107948465, 32689032, 133586298, -105273742, -130743942, 199332669, 80680775, -314952882, -13072314, 430446807, 85217259, -275951877, -380158551, -868733817, 469099299, 10264216337, 292402534257, -4198378758000, -87720365798959, -174706212944349, 1134820962009612, 5247520126921630, 9602446862684121, 10537787918664390, 8708952542556736, 7172549112293493, 7180725874683522, 7682517100563774, 7127254238942334, 4998059766694347, 2140140167623459, -54639379426056, -824191590889683, -513291687000609, -4384791149439, 162271837492614, 57356475203378, -36511019641845, -25306392918345, 8927735051607, 8915189482161, -3167013552441, -2975007221376, 1551311860635, 945731142543, -803403949014, -242732502540, 384199603461, 12797425693, -161620869741, 35911044852, 54078021001, -26568523671, -10384759695, 10771059770, 326197083, -1704853359, -2576017223, -1079184927, 3928885077, -1175014370, -2996864490, 3890139480, 1165377158, -3557756934, 1517022135, 1861013592, -2909051073, -124925820, 2060577572, -1499944644, -666150195, 1876932913, -456878094, -969394143, 1213601909, 11323809, -1079544675, 591402660, 330735357, -833471940, 243684981, 532556802, -502120248, -11427196, 495162237, -282328170, -204169914, 347899140, -109976877, -252661457, 228598890, 36814806, -206985616, 126861984, 105080817, -153361519, 30233898, 106521597, -100984180, -28691652, 89353998, -44712503, -46121922, 66707478, -3273854, -45700569, 37608798, 15129993, -38545818, 12205011, 20421649, -25325256, -1852398, 19937092, -11443923, -7683624, 14878791, -2294790, -9264477, 8033160, 2191290, -7853151, 2710045, 3921585, -4778517, -199816, 3824466, -1972575, -1499235, 2575386, -259824, -1714188, 1204695, 551484, -1263334, 260991, 752598, -617444, -186075, 591123, -140223, -307413, 295065, 82152, -238116, 76662, 135010, -116262, -27762, 103052, -22155, -48135, 53345, 23226, -34209, 9998, 28152, -9900, -7013, 16650, 5973, -5814, 3912, 7572, 620, 288, 3993, 2923, 759, 1272, 1850, 1209, 717, 679, 507, 204, 34}
{2122790, 19728, 95883, 137023, -83484, -323859, 211694, 931554, -249333, -1819505, 737451, 3446529, -1941945, -5526117, 5161467, 7894337, -11387241, -8844798, 21790589, 5529033, -35660916, 7025558, 50357043, -32936178, -58301873, 74113551, 48580131, -125674661, -8680257, 174954339, -68279085, -200160051, 185498649, 191253319, -336213675, -214362552, 374119706, 331971228, 180640581, -114462258, -1942755210, 636711549, -45196069788, -4859629397361, -13865965463541, 310696511391499, 1652985357567987, 2380851414228882, -1314866712849400, -8980493453754753, -15540702250722015, -17523738409995791, -15075771027301737, -9943306031442138, -4128244578561083, 456732905789712, 2563508704026552, 2276760132730365, 882582176209902, -191346536132286, -399216880805495, -122361855798417, 81707735775954, 62190397328002, -13153430172279, -21983304335865, 2830968241113, 7519303311339, -1403269410339, -2653652630267, 924649192248, 915465672060, -563724274082, -271599380877, 295679311653, 44619137398, -128631582171, 17696084937, 44125479147, -18750337146, -10423372551, 5911072811, 1060569285, 746430237, -2229928181, -714427965, 4950025737, -1021105973, -3703040589, 3298047117, 720616132, -4059425541, 1321059501, 2088209844, -2590477041, 187513245, 2381187287, -1349162493, -721810176, 1744688891, -644698068, -1174123044, 1107040518, 2850435, -1037528148, 693655739, 451438281, -761722986, 273205836, 528636852, -552408729, -75921116, 450117456, -312638400, -213157617, 369103209, -79215519, -226396092, 251989443, 47651301, -213408507, 114449205, 91079727, -168623117, 21604746, 106586568, -97393516, -22029516, 98080455, -39015178, -44190510, 66722544, -5909020, -50037177, 34371297, 13177396, -39573813, 12925509, 22247423, -23725860, -476340, 20946810, -11398020, -8247543, 14241966, -3056814, -9934533, 7811411, 2254524, -7674267, 3060145, 4285662, -4584915, -113046, 3832731, -2087538, -1651150, 2469876, -340485, -1758765, 1226931, 602100, -1216568, 311478, 792696, -606101, -189828, 582363, -157762, -325377, 286143, 78637, -238353, 82188, 142849, -110211, -22767, 107007, -20826, -48474, 52816, 22302, -35325, 9511, 28245, -9645, -6493, 17406, 6678, -5272, 4383, 7932, 835, 408, 4077, 2961, 768, 1272, 1854, 1209, 717, 681, 510, 204, 35}
{2146896, -40385, -79872, 8727, 209496, 16557, -631464, -277384, 1305279, 583533, -2581730, -710880, 4824486, -112738, -8571039, 2907513, 13479308, -9583137, -18011631, 22198118, 18549747, -41830101, -9433133, 66071850, -16238094, -87332874, 63515457, 92559222, -130702512, -65695254, 205766820, -7563092, -268871307, 137429424, 331775799, -260758797, -423858315, 91827009, 284348454, 746731536, 1008804274, -2658779850, -91646061009, -924305026413, 31352095442835, 262643322540714, 104788498470119, -3025681590193056, -9635622526983345, -15056986759260343, -15961708786509111, -14301460289407212, -12986685048219187, -12346973650294485, -10979005434425706, -7954127728729310, -3906126298404495, -482132312385933, 1090317078824006, 944784198883518, 195414306551907, -210166368800300, -144729432470406, 22208532645306, 51309188107122, 877185229173, -16825587326223, -714686904677, 5900805214125, -286447246281, -2240332298767, 485234483925, 842481997497, -369725000873, -270996331035, 218235147879, 57490730843, -102805318143, 4017717423, 34967858582, -11155879431, -7366512258, 3882298760, 2210859963, 2538010947, -3028929814, -2040386790, 4433150559, -1597255270, -4334149449, 3363418926, 1266321592, -3597397197, 1740667359, 2465372920, -2531588622, -16067655, 2133193343, -1631498391, -967735122, 1673689700, -588437226, -1061974059, 1279172778, 157529379, -974201916, 697571698, 408022035, -857081343, 183477771, 479317236, -575883786, -64331511, 497490945, -265092165, -178909773, 393417447, -77896557, -246529534, 229287453, 26136726, -231947496, 109283763, 97354047, -159333527, 33752661, 118484799, -92327960, -22357941, 95255295, -45100777, -50872251, 63011292, -7461105, -49902600, 36939423, 16423471, -37325760, 14540439, 22901988, -24546924, -1803762, 19778353, -12539229, -8931111, 14319887, -2675034, -9448995, 8440775, 2712615, -7547394, 3038865, 4137942, -4873812, -362355, 3698091, -2167803, -1649480, 2563995, -240846, -1684027, 1292568, 629562, -1236412, 279738, 758685, -645980, -216945, 574680, -158003, -319602, 299286, 90040, -232587, 85563, 142943, -114468, -27921, 102730, -24966, -51582, 51573, 21966, -35403, 9951, 28791, -9492, -6587, 17244, 6303, -5782, 3927, 7545, 484, 138, 3900, 2844, 687, 1227, 1833, 1200, 711, 679, 510, 204, 34}
{2192802, 20733, -16816, -147954, -124713, 316247, 425085, -669198, -1057094, 1281000, 1862016, -2807806, -2865753, 5803227, 3373498, -11041224, -1871112, 18820283, -4244757, -28108932, 18161313, 35016822, -42594570, -32503414, 76988925, 11081799, -114543872, 37838595, 140695551, -116836788, -135168159, 217419114, 75890924, -331827900, 30705771, 466411603, -38928639, -471589953, -305346538, -324132504, 827222721, 3061622054, -22647739236, 1012577446398, 21326910342783, -26376118406574, -1025268546191370, -3436471874454672, -3550134728956743, 2535834787739502, 11697354161539663, 17584881105185643, 17488053874033638, 12646638208770566, 5781468497682339, -305986826454807, -3583380043434356, -3643972918563384, -1815303021808326, -42108755940981, 587312311748613, 315745360791417, -55630582323521, -118572713059584, -12000214923522, 36034162695255, 7795456612620, -11752039782327, -2463919695467, 4434956554056, 393233124033, -1819704312467, 175026242238, 733612757637, -229092880502, -257055981744, 153897081474, 62146034013, -77634043236, -1642432155, 28648288864, -5055706068, -5310980559, 377919158, 859052919, 2619664836, -4070125725, -2713277019, 5131331787, -705537021, -3811212126, 3913466922, 1647884331, -3766654218, 1318792965, 2091918859, -2907938493, -270664110, 2154910952, -1466364465, -759105744, 1922494079, -418619820, -1035727500, 1231858792, 52345179, -1124223159, 589917920, 367946343, -858567864, 231474494, 561258930, -512515512, -27074065, 514424649, -283315281, -218834026, 358896039, -105952179, -264182349, 233372274, 42647250, -214777018, 127603854, 110724165, -157799267, 28816773, 110971971, -102889424, -30891597, 92329845, -44991715, -48255984, 68351079, -2709212, -47352063, 38265567, 15976631, -39609315, 12249267, 21211714, -25873815, -2102508, 20520266, -11626860, -8010978, 15227249, -2267442, -9546000, 8190494, 2306250, -8042763, 2741703, 4044372, -4877538, -230480, 3917478, -2005464, -1547928, 2628990, -255675, -1755746, 1226481, 569700, -1289234, 262896, 770406, -628634, -192336, 602886, -141833, -314517, 300222, 84548, -242739, 77688, 137933, -118224, -28545, 104960, -22422, -49128, 54212, 23694, -34827, 10106, 28644, -10050, -7149, 16923, 6090, -5912, 3966, 7695, 630, 288, 4056, 2968, 771, 1290, 1878, 1227, 729, 689, 516, 207, 35}
{2217660, 20328, 98841, 141208, -86544, -334491, 219857, 963300, -262083, -1885079, 774303, 3574605, -2040765, -5735850, 5418681, 8185109, -11961006, -9121443, 22897661, 5509578, -37474866, 7939400, 52824525, -35652129, -60775487, 79642035, 49439184, -134523686, -5154021, 186198315, -79553762, -210593415, 204376101, 185442709, -370541679, -159506430, 498727106, 278804496, -170836557, -417106356, -1398975204, -227581941, 13406391771, 712469694303, -1530947328789, -145428935824423, -611997675533481, 462025123498992, 6661814375576698, 16211664896241702, 22534333068692184, 23373568980879017, 21607739448775596, 19527826165086642, 16786797944767967, 12385657718238327, 6698148067256010, 1550338917029472, -1288200225467184, -1573974187611768, -587115214489749, 198139638015282, 275823498161958, 34508959652345, -78334543862970, -26489822237106, 22163544461266, 10168731806190, -7594239085134, -3140997486602, 3197069719308, 754423650477, -1443874429204, -39722171337, 613998970698, -123204176958, -226893257565, 108155413584, 63081617528, -56609667561, -6192389586, 20111363969, -3101477865, -4563525492, -2347969614, 752746797, 4524225162, -3140057257, -2247766863, 5910265293, -487819420, -4418337207, 3258839271, 1172915806, -4233091113, 1123163496, 2298126501, -2587683315, 49248513, 2472318916, -1318855968, -813155313, 1791311999, -607196751, -1240748376, 1125646684, 43989411, -1082309547, 692149762, 488691837, -786806520, 260986056, 557336460, -562802487, -91566856, 469381236, -313625616, -227822269, 380100108, -75191568, -237916984, 256763775, 53483745, -221199983, 115191075, 96722337, -173060865, 20188167, 111036942, -99298553, -24229461, 101055729, -39294390, -46324338, 68366145, -5344080, -51688671, 35027667, 14024034, -40637295, 12969765, 23037784, -24274419, -726660, 21529984, -11581053, -8574897, 14590649, -3029466, -10216134, 7968745, 2369343, -7863879, 3091939, 4408449, -4683915, -143710, 3925629, -2120427, -1699790, 2523480, -336288, -1800323, 1248639, 620316, -1242469, 313383, 810552, -617291, -196122, 594126, -159389, -332481, 291333, 81033, -242988, 83214, 145745, -112173, -23535, 108915, -21087, -49467, 53664, 22770, -35943, 9619, 28746, -9795, -6638, 17679, 6786, -5370, 4440, 8055, 845, 408, 4134, 3006, 777, 1290, 1881, 1227, 726, 691, 516, 207, 35}
{2242794, -41600, -82290, 9153, 216273, 16542, -653004, -284845, 1352769, 598926, -2680901, -723423, 5017599, -151420, -8923554, 3103764, 14036714, -10150368, -18725469, 23469305, 19132389, -44195061, -9197540, 69720534, -18499134, -91808016, 69383391, 96181761, -141508398, -65147823, 221538873, -16108131, -284210514, 159335397, 325507636, -336748635, -407705067, 311797570, 463785513, 451457157, 261919049, -2410366983, 1665530925, 49186948671, -8310124269438, -62469675358779, 284308322378958, 2715537654010845, 6377772214654401, 5142869036003543, -3394779179955795, -13033790464251519, -17045937024612887, -14142363187925262, -7043268202842936, 410009067647926, 5052721196819295, 5655200995264710, 3360401519647246, 618698762153361, -745415023511769, -630406799030672, -55446822766764, 179544357052101, 70339381546107, -42135761354511, -28936673418555, 11645236756144, 9991439623485, -4546288128447, -3237615950545, 2207177930694, 923671174758, -1103119528962, -164897193456, 504324379137, -45714415381, -193205874807, 70470297879, 55844727016, -42529272429, -9500877696, 13513618644, 81443907, -1177045284, -2547548931, 1333681818, 5769263715, -3532727541, -3496421709, 5163076617, -1043030150, -4969809846, 3272321559, 1687073905, -3740924109, 1548671019, 2659521306, -2527455405, -146496690, 2223209368, -1603724793, -1057787565, 1721465451, -551406267, -1128902181, 1298024395, 198783609, -1019060784, 696032211, 445297743, -882154485, 171253463, 508013562, -586276230, -79976542, 516753396, -266079438, -193573913, 404414346, -73871859, -258050426, 234060837, 31969170, -239738898, 110025633, 102997395, -163771275, 32335536, 122935173, -94233204, -24557886, 98231142, -45379989, -53006313, 64654893, -6896463, -51554094, 37596192, 17270109, -38389257, 14584695, 23692053, -25095483, -2053872, 20361527, -12722166, -9258465, 14668345, -2647686, -9730518, 8598109, 2827575, -7737006, 3070523, 4260729, -4972833, -393019, 3791103, -2200692, -1698173, 2617599, -236697, -1725585, 1314354, 647778, -1262312, 281643, 776493, -657170, -223206, 586443, -159613, -326706, 304443, 92436, -237210, 86589, 145866, -116430, -28704, 104638, -25233, -52575, 52440, 22434, -36021, 10059, 29283, -9642, -6723, 17517, 6420, -5880, 3981, 7668, 494, 138, 3963, 2889, 699, 1245, 1861, 1218, 723, 689, 519, 207, 35}
{2289735, 21348, -17374, -152610, -128430, 327011, 438480, -693807, -1091924, 1331892, 1924389, -2924896, -2959749, 6054666, 3467089, -11533413, -1849272, 19671296, -4651500, -29366874, 19419756, 36464124, -45342519, -33403765, 81780801, 9939492, -121312043, 43237647, 147933648, -128852043, -139305348, 236953068, 71901616, -350148255, 65305236, 481443132, -163596534, -586130865, -106037149, 168074982, 940560162, 1945639139, -1809442953, -153767242671, -3411238778662, 32924371421415, 496313262921798, 1121130134329608, -2152050991528341, -12756348990526944, -25337583545233514, -32199021868625865, -32567567968525248, -29707170288194807, -25231563089668536, -18872387178381189, -10952661194965168, -3442087296629802, 1289983057077606, 2429525658349615, 1288782195691746, -40228879393596, -437326119251361, -162514424630946, 87520811778324, 72655491047687, -16243706120595, -25470723558261, 4595632235646, 8696860681587, -2410722201783, -3004929187918, 1461716581977, 977542840572, -810079775472, -234979943685, 397227207984, 35707166, -163192628361, 41685778743, 48564273400, -28285610937, -7844735487, 9887984809, 2598317556, 672536232, -4653501320, -449732256, 5323118712, -4277474656, -4075800357, 5681643927, -132356773, -4362493422, 3792925932, 2043453745, -3882653535, 1136563116, 2273679614, -2904215133, -394696176, 2244301718, -1441185255, -848623230, 1971136523, -381984918, -1103021898, 1250827051, 93690027, -1169141916, 588339826, 405235386, -883632348, 219245482, 589952292, -522908493, -42718659, 533688567, -284302572, -233498695, 369892938, -101928228, -275703241, 238146606, 48479694, -222568494, 128345724, 116366775, -162237015, 27400194, 115422345, -104794461, -33091542, 95305119, -45270927, -50389812, 69994680, -2144272, -49003557, 38921937, 16823269, -40672797, 12293523, 22002075, -26422374, -2352828, 21103440, -11809893, -8338332, 15575932, -2240094, -9827601, 8347828, 2421069, -8232375, 2773497, 4167159, -4976538, -261144, 4010376, -2038353, -1596568, 2682594, -251478, -1797304, 1248189, 587916, -1315135, 264801, 788262, -639824, -198630, 614649, -143460, -321621, 305412, 86944, -247374, 78714, 140829, -120186, -29313, 106868, -22683, -50121, 55060, 24162, -35445, 10214, 29145, -10200, -7294, 17196, 6198, -6010, 4023, 7818, 640, 288, 4113, 3013, 780, 1308, 1905, 1245, 738, 699, 522, 210, 35}
{2315635, 20937, 101844, 145456, -89658, -345294, 228173, 995577, -275121, -1951805, 812001, 3704994, -2141907, -5949399, 5681952, 8480840, -12548469, -9401148, 24031373, 5482527, -39331935, 8890007, 55346178, -38462454, -63285785, 85351500, 50249025, -143640920, -1377522, 197697630, -91535399, -221208465, 225195534, 183851752, -397887411, -106825611, 582491284, 162661692, -481026303, -492385479, -765216108, 543380871, 4419106525, -61309113750, 974259639681, 42521639869212, 108154085764125, -1194593187486258, -6113612907949797, -10896109200963957, -7691816621446533, 2687886002989389, 11378558238207360, 12458012761859787, 6723466326663782, -1403937079963545, -7347550881762363, -8619229684410015, -5818493266205973, -1781768150496891, 759735262277980, 1083076742627631, 317830265164386, -210911839926470, -172270111498227, 22571168924064, 59561938339421, -454457509965, -19906115860200, 380687684025, 7101002212272, -974237840886, -2638091338283, 890629208949, 936626456577, -579754290356, -268816684968, 303307091379, 30544134988, -129914799252, 24998380482, 42438497592, -17471104344, -7658487105, 3917068611, 1778192091, 1035389244, -6180362907, -759864804, 6820642233, -3084173320, -3485981853, 6325799088, 95470283, -4894645215, 3115808361, 1539832404, -4331134116, 948954429, 2468119734, -2586790095, -70172454, 2561432251, -1296035688, -902514231, 1840733850, -570765291, -1308340131, 1144699839, 85433919, -1127253951, 690543503, 525987219, -811861821, 248757651, 586027962, -573195063, -107211173, 488643840, -314612907, -242486418, 391097007, -71166870, -249437876, 261537159, 59316189, -228991385, 115932945, 102365685, -177498613, 18771042, 115487316, -101203797, -26429406, 104031576, -39573602, -48458400, 70009746, -4779438, -53340165, 35684436, 14870672, -41700792, 13014021, 23827849, -24822978, -976770, 22113158, -11763990, -8902251, 14939107, -3002118, -10497657, 8126079, 2484303, -8053491, 3123597, 4531236, -4782936, -174374, 4018641, -2153316, -1748483, 2577084, -332139, -1841881, 1270425, 638532, -1268369, 315288, 828360, -628481, -202383, 605889, -160999, -339585, 296490, 83429, -247611, 84240, 148668, -114135, -24318, 110823, -21354, -50460, 54531, 23238, -36561, 9727, 29238, -9945, -6774, 17952, 6903, -5468, 4494, 8178, 855, 408, 4197, 3051, 789, 1308, 1909, 1245, 738, 701, 525, 210, 36}
{2341185, -42833, -84744, 9588, 223158, 16518, -674904, -292396, 1401105, 614490, -2781926, -735921, 5214465, -191542, -9283053, 3305595, 14605073, -10732890, -19452060, 24774314, 19719864, -46622103, -8935667, 73460820, -20858472, -96378225, 75473301, 99823020, -152690151, -64397133, 237703095, -25764431, -301509306, 180212880, 322600782, -394020099, -363441174, 504503059, 503759877, 44495985, -306914473, -1986594591, -1539030027, 10889665062, 1412487389151, 8076402243489, -195700155628368, -1339410874793280, -1570088940992226, 5793695094169126, 21854784627028617, 37053345649610145, 43681012676597435, 42475951729968561, 36753461535786537, 28019047873177388, 17190579772892901, 6531407561957967, -907541036968153, -3521087684829906, -2439084726124788, -402119183944126, 581198552159832, 391056379932672, -43355259460482, -136455796873356, -14064988618818, 42489994597178, 7642961464011, -14386909101618, -1917314236419, 5528490904782, -73178452224, -2242799942909, 464031505437, 849899545437, -390616750939, -265624447512, 230294336556, 49376427967, -101455538496, 10502392326, 32038985989, -11941395237, -7638857262, -17746221, 3042698373, 4033907658, -5356879999, -261169671, 7703986587, -3296134220, -4634781345, 5449581735, -474982653, -5389160994, 3110197557, 2024464745, -3826621371, 1383414918, 2820980760, -2529269814, -261638325, 2313030258, -1582541769, -1147027122, 1771659581, -514990335, -1196715900, 1317126797, 240319215, -1064012268, 694403012, 482597937, -907202763, 159024293, 536703774, -596669631, -95620744, 536017455, -267066723, -208238583, 415411245, -69847908, -269571318, 238835169, 37801614, -247530374, 110767503, 108640005, -168209023, 30918957, 127385547, -96138241, -26757831, 101206416, -45659201, -55140141, 66298494, -6331523, -53205588, 38252562, 18116747, -39452739, 14628951, 24482414, -25644042, -2304192, 20944701, -12905199, -9585819, 15017028, -2620338, -10012119, 8755443, 2942394, -7926618, 3102317, 4383516, -5071833, -423683, 3884001, -2233581, -1746813, 2671203, -232500, -1767143, 1336062, 665994, -1288213, 283548, 794349, -668360, -229500, 598206, -161240, -333810, 309633, 94832, -241845, 87615, 148762, -118392, -29472, 106546, -25494, -53568, 53288, 22902, -36639, 10167, 29784, -9792, -6868, 17790, 6528, -5978, 4038, 7791, 504, 138, 4020, 2934, 708, 1263, 1888, 1236, 732, 699, 525, 210, 35}
{2389806, 21972, -17941, -157338, -132201, 337955, 452082, -718857, -1127312, 1383765, 1987770, -3044344, -3055176, 6311361, 3561607, -12036141, -1824687, 20540660, -5072130, -30651042, 20716485, 37936743, -48170919, -34301344, 86707659, 8711271, -128252978, 48886188, 155297349, -141347173, -143245275, 257506278, 67418618, -371652378, 92326182, 486442716, -272810958, -627990732, 152521810, 528336501, 765408066, 907134717, -2704232292, 3900480153, 345028371424, -11577111526524, -152614395242454, 8014161126501, 3597938261791071, 12149984443530687, 17617822512279154, 12293160689642160, 1340042247732996, -4968815098884901, -2796485262818613, 4523076043760811, 11195873778937002, 13045843733925948, 9627984101756721, 3891385631669064, -428417260211295, -1656602104082493, -816276781082566, 145312255841694, 315710844288441, 49101708637029, -89833342353093, -29749555804404, 26997943409550, 10687795840092, -9815858454117, -3007936747936, 4158786767520, 487154055642, -1832233124892, 174321967947, 747215358858, -243505708737, -248104280370, 165686097579, 52855041915, -80022403233, 475538655, 24515733593, -4623019671, -3835941423, -1271903578, 4075777971, 5344699977, -6720625501, -2116169235, 6908203374, -3927168094, -5123554212, 5863349976, 418320632, -4726441860, 3624838764, 2357965029, -3957270228, 982058070, 2429775507, -2908656822, -506369574, 2335101545, -1421366010, -938018001, 2021889360, -345566328, -1171050123, 1269925603, 135286467, -1214097336, 586689213, 442531698, -908676405, 207018139, 618641613, -533301696, -58362859, 552951246, -285289854, -248162844, 380889837, -97903530, -287224133, 242919990, 54312138, -230359896, 129087594, 122010123, -166674763, 25983069, 119872719, -106699705, -35291487, 98280966, -45550139, -52523874, 71638281, -1579630, -50655051, 39578706, 17669907, -41736294, 12337779, 22792140, -26970933, -2602938, 21686614, -11992830, -8665686, 15924390, -2212746, -10109124, 8505162, 2536029, -8421987, 2805155, 4289946, -5075559, -291808, 4103388, -2071242, -1645261, 2736198, -247329, -1838862, 1269975, 606132, -1341035, 266706, 806070, -651014, -204891, 626412, -145070, -328725, 310569, 89340, -251997, 79740, 143752, -122148, -30096, 108776, -22950, -51114, 55927, 24630, -36063, 10322, 29637, -10350, -7430, 17469, 6315, -6108, 4077, 7941, 650, 288, 4176, 3058, 792, 1326, 1933, 1263, 750, 709, 531, 213, 36}
{2416130, 21555, 104892, 149767, -92826, -356268, 236642, 1028385, -288447, -2019683, 850545, 3837696, -2245371, -6166764, 5951280, 8781530, -13149630, -9683913, 25191725, 5447880, -41232123, 9877379, 57922002, -41367153, -65832767, 91241946, 51009654, -153026363, 2649240, 209464278, -104110495, -231732111, 248066088, 184875415, -423806799, -63156597, 632356899, 20474286, -708557328, -369491897, -108152112, 983061504, 3194310904, 1254752355, -203832045210, -8221348245659, 10804645317852, 769080354181650, 2984835833969537, 1452814971270024, -12184107944356275, -34045934869509120, -50751652539761034, -55669761414446742, -50937230056038340, -40170800799231033, -25912311693774015, -11239938366008334, -100523369062266, 4836202066197087, 4207959315988402, 1336262518468728, -601291896969855, -736222477333234, -109268085804828, 198368920433991, 83575656219250, -49480698329727, -32687365481199, 15164237476510, 10956814356318, -6296662372827, -3340153464219, 3049812964281, 814739457357, -1450566071470, -27061521621, 625439768751, -142731382503, -224738451927, 114988224978, 53947423873, -57322182492, -2156467020, 19288798467, 226542939, -2633931555, -5308278403, 2107513587, 5147669796, -7646790825, -2415424596, 8136391038, -2627644756, -4426121607, 6435745839, 630452852, -5208103854, 2947870875, 1833015936, -4399763811, 803281974, 2619542511, -2594778519, -179753595, 2653032129, -1277430942, -992262228, 1891877571, -534302340, -1376539209, 1163771734, 127078290, -1172204268, 688878420, 563282379, -836902851, 236530055, 614716911, -583589061, -122855400, 507907920, -315600189, -257151088, 402093906, -67142919, -260958768, 266311491, 65148633, -236782861, 116674815, 108008295, -181936361, 17354463, 119937690, -103108834, -28629351, 107006850, -39852814, -50592228, 71653347, -4214498, -54991659, 36340806, 15717310, -42764274, 13058277, 24618210, -25371537, -1227090, 22696332, -11947023, -9229605, 15287790, -2974770, -10779258, 8283413, 2599122, -8243103, 3155391, 4654023, -4881936, -205038, 4111539, -2186205, -1797123, 2630688, -327942, -1883439, 1292133, 656748, -1294270, 317193, 846216, -639671, -208677, 617652, -162626, -346689, 301680, 85825, -252246, 85266, 151564, -116097, -25086, 112731, -21615, -51453, 55379, 23706, -37179, 9835, 29739, -10095, -6919, 18225, 7011, -5566, 4551, 8301, 865, 408, 4254, 3096, 798, 1326, 1936, 1263, 747, 711, 531, 213, 36}
{2442738, -44084, -87234, 10032, 230151, 16485, -697164, -300037, 1450287, 630225, -2884805, -748374, 5415084, -233104, -9649536, 3513006, 15184385, -11330703, -20191404, 26113145, 20312172, -49111227, -8647514, 77292708, -23316108, -101043501, 81785187, 103482999, -164247771, -63443121, 254288385, -36359968, -319891098, 202320213, 325048590, -437807907, -309848703, 653081978, 435272517, -379568256, -619598823, -1345947810, -120685965, 6120574297, -137718150243, -138758659194, 70197649996154, 398375298380355, -812572260609099, -8816147108554188, -21930527715018483, -27560661270092697, -20653510030911802, -10694770374489084, -7515309340480386, -11814305677019377, -17886506613126270, -19780369662053361, -15439843384258093, -7470729739752909, -576964643676765, 2270263992457805, 1644928548700704, 129670610697975, -470300120627739, -204064283043522, 95257440152703, 83958536207791, -20593138838355, -29161856341566, 7112183644005, 9920098691496, -3742973437767, -3283909691098, 2140711241199, 953423300079, -1124737601559, -158065264377, 509295958989, -66017534565, -189756746310, 80564697222, 52189819409, -40401039333, -6482973420, 10576811358, 1008005751, -2072526084, -7447555200, 2662354833, 7699491570, -6295493013, -1845665589, 8797876566, -2766748511, -5482111668, 5494209705, 31374238, -5666568249, 2942291352, 2296451504, -3893543010, 1245254283, 2969208760, -2540537436, -369611127, 2405695191, -1564695882, -1237068006, 1823154702, -478411680, -1265017866, 1336179572, 282004410, -1108950168, 692729877, 519888831, -932241726, 146799067, 565392696, -607063173, -111264990, 555280140, -268054005, -222902732, 426408144, -65823210, -281092210, 243608553, 43634058, -255321776, 111509373, 114283353, -172646771, 29501832, 131835921, -98043485, -28957776, 104182263, -45938413, -57274203, 67942095, -5766881, -54857082, 38909331, 18963385, -40516236, 14673207, 25272479, -26192601, -2554302, 21527875, -13088136, -9913173, 15365486, -2592990, -10293642, 8912777, 3057354, -8116230, 3133975, 4506303, -5170854, -454347, 3977013, -2266470, -1795506, 2724807, -228351, -1808701, 1357848, 684210, -1314113, 285453, 812157, -679550, -235761, 609969, -162850, -340914, 314790, 97228, -246468, 88641, 151685, -120354, -30255, 108454, -25761, -54561, 54155, 23370, -37257, 10275, 30276, -9942, -7004, 18063, 6645, -6076, 4092, 7914, 514, 138, 4083, 2979, 720, 1281, 1916, 1254, 744, 709, 534, 213, 36}
{2492424, 22605, -18517, -162138, -136026, 349079, 465891, -744348, -1163258, 1436619, 2052159, -3166150, -3152034, 6573312, 3657052, -12549408, -1797357, 21428375, -5506647, -31961436, 22051500, 39434679, -51079770, -35196151, 91769499, 7397136, -135366677, 54784218, 162786654, -154324921, -147027261, 278827797, 61907137, -396298260, 115218849, 490444264, -360315261, -617870124, 412724420, 720106866, 371780001, 33702595, -2521032519, -3685672065, -9058113257, 2344850381187, 30329471496291, -188371713651351, -2322763797920871, -5671678147462554, -68498545701558, 21687746011599798, 48581029710714333, 64764335062049067, 65610622706171901, 54832872199367370, 37323130298598054, 17922073109523054, 1984524191218857, -6353402020573602, -6803330555811234, -3057056671480965, 302921236970366, 1177411179155100, 442741696541271, -210829761321083, -201396606542844, 24666862260042, 68978855110231, -2722498856406, -23372614578315, 2011478912945, 8353608045240, -1986544697430, -3034704369314, 1422763779414, 985811400435, -834911925931, -221080419609, 409640199660, -12978123692, -158087012331, 49659283458, 42841880968, -29414037918, -8708263197, 5511771155, 4779246987, 1969557726, -7152883450, 3195607518, 8552954637, -7285364831, -3651498876, 7783513086, -3368124220, -5894644149, 5853512613, 893878470, -4973014533, 3462736884, 2614023562, -4022856876, 851759157, 2576890163, -2922456822, -613049364, 2428915900, -1403988579, -1028360763, 2073627815, -308870517, -1239429585, 1288942751, 176995560, -1259024871, 585010309, 479821056, -933714615, 194792381, 647330601, -543695856, -74007114, 572215326, -286277136, -262827514, 391886736, -93879579, -298745025, 247694322, 60144582, -238151372, 129829464, 127652733, -171112511, 24566490, 124323093, -108604742, -37491432, 101256240, -45829351, -54657702, 73281882, -1014690, -52306545, 40235076, 18516545, -42799776, 12382035, 23582501, -27519492, -2853258, 22269788, -12175863, -8993040, 16273073, -2185398, -10390725, 8662496, 2650848, -8611599, 2836949, 4412733, -5174559, -322472, 4196286, -2104131, -1693901, 2789802, -243132, -1880420, 1291683, 624348, -1366936, 268611, 823926, -662204, -211185, 638175, -146697, -335829, 315759, 91736, -256632, 80766, 146648, -124110, -30864, 110684, -23211, -52107, 56775, 25098, -36681, 10430, 30138, -10500, -7575, 17742, 6423, -6206, 4134, 8064, 660, 288, 4233, 3103, 801, 1344, 1960, 1281, 759, 719, 537, 216, 36}
{2519820, 22182, 107985, 154141, -96048, -367413, 245264, 1061724, -302061, -2088713, 889935, 3972711, -2351157, -6387945, 6226665, 9087179, -13764489, -9969738, 26378717, 5405637, -43175430, 10901516, 60551997, -44366226, -68416433, 97313373, 51721071, -162680015, 6926265, 221509452, -117232444, -242123337, 272710404, 186883707, -451867185, -29727696, 660473213, -119649666, -844055097, -115476599, 466411053, 1053493215, 1862971655, -2677300992, 6291352041, 1026661340181, -11448857122506, -290539347739476, -732066829023107, 3453356700157299, 18608292336002040, 36757251330865341, 42240753406037919, 34831223309706879, 26974220461885514, 26109712586588940, 29464125864765966, 30179647705147176, 24227426122067124, 13271438214400644, 2760500294714544, -2739676127582223, -2888563330279527, -781074615132901, 555168884563293, 466885520039766, -31800296945243, -156547571226813, -15155841068841, 50011519619039, 6729756673635, -17529290048235, -974321576480, 6750960926565, -769163574462, -2657318545908, 889602466473, 951690334230, -596826597519, -251224114092, 314225337309, 14604748647, -130767298989, 28003428987, 36837566480, -16004556840, -5833468695, 2680897101, 6692004192, 2970963102, -10014246439, 822551460, 7903133025, -7930263359, -3881577333, 8837546814, -2042169719, -5114236185, 6394351881, 1081045984, -5426629368, 2795546424, 2076591913, -4465780629, 679388241, 2766039530, -2611174482, -285899529, 2747716290, -1260451470, -1082972178, 1943734785, -497517813, -1444978533, 1182752392, 168798972, -1217123118, 687196053, 600567027, -861941037, 224305975, 643405971, -593982678, -138499663, 527170605, -316587471, -271815237, 413090805, -63118221, -272479660, 271084875, 70981077, -244574263, 117416685, 113651643, -186374109, 15937338, 124388064, -105014078, -30829296, 109982697, -40132026, -52726290, 73296948, -3649856, -56643153, 36997575, 16563948, -43827771, 13102533, 25408275, -25920096, -1477200, 23279506, -12129960, -9556959, 15636248, -2947422, -11060781, 8440747, 2714082, -8432715, 3187049, 4776810, -4980957, -235702, 4204551, -2219094, -1845816, 2684292, -323793, -1924997, 1313919, 674964, -1320170, 319098, 864024, -650861, -214938, 629415, -164236, -353793, 306837, 88221, -256869, 86292, 154487, -118059, -25869, 114639, -21882, -52446, 56246, 24174, -37797, 9943, 30231, -10245, -7055, 18498, 7128, -5664, 4605, 8424, 875, 408, 4317, 3141, 810, 1344, 1964, 1281, 759, 721, 540, 216, 37}
{2546856, -45353, -89760, 10485, 237252, 16443, -719784, -307768, 1500315, 646131, -2989538, -760782, 5619456, -276106, -10023003, 3725997, 15774650, -11943807, -20943501, 27485798, 20909313, -51662433, -8333081, 81216198, -25872042, -105803844, 88319049, 107161698, -176181258, -62278383, 271321629, -47735266, -338715786, 226759419, 332403075, -474672657, -259851003, 756755613, 302289147, -743436342, -661874380, -574815630, 741902307, 4699787203, 8494906005, -156670534347, -15967969038871, -61331006151483, 955017132282141, 5766779062277126, 9463330548974145, -3119183756163504, -33709156446865761, -63434316502896444, -76020085289867841, -69772291425424551, -50785397397706956, -26595499968533355, -4881896574557600, 8092194453728766, 10492519088918499, 5971070083595269, 635306128409583, -1621248784461372, -1034931117517335, 86402234441061, 357285978422613, 63020945704732, -103704080635440, -32562246973089, 32918863636092, 10791515315679, -12462418205814, -2521582794619, 5314043672127, 45809772516, -2250640138435, 480367315656, 856808464749, -417103930017, -257029285923, 236621753937, 35330448489, -99569422989, 16559801526, 31020186349, -7635090633, -6642531957, -3844293340, 5166971301, 3208904916, -11125836051, 1172315373, 10107602277, -6319119301, -3207010728, 9365522436, -2165325717, -6095404329, 5428775877, 453223908, -5866793553, 2798052561, 2528202469, -3962407671, 1125977100, 3115427692, -2559290322, -475597608, 2501155619, -1547917950, -1328074401, 1875094695, -441525591, -1333482864, 1355129948, 323733177, -1153859862, 691046876, 557173365, -957280068, 134574023, 594081837, -617457351, -126909254, 574544220, -269041287, -237567402, 437405043, -61799259, -292613102, 248382885, 49466502, -263113252, 112251243, 119925963, -177084519, 28085253, 136286295, -99948522, -31157721, 107157537, -46217625, -59408031, 69585696, -5201941, -56508576, 39565701, 19810023, -41579718, 14717463, 26062840, -26741160, -2804622, 22111049, -13271169, -10240527, 15714169, -2565642, -10575243, 9070111, 3172173, -8305842, 3165769, 4629090, -5269854, -485011, 4069911, -2299359, -1844146, 2778411, -224154, -1850259, 1379556, 702426, -1340014, 287358, 830013, -690740, -242055, 621732, -164477, -348018, 319980, 99624, -251103, 89667, 154581, -122316, -31023, 110362, -26022, -55554, 55003, 23838, -37875, 10383, 30777, -10092, -7149, 18336, 6753, -6174, 4149, 8037, 524, 138, 4140, 3024, 729, 1299, 1943, 1272, 753, 719, 540, 216, 36}
{2598270, 23247, -19102, -167010, -139905, 360383, 479907, -770280, -1199762, 1490454, 2117556, -3290314, -3250323, 6840519, 3753424, -13073214, -1767282, 22334441, -5955051, -33298056, 23424801, 40957932, -54069072, -36088186, 96966321, 5997087, -142653140, 60931737, 170401563, -167788435, -150703611, 300767991, 55237757, -423400683, 137221596, 498871659, -427592841, -579063714, 638584604, 755632356, -134333688, -601967253, -2010794652, -1300855230, 8578607503, -262640183772, -3658677140619, 94695861941216, 900001013783652, 720028045834773, -9872878402260401, -35015120650301769, -58145069341519650, -63503963836592612, -56552453949692715, -50386752915733947, -48727755236042206, -46274250448128192, -37423720410999303, -22360366664938627, -6862760349600129, 2726234264951286, 4592228669746972, 2034499542394443, -411024045941070, -833576846708604, -164580508730940, 220066340674653, 97099378758996, -58740048182205, -36225790084614, 19753635603703, 11728405983117, -8479419496518, -3237965239125, 4041664482408, 536405327064, -1860493141430, 185110511814, 746464574898, -269567097010, -236247230742, 177855308727, 45879306366, -76334339808, 3651240723, 20206694037, -3689331465, -6318820704, -6638431900, 7345769232, 6952564440, -9934015538, 1605112797, 10644226626, -7124368891, -4927509612, 8220897777, -2777755754, -6450449682, 5767946862, 1285985633, -5160695940, 3327519156, 2837222881, -4094445186, 736758393, 2723820897, -2942848377, -718917369, 2525151747, -1387228077, -1119590034, 2125619172, -271895232, -1307901636, 1307872304, 218727393, -1303927515, 583327784, 517102554, -958753221, 182568693, 676019802, -554089467, -89651378, 591478011, -287264418, -277491663, 402883635, -89854881, -310265917, 252467706, 65977026, -245942774, 130571334, 133296081, -175550259, 23149365, 128773467, -110509986, -39691377, 104232087, -46108563, -56791764, 74925483, -450048, -53958039, 40891845, 19363183, -43863273, 12426291, 24372566, -28068051, -3103368, 22852962, -12358800, -9320394, 16621531, -2158050, -10672248, 8819830, 2765808, -8801211, 2868607, 4535520, -5273580, -353136, 4289298, -2137020, -1742594, 2843406, -238983, -1921978, 1313469, 642564, -1392836, 270516, 841734, -673394, -217446, 649938, -148307, -342933, 320916, 94132, -261255, 81792, 149571, -126072, -31647, 112592, -23478, -53100, 57642, 25566, -37299, 10538, 30630, -10650, -7711, 18015, 6540, -6304, 4188, 8187, 670, 288, 4296, 3148, 813, 1362, 1988, 1299, 771, 729, 546, 219, 37}
{2626102, 22818, 111123, 158578, -99324, -378729, 254039, 1095594, -315963, -2158895, 930171, 4110039, -2459265, -6612942, 6508107, 9397787, -14393046, -10258623, 27592349, 5355798, -45161856, 11962418, 63236163, -47459673, -71036783, 103565781, 52383276, -172601876, 11453553, 233829666, -130931063, -252480246, 298659792, 188475304, -483875460, -4544268, 678892022, -241410204, -900712590, 193227201, 870435696, 783113304, 683153678, -2835605562, -6836643756, -69141511799, 3137156592009, 71649250149645, -30211973229762, -3308667283572741, -12284424360083832, -14341818519647156, 7857103216125180, 46126536915185421, 74942432512005499, 80059105746851301, 63949019591698122, 36423320598803871, 8553873316834527, -10235774201967147, -15656834135394015, -10633746953984706, -2709235336343328, 1850622100501418, 1942840268922366, 310443243562680, -501037701665997, -246724458313563, 105968866394643, 96152925029147, -26574149984412, -33038514484671, 10437263204496, 11002657153974, -5525849232948, -3453332171187, 2980769613849, 828737987247, -1477313197185, -2229965349, 635273629794, -160950458411, -213085021800, 123422347287, 43830424369, -58420715937, -3429072000, 14773694275, 4079412393, -1761874974, -7465114172, 7990861413, 7514656200, -12140958948, -866373294, 9676342764, -7647818206, -5076981960, 9167689596, -1466443664, -5613836382, 6302218656, 1450024104, -5603136060, 2671141659, 2294419267, -4540003095, 567856656, 2913946277, -2632928079, -391921836, 2844507704, -1243686408, -1174415043, 1995720175, -460479792, -1513454547, 1201658414, 210528669, -1262021568, 685514114, 637849380, -886980006, 212081048, 672095187, -604376847, -154143927, 546434685, -317574753, -286479907, 424087704, -59094270, -284000552, 275859207, 76813521, -252365739, 118158555, 119294253, -190811857, 14520759, 128838438, -106919115, -33029241, 112957971, -40411238, -54860118, 74940549, -3084916, -58294647, 37653945, 17410586, -44891253, 13146789, 26198636, -26468655, -1727520, 23862680, -12312993, -9884313, 15984931, -2920074, -11342382, 8598081, 2828901, -8622327, 3218843, 4899597, -5079957, -266366, 4297449, -2251983, -1894456, 2737896, -319596, -1966555, 1335627, 693180, -1346071, 321003, 881880, -662051, -221232, 641178, -165863, -360897, 312027, 90617, -261504, 87318, 157383, -120021, -26637, 116547, -22143, -53439, 57094, 24642, -38415, 10051, 30732, -10395, -7200, 18771, 7236, -5762, 4662, 8547, 885, 408, 4374, 3186, 819, 1362, 1991, 1299, 768, 731, 546, 219, 37}
{2654226, -46640, -92322, 10947, 244461, 16392, -742764, -315589, 1551189, 662208, -3096125, -773145, 5827581, -320548, -10403454, 3944568, 16375868, -12572202, -21708351, 28892273, 21511287, -54275721, -7992368, 85231290, -28526274, -110659254, 95074887, 110859117, -188490612, -60902919, 288815898, -59767788, -357691794, 253622490, 342845949, -510683322, -220407834, 824286185, 144638313, -1009288905, -484510972, 216231267, 1206280536, 3138687395, -2143570842, 3485827635, 2321882686035, -1253188840548, -458851324651527, -2175808834905824, 849706255859511, 22744486311924477, 60117741487320183, 87668902381718793, 92895088685696133, 86106314257012457, 78689220758655714, 70761862082685219, 57037567832422286, 36217125471271644, 13930539282646383, -1678351712869674, -6719094496097079, -4169179868703867, -231374099366645, 1236246484433322, 568956126662421, -212193729500164, -232785316446750, 28842450621912, 79394254569380, -6383101838376, -27247479768870, 4326383602765, 9635846339670, -3330705501105, -3328649257208, 2134996612764, 971448651702, -1142544229299, -129855671493, 515202315768, -90047309452, -186637944156, 84272861601, 44470657296, -37236931485, -4032063279, 10105925572, 7527405915, -1801386393, -12379105940, 5450873718, 7290248898, -12708797766, -535220922, 11631950970, -5921395620, -4301048214, 9621120837, -1603712134, -6543695058, 5336488551, 800666113, -6037285488, 2682518649, 2741364598, -4040182416, 1016534265, 3264137603, -2582260047, -581974053, 2598341057, -1531110429, -1419689031, 1927055545, -404441541, -1401953748, 1374023617, 365459976, -1198755258, 689365925, 594453600, -982319271, 122350310, 622771059, -627850959, -142553518, 593806905, -270028569, -252231551, 448401942, -57774561, -304133994, 253156269, 55298946, -270904654, 112993113, 125569311, -181522267, 26668128, 140736669, -101853766, -33357666, 110133384, -46496837, -61542093, 71229297, -4637299, -58160070, 40222470, 20656661, -42643215, 14761719, 26852905, -27289719, -3054732, 22694223, -13454106, -10567881, 16062627, -2538294, -10856766, 9227445, 3287133, -8495454, 3197427, 4751877, -5368875, -515675, 4162923, -2332248, -1892839, 2832015, -220005, -1891817, 1401342, 720642, -1365914, 289263, 847821, -701930, -248316, 633495, -166087, -355122, 325137, 102020, -255726, 90693, 157504, -124278, -31806, 112270, -26289, -56547, 55870, 24306, -38493, 10491, 31269, -10242, -7285, 18609, 6870, -6272, 4203, 8160, 534, 138, 4203, 3069, 741, 1317, 1971, 1290, 765, 729, 549, 219, 37}
{2706735, 23898, -19696, -171954, -143838, 371867, 494130, -796653, -1236824, 1545270, 2183961, -3416836, -3350043, 7112982, 3850723, -13607559, -1734462, 23258858, -6417342, -34660902, 24836388, 42506502, -57138825, -36977449, 102298125, 4511124, -150112367, 67328745, 178142076, -181737715, -154274130, 323358657, 47601294, -451997457, 160767846, 513698103, -480764895, -531933969, 814403226, 675942063, -638714184, -915459271, -1227942096, 69268116, 6322221143, 22425807024, 177025116885, -26018934751826, -219128962581369, 787635323025561, 9065357581257298, 23216725917363726, 20651431248804909, -12336708446450597, -54849272016096687, -77799951980891871, -71731961706183670, -44888373627924075, -11898520004622081, 13381801893111823, 22910608702421913, 17814174095172711, 6651055213680622, -1456489505905749, -3156437536522479, -1161935157158385, 516004352871129, 544098057933063, -22339648892237, -179451687130494, -14809475028867, 58803060752217, 4924462911486, -21049307324880, 592412200263, 8108510279058, -1753879912431, -3050839894194, 1439068198017, 985195173561, -867260148426, -203296987974, 412405656852, -32793689798, -150968662332, 57968892726, 40970701827, -24266667720, -9142296690, 896643585, 7543090503, -1035080664, -13649495530, 6992351238, 10675405638, -11022219842, -59480937, 11958518262, -6645055434, -5932135821, 8408601105, -2244020231, -6861993105, 5675597376, 1612071110, -5329485168, 3219523089, 3047191576, -4175498580, 628925649, 2873592642, -2966575332, -825585789, 2622685445, -1370302950, -1211306640, 2177558785, -234768456, -1376360130, 1326755804, 260451672, -1348820871, 581647962, 554384508, -983792529, 170343720, 704709024, -564483636, -105295642, 610742091, -288251700, -292156333, 413880534, -85830930, -321786809, 257242038, 71809470, -253734250, 131313204, 138938691, -179988007, 21732786, 133223841, -112415023, -41891322, 107207361, -46387775, -58925592, 76569084, 114892, -55609533, 41548215, 20209821, -44926755, 12470547, 25162927, -28616610, -3353688, 23436136, -12541833, -9647748, 16970214, -2130702, -10953849, 8977164, 2880627, -8990823, 2900401, 4658307, -5372580, -383800, 4382196, -2169909, -1791234, 2897010, -234786, -1963536, 1335177, 660780, -1418737, 272421, 859590, -684584, -223740, 661701, -149934, -350037, 326106, 96528, -265890, 82818, 152467, -128034, -32415, 114500, -23739, -54093, 58490, 26034, -37917, 10646, 31131, -10800, -7856, 18288, 6648, -6402, 4245, 8310, 680, 288, 4353, 3193, 822, 1380, 2015, 1317, 780, 739, 552, 222, 37}
{2735669, 23463, 114306, 163078, -102654, -390216, 262967, 1129995, -330153, -2230229, 971253, 4249680, -2569695, -6841755, 6795606, 9713354, -15035301, -10550568, 28832621, 5298363, -47191401, 13060085, 65974500, -50647494, -73693817, 109999170, 52996269, -182791946, 16231104, 246424920, -145209320, -262845885, 325642719, 189082230, -519723228, 16274325, 697358640, -339027483, -902685810, 496405515, 1078536465, 268589229, -338784977, -2649694644, -3142216560, 12861843584, -419194500168, -11578235716833, 91459330079827, 1615403866373880, 4163748260155026, -6268905050483473, -45090048357139098, -95669939559623037, -126411965171945061, -130504406340062325, -121051318430529279, -106526921380214304, -85616185702439505, -56797406050699764, -25380484651769912, -1227925385522427, 9099908897006172, 7502388813604129, 1783241736845049, -1492637748931230, -1242708471788896, 24994096106169, 402417520583004, 76059552843521, -120117660121608, -34383702413376, 40177435712953, 10281802473822, -15600244245831, -1630454637146, 6575705010789, -676284402354, -2695221727926, 902944301076, 942122752458, -626170667319, -226686884445, 326225014431, 2863200357, -124155395655, 30992606193, 30442168777, -15259967262, -10105454112, -2341821343, 12385757754, 3756538254, -13146873642, 7166822721, 10854965226, -12870832235, -2506182558, 10777535559, -7131362452, -6006769092, 9298814622, -963288338, -5994025659, 6215682534, 1760086430, -5770609761, 2571015525, 2503283157, -4623590442, 461314389, 3064870557, -2657125119, -498893046, 2942287876, -1226646027, -1266210057, 2047626278, -423331020, -1581902649, 1220538262, 252249666, -1306914144, 683835001, 675129654, -912019371, 199857307, 700784409, -614770455, -169788191, 565697370, -318562035, -301144056, 435084603, -55069572, -295521444, 280632591, 82645965, -260157141, 118900425, 124937601, -195249605, 13103634, 133288812, -108824359, -35229186, 115933818, -40690450, -56994180, 76584150, -2520274, -59946141, 38310714, 18257224, -45954750, 13191045, 26988701, -27017214, -1977630, 24445854, -12495930, -10211667, 16333389, -2892726, -11623905, 8755415, 2943861, -8811939, 3250501, 5022384, -5178978, -297030, 4390461, -2284872, -1943149, 2791500, -315447, -2008113, 1357413, 711396, -1371971, 322908, 899688, -673241, -227493, 652941, -167473, -368001, 317184, 93013, -266127, 88344, 160306, -121983, -27420, 118455, -22410, -54432, 57961, 25110, -39033, 10159, 31224, -10545, -7336, 19044, 7353, -5860, 4716, 8670, 895, 408, 4437, 3231, 831, 1380, 2019, 1317, 780, 741, 555, 222, 38}
{2764233, -47945, -94920, 11418, 251778, 16332, -766104, -323500, 1602909, 678456, -3204566, -785463, 6039459, -366430, -10790889, 4168719, 16988039, -13215888, -22485954, 30332570, 22118094, -56951091, -7625375, 89337984, -31278804, -115609731, 102052701, 114575256, -201175833, -59316729, 306783177, -72407940, -376778019, 282594423, 354585617, -549642948, -192452391, 869460856, -8054589, -1172684160, -173632890, 879364320, 1207561971, 1694357180, -2713415229, -10952136522, -205708734989, 2743242504582, 135631602356160, 421105812791023, -3661627774372302, -20948123015491053, -40099345502129432, -29881717698197817, 12531597345209622, 53780745348515478, 65776127883189345, 46770554209366935, 12180553948631645, -18991407516062358, -33331629004319631, -28612581507675764, -13514957332388241, -250654975748466, 4527497091355334, 2678208013250646, -190534901991672, -925948946341011, -220094111426355, 246056503929756, 110648605369496, -70454195880078, -39468156374709, 25418238138867, 12010405734990, -11207946691386, -2842857650764, 5202797326446, 77972638275, -2276840317713, 517534450716, 860199395112, -439297977450, -235479240657, 242998901217, 18994256462, -99563341770, 15201368784, 26693918251, -1828525905, -6353352987, -4958698732, 13353189102, 3569125080, -17056190176, 4222355166, 10237575021, -13160967288, -2125403286, 12560262831, -5372667365, -5148012690, 9719139333, -1125612822, -6895493280, 5259796635, 1098188393, -6205207911, 2588803146, 2949609278, -4126363719, 910528173, 3415928549, -2606853417, -689311539, 2696236848, -1513979430, -1511542995, 1978923041, -367279278, -1470393192, 1392897885, 407178009, -1243647837, 687687249, 631735692, -1007358654, 110125320, 651460281, -638245128, -158197782, 613070985, -271015851, -266896221, 459398841, -53750610, -315654886, 257930601, 61131390, -278696130, 113734983, 131211921, -185960015, 25251549, 145187043, -103758803, -35557611, 113108658, -46776049, -63675921, 72872898, -4072359, -59811564, 40878840, 21503299, -43706697, 14805975, 27643266, -27838278, -3305052, 23277397, -13637139, -10895235, 16411310, -2510946, -11138367, 9384779, 3401952, -8685066, 3229221, 4874664, -5467875, -546339, 4255821, -2365137, -1941479, 2885619, -215808, -1933375, 1423050, 738858, -1391815, 291168, 865677, -713120, -254610, 645258, -167714, -362226, 330327, 104416, -260361, 91719, 160400, -126240, -32574, 114178, -26550, -57540, 56718, 24774, -39111, 10599, 31770, -10392, -7430, 18882, 6978, -6370, 4260, 8283, 544, 138, 4260, 3114, 750, 1335, 1998, 1308, 774, 739, 555, 222, 37}
{2818518, 24558, -20299, -176970, -147825, 383531, 508560, -823467, -1274444, 1601067, 2251374, -3545716, -3451194, 7390701, 3948949, -14152443, -1698897, 24201626, -6893520, -36049974, 26286261, 44080389, -60289029, -37863940, 107764911, 2939247, -157744358, 73975242, 186008193, -196172761, -157730889, 346628916, 39171660, -481396356, 187019319, 534302271, -527148012, -490129701, 941305757, 530535468, -1063688241, -916859449, -269431209, 1075802004, 4688652544, -872002428, -19727899275, 4384564437211, 30362856101742, -589952183058225, -4476541074485341, -6187809824365575, 18825719947158009, 79574686976341971, 142456071286798284, 173861357676394827, 173485779229792292, 155252481906562098, 125787937274631297, 86446669413408095, 43012152808521066, 7129010723607411, -11384271186652388, -12365075703431934, -4827288793834668, 1240369055205836, 2186234162398509, 496402439352687, -533370420579854, -291012956590263, 120204202382106, 108843091654126, -34743228907635, -36976101428160, 14785426859878, 11896103837034, -7728588199503, -3360136396919, 4024456839696, 562032033924, -1876690325684, 224310053409, 741414884421, -301779141500, -225660604101, 181188274713, 35252822561, -70285046400, 7068419388, 20681301418, 3988871772, -8697531693, -12345739383, 11385189843, 4095595416, -17425162517, 5541398325, 13320435996, -11210687980, -1559407668, 12752082504, -6076191155, -6703746276, 8481540900, -1794880468, -7195292961, 5607057318, 1897750511, -5500270605, 3130421223, 3255163333, -4264038219, 523076691, 3026162995, -2991371871, -933220632, 2720667155, -1353072291, -1303187190, 2229398116, -197600010, -1444790391, 1345631555, 302167845, -1393713579, 579969563, 591664935, -1008831912, 158119970, 733398246, -574877244, -120939906, 630004776, -289238982, -306820482, 424877433, -81806232, -333307701, 262015422, 77641914, -261525652, 132055074, 144582039, -184425755, 20315661, 137674215, -114320267, -44091267, 110183208, -46666987, -61059654, 78212685, 679534, -57261027, 42204984, 21056459, -45990252, 12514803, 25952992, -29165169, -3603798, 24019310, -12724770, -9975102, 17318672, -2103354, -11235372, 9134498, 2995587, -9180435, 2932059, 4781094, -5471601, -414464, 4475208, -2202798, -1839927, 2950614, -230637, -2005094, 1356963, 678996, -1444637, 274326, 877398, -695774, -230001, 673464, -151544, -357141, 331263, 98924, -270513, 83844, 155390, -129996, -33198, 116408, -24006, -55086, 59357, 26502, -38535, 10754, 31623, -10950, -7992, 18561, 6765, -6500, 4299, 8433, 690, 288, 4416, 3238, 834, 1398, 2043, 1335, 792, 749, 561, 225, 38}
{2847900, 24117, 117534, 167641, -106038, -401874, 272048, 1164927, -344631, -2302715, 1013181, 4391634, -2682447, -7074384, 7089162, 10033880, -15691254, -10845573, 30099533, 5233332, -49264065, 14194517, 68767008, -53929689, -76387535, 116613540, 53560050, -193250225, 21258918, 259295214, -160070606, -273276393, 353499483, 188574745, -558632619, 36273471, 721553171, -414851469, -875741319, 757969807, 1115525490, -346917624, -1032747185, -2015228604, -1181160663, 7816493298, 44824646697, 1143601236180, -34635727741471, -498263486126712, -182592618886410, 11583443372847653, 42485904052178577, 65047736519047908, 45546748987752106, -1996815927568485, -35569083695858241, -33430327152140158, -4049697121616004, 30090089291541399, 48861293474912133, 44668096626712287, 24803771253079038, 4354943941866922, -5668794852193512, -5052251285604264, -805666584103348, 1269318313340628, 696080769765804, -217355107826880, -266858057156190, 35935378255053, 90994130097387, -11592142696029, -31264190472807, 7596665837872, 10883657084292, -5091940117446, -3500635004660, 2990045311041, 818630160462, -1513053211905, 26681613603, 629759839155, -186104863767, -196929248940, 133409747871, 39968216220, -52474924503, -5768987019, 9449829451, 7154023815, -7570838598, -13661063230, 14852838816, 8684856135, -16113924361, 5588941218, 13214899431, -12866943749, -3930787101, 11438395539, -6570824882, -6720091536, 9351018186, -544141231, -6314687472, 6156227346, 2037205781, -5944126572, 2486191020, 2711962875, -4713767013, 355586253, 3218213189, -2681937459, -606749853, 3040317810, -1209324270, -1358096748, 2099442669, -386157606, -1650325887, 1239412372, 293964549, -1351807143, 682156717, 712411887, -937058748, 187632316, 729473631, -625164624, -185432455, 584961450, -319549317, -315808726, 446081502, -51045621, -307042336, 285406923, 88478409, -267948617, 119642295, 130580211, -199687353, 11687055, 137739186, -110729396, -37429131, 118909092, -40969662, -59128008, 78227751, -1955334, -61597635, 38967084, 19103862, -47018232, 13235301, 27779062, -27565773, -2227950, 25029028, -12678963, -10539021, 16682072, -2865378, -11905506, 8912749, 3058680, -9001551, 3282295, 5145171, -5277978, -327694, 4483359, -2317761, -1991789, 2845104, -311250, -2049671, 1379121, 729612, -1397872, 324813, 917544, -684431, -233787, 664704, -169100, -375105, 322374, 95409, -270762, 89370, 163202, -123945, -28188, 120363, -22671, -55425, 58809, 25578, -39651, 10267, 31725, -10695, -7481, 19317, 7461, -5958, 4773, 8793, 905, 408, 4494, 3276, 840, 1398, 2046, 1335, 789, 751, 561, 225, 38}
{2877582, -49268, -97554, 11898, 259203, 16263, -789804, -331501, 1655475, 694875, -3314861, -797736, 6255090, -413752, -11185308, 4398450, 17611163, -13874865, -23276310, 31806689, 22729734, -59688543, -7232102, 93536280, -34129632, -120655275, 109252491, 118310115, -214236921, -57519813, 325219725, -85687771, -396081270, 313164309, 366109722, -593426205, -173564079, 905537989, -139226310, -1251410814, 186644651, 1332937305, 809183112, 272671663, -3083922642, -5777750169, 21176966920, -513535937847, -26206372180242, 13101802115431, 2410172431555461, 10209785405369964, 6412183493881954, -42106592221616538, -127482896120653224, -199200015615125013, -226351975502437248, -214784882303109045, -178980624881694228, -127433783541622251, -68867296567929906, -17448575361512142, 13016968335868761, 19078029270887532, 10144002675068016, 142958160083433, -3262645939671900, -1535533489791482, 470914879249452, 624880191382548, -15653201953012, -205242036573363, -12234026261532, 69005839140029, 1870872674241, -25000274426994, 2829004751101, 9441780068322, -3148187344497, -3384968721835, 2147882365140, 951073412574, -1170176142700, -88649995281, 522716049120, -107487590397, -174882690186, 86122649538, 34937738898, -36678983118, -9957347688, 6527943023, 15930345615, -2388612162, -14585254754, 14688563421, 8154022773, -19426460887, 2516649192, 12300019608, -13026560211, -3475651485, 13111092660, -4825189921, -5804308383, 9764471640, -729802259, -7204952619, 5211190773, 1369943670, -6381363573, 2507444313, 3159269039, -4217903961, 804643389, 3569829888, -2631662826, -797382852, 2794263955, -1496596839, -1603434561, 2030718018, -330109902, -1538812209, 1411774698, 448892001, -1288541172, 686008967, 669016194, -1032398028, 97901570, 680149503, -648638736, -173842046, 632333670, -272003133, -281560370, 470395740, -49725912, -327175778, 262703985, 66963834, -286487532, 114476853, 136855269, -190397763, 23834424, 149637417, -105664047, -37757556, 116084505, -47055261, -65809983, 74516499, -3507717, -61463058, 41535609, 22349937, -44770194, 14850231, 28433331, -28386837, -3555162, 23860571, -13820076, -11222589, 16759768, -2483598, -11419890, 9542113, 3516912, -8874678, 3260879, 4997451, -5566896, -577003, 4348833, -2398026, -1990172, 2939223, -211659, -1974933, 1444836, 757074, -1417715, 293073, 883485, -724310, -260871, 657021, -169324, -369330, 335484, 106812, -264984, 92745, 163323, -128202, -33357, 116086, -26817, -58533, 57585, 25242, -39729, 10707, 32262, -10542, -7566, 19155, 7095, -6468, 4314, 8406, 554, 138, 4323, 3159, 762, 1353, 2026, 1326, 786, 749, 564, 225, 38}
{2932992, 25227, -20911, -182058, -151866, 395375, 523197, -850722, -1312622, 1657845, 2319795, -3676954, -3553776, 7673676, 4048102, -14707866, -1660587, 25162745, -7383585, -37465272, 27774420, 45679593, -63519684, -38747659, 113366679, 1281456, -165549113, 80871228, 193999914, -211093573, -161073888, 370592961, 30080770, -511286778, 216048960, 558641586, -573335310, -460700565, 1029958105, 362206566, -1375559667, -683062014, 667838361, 1527249030, 3073057519, -1900834452, -15427517505, -463820838781, -1033753142067, 215493776157381, 1340738214856060, -2200631858320671, -29343455588147352, -77877585901362238, -101469034533701865, -73698914828347155, -27428140392510904, -6513182451496287, -21251921720267322, -52170944055626917, -72918988749213030, -68502436803125943, -42662608461059754, -12483945818288895, 5819515405907058, 8379761420811675, 2930068810359996, -1296423823795455, -1441927092771496, -35731936355820, 452808505839030, 87404356060588, -139775200398519, -35030458577397, 48671652954493, 8740313535150, -19283706493875, -177052037176, 7958126522490, -1677357758451, -3075174710645, 1488374489940, 978054015300, -890011607804, -168727154274, 412071010977, -56859204237, -147721881180, 56788833261, 37036848258, -16214128827, -9462562071, 1609600979, 17608997406, -4072435401, -20627010053, 11780584257, 8305777281, -19285228938, 3788927733, 15145861395, -10952258874, -2811686712, 13225793733, -5542078575, -7308038325, 8526625665, -1420766437, -7498742892, 5567350233, 2164841906, -5679978846, 3051152892, 3465622120, -4356792960, 416840115, 3180455218, -3016137192, -1041462798, 2818666582, -1335641769, -1395072714, 2281178623, -160431630, -1513206381, 1364507239, 343881465, -1438607175, 578291254, 628947189, -1033871286, 145894979, 762087468, -585271413, -136584170, 649268856, -290226264, -321485152, 435874332, -77782281, -344828593, 266789754, 83474358, -269317128, 132796944, 150224649, -188863503, 18899082, 142124589, -116225304, -46291212, 113158482, -46946199, -63193482, 79856286, 1244474, -58912521, 42861354, 21903097, -47053734, 12559059, 26743353, -29713728, -3854118, 24602484, -12907803, -10302456, 17667355, -2076006, -11516973, 9291832, 3110406, -9370047, 2963853, 4903881, -5570601, -445128, 4568106, -2235687, -1888567, 3004218, -226440, -2046652, 1378671, 697212, -1470538, 276231, 895254, -706964, -236295, 685227, -153171, -364245, 336453, 101320, -275148, 84870, 158286, -131958, -33966, 118316, -24267, -56079, 60205, 26970, -39153, 10862, 32124, -11100, -8137, 18834, 6873, -6598, 4356, 8556, 700, 288, 4473, 3283, 843, 1416, 2070, 1353, 801, 759, 567, 228, 38}
{2963506, 24780, 120807, 172267, -109476, -413703, 281282, 1200390, -359397, -2376353, 1055955, 4535901, -2797521, -7310829, 7388775, 10359365, -16360905, -11143638, 31393085, 5160705, -51379848, 15365714, 71613687, -57306258, -79117937, 123408891, 54074619, -203976713, 26536995, 272440548, -175514921, -283771434, 382264914, 187163384, -599552022, 58067367, 753422339, -475944243, -841872036, 963564199, 1031450763, -939757758, -1339185001, -1006793367, 482436219, 6381034880, 1429344240, -97196017062, 6999996777649, 99366283150257, -530839069444116, -7480256807365365, -19765668575624190, -1924685218586256, 78625589703528879, 187348419312766626, 261022798422307893, 275561799665593245, 242920608303260592, 180740823590195337, 104735409725682614, 33711682968855435, -13286889672247134, -27951280823820872, -18740074942073589, -3632572581607713, 4087344791672012, 3254136050003370, 46451152930800, -1018760220374794, -275684826620076, 277136431279134, 123493689114616, -85207915057740, -42047307787680, 32430341954231, 11720949462420, -14382945848517, -1947505007437, 6541781914788, -632310989337, -2708209347219, 950908929594, 918912755628, -664248819917, -204455010015, 326589791805, -11254920605, -113229342705, 35574518856, 31658261156, -7247153331, -16093965954, -8246733274, 17447056662, -2517141906, -20635930340, 14642083923, 12611325156, -17495038324, 3854980083, 14835759504, -12519435844, -5095055559, 11842096479, -6064371506, -7287114969, 9396049830, -191478191, -6616454160, 6124064418, 2301112281, -6127114188, 2408530245, 2923487526, -4807280613, 249055356, 3372856812, -2706586803, -715094907, 3138299140, -1191852924, -1449970794, 2151215124, -348993648, -1718739810, 1258291302, 335678142, -1396700817, 680478389, 749692395, -962098122, 175408566, 758162853, -635558232, -201076719, 604224135, -320536599, -330472875, 457078401, -47020923, -318563228, 290180307, 94310853, -275740019, 120384165, 136223559, -204125101, 10269930, 142189560, -112634640, -39629076, 121884939, -41248874, -61262070, 79871352, -1390692, -63249129, 39623853, 19950500, -48081729, 13279557, 28569127, -28114332, -2478060, 25612202, -12861900, -10866375, 17030530, -2838030, -12187029, 9070083, 3173640, -9191163, 3313953, 5267958, -5376999, -358358, 4576371, -2350650, -2040482, 2898708, -307101, -2091229, 1400907, 747828, -1423772, 326718, 935352, -695621, -240048, 676467, -170710, -382209, 327531, 97805, -275385, 90396, 166125, -125907, -28971, 122271, -22938, -56418, 59676, 26046, -40269, 10375, 32217, -10845, -7617, 19590, 7578, -6056, 4827, 8916, 915, 408, 4557, 3321, 852, 1416, 2074, 1353, 801, 761, 570, 228, 39}
{2993640, -50609, -100224, 12387, 266736, 16185, -813864, -339592, 1708887, 711465, -3427010, -809964, 6474474, -462514, -11586711, 4633761, 18245240, -14549133, -24079419, 33314630, 23346207, -62488077, -6812549, 97826178, -37078758, -125795886, 116674257, 122063694, -227673876, -55512171, 344125542, -99610483, -415648482, 345039237, 376816367, -641852331, -159409539, 942977732, -243641523, -1273035120, 533975669, 1565012871, 159113808, -891750084, -2816745321, -3131180562, 8793304647, 72892623636, 3270114878664, -32096075247868, -910357207433739, -2580654121304370, 10649893724463146, 63544146397469034, 132025818282531810, 154723932239102384, 122485400997696297, 83607026612101485, 75539095224292956, 93979139367530580, 111191645682725166, 104032360242475025, 70170348988056708, 27005383290808662, -3673188688628023, -12536525273597562, -6748258470202560, 505298525558857, 2385154642326834, 683914589780031, -570913218717390, -336824651648391, 139282946977965, 122123365475070, -45250994496216, -40521433813773, 20430080270956, 12421737743139, -10458347362557, -2978822448221, 5195109689019, 59245713762, -2312522288018, 557724711345, 840387709671, -466930678244, -205543582464, 252566003145, 11629663420, -92505514146, 10465733130, 20644356186, 1064005584, -15270807825, -9287491903, 23747012604, 2945383971, -20400927626, 14008715985, 11757964998, -20452910046, 787880025, 13709052690, -12636067107, -4565233371, 13456667619, -4349408050, -6339635520, 9815383425, -393220522, -7505422332, 5186905128, 1632743792, -6566883984, 2431076334, 3371942168, -4311886017, 697812048, 3724716845, -2656195287, -905805402, 2892208635, -1479101595, -1695297303, 2082484704, -292947324, -1607225379, 1430652220, 490605660, -1333434930, 684330630, 706298448, -1057437402, 85676579, 708838725, -659032905, -189486310, 651597750, -272990415, -296225040, 481392639, -45701961, -338696670, 267478317, 72796278, -294279008, 115218723, 142497879, -194835511, 22417845, 154087791, -107569084, -39957501, 119059779, -47334473, -67943811, 76160100, -2942777, -63114552, 42191979, 23196575, -45833676, 14894487, 29223692, -28935396, -3805482, 24443745, -14003109, -11549943, 17108451, -2456250, -11701491, 9699447, 3631731, -9064290, 3292673, 5120238, -5665896, -607667, 4441731, -2430915, -2038812, 2992827, -207462, -2016491, 1466544, 775290, -1443616, 294978, 901341, -735500, -267165, 668784, -170951, -376434, 340674, 109208, -269619, 93771, 166219, -130164, -34125, 117994, -27078, -59526, 58433, 25710, -40347, 10815, 32763, -10692, -7711, 19428, 7203, -6566, 4371, 8529, 564, 138, 4380, 3204, 771, 1371, 2053, 1344, 795, 759, 570, 228, 38}
{3050874, 25905, -21532, -187218, -155961, 407399, 538041, -878418, -1351358, 1715604, 2389224, -3810550, -3657789, 7961907, 4148182, -15273828, -1619532, 26142215, -7887537, -38906796, 29300865, 47304114, -66830790, -39628606, 119103429, -462249, -173526632, 88016703, 202117239, -226500151, -164303127, 395263596, 20381296, -541627659, 247502052, 584755586, -623372118, -444263007, 1095875319, 202119750, -1575044931, -315724880, 1428101643, 1420732281, 1314839659, -3061395399, -9292065159, 37206534601, -288427608408, -48937211848485, -215977819853347, 2891211749915652, 18974164581979284, 33338793729614081, -10222044293558109, -127893461476249002, -253272887568898604, -317845297768129104, -307976407718302383, -243706171438745481, -150986000463597723, -57022650316824975, 11538541446540655, 39352593996297720, 31896437798842560, 10663997746324705, -3879891468796464, -5695604986353555, -1393075512367230, 1288449439017114, 825854626952499, -227799424912071, -303468281668683, 46986783016356, 103668862440869, -18897979173495, -35433883154448, 11839387524517, 11843345091108, -7381785730413, -3458030413269, 4032407323848, 531567147960, -1895088644153, 284563646544, 737844459342, -324380070194, -205723789932, 179780035563, 21299404301, -69389158026, 46099875, 19810182536, 15077927565, -11156908116, -12495773271, 23267507925, 1192707891, -25564900073, 10679487285, 11561986248, -20030142187, 2095215942, 16380772722, -10525305028, -3817913805, 13537221081, -5091568805, -7814774505, 8587447854, -1096741951, -7799676498, 5549470407, 2427027982, -5868093777, 2975318769, 3679165972, -4451172975, 309640152, 3335460934, -3040580664, -1149945210, 2916575795, -1318134936, -1486927710, 2332941846, -123273918, -1581619527, 1383387315, 385595196, -1483500924, 576612909, 666227697, -1058910660, 133671229, 790776690, -595665021, -152228434, 668531541, -291213546, -336149301, 446871231, -73757583, -356349485, 271563138, 89306802, -277108530, 133538814, 155867997, -193301251, 17481957, 146574963, -118130548, -48491157, 116134329, -47225411, -65327544, 81499887, 1809116, -60564015, 43518123, 22749735, -48117231, 12603315, 27533418, -30262287, -4104228, 25185658, -13090740, -10629810, 18015813, -2048658, -11798496, 9449166, 3225366, -9559659, 2995511, 5026668, -5669622, -475792, 4661118, -2268576, -1937260, 3057822, -222291, -2088210, 1400457, 715428, -1496438, 278136, 913062, -718154, -242556, 696990, -154781, -371349, 341610, 103716, -279771, 85896, 161209, -133920, -34749, 120224, -24534, -57072, 61072, 27438, -39771, 10970, 32616, -11250, -8273, 19107, 6990, -6696, 4410, 8679, 710, 288, 4536, 3328, 855, 1434, 2098, 1371, 813, 769, 576, 231, 39}
{3081848, 25452, 124125, 176956, -112968, -425703, 290669, 1236384, -374451, -2451143, 1099575, 4682481, -2914917, -7551090, 7694445, 10689809, -17044254, -11444763, 32713277, 5080482, -53538750, 16573676, 74514537, -60777201, -81885023, 130385223, 54539976, -214971410, 32065335, 285860922, -191542265, -294322536, 411970458, 185037107, -641735127, 82878105, 792156521, -530416200, -815436459, 1116248895, 880738929, -1434090804, -1297892218, 163390038, 1573078707, 4755505818, -107353980, -18351155796, -872106685247, -12011124185616, 281111724204807, 2875530057078170, 2871799145622216, -32123543985985917, -122112797084902173, -210711670290905049, -232043686504059636, -200192156232772836, -170677186523578230, -167360126530856601, -172335614828597776, -157214187759651597, -111746884327290096, -51285430610879295, -2834239225066722, 17009306435804175, 12874552872189515, 1897176864656718, -3239495731381341, -1898968251064981, 426158159790570, 710892074549667, -13419755261013, -234722518994001, -7112762017947, 80336658016269, -2960438166165, -29306769086580, 5976109345567, 10749431391060, -4923250581111, -3526861125534, 3049249090806, 797765685567, -1530509662762, 75823155918, 615494997648, -218136547954, -187007776395, 132196777965, 36451033163, -41727308943, -6574782342, 12660456204, 18019490520, -15483320790, -20862409298, 21341472735, 2601739527, -24761715395, 13292279853, 15597112008, -17968507208, 2241501927, 15933478539, -12069618400, -6025127751, 12127843068, -5643071434, -7775260383, 9465087684, 120694350, -6920258505, 6110801070, 2563021593, -6317586567, 2332855602, 3137806728, -4901862168, 141560382, 3527945307, -2730928986, -823602993, 3236177048, -1174338006, -1541815695, 2202977713, -311835894, -1787153112, 1277169538, 377391954, -1441594593, 678800043, 786974649, -987137496, 163183575, 786852075, -645952401, -216720983, 623488215, -321523881, -345137545, 468075300, -42996972, -330084120, 294954639, 100143297, -283531495, 121126035, 141866169, -208562849, 8853351, 146639934, -114539677, -41829021, 124860213, -41528086, -63395898, 81514953, -825752, -64900623, 40280223, 20797138, -49145211, 13323813, 29359488, -28662891, -2728380, 26195376, -13044933, -11193729, 17379213, -2810682, -12468630, 9227417, 3288459, -9380775, 3345747, 5390745, -5475999, -389022, 4669269, -2383539, -2089122, 2952312, -302904, -2132787, 1422615, 766044, -1449673, 328623, 953208, -706811, -246342, 688230, -172337, -389313, 332721, 100201, -280020, 91422, 169021, -127869, -29739, 124179, -23199, -57411, 60524, 26514, -40887, 10483, 32718, -10995, -7762, 19863, 7686, -6154, 4884, 9039, 925, 408, 4614, 3366, 861, 1434, 2101, 1371, 810, 771, 576, 231, 39}
{3113130, -51968, -102930, 12885, 274377, 16098, -838284, -347773, 1763145, 728226, -3541013, -822147, 6697611, -512716, -11995098, 4874652, 18890270, -15238692, -24895281, 34856393, 23967513, -65349693, -6366716, 102207678, -40126182, -131031564, 124317999, 125835993, -241486698, -53293803, 363500628, -114179719, -435539763, 378049122, 386575902, -694045746, -146125128, 987717265, -324573924, -1265948832, 832235280, 1612769580, -574533513, -1639191920, -1955839728, -762687384, 7970536836, 5213638029, -291872194077, 9009547707116, 222886455338976, -8333864361681, -10376023599173090, -41094723164665959, -50390123638464282, 30878325354965857, 184181073960428067, 313256605320170826, 353642192957144229, 306424272377197710, 204346804634498853, 86929078351908270, -7702667005314945, -53928578092630539, -51274396374599189, -23265098324847705, 1275092872432158, 8628754911784038, 4024094358243348, -1058161996772607, -1638656340272032, -94157526828699, 509504876974953, 95877021761828, -163148673227379, -33783977771553, 58699787859726, 6049346549034, -23305902885873, 2089140440517, 9401828741196, -3064374552981, -3396223443681, 2199024049914, 902470215705, -1208428571523, -50862952788, 515437065153, -124775259012, -156079350120, 91504128531, 36116268654, -29425896690, -20320501320, 1216990765, 21428488782, -12831071634, -20282956201, 26405191014, 7956781584, -23776336970, 12502605276, 14479292265, -20724939895, -756523617, 14671278741, -12192994189, -5436196137, 13721371944, -3958308135, -6815113386, 9893542512, -89599478, -7811962746, 5177913735, 1895365095, -6758994075, 2355520167, 3587037706, -4406485002, 590092764, 3879856704, -2680448001, -1014320541, 2990066743, -1461583611, -1787136093, 2134247769, -255792762, -1675638945, 1449532688, 532319532, -1378328673, 682652284, 743578956, -1082476776, 73452829, 737527947, -669426513, -205130574, 670860435, -273977697, -310889189, 492389538, -41677263, -350217562, 272251701, 78628722, -302070410, 115960593, 148141227, -199273259, 21000720, 158538165, -109474328, -42157446, 122035626, -47613685, -70077873, 77803701, -2378135, -64766046, 42848748, 24043213, -46897173, 14938743, 30013757, -29483955, -4055592, 25026919, -14186046, -11877297, 17456909, -2428902, -11983014, 9856781, 3746691, -9253902, 3324331, 5243025, -5764917, -638331, 4534743, -2463804, -2087505, 3046431, -203313, -2058049, 1488330, 793506, -1469516, 296883, 919149, -746690, -273426, 680547, -172561, -383538, 345831, 111604, -274242, 94797, 169142, -132126, -34908, 119902, -27345, -60519, 59300, 26178, -40965, 10923, 33255, -10842, -7847, 19701, 7320, -6664, 4425, 8652, 574, 138, 4443, 3249, 783, 1389, 2081, 1362, 807, 769, 579, 231, 39}
{3171519, 26592, -22162, -192450, -160110, 419603, 553092, -906555, -1390652, 1774344, 2459661, -3946504, -3763233, 8255394, 4249189, -15850329, -1575732, 27140036, -8405376, -40374546, 30865596, 48953952, -70222347, -40506781, 124975161, -2291868, -181676915, 95411667, 210360168, -242392495, -167418606, 420636816, 10038876, -572534883, 280823685, 611016939, -679198626, -437935653, 1153570452, 67052643, -1684240341, 95455943, 1940933817, 872373495, -360860794, -3438382128, -5866677951, 8631387956, 90651697089, 7179680899509, 890269859977, -1396889468713530, -7084248383220330, 1878412748197160, 76679791860526089, 213512279071355730, 320438213681884753, 340912277226139662, 311534143505457093, 284745648751304172, 267897077221204350, 236598452232678576, 173634758124364703, 90007761054973692, 16773088819288797, -20682457157158283, -21862558030574742, -7045259477647425, 3365659669760681, 3764767821203949, 289881697576647, -1116924481983655, -330143450306790, 315183435814380, 135525605141350, -103090109833092, -43283053385928, 40985443152679, 10516723292844, -18119581781499, -525078399303, 7925111076024, -1697999948787, -3107427906001, 1537371002136, 937747361631, -913599651346, -120150706212, 416772453624, -69188843399, -138590098797, 48976941315, 30060210506, -14003066814, -21225138942, 1188045223, 31544581419, -7406079099, -22060574595, 24871338897, 5948108223, -28377435422, 9017351898, 13997691801, -20162901847, 621768681, 17230394406, -10094544553, -4631155644, 13794962958, -4723966051, -8279056992, 8676484191, -798484300, -8108856063, 5543948337, 2690625190, -6061566759, 2899608300, 3894816160, -4545767400, 201708708, 3490594826, -3064770915, -1258464312, 3014409349, -1300619088, -1578761367, 2384705497, -86118345, -1650033456, 1402265668, 427309083, -1528394691, 574934563, 703509951, -1083950034, 121446238, 819465912, -606059190, -167872698, 687795621, -292200828, -350813971, 457868130, -69733632, -367870377, 276337470, 95139246, -284900006, 134280684, 161510607, -197738999, 16065378, 151025337, -120035585, -50691102, 119109603, -47504623, -67461372, 83143488, 2374056, -62215509, 44174493, 23596373, -49180713, 12647571, 28323779, -30810846, -4354548, 25768832, -13273773, -10957164, 18364496, -2021310, -12080097, 9606500, 3340185, -9749271, 3027305, 5149455, -5768622, -506456, 4754016, -2301465, -1985900, 3111426, -218094, -2129768, 1422165, 733644, -1522339, 280041, 930918, -729344, -248850, 708753, -156408, -378453, 346800, 106112, -284406, 86922, 164105, -135882, -35517, 122132, -24795, -58065, 61920, 27906, -40389, 11078, 33117, -11400, -8418, 19380, 7098, -6794, 4467, 8802, 720, 288, 4593, 3373, 864, 1452, 2125, 1389, 822, 779, 582, 234, 39}
{3203655, 26133, 127488, 181708, -116514, -437874, 300209, 1272909, -389793, -2527085, 1144041, 4831374, -3034635, -7795167, 8006172, 11025212, -17741301, -11748948, 34060109, 4992663, -55740771, 17818403, 77469558, -64342518, -84688793, 137542536, 54956121, -226234316, 37843938, 299556336, -208152638, -304929699, 442631475, 182337549, -684851766, 110757684, 835477529, -585397185, -803550963, 1228718924, 709382430, -1800653934, -1010400791, 1259704284, 1976932542, 2818690129, -2267404566, -13697825277, 65368753350, 801128237091, -77471071238823, -695010908398992, 2264062218672747, 29136549619719903, 78539630315929983, 70903021921158267, -55878558449749365, -234446153471572098, -348365832183774909, -347805732312297531, -254444830108951572, -119329262322677295, 3386607105882462, 73117834634573437, 79151634502650975, 44238844901275407, 5912444286700888, -11319713519978202, -8381369105093340, -298562826028962, 2555452005414084, 872591000302086, -616362231256959, -383591107361160, 164436854303781, 135441381870149, -58846615118310, -43603199499339, 27320203357904, 12216948672183, -13775069245218, -2141272818009, 6540472561737, -667299857448, -2708130707246, 1029397520037, 895821412713, -688761305662, -172963350378, 317939067873, -30765870984, -110550038592, 28374837630, 34715601863, 6147308457, -20743552797, -5062440374, 30938765547, -11094570408, -29298267282, 22038064080, 7057338216, -27080028974, 11558897490, 17801290065, -17969752780, 864626208, 16703866422, -11652004007, -6785844636, 12385344192, -5297259475, -8233551180, 9563029110, 414297320, -7232991375, 6107365068, 2827421857, -6512274828, 2256790995, 3353851857, -4996414134, 33455739, 3683054659, -2755072935, -932116965, 3333999272, -1156825056, -1633647237, 2254742352, -274682595, -1855567275, 1296049981, 419105847, -1486488333, 677121697, 824255157, -1012176870, 150959825, 815541297, -656346009, -232365247, 642750900, -322511163, -359801694, 479072199, -38972274, -341605012, 299728023, 105975741, -291322897, 121867905, 147509517, -213000597, 7436226, 151090308, -116444921, -44028966, 127836060, -41807298, -65529960, 83158554, -261110, -66552117, 40936992, 21643776, -50208708, 13368069, 30149553, -29211450, -2978490, 26778550, -13227870, -11521083, 17727671, -2783334, -12750153, 9384751, 3403419, -9570387, 3377405, 5513532, -5575020, -419686, 4762281, -2416428, -2137815, 3005916, -298755, -2174345, 1444401, 784260, -1475573, 330528, 971016, -718001, -252603, 699993, -173947, -396417, 337878, 102597, -284643, 92448, 171944, -129831, -30522, 126087, -23466, -58404, 61391, 26982, -41505, 10591, 33210, -11145, -7898, 20136, 7803, -6252, 4938, 9162, 935, 408, 4677, 3411, 873, 1452, 2129, 1389, 822, 781, 585, 234, 40}
{3235401, -53345, -105672, 13392, 282126, 16002, -863064, -356044, 1818249, 745158, -3656870, -834285, 6924501, -564358, -12410469, 5121123, 19546253, -15943542, -25723896, 36431978, 24593652, -68273391, -5894603, 106680780, -43271904, -136362309, 132183717, 129627012, -255675387, -50864709, 383344983, -129395479, -455754627, 412231962, 395619508, -748861602, -130909956, 1041666511, -390090441, -1253815827, 1068455911, 1533988785, -1264158024, -1936651191, -672455247, 1137846312, 6590840100, 3004050480, -15229434411, -1376515739533, -35719623949638, 260579954542146, 5010118696626708, 13785285093981912, -19896496357029642, -156414297430844589, -345636416347176237, -467098534136983881, -485402642971368620, -452642511656594730, -410160718888848102, -353205776164302310, -264259709779431795, -149500212573995709, -42483880500238903, 21594427829371575, 34044058469776989, 16431915833962478, -1604682472223226, -6124006564738788, -1978006304015785, 1304162960875728, 959110987385748, -246456109150894, -343382733504078, 62471691219105, 116865294161430, -28886826126747, -39455684388237, 17380024984616, 12485212816509, -10122760911495, -3024304070918, 5259946756902, 23776917927, -2316951301476, 619590150126, 802569835212, -504478819525, -184297280709, 249991882029, 8467918460, -78244403016, 9353497386, 26633649889, 10917115158, -29361177138, -15416697909, 31467221442, -7973999478, -27582877021, 26498013099, 12188874081, -25619420852, 10768108854, 16480176237, -20631263377, -2045543829, 15370108656, -11803130234, -6159302256, 13978888974, -3634005319, -7271741238, 9999035445, 200816362, -8127973833, 5176089507, 2160827166, -6954440415, 2279163585, 3803430178, -4500919362, 481887579, 4034944819, -2704549497, -1122822123, 3087877775, -1444073181, -1878964656, 2186013537, -218637588, -1744053213, 1468410995, 574033425, -1423222440, 680973938, 780861210, -1107516150, 61227838, 766217169, -679820682, -220774838, 690124515, -274964979, -325553859, 503386437, -37653312, -361738454, 277026033, 84461166, -309861886, 116702463, 153783837, -203711007, 19584141, 162988539, -111379365, -44357391, 125010900, -47892897, -72211701, 79447302, -1813195, -66417540, 43505118, 24889851, -47960655, 14982999, 30804118, -30032514, -4305912, 25610093, -14369079, -12204651, 17805592, -2401554, -12264615, 10014115, 3861510, -9443514, 3356125, 5365812, -5863917, -668995, 4627641, -2496693, -2136145, 3100035, -199116, -2099607, 1510038, 811722, -1495417, 298788, 937005, -757880, -279720, 692310, -174188, -390642, 351021, 114000, -278877, 95823, 172038, -134088, -35676, 121810, -27606, -61512, 60148, 26646, -41583, 11031, 33756, -10992, -7992, 19974, 7428, -6762, 4482, 8775, 584, 138, 4500, 3294, 792, 1407, 2108, 1380, 816, 779, 585, 234, 39}
{3295662, 27288, -22801, -197754, -164313, 431987, 568350, -935133, -1430504, 1834065, 2531106, -4084816, -3870108, 8554137, 4351123, -16437369, -1529187, 28156208, -8937102, -41868522, 32468613, 50629107, -73694355, -41382184, 130981875, -4207401, -189999962, 103056120, 218728701, -258770605, -170420325, 446712621, -949935, -604059435, 315698778, 636789089, -740556303, -436912992, 1214222455, -38379873, -1734334047, 485830533, 2208746349, 76711806, -1670653995, -3000129894, -2823337251, 9091788110, 11471503947, -701361059085, 7377505774073, 409185057670512, 1383552119433687, -11241427485548476, -68618081964362115, -136329732511723593, -98095488836453355, 73079711730020193, 257276603434526565, 334040979902884574, 279710871900496083, 143207887843313460, -3823767042933645, -100164075072006930, -118907246289774858, -77449825659106917, -20984514265167336, 12221300479452672, 14711458682489570, 3685000173007236, -3126061062608763, -2256056120460899, 386137131813480, 803302644084402, -17381274316200, -268022513372532, 1728849587475, 93054794995604, -9713634679605, -33610401853875, 10293246663072, 11859198197673, -7220310620346, -3476574084098, 4077580538556, 452189396970, -1924008840885, 339952991976, 715958995092, -342455712417, -175065130473, 184359778431, 21002348247, -64017979470, -15115685325, 15997907494, 20071727343, -25984802385, -13885825863, 39430649925, -2193072447, -28328938746, 24478676430, 9903090174, -29862025089, 7273465377, 15785503116, -20022051951, -592030155, 17870057259, -9735568264, -5322365565, 14058424077, -4415761743, -8734401294, 8789849595, -509169012, -8427400509, 5543412687, 2957239796, -6257482335, 2822948928, 4111456023, -4640086506, 93423681, 3645649431, -3088850142, -1366955502, 3112217752, -1283111940, -1670590089, 2436471974, -48965007, -1718447781, 1421146083, 469022976, -1573288431, 573256217, 740790459, -1108989408, 109222488, 848155134, -616452798, -183516962, 707058306, -293188110, -365478120, 468865029, -65708934, -379391269, 281110854, 100971690, -292691408, 135022554, 167153955, -202176747, 14648253, 155475711, -121940829, -52891047, 122085450, -47783835, -69595434, 84787089, 2938698, -63867003, 44831262, 24443011, -50244210, 12691827, 29113844, -31359405, -4604658, 26352006, -13456710, -11284518, 18712954, -1993962, -12361620, 9763834, 3455145, -9938883, 3058963, 5272242, -5867643, -537120, 4847028, -2334354, -2034593, 3165030, -213945, -2171326, 1443951, 751860, -1548239, 281946, 948726, -740534, -255111, 720516, -158018, -385557, 351957, 108508, -289029, 87948, 167028, -137844, -36300, 124040, -25062, -59058, 62787, 28374, -41007, 11186, 33609, -11550, -8554, 19653, 7215, -6892, 4521, 8925, 730, 288, 4656, 3418, 876, 1470, 2153, 1407, 834, 789, 591, 237, 40}
{3328270, 26823, 130896, 186523, -120114, -450216, 309902, 1309965, -405423, -2604179, 1189353, 4982580, -3156675, -8043060, 8323956, 11365574, -18452046, -12056193, 35433581, 4897248, -57985911, 19099895, 80478750, -68002209, -87529247, 144880830, 55323054, -237765431, 43872804, 313526790, -225346040, -315592923, 474261615, 179120550, -728861040, 141309603, 881248951, -645181299, -806487897, 1318306183, 550063305, -2045146071, -590214418, 2128830312, 1729989834, 676390543, -3603653610, -9414156750, 6367739830, 53043982875, 13255563088614, 96180427707767, -1756657451896185, -14098356338984619, -20675309433698073, 63790814567155284, 283225300377276069, 523959000984457791, 652652507810398860, 660704005594584417, 606226797043009530, 518586016783295160, 393966031953861174, 237886650662726425, 85785846575018622, -16702620539411550, -49330734726558051, -31883565818385537, -3903559467726564, 8348820778274355, 5043746582808696, -798494396002356, -1838431153879919, -147076128562506, 574929847294962, 101008162117734, -190175928852927, -29726078381682, 70250954491108, 1654778099196, -27762602155341, 5184152124753, 10699036556763, -4928745141633, -3554399330613, 3101694648663, 732549980271, -1538988794134, 146401416639, 607857061356, -235956413246, -173973530970, 120066777591, 28141361585, -40418507832, -20139416247, 18465800001, 34840761753, -22350981918, -18746953404, 36889041150, -5858479347, -34778854967, 21197967177, 10696558380, -28275325740, 9840043542, 19412536395, -17789714647, -265019619, 17308779606, -11318549894, -7448371200, 12658781772, -5001621484, -8689368846, 9682803174, 702994059, -7554129453, 6107367519, 3094903129, -6708587583, 2179765347, 3570606422, -5090642622, -74886804, 3838070657, -2779138944, -1040599497, 3431801072, -1139320872, -1725475023, 2306509266, -237527283, -1923981618, 1314928271, 460819740, -1531382100, 675443351, 861537411, -1037216244, 138734834, 844230519, -666740178, -248009511, 662014980, -323498445, -374466364, 490069098, -34948323, -353125904, 304502355, 111808185, -299114373, 122609775, 153152127, -217438345, 6019647, 155540682, -118349958, -46228911, 130811334, -42086510, -67663788, 84802155, 303830, -68203611, 41593362, 22490414, -51272190, 13412325, 30939914, -29760009, -3228810, 27361724, -13410903, -11848437, 18076354, -2755986, -13031754, 9542085, 3518238, -9759999, 3409199, 5636319, -5674020, -450350, 4855179, -2449317, -2186455, 3059520, -294558, -2215903, 1466109, 802476, -1501474, 332433, 988872, -729191, -258897, 711756, -175574, -403521, 343068, 104993, -289278, 93474, 174840, -131793, -31290, 127995, -23727, -59397, 62239, 27450, -42123, 10699, 33711, -11295, -8043, 20409, 7911, -6350, 4995, 9285, 945, 408, 4734, 3456, 882, 1470, 2156, 1407, 831, 791, 591, 237, 40}
{3361194, -54740, -108450, 13908, 289983, 15897, -888204, -364405, 1874199, 762261, -3774581, -846378, 7155144, -617440, -12832824, 5373174, 20213189, -16663683, -26565264, 38041385, 25224624, -71259171, -5396210, 111245484, -46515924, -141788121, 140271411, 133436751, -270239943, -48224889, 403658607, -145257763, -476284041, 447621618, 404151805, -805497543, -112480884, 1103813239, -449124792, -1251680517, 1247761545, 1388217111, -1836297999, -1857343619, 729722694, 2289683562, 4729258447, -357741861, -18955126998, 106950875032, 3721059132024, -100793366644872, -1519991424986037, -777208863948078, 36732029944605072, 141231882661855065, 220868907991037967, 142007431809912360, -60521034280683470, -224166946701821832, -244892658341056581, -136589795100559213, 20894405321866827, 141885149422221984, 175930711702097796, 128305922459563161, 48747349997413161, -8568902150278174, -22770433601223459, -10239521670041625, 2457527494095436, 4225548715007034, 534238128366720, -1224695270720332, -382155809203542, 361468061503944, 145513269827568, -125012101051713, -42973320127290, 50907873846166, 7930422746172, -22360705542561, 1686173700429, 9392824303302, -3090640320879, -3368511956290, 2290327792767, 850927483086, -1227701960279, -5307551052, 493026950499, -150012696023, -148852706877, 85128653775, 44031513949, -14435883180, -27184952358, 8914064268, 34489107225, -28934389764, -27908570031, 35794813488, -2789860830, -32310089309, 25379805738, 15578348787, -26534181130, 9123241035, 17951439024, -20426779473, -3098210676, 15949035048, -11499093394, -6803208549, 14260576332, -3350210720, -7730432592, 10123420581, 489241029, -8451470139, 5176247193, 2429087845, -7150955490, 2201840580, 4020271579, -4595048190, 373517016, 4189932652, -2728609050, -1231295472, 3185682081, -1426570857, -1970793510, 2237780728, -181484097, -1812467556, 1487291401, 615747318, -1468116180, 679295592, 818141718, -1132555524, 49004088, 794906391, -690214290, -236419102, 709387200, -275952261, -340218008, 514383336, -33628614, -373259346, 281799417, 90293610, -317653288, 117444333, 159427185, -208148755, 18167016, 167438913, -113284609, -46557336, 127986747, -48172109, -74345763, 81090903, -1248553, -68069034, 44161887, 25736489, -49024152, 15027255, 31594183, -30581073, -4556022, 26193267, -14552016, -12532005, 18154050, -2374206, -12546138, 10171449, 3976470, -9633126, 3387783, 5488599, -5962938, -699659, 4720653, -2529582, -2184838, 3153639, -194967, -2141165, 1531824, 829938, -1521317, 300693, 954813, -769070, -285981, 704073, -175798, -397746, 356178, 116396, -283500, 96849, 174961, -136050, -36459, 123718, -27873, -62505, 61015, 27114, -42201, 11139, 34248, -11142, -8128, 20247, 7545, -6860, 4536, 8898, 594, 138, 4563, 3339, 804, 1425, 2136, 1398, 828, 789, 594, 237, 40}
{3422640, 27993, -23449, -203130, -168570, 444551, 583815, -964152, -1470914, 1894767, 2603559, -4225486, -3978414, 8858136, 4453984, -17034948, -1479897, 29190731, -9482715, -43388724, 34109916, 52329579, -77246814, -42254815, 137123571, -6208848, -198495773, 110950062, 227222838, -275634481, -173308284, 473491011, -12589041, -636265527, 351946548, 661942890, -806466801, -437000274, 1284029913, -118435560, -1756445058, 819401850, 2279989164, -782617197, -2470344162, -1822793940, -9000924, 8314556028, 7817967243, 2710853985, -1704880842154, -78381320761290, 19555533916812, 7335650240315083, 32528205199797384, 20917797448248297, -148711558851601787, -465462838939960779, -748194291038881188, -869653538030408958, -847259676663598014, -739420188637801368, -573137901988527114, -364624354294314948, -153948534431200908, 1745143756846687, 67022781438754518, 55496290971080121, 15902229999886568, -9030493580314422, -9709391060191128, -1131526111501336, 2712270504490554, 1060880322028551, -674305056987565, -431776825386069, 196303859184138, 147883043023969, -76054553156868, -45579790973658, 35845571684406, 11210698724493, -17523987850737, -637173979864, 7990625850117, -1745064781344, -3090830054001, 1604792457834, 865492025289, -949856246017, -82413610116, 409614669492, -71730954996, -119382483705, 47507669532, 38392074199, -7646743587, -42286859127, -2137769846, 39480764574, -23857455762, -25017325906, 42601328502, 2971002513, -32339943622, 23175904473, 13039983504, -30566588685, 5694272727, 17118701058, -19823564890, -1584896064, 18427850196, -9461892124, -5953611405, 14349262842, -4140517960, -9195830763, 8918510337, -220037154, -8752533747, 5543693094, 3226272754, -6454014060, 2745403959, 4328344731, -4734124236, -14951589, 3800614324, -3112905000, -1475421828, 3210019394, -1265610906, -1762418295, 2488239280, -11809554, -1786862118, 1440024372, 510736869, -1618182198, 571577871, 778072713, -1134028782, 96997497, 876844356, -626846967, -199161226, 726322386, -294175392, -380142790, 479861928, -61684983, -390912161, 285885186, 106804134, -300482884, 135764424, 172796565, -206614495, 13231674, 159926085, -123845866, -55090992, 125060724, -48063047, -71729262, 86430690, 3503638, -65518497, 45487632, 25289649, -51307692, 12736083, 29904205, -31907964, -4854978, 26935180, -13639743, -11611872, 19061637, -1966614, -12643221, 9921168, 3569964, -10128495, 3090757, 5395029, -5966643, -567784, 4939926, -2367243, -2083233, 3218634, -209748, -2212884, 1465659, 770076, -1574140, 283851, 966582, -751724, -261405, 732279, -159645, -392661, 357147, 110904, -293664, 88974, 169924, -139806, -37068, 125948, -25323, -60051, 63635, 28842, -41625, 11294, 34110, -11700, -8699, 19926, 7323, -6990, 4578, 9048, 740, 288, 4713, 3463, 885, 1488, 2180, 1425, 843, 799, 597, 240, 40}
{3456440, 27522, 134349, 191401, -123768, -462729, 319748, 1347552, -421341, -2682425, 1235511, 5136099, -3281037, -8294769, 8647797, 11710895, -19176489, -12366498, 36833693, 4794237, -60274170, 20418152, 83542113, -71756274, -90406385, 152400105, 55640775, -249564755, 50151933, 327772284, -243122471, -326312208, 506856600, 175349354, -773888277, 173933169, 927724538, -711772293, -820871844, 1400817088, 419713212, -2193995925, -132231732, 2714732004, 1018885554, -1267468472, -3927095481, -5793187428, 9275088123, 22686000279, -1441999678056, -4049229254524, 637103068166280, 4134828632267934, -6594668840347034, -95224060590842058, -261755223952171044, -342545308812151902, -222528190559802657, -12744008658277350, 104621450661934651, 63505272236481675, -76960887298004409, -211387949337973657, -259166820108157374, -204570659930761245, -96048569955710789, -4132590240602652, 31393816051222308, 21184945781104733, 931580004218025, -6384747828185871, -2555861819288904, 1325276098343115, 1096734719987910, -275728142959836, -386053939858572, 84091445215485, 130696856892929, -41700135953040, -42779590514394, 24419194153662, 12472147409826, -13479290005986, -2192190413318, 6567739986444, -778655073441, -2714896376185, 1100535179460, 850649603829, -701673136149, -126052440996, 317996340309, -34432328989, -107814346044, 8385308418, 33257047394, 9444955731, -39274792854, 972079438, 50936812683, -18942053055, -28663909512, 39039328908, -875295000, -38243071550, 19714652139, 13553320536, -28833126682, 8330409858, 20631012423, -17603321247, -1199640627, 17859616884, -11068465252, -8068439379, 12960501849, -4731731893, -9153436446, 9814928805, 993106514, -7880626362, 6107489379, 3364494794, -6905115528, 2102005872, 3787493220, -5184619518, -183268383, 3993014136, -2803197567, -1149061602, 3529606440, -1121820729, -1817304504, 2358276574, -200373717, -1992395952, 1333808677, 502533633, -1576275840, 673765005, 898817919, -1062255618, 126511084, 872919741, -677133786, -263653775, 681277665, -324485727, -389130513, 501065997, -30923625, -364646796, 309275739, 117640629, -306905775, 123351645, 158795475, -221876093, 4602522, 159991056, -120255202, -48428856, 133787181, -42365722, -69797850, 86445756, 868472, -69855105, 42250131, 23337052, -52335687, 13456581, 31729979, -30308568, -3478920, 27944898, -13593840, -12175791, 18424812, -2728638, -13313277, 9699419, 3633198, -9949611, 3440857, 5759106, -5773041, -481014, 4948191, -2482206, -2235148, 3113124, -290409, -2257461, 1487895, 820692, -1527374, 334338, 1006680, -740381, -265158, 723519, -177184, -410625, 348225, 107389, -293901, 94500, 177763, -133755, -32073, 129903, -23994, -60390, 63106, 27918, -42741, 10807, 34203, -11445, -8179, 20682, 8028, -6448, 5049, 9408, 955, 408, 4797, 3501, 894, 1488, 2184, 1425, 843, 801, 600, 240, 41}
{3489840, -56153, -111264, 14433, 297948, 15783, -913704, -372856, 1930995, 779535, -3894146, -858426, 7389540, -671962, -13262163, 5630805, 20891078, -17399115, -27419385, 39684614, 25860429, -74307033, -4871537, 115901790, -49858242, -147309000, 148581081, 137265210, -285180366, -45374343, 424441500, -161766571, -497128005, 484234662, 412324490, -863603295, -90808758, 1171632562, -509360247, -1266712596, 1384998449, 1224742332, -2266336683, -1523446230, 1999357233, 2602752591, 2288913243, -2960281056, -13706712150, 669129201, -138352996488, 20839780126761, 297640879716795, -1551597159314238, -23135468085250800, -63311005388409562, -2607757879103424, 288031643062966890, 703351115857936838, 1007000913078043752, 1094764314911290248, 1007248616895933525, 807197964041922630, 538572160530052740, 255030921537960384, 28612651720136712, -85721696625050703, -89567729418352694, -38192173908321600, 5590913390009355, 15692363722435987, 5432638080631509, -2957462494319898, -2610760651736259, 357321503607606, 904886242371663, -28574041677383, -304803937987527, 15400380818208, 106760016626350, -19180734598497, -37943905152240, 15762983399199, 12477097264809, -10080308085063, -3051659360066, 5308275937998, -66355191804, -2294735616865, 711608255166, 771936801747, -526004292164, -164765943765, 231166866114, -1589445860, -77344125696, -4100152986, 40905891101, 29130247800, -40280355174, -7942620676, 47483915130, -24852397512, -36867667934, 37040829018, 1953925779, -35283829876, 23805596196, 18204851580, -26954623561, 7710023847, 19089135924, -20253623389, -3979967244, 16499700600, -11270857625, -7417305336, 14571211098, -3084978045, -8198054085, 10257636498, 780151821, -8779181547, 5176019160, 2699070394, -7347440196, 2123910252, 4237129780, -4688977155, 265142913, 4344861661, -2752668942, -1339754550, 3283485297, -1409071086, -2062622313, 2289548009, -144328623, -1880881890, 1506169690, 657461211, -1513009947, 677617246, 855423972, -1157594898, 36779097, 823595613, -700608459, -252063366, 728651280, -276939543, -354882678, 525380235, -29604663, -384780238, 286573749, 96126054, -325444764, 118186203, 165069795, -212586503, 16750437, 171889287, -115189646, -48757281, 130962021, -48451321, -76479591, 82734504, -683613, -69720528, 44818257, 26583127, -50087634, 15071511, 32384544, -31129632, -4806342, 26776441, -14735049, -12859359, 18502733, -2346858, -12827739, 10328783, 4091289, -9822738, 3419577, 5611386, -6061938, -730323, 4813551, -2562471, -2233478, 3207243, -190770, -2182723, 1553532, 848154, -1547218, 302598, 972669, -780260, -292275, 715836, -177425, -404850, 361368, 118792, -288135, 97875, 177857, -138012, -37227, 125626, -28134, -63498, 61863, 27582, -42819, 11247, 34749, -11292, -8273, 20520, 7653, -6958, 4593, 9021, 604, 138, 4620, 3384, 813, 1443, 2163, 1416, 837, 799, 600, 240, 40}
{3553206, 28707, -24106, -208578, -172881, 457295, 599487, -993612, -1511882, 1956450, 2677020, -4368514, -4088151, 9167391, 4557772, -17643066, -1427862, 30243605, -10042215, -44935152, 35789505, 54055368, -80879724, -43124674, 143400249, -8296209, -207164348, 119093493, 235842579, -292984123, -176082483, 500971986, -24878442, -669152514, 389608296, 686731096, -875688219, -435204591, 1364852655, -182249544, -1775938101, 1084628311, 2219639280, -1576535145, -2765501572, -232698579, 2113060632, 6873044738, 3001887855, -25051067538, 149367681193, 9907422755838, -91591750562916, -2717611126063541, -8021023565013669, 33796204033418685, 210091434886200910, 447365715167295717, 518976324269443959, 369792149575249030, 181443163445018514, 124055940783473133, 208092557526417668, 331547956267253895, 383453120590405317, 317668553390740661, 172550101410960768, 32755714865901480, -37915398812306877, -37527004306353354, -9208101186797577, 7672653952949807, 5992336754693919, -532597121797368, -2047030467499810, -191918997604680, 650107976159517, 100629555516450, -221817871190868, -22475569677729, 82951405152590, -4976856784368, -32388891285579, 9471121194785, 11865448512567, -7213345352235, -3415277292189, 4170915758616, 365073540501, -1926336319749, 399175034349, 670435789284, -371279087365, -159033031536, 179322800565, 34231343865, -48310956537, -23890076964, 28901890432, 29532106332, -50986589907, -18211339645, 49920904656, -19233999234, -32968907710, 43227383355, 7536825900, -34834616496, 21585995475, 15461944956, -30887922050, 4369445847, 18183796557, -19678375405, -2428839300, 18978595602, -9255182777, -6566058672, 14667442053, -3878466589, -9666729291, 9054333810, 71940164, -9081004014, 5543168841, 3496606703, -6650381940, 2667370743, 4545185752, -4828012377, -123315648, 3955535281, -3136969041, -1583878839, 3307826879, -1248111162, -1854248115, 2540006542, 25344018, -1855276452, 1458904778, 552450762, -1663075938, 569899525, 815353221, -1159068156, 84773747, 905533578, -637240575, -214805490, 745585071, -295162674, -394806939, 490858827, -57660285, -402433053, 290658570, 112636578, -308274286, 136506294, 178439913, -211052243, 11814549, 164376459, -125751110, -57290937, 128036571, -48342259, -73863324, 88074291, 4068280, -67169991, 46144401, 26136287, -52371189, 12780339, 30694270, -32456523, -5105088, 27518354, -13822680, -11939226, 19410095, -1939266, -12924744, 10078502, 3684924, -10318107, 3122415, 5517816, -6065664, -598448, 5032938, -2400132, -2131926, 3272238, -205599, -2254442, 1487445, 788292, -1600040, 285756, 984390, -762914, -267666, 744042, -161255, -399765, 362304, 113300, -298287, 90000, 172847, -141768, -37851, 127856, -25590, -61044, 64502, 29310, -42243, 11402, 34602, -11850, -8835, 20199, 7440, -7088, 4632, 9171, 750, 288, 4776, 3508, 897, 1506, 2208, 1443, 855, 809, 606, 243, 41}
{3587490, 28230, 137847, 196342, -127476, -475413, 329747, 1385670, -437547, -2761823, 1282515, 5291931, -3407721, -8550294, 8977695, 12061175, -19914630, -12679863, 38260445, 4683630, -62605548, 21773174, 86659647, -75604713, -93320207, 160100361, 55909284, -261632288, 56681325, 342292818, -261481931, -337087554, 540416430, 171020264, -819988674, 208290339, 974232337, -784828278, -841405602, 1488159266, 322256583, -2282248776, 296572603, 3033787959, 71498724, -2724774720, -3182304567, -2082609120, 9525793012, 14718174801, 49748641941, -1136185540975, -143560334647083, -652138337570460, 8717522621883005, 59413921667539611, 106210046252833761, -48569983925387241, -486771824709529938, -983028555988614222, -1271394199688374329, -1284037577774112360, -1086928086992196981, -763245228583469436, -395844945872886282, -79978268742031791, 103538335031996311, 136612474141044033, 75813605374769874, 6177896588083656, -21721930410781122, -13091103791348535, 1440628702450950, 4654049675245005, 772868522921961, -1348617268294163, -431434488429177, 416761140103464, 152111385098554, -151231793217231, -40015626530025, 62596727198311, 3840607206228, -26840654368743, 4901136731491, 10764621712413, -4978806522576, -3511337167488, 3160778936286, 616156562112, -1561235530741, 204749057472, 590307852879, -236455192165, -147655975578, 117423802344, 37406627885, -40431451716, -48093458106, 19951299195, 41378949507, -44169121407, -13853798831, 59449466046, -13871743830, -35674538312, 39153730698, 3445457613, -40371480185, 18105323877, 15759765621, -29104558118, 7081602570, 21636341154, -17489269503, -2011597929, 18416372436, -10877863405, -8679612567, 13286558622, -4470785577, -9626869191, 9952045101, 1286231648, -8209565085, 6106666581, 3635072077, -7101367374, 2023895160, 4004296674, -5278483761, -291619704, 4147929324, -2827263261, -1257517860, 3627411494, -1104320919, -1909133469, 2410043827, -163218243, -2060810286, 1352686966, 544247526, -1621169607, 672086659, 936100173, -1087294992, 114286093, 901608963, -687527955, -279298039, 700541745, -325473009, -403795183, 512062896, -26899674, -376167688, 314050071, 123473073, -314697251, 124093515, 164438085, -226313841, 3185943, 164441430, -122160239, -50628801, 136762455, -42644934, -71931678, 88089357, 1433412, -71506599, 42906501, 24183690, -53399169, 13500837, 32520340, -30857127, -3729240, 28528072, -13776873, -12503145, 18773495, -2701290, -13594878, 9856753, 3748017, -10139223, 3472651, 5881893, -5872041, -511678, 5041089, -2515095, -2283788, 3166728, -286212, -2299019, 1509603, 838908, -1553275, 336243, 1024536, -751571, -271452, 735282, -178811, -417729, 353415, 109785, -298536, 95526, 180659, -135717, -32841, 131811, -24255, -61383, 63954, 28386, -43359, 10915, 34704, -11595, -8324, 20955, 8136, -6546, 5106, 9531, 965, 408, 4854, 3546, 903, 1506, 2211, 1443, 852, 811, 606, 243, 41}
{3622098, -57584, -114114, 14967, 306021, 15660, -939564, -381397, 1988637, 796980, -4015565, -870429, 7627689, -727924, -13698486, 5894016, 21579920, -18149838, -28286259, 41361665, 26501067, -77416977, -4320584, 120649698, -53298858, -152924946, 157112727, 141112389, -300496656, -42313071, 445693662, -178921903, -518286519, 522085617, 420196661, -923138250, -66333933, 1242805035, -575345496, -1298804454, 1499407168, 1077756906, -2564692245, -1058148624, 2993164383, 2198018814, -269171551, -4423135488, -9656797203, 7964213334, 44751548907, -2579239689702, -35728542843902, 821586479287014, 8650639022548950, 8795993232463815, -104854086069534090, -410220320801504511, -718683847362968819, -776679670240156737, -619679367622336764, -473358073481862796, -463239242088026232, -538109880703113324, -572504990129498642, -484595683556209401, -291838807313027361, -87366969582195428, 37425887892919167, 59566513171072584, 25216897478637597, -6017889147663969, -10767272977417959, -1969899642982495, 2870316777634785, 1248437397255351, -747851251560563, -479709528416025, 237107493870684, 159263448399616, -96955455538320, -45688462869021, 46035469950967, 8849405134428, -21866576998293, 1546561180123, 9390133194336, -3228516924681, -3338779018047, 2369445939996, 773856314658, -1224313106217, 61302292839, 481781498916, -158766499967, -148695501738, 60555511170, 45586150259, -13992109029, -47493151275, 25748193050, 56561415441, -42303063423, -21672307777, 54204579351, -19664904813, -43149613052, 36678345882, 5979614943, -37113845390, 22215057477, 20231940432, -27185285670, 6546193647, 20059406601, -20165301396, -4763209020, 17066466726, -11092813616, -8028954837, 14903668875, -2824645586, -8674079496, 10395286650, 1074148340, -9108518229, 5174825841, 2969766436, -7543602204, 2045739678, 4453898684, -4782829809, 156797904, 4499773386, -2776739229, -1448210784, 3381293928, -1391571204, -2154452208, 2341315254, -107175051, -1949296224, 1525050096, 699175104, -1557903687, 675938900, 892704480, -1182634272, 24555347, 852284835, -711002067, -267707630, 747913965, -277926825, -369546827, 536377134, -25579965, -396301130, 291347133, 101958498, -333236166, 118928073, 170713143, -217024251, 15333312, 176339661, -117094890, -50957226, 133937868, -48730533, -78613653, 84378105, -118971, -71372022, 45475026, 27429765, -51151131, 15115767, 33174609, -31678191, -5056452, 27359615, -14917986, -13186713, 18851191, -2319510, -13109262, 10486117, 4206249, -10012350, 3451235, 5734173, -6160959, -760987, 4906563, -2595360, -2282171, 3260847, -186621, -2224281, 1575318, 866370, -1573118, 304503, 990477, -791450, -298536, 727599, -179035, -411954, 366525, 121188, -292758, 98901, 180780, -139974, -38010, 127534, -28401, -64491, 62730, 28050, -43437, 11355, 35241, -11442, -8409, 20793, 7770, -7056, 4647, 9144, 614, 138, 4683, 3429, 825, 1461, 2191, 1434, 849, 809, 609, 243, 41}
{3686679, 29430, -24772, -214098, -177246, 470219, 615366, -1023513, -1553408, 2019114, 2751489, -4513900, -4199319, 9481902, 4662487, -18261723, -1373082, 31314830, -10615602, -46507806, 37507380, 55806474, -84593085, -43991761, 149811909, -10469484, -216005687, 127486413, 244587924, -310819531, -178742922, 529155546, -37818138, -702710784, 428720388, 711374599, -947360193, -430181082, 1455463206, -239604843, -1808527500, 1288869867, 2092734861, -2234172735, -2659782410, 1419457272, 3281371839, 4455572752, -1096050519, -18521109816, -9848174571, -663649961715, 26711748350439, 651686828445793, -14951596484856, -31848535865376573, -129754777753788084, -156774827672835438, 142580082934602861, 733427296235010042, 1269696896587587453, 1489356521169815208, 1374014513391389185, 1027717916927184024, 577367961075323133, 156122412765431216, -118944968497005804, -199638580414699374, -135294624043146172, -32646862057272195, 24874558337902518, 24757661641560896, 3563101641109527, -6527745855899775, -3124144382710750, 1363096497430998, 1241312476597683, -317474869239028, -430710345272505, 113008132795188, 144140411853190, -58353178995690, -45315103896021, 32869621382317, 11426168076693, -17382607106979, -681635517992, 8027102087199, -1852919183571, -3019368851363, 1710793949643, 798923234709, -969220477623, -53712470976, 379880530308, -83425387194, -117189172026, 36805244031, 62817717375, 9583508940, -57236003571, 12321923044, 52569403827, -51112050270, -31007222087, 55099770222, -14010914571, -38531819590, 42558482550, 11324652141, -36375334839, 20066040165, 17346478419, -31093389621, 3283286139, 19127991603, -19619631228, -3193470564, 19553641680, -9088981405, -7180583907, 15004516803, -3618411002, -10145113896, 9192143442, 366711371, -9410542236, 5541682410, 3767385524, -6846443508, 2589174495, 4761922434, -4921856946, -231649128, 4110446372, -3161039559, -1692335229, 3405632647, -1230611199, -1946077098, 2591773786, 62499492, -1923690786, 1477783067, 594164655, -1707969705, 568221179, 852635475, -1184107530, 72548756, 934222800, -647634744, -230449754, 764849151, -296149956, -409471609, 501855726, -53636334, -413953945, 295432902, 118469022, -316065762, 137248164, 184082523, -215489991, 10397970, 168826833, -127656147, -59490882, 131011845, -48621471, -75997152, 89717892, 4633220, -68821485, 46800771, 26982925, -53434671, 12824595, 31484631, -33005082, -5355408, 28101528, -14005713, -12266580, 19758778, -1911918, -13206345, 10235836, 3799743, -10507719, 3154209, 5640603, -6164664, -629112, 5125836, -2433021, -2180566, 3325842, -201402, -2296000, 1509153, 806508, -1625941, 287661, 1002246, -774104, -273960, 755805, -162882, -406869, 367494, 115696, -302922, 91026, 175743, -143730, -38619, 129764, -25851, -62037, 65350, 29778, -42861, 11510, 35103, -12000, -8980, 20472, 7548, -7186, 4689, 9294, 760, 288, 4833, 3553, 906, 1524, 2235, 1461, 864, 819, 612, 246, 41}
{3722185, 28947, 141390, 201346, -131238, -488268, 339899, 1424319, -454041, -2842373, 1330365, 5450076, -3536727, -8809635, 9313650, 12416414, -20666469, -12996288, 39713837, 4565427, -64980045, 23164961, 89831352, -79547526, -96270713, 167981598, 56128581, -273968030, 63460980, 357088392, -280424420, -347918961, 574941105, 166129106, -867230682, 244189317, 1020644120, -863263080, -863550774, 1586795398, 252381552, -2343847776, 660349886, 3144409557, -919104312, -3585098479, -1636817139, 1167230607, 8936093310, 8103591768, -32103408378, 143062882003, 21030215250840, 3044863799988, -4121747006316441, -21398878001226282, 7385691852085026, 255880173803570011, 727682565755066484, 1100692123740667647, 1148174245321431173, 1002749658815835249, 893671527433444350, 879484347357117314, 861610627757481531, 730297269456075198, 472927272413651300, 182245390739699517, -21874115991172119, -86206050826117911, -52309623882070215, -2023239404192517, 15956279711125345, 7108026487274115, -2764107545628459, -2969349373704861, 344291727556218, 1015948863408489, -50345861901413, -345862607205108, 34497144409602, 120797143904032, -31868822101695, -41721878246226, 22836712411379, 12572739619218, -13399893223335, -2099499506108, 6647389207041, -903710082729, -2684613270406, 1167298126005, 770393916774, -727749814327, -95772888813, 313463841945, -15908122411, -92185778445, -1785736503, 51121503834, 11100894189, -73523578593, 2819438867, 60834974880, -42629441181, -25505784707, 63506235120, -8593414911, -40537388737, 38275715880, 6986188044, -41694508992, 16649650200, 17504116692, -29315804834, 6055767774, 22559407182, -17460980363, -2763583794, 19000573983, -10720203722, -9296874897, 13627902294, -4210018107, -10106889762, 10089973209, 1581779853, -8539120737, 6104953941, 3905902262, -7297338624, 1945691859, 4221014473, -5372325264, -399948507, 4302840891, -2851336698, -1365974514, 3725220517, -1086820896, -2000963358, 2461811071, -126064671, -2129224620, 1371567372, 585961419, -1666063347, 670408313, 973380681, -1112334366, 102062343, 930298185, -697921563, -294942303, 719804430, -326460291, -418459332, 523059795, -22874976, -387688580, 318823455, 129305517, -322488653, 124835385, 170081433, -230751589, 1768818, 168891804, -124065483, -52828746, 139738302, -42924146, -74065740, 89732958, 1998054, -73158093, 43563270, 25030328, -54462666, 13545093, 33310405, -31405686, -3979350, 29111246, -13959810, -12830499, 19121953, -2673942, -13876401, 10014087, 3862977, -10328835, 3504309, 6004680, -5971062, -542342, 5134101, -2547984, -2332481, 3220332, -282063, -2340577, 1531389, 857124, -1579175, 338148, 1042344, -762761, -277713, 747045, -180421, -424833, 358572, 112181, -303159, 96552, 183582, -137679, -33624, 133719, -24522, -62376, 64821, 28854, -43977, 11023, 35196, -11745, -8460, 21228, 8253, -6644, 5160, 9654, 975, 408, 4917, 3591, 915, 1524, 2239, 1461, 864, 821, 615, 246, 42}
{3757281, -59033, -117000, 15510, 314202, 15528, -965784, -390028, 2047125, 814596, -4138838, -882387, 7869591, -785326, -14141793, 6162807, 22279715, -18915852, -29165886, 43072538, 27146538, -80589003, -3743351, 125489208, -56837772, -158635959, 165866349, 144978288, -316188813, -39041073, 467415093, -196723759, -539759583, 561169923, 427729087, -984237549, -39704667, 1315461550, -649145652, -1344057603, 1608116164, 964269894, -2762435658, -561899386, 3670023207, 1319229612, -2493790401, -4537513851, -5240046894, 9669302268, 23962058811, 143944077897, 1825436131687, -224838449503680, -2027629869086673, 6908918569681897, 90669366971229891, 248783178216036459, 209463734788739859, -274699261414915323, -991368330668094912, -1501953221328359811, -1585936673053760838, -1292582412199073844, -786175947258843762, -254537757332252037, 132860229813288426, 283004587009686373, 225105996917456226, 82982946743654373, -19714842128553836, -40107314960748588, -14305189842582864, 6726697291106724, 6882196966407645, -276405335116644, -2272858669961947, -226937716672707, 735857705655435, 92948293508253, -257757776418624, -10371219299559, 97107914659825, -14015726369298, -36775270266534, 15111563742161, 12560311201266, -10117381900953, -2983233272113, 5338331828136, -231654421848, -2283624513463, 791062921830, 735423818709, -520512616047, -128665823355, 224951886894, 6159273309, -86477125185, -37688455146, 49230440386, 32161749648, -65944497249, 9015611925, 73151886315, -39450069597, -32281580040, 57244294206, -14506895997, -47469419965, 35600127912, 9241481853, -38284267182, 20828783934, 21860024262, -27408716197, 5578943238, 20975588349, -20160661832, -5504040186, 17661559185, -10940510286, -8648855886, 15248483904, -2562902238, -9155464704, 10533060456, 1370250533, -9438069321, 5172902940, 3240590654, -7739511840, 1967532414, 4670591012, -4876673448, 48475668, 4654685539, -2800811928, -1556667801, 3479099813, -1374071166, -2246281182, 2393082498, -70019577, -2017710558, 1543928385, 740888997, -1602797454, 674260554, 929986734, -1207673646, 12330356, 880974057, -721396236, -283351894, 767178045, -278914107, -384211497, 547374033, -21556014, -407822022, 296121465, 107790942, -341027642, 119669943, 176355753, -221461999, 13916733, 180790035, -118999927, -53157171, 136913142, -49009745, -80747481, 86021706, 445969, -73023516, 46131396, 28276403, -52214613, 15160023, 33964970, -32226750, -5306772, 27942789, -15101019, -13514067, 19199874, -2292162, -13390863, 10643451, 4321068, -10201962, 3483029, 5856960, -6259959, -791651, 4999461, -2628249, -2330811, 3314451, -182424, -2265839, 1597026, 884586, -1599019, 306408, 1008333, -802640, -304830, 739362, -180662, -419058, 371715, 123584, -297393, 99927, 183676, -141936, -38778, 129442, -28662, -65484, 63578, 28518, -44055, 11463, 35742, -11592, -8554, 21066, 7878, -7154, 4704, 9267, 624, 138, 4740, 3474, 834, 1479, 2218, 1452, 858, 819, 615, 246, 41}
{3823830, 30162, -25447, -219690, -181665, 483323, 631452, -1053855, -1595492, 2082759, 2826966, -4661644, -4311918, 9801669, 4768129, -18890919, -1315557, 32404406, -11202876, -48106686, 39263541, 57582897, -88386897, -44856076, 156358551, -12728673, -225019790, 136128822, 253458873, -329140705, -181289601, 558041691, -51408129, -736940337, 469300653, 736035500, -1021111803, -421925337, 1553078280, -298757898, -1861422183, 1449243467, 1951905579, -2735366034, -2292079458, 2879528253, 3478829235, 1440880702, -4079515728, -14257275894, 4504010979, 90092441538, -3952008180984, -102620098993830, 765253412190543, 14890392911278398, 41412396901345715, -69486230244122544, -532512333449682255, -1194849657103335585, -1620711627725694351, -1661841429888655869, -1526752658002744330, -1408000004623799832, -1297565026785469320, -1089718716634932040, -741984558059249694, -337079524375128780, -20958505265412776, 114061830060202434, 93960624538531767, 21582395310634331, -19155726909680307, -15575160701181108, 373259169636072, 5070973279908450, 1002351026219835, -1492423792655200, -474620964848538, 483673216270479, 154641944652979, -181674239021067, -33455249973306, 75745440774382, -2559934726644, -31672188074496, 9131158413646, 11827386044874, -7363208197011, -3336283153715, 4243164611814, 250789680927, -1889231222938, 485521761174, 637408224345, -385411731628, -160246121625, 150312963702, 39200479367, -51392513277, -42584600229, 59607586892, 50526507558, -70385614629, -4067881846, 66387280386, -47514490032, -40787751312, 57219117735, -9046662702, -42357302188, 41374781874, 14355009510, -37404211223, 18776721708, 18892739688, -31330274709, 2369102736, 20044063221, -19636857816, -3928341099, 20157641766, -8941329239, -7804037667, 15351415650, -3355864598, -10627712637, 9329563110, 663209167, -9740050869, 5539584411, 4038185202, -7042305993, 2510972361, 4978604349, -5015703483, -339970683, 4265359513, -3185114259, -1800792480, 3503441645, -1213111155, -2037906984, 2643541030, 99653064, -1992105120, 1496663473, 635878548, -1752863445, 566542833, 889915983, -1209146904, 60325006, 962912022, -658028352, -246094018, 784111836, -297137238, -424135758, 512852625, -49611636, -425474837, 300206286, 124301466, -323857164, 137990034, 189725871, -219927739, 8980845, 173277207, -129561391, -61690827, 133987692, -48900683, -78131214, 91361493, 5197862, -70472979, 47457540, 27829563, -54498168, 12868851, 32274696, -33553641, -5605518, 28684702, -14188650, -12593934, 20107236, -1884570, -13487868, 10393170, 3914703, -10697331, 3185867, 5763390, -6263685, -659776, 5218848, -2465910, -2229259, 3379446, -197253, -2337558, 1530939, 824724, -1651841, 289566, 1020054, -785294, -280221, 767568, -164492, -413973, 372651, 118092, -307545, 92052, 178666, -145692, -39402, 131672, -26118, -63030, 66217, 30246, -43479, 11618, 35595, -12150, -9116, 20745, 7665, -7284, 4743, 9417, 770, 288, 4896, 3598, 918, 1542, 2263, 1479, 876, 829, 621, 249, 42}
{3859832, 29673, 144978, 206413, -135054, -501294, 350204, 1463499, -470823, -2924075, 1379061, 5610534, -3668055, -9072792, 9655662, 12776612, -21432006, -13315773, 41193869, 4439628, -67397661, 24593513, 93057228, -83584713, -99257903, 176043816, 56298666, -286571981, 70490898, 372159006, -299949938, -358806429, 610430625, 160675880, -915613488, 281674842, 1067235141, -945733929, -884116917, 1698522052, 199827540, -2405875875, 949138743, 3119129631, -1822733916, -3893404579, 285418017, 3484608228, 7022349221, 2413969851, -23422466685, -25489887452, -1799774870214, 22661996207226, 1180897012272889, 3982402431558417, -34777882671076713, -215865579001530277, -430567348748239551, -266423485283626026, 413620019939792945, 1192085113421057058, 1591432982883526164, 1473717296027074429, 981063796984325856, 358391707224649965, -152857284127048849, -394381335343670712, -356586756094569177, -169966730774159805, -2774287252613193, 56875167944203584, 33245846262428749, -2582992263112101, -11610053111224644, -2795716453978204, 3047270834771817, 1436529290534472, -839974750398870, -526003337569935, 287792356040943, 167671204119358, -122702372071545, -43642417618299, 57681370832517, 4700107863426, -26542025068593, 4796992236381, 10785359946429, -5087677637769, -3372584294741, 3263582341575, 500837437842, -1566752085120, 243760422576, 543033151809, -248083303591, -140838136329, 112346340948, 72574220113, -27324940485, -66325355418, 42338909262, 46644526713, -82763142987, -13093497784, 72325991325, -38400060204, -34369890509, 64979419668, -3775046403, -43876020199, 37066286751, 9809562198, -42621547769, 15449516478, 18977176854, -29580905512, 5179487439, 23475627063, -17499742365, -3496816944, 19612123605, -10575737289, -9923606550, 13976415192, -3946409896, -10590248328, 10227100902, 1878624330, -8868511764, 6102757299, 4176680703, -7493159505, 1867502115, 4437684279, -5466174321, -508265649, 4457755161, -2875409796, -1474431870, 3823026356, -1069320852, -2092792332, 2513578315, -88909197, -2197638954, 1390445661, 627675312, -1710957114, 668729967, 1010662935, -1137373740, 89837352, 958987407, -708315732, -310586567, 739068510, -327447573, -433124002, 534056694, -18851025, -399209472, 323597787, 135137961, -330280129, 125577255, 175724043, -235189337, 352239, 173342178, -125970520, -55028691, 142713576, -43203358, -76199568, 91376559, 2562994, -74809587, 44219640, 25876966, -55526148, 13589349, 34100766, -31954245, -4229670, 29694420, -14142843, -13157853, 19470636, -2646594, -14158002, 10171421, 3977796, -10518447, 3536103, 6127467, -6070062, -573006, 5226999, -2580873, -2381121, 3273936, -277866, -2382135, 1553097, 875340, -1605076, 340053, 1060200, -773951, -284007, 758808, -182048, -431937, 363762, 114577, -307794, 97578, 186478, -139641, -34392, 135627, -24783, -63369, 65669, 29322, -44595, 11131, 35697, -11895, -8605, 21501, 8361, -6742, 5217, 9777, 985, 408, 4974, 3636, 924, 1542, 2266, 1479, 873, 831, 621, 249, 42}
{3896166, -60500, -119922, 16062, 322491, 15387, -992364, -398749, 2106459, 832383, -4263965, -894300, 8115246, -844168, -14592084, 6437178, 22990463, -19697157, -30058266, 44817233, 27796842, -83823111, -3139838, 130420320, -60474984, -164442039, 174841947, 148862907, -332256837, -35558349, 489605793, -215172139, -561547197, 601487580, 434917810, -1046960763, -11282757, 1388894019, -730329879, -1396662915, 1723780343, 887453889, -2898643779, -103900726, 4059095421, 217972974, -4108961811, -3400068504, -827472195, 10451290117, 15183466689, -40386641367, -40040884143, 38115261715143, 269379061631388, -5181279921458499, -42106286597220336, -60057526869454593, 224125301283152363, 983442791932352655, 1839892111933208787, 2299912210809239853, 2323748426112798366, 2156101837954167033, 1931168433403614685, 1607438406972556902, 1133593044388728723, 578130917954914628, 108506007085881624, -136444571691604107, -153153473922197286, -59676968945456853, 15699487810545594, 27205414483061666, 6184248198994674, -6603297278904567, -3686533392076072, 1425238277847234, 1391693064669714, -376389903594572, -477640427837676, 150032669226051, 156181300059768, -79158536753703, -46032700421820, 43223982799875, 9246550585725, -21661411755585, 1652270644258, 9437453887101, -3386178063591, -3258712358475, 2428794095793, 647001624342, -1234980839102, 111276929118, 474563892339, -135043004562, -133565601828, 49336916058, 66749167623, -25012618890, -89709608880, 37002435120, 63320966490, -71668772727, -5940623955, 82861184691, -34679742828, -40264087908, 58176325917, -9912889620, -50432684626, 34365037107, 11846546382, -39159822940, 19705497672, 23273009271, -27705163275, 4734681006, 21897850137, -20215522855, -6235999542, 18280978713, -10797144290, -9278120790, 15598283130, -2298141492, -9639290760, 10669885359, 1667343063, -9767345094, 5170624557, 3511335585, -7935309603, 1889353062, 4887259106, -4970525787, -59843067, 4809600518, -2824886589, -1665125214, 3576908783, -1356571122, -2338111068, 2444849742, -32866005, -2086124892, 1562808791, 782602890, -1647691194, 672582208, 967267242, -1232713020, 106606, 909663279, -731789844, -298996158, 786440730, -279901389, -398875646, 558370932, -17531316, -419342914, 300894849, 113623386, -348819044, 120411813, 181999101, -225899747, 12499608, 185240409, -120905171, -55357116, 139888989, -49288957, -82881543, 87665307, 1010611, -74675010, 46788165, 29123041, -53278110, 15204279, 34755035, -32775309, -5556882, 28525963, -15283956, -13841421, 19548332, -2264814, -13672386, 10800785, 4436028, -10391574, 3514687, 5979747, -6358980, -822315, 5092473, -2661138, -2379504, 3368055, -178275, -2307397, 1618812, 902802, -1624919, 308313, 1026141, -813830, -311091, 751125, -182272, -426162, 376872, 125980, -302016, 100953, 186599, -143898, -39561, 131350, -28929, -66477, 64445, 28986, -44673, 11571, 36234, -11742, -8690, 21339, 7995, -7252, 4758, 9390, 634, 138, 4803, 3519, 846, 1497, 2246, 1470, 870, 829, 624, 249, 42}
{3963960, 30903, -26131, -225354, -186138, 496607, 647745, -1084638, -1638134, 2147385, 2903451, -4811746, -4425948, 10126692, 4874698, -19530654, -1255287, 33512333, -11804037, -49731792, 41057988, 59384637, -92261160, -45717619, 163040175, -15073776, -234206657, 145020720, 262455426, -347947645, -183722520, 587630421, -65648415, -771841173, 511364514, 760776245, -1096902858, -410923635, 1655188316, -364516083, -1934095113, 1586983246, 1832832927, -3095349174, -1795082916, 4017236196, 2911380606, -1565330256, -5543932896, -9507778497, 8059220483, 35453168232, 297139661274, 9797373942729, -292800348267093, -4372713815236431, -1752685008476561, 115055442511337295, 447893524681793163, 691139063620793960, 350954302832467389, -491428943723985330, -1234306184076177914, -1433183343183733821, -1076599684296624462, -423974921983606527, 200607217435176675, 548591279887404309, 545780979699067528, 311176473950533890, 56511864359194761, -69520621819851184, -62364394648459002, -9947451972988536, 15673122860001202, 8700933809294724, -2576769389391651, -3341047798057916, 351307516459164, 1137185797891722, -84856095459386, -389891313692925, 61271798666010, 135222141856479, -47975491733073, -44369288459619, 31526355722470, 11594304192924, -17382251894124, -600727573129, 8002638840219, -2062319985711, -2949830465461, 1804827600909, 732989282763, -949513070265, -5547212673, 365123131899, -80319212463, -137336927643, 150998991, 79670022038, 6790362225, -83402649264, 45606908919, 77903955201, -73382314896, -18186532719, 74386690863, -42539239734, -48076020839, 57645912798, -4735838391, -45013408932, 40155078090, 16778147979, -38238248887, 17739100257, 20270577804, -31652610997, 1553546271, 20976368109, -19704275922, -4660781478, 20783468199, -8798581826, -8435896203, 15701755227, -3090237186, -11111937618, 9466021737, 960415737, -10069236024, 5537250411, 4308891526, -7238091387, 2432801667, 5195264923, -5109558786, -448287048, 4420274929, -3209187219, -1909249911, 3601247467, -1195611111, -2129735958, 2695308274, 136808538, -2060519454, 1515541762, 677592441, -1797757212, 564864487, 927198237, -1234186278, 48100015, 991601244, -668422521, -261738282, 803375916, -298124520, -438800428, 523849524, -45587685, -436995729, 304980618, 130133910, -331648640, 138731904, 195368481, -224365487, 7564266, 177727581, -131466428, -63890772, 136962966, -49179895, -80265042, 93005094, 5762802, -72124473, 48113910, 28676201, -55561650, 12913107, 33065057, -34102200, -5855838, 29267876, -14371683, -12921288, 20455919, -1857222, -13769469, 10550504, 4029522, -10886943, 3217661, 5886177, -6362685, -690440, 5311746, -2498799, -2277899, 3433050, -193056, -2379116, 1552647, 842940, -1677742, 291471, 1037910, -796484, -286515, 779331, -166119, -421077, 377841, 120488, -312180, 93078, 181562, -147654, -40170, 133580, -26379, -64023, 67065, 30714, -44097, 11726, 36096, -12300, -9261, 21018, 7773, -7382, 4800, 9540, 780, 288, 4953, 3643, 927, 1560, 2290, 1497, 885, 839, 627, 252, 42}
{4001214, 30408, 148611, 211543, -138924, -514491, 360662, 1503210, -487893, -3006929, 1428603, 5773305, -3801705, -9339765, 10003731, 13141769, -22211241, -13638318, 42700541, 4306233, -69858396, 26058830, 96337275, -87716274, -102281777, 184287015, 56419539, -299444141, 77771079, 387504660, -320058485, -369749958, 646884990, 154660586, -965126883, 320785875, 1114243176, -1031320491, -901696773, 1821883549, 153934536, -2484711261, 1172696909, 3028690824, -2571266295, -3779512823, 2205657066, 4634905617, 3889221556, -2418940245, -19270832691, -1922196614, 181566010038, -4821923948088, -221558561486349, 104164916604792, 21750753297468243, 97175710277513118, 51552603301554774, -531502306859196138, -1650389208130198425, -2677912070770593897, -3136098553461304107, -3094234198849430206, -2795793766518046860, -2330798824912566246, -1689741004418577128, -938696763245401947, -264203568066833997, 142371787996169385, 231587441089039065, 125232499720576140, 2225600103710201, -39998581751773356, -19023073632107247, 5621789242027796, 7736423502649611, -39571748361348, -2519896157627831, -246422642677164, 834846113767656, 76571863320303, -297630137856330, 7639502768754, 111860562047734, -26524261223880, -40917321359745, 22098301563152, 12516130114512, -13536013469184, -1964320782882, 6691433724384, -1052666833590, -2590355797690, 1266431476500, 701580460785, -744264049126, -96069513894, 279457708629, -7170659222, -98361036282, -14060857647, 97665018830, 26378148588, -98532389979, 26803885425, 70209382437, -83902593378, -26495445365, 78819007476, -33313715940, -40955295748, 65075232099, 303397443, -46235339493, 35915772873, 12088025718, -43430173197, 14490093282, 20328943776, -29932915037, 4382526432, 24416213613, -17578993981, -4232129373, 20242560327, -10433262130, -10557823314, 14326907754, -3680003077, -11074673883, 10363262172, 2175918398, -9197597259, 6100393380, 4447358862, -7688937594, 1789340604, 4654348276, -5560031484, -616584516, 4612670854, -2899484304, -1582889301, 3920835317, -1051820808, -2184622218, 2565345559, -51755625, -2266053288, 1409326067, 669389205, -1755850854, 667051621, 1047943443, -1162413114, 77613602, 987676629, -718709340, -326230831, 758331195, -328434855, -447788151, 545053593, -14826327, -410730364, 328371171, 140970405, -338071531, 126319125, 181367391, -239627085, -1064886, 177792552, -127875764, -57228636, 145689423, -43482570, -78333630, 93020160, 3127636, -76461081, 44876409, 26723604, -56589645, 13633605, 34890831, -32502804, -4479780, 30277594, -14325780, -13485207, 19819094, -2619246, -14439525, 10328755, 4092756, -10708059, 3567761, 6250254, -6169083, -603670, 5320011, -2613762, -2429814, 3327540, -273717, -2423693, 1574883, 893556, -1630976, 341958, 1078008, -785141, -290268, 770571, -183658, -439041, 368919, 116973, -312417, 98604, 189401, -141603, -35175, 137535, -25050, -64362, 66536, 29790, -45213, 11239, 36189, -12045, -8741, 21774, 8478, -6840, 5271, 9900, 995, 408, 5037, 3681, 936, 1560, 2294, 1497, 885, 841, 630, 252, 43}
{4038048, -61985, -122880, 16623, 330888, 15237, -1019304, -407560, 2166639, 850341, -4390946, -906168, 8364654, -904450, -15049359, 6717129, 23712164, -20493753, -30963399, 46595750, 28451979, -87119301, -2510045, 135443034, -64210494, -170343186, 184039521, 152766246, -348700728, -31864899, 512265762, -234267043, -583649361, 643038588, 441758377, -1111380717, 18728673, 1462975546, -817699119, -1451725560, 1853124817, 840862677, -3010176000, 280167417, 4228321950, -905740536, -5049055528, -1449482172, 2869407147, 9654651856, 7936113675, -27720666273, -42764929991, -3880977507453, -7711750805115, 1830840610455993, 11807644916969574, -22096937995897092, -301738993148126218, -834477493746619575, -1057396674708689853, -521665619242586654, 400381443499515195, 994582551512564373, 931062437536168663, 364720592451922614, -323414758404907287, -774279681738532225, -816832166335633488, -530861589304471887, -161983783719726192, 67480265496883095, 101981034495618051, 36241460418374547, -15531160222520925, -17721742275086478, -696905600307348, 5500949325750792, 1220553778767084, -1660482641598636, -509523743156367, 562495826333790, 150049960223856, -217440154124409, -22733267598126, 89959574404584, -11687107337505, -36298919926752, 14859814577906, 12572961874938, -10199945350968, -2765100033001, 5409372436821, -404205978510, -2256759134445, 837272058027, 661506069180, -527134188358, -112204791504, 227710959597, 51130400745, -81065127087, -57687341769, 79150816949, 23385395415, -115059775479, 20688058221, 83754144603, -71113843722, -18371281673, 88235641542, -29477453883, -46153167888, 58043352468, -6080275521, -52568467519, 33278646027, 13983284196, -39974317663, 18806735085, 24603718554, -28087684831, 3950342436, 22847604108, -20303318321, -6974052318, 18915690825, -10653961893, -9913974486, 15948900663, -2030962394, -10123734711, 10805824665, 1964683776, -10096339491, 5168257830, 3781990804, -8131083846, 1811198574, 5103919522, -5064384240, -168159852, 4964516326, -2848959408, -1773582639, 3674714604, -1339071078, -2429940042, 2496616986, 4289469, -2154539226, 1581687080, 824316783, -1692584961, 670903862, 1004549496, -1257752394, -12118385, 938352501, -742184013, -314640422, 805704810, -280888671, -413540316, 569367831, -13507365, -430863806, 305669181, 119455830, -356610520, 121153683, 187641711, -230337495, 11083029, 189690783, -122810208, -57557061, 142864263, -49568169, -85015371, 89308908, 1575551, -76326504, 47444535, 29969679, -54341592, 15248535, 35545396, -33323868, -5807202, 29109137, -15466989, -14168775, 19897015, -2237466, -13953987, 10958119, 4550847, -10581186, 3546481, 6102534, -6457980, -852979, 5185371, -2694027, -2428144, 3421659, -174078, -2348955, 1640520, 921018, -1650820, 310218, 1043997, -825020, -317385, 762888, -183899, -433266, 382062, 128376, -306651, 101979, 189495, -145860, -40329, 133258, -29190, -67470, 65293, 29454, -45291, 11679, 36735, -11892, -8835, 21612, 8103, -7350, 4815, 9513, 644, 138, 4860, 3564, 855, 1515, 2273, 1488, 879, 839, 630, 252, 42}
{4107858, 31653, -26824, -231090, -190665, 510071, 664245, -1115862, -1681334, 2212992, 2980944, -4964206, -4541409, 10456971, 4982194, -20180928, -1192272, 34638611, -12419085, -51383124, 42890721, 61211694, -96215874, -46576390, 169856781, -17504793, -243566288, 154162107, 271577583, -367240351, -186041679, 617921736, -80538996, -807413292, 554907120, 785555047, -1174878681, -397873581, 1759797405, -439004304, -2022098829, 1720569151, 1752532056, -3350169171, -1274960128, 4805837931, 1867431672, -4084311165, -5311641000, -4093371240, 10797079558, 24406320402, -50019092142, -668958149133, 59496837339885, 825883616175249, -4710665734049835, -68941250640407250, -187528317476679873, 31465568454020186, 1052883984105089811, 2554184436186128328, 3694719355992419764, 4079184795378405261, 3866903652467846940, 3290426112973624150, 2453023722922960512, 1457302034478337056, 517332936503560935, -115963313538171222, -328871152881169101, -228925428282994857, -46497889244787453, 48763977114318264, 39775067501295518, 1042677959457420, -12307071320130183, -3603505884410424, 3254917754716101, 1621419886681038, -956720556393267, -569951697518262, 349328493513258, 171687251576612, -153149633391099, -37856409183219, 71221676056612, -1429939400928, -31288297895454, 9202323646139, 11824960930653, -7538458162362, -3192440644475, 4268880164421, 69233243343, -1863630572820, 558281073129, 621099226314, -355750719002, -145528892046, 137564780397, 60289734979, -79888955475, -89309437329, 83406297971, 50850131925, -102521011305, 29406128401, 95803051524, -71443588317, -29704196385, 78728014770, -37411564995, -53418195975, 57298152099, -1183338471, -46992400564, 39138625734, 18797573106, -39065144666, 16899128412, 21594464403, -32058800492, 780351639, 21937003578, -19797421989, -5401469127, 21421645200, -8654418906, -9073113570, 16052211963, -2822499381, -11596376043, 9601746537, 1257755202, -10398169587, 5534875476, 4579525331, -7433868546, 2354651400, 5411929982, -5203418130, -556606542, 4575190739, -3233261652, -2017707333, 3699056428, -1178111067, -2221565844, 2747075518, 173962110, -2128933788, 1534422168, 719306334, -1842650952, 563186141, 964478745, -1259225652, 35876265, 1020290466, -678816129, -277382546, 822638601, -299111802, -453464577, 534846423, -41562987, -448516621, 309754002, 135966354, -339440042, 139473774, 201011829, -228803235, 6147141, 182177955, -133371672, -66090717, 139938813, -49459107, -82399104, 94648695, 6327444, -73775967, 48770679, 29522839, -56625147, 12957363, 33855122, -34650759, -6105948, 29851050, -14554620, -13248642, 20804377, -1829874, -14050992, 10707838, 4144482, -11076555, 3249319, 6008964, -6461706, -721104, 5404758, -2531688, -2326592, 3486654, -188907, -2420674, 1574433, 861156, -1703642, 293376, 1055718, -807674, -292776, 791094, -167729, -428181, 382998, 122884, -316803, 94104, 184485, -149616, -40953, 135488, -26646, -65016, 67932, 31182, -44715, 11834, 36588, -12450, -9397, 21291, 7890, -7480, 4854, 9663, 790, 288, 5016, 3688, 939, 1578, 2318, 1515, 897, 849, 636, 255, 43}
{4145620, 31152, 152289, 216736, -142848, -527859, 371273, 1543452, -505251, -3090935, 1478991, 5938389, -3937677, -9610554, 10357857, 13511885, -23004174, -13963923, 44233853, 4165242, -72362250, 27560912, 99671493, -91942209, -105342335, 192711195, 56491200, -312584510, 85301523, 403125354, -340750061, -380749548, 684304200, 148083224, -1015770867, 361541547, 1161841072, -1119630660, -916312575, 1953826702, 105853326, -2587581723, 1350538231, 2929129536, -3148730238, -3396889867, 3875977776, 4710475878, 238970615, -5731496481, -14719707843, 3923702164, 48377603724, 487286026410, 26658120587127, -275507771569449, -7775528936504976, -22294471544071586, 110019169548037311, 672829082020103163, 1430400021225685347, 1580902865756744721, 880721057101814640, -2678343653818546, -354558082739135592, -37646067521205363, 609178474502791518, 1124178733116249342, 1207726540104514446, 862992758512185986, 348435545836482105, -32965793577892395, -148990475611074452, -82526702185889181, 5003691566404428, 28696679800858161, 8730466821993048, -6662815848052998, -4250183550212291, 1519911753391275, 1548136402855740, -454772009967914, -524040412259742, 197918085379149, 166406383521416, -104289779539788, -44198513228088, 55202185200825, 5131742807313, -26474253744561, 4858753336608, 10680745782276, -5322266466459, -3217190939131, 3355041786474, 395737567908, -1518509786980, 303969427620, 511246240383, -252460919455, -172239516714, 76355183406, 98967963944, -37931481795, -87522983160, 95373175775, 66189536610, -112844481078, 10643524666, 85566074895, -81129154305, -37275814770, 82213714623, -28347693411, -45795355029, 64611955707, 3621945951, -48070054552, 34997070030, 14025030591, -44270772528, 13703274390, 21652788654, -30360978592, 3615280296, 25385764152, -17676795641, -4976373255, 20882827641, -10288300799, -11196255180, 14677016847, -3411874388, -11559070815, 10498816119, 2473228604, -9526482891, 6098027820, 4717978197, -7884716871, 1711193364, 4871010266, -5653891200, -724901898, 4767586637, -2923557102, -1691346723, 4018641138, -1034320764, -2276451192, 2617112803, -14600151, -2334467622, 1428204356, 711103098, -1800744621, 665373275, 1085225697, -1187452488, 65388611, 1016365851, -729103509, -341875095, 777595275, -329422137, -462452821, 556050492, -10802376, -422251256, 333145503, 146802849, -345863007, 127060995, 187010001, -244064833, -2481465, 182242926, -129780801, -59428581, 148664697, -43761782, -80467458, 94663761, 3692576, -78112575, 45532779, 27570242, -57653127, 13677861, 35681192, -33051363, -4730100, 30860768, -14508813, -13812561, 20167777, -2591898, -14721126, 10486089, 4207575, -10897671, 3599555, 6373041, -6268083, -634334, 5412909, -2646651, -2478454, 3381144, -269520, -2465251, 1596591, 911772, -1656877, 343863, 1095864, -796331, -296562, 782334, -185285, -446145, 374109, 119369, -317052, 99630, 192297, -143565, -35943, 139443, -25311, -65355, 67384, 30258, -45831, 11347, 36690, -12195, -8886, 22047, 8586, -6938, 5328, 10023, 1005, 408, 5094, 3726, 945, 1578, 2321, 1515, 894, 851, 636, 255, 43}
{4183722, -63488, -125874, 17193, 339393, 15078, -1046604, -416461, 2227665, 868470, -4519781, -917991, 8617815, -966172, -15513618, 7002660, 24444818, -21305640, -31881285, 48408089, 29111949, -90477573, -1853972, 140557350, -68044302, -176339400, 193459071, 156688305, -365520486, -27960723, 535395000, -254008471, -606066075, 685822947, 448250788, -1177496421, 50377935, 1538004812, -909805917, -1505852043, 1997870446, 813061917, -3125847138, 582127972, 4258342566, -1920649536, -5394883878, 824064660, 5341350576, 6956644242, 1064030382, -24170031480, -12423300266, 354872504532, -3282990330159, -402824688450501, -1728918492815397, 26179194277929456, 177595568175526477, 306833060956863699, -252394830569366853, -1829916367385646001, -3675676171980960426, -4822893316027037988, -5006410881403318481, -4462113237377720604, -3448527302514751701, -2170577462873049608, -900498400958272041, 36931202738976126, 442075054987853250, 382954920912515373, 133959993304392042, -43387713188164555, -68296897143075174, -17728734084024687, 15018742499220553, 10225761420412641, -2416035766952619, -3729080554746317, 387169916713299, 1270719380156808, -134430585849018, -436064252788686, 96669313422438, 148363582164842, -68755530288516, -45673880155926, 41777118493050, 9243117262674, -21745839671691, 1839622233492, 9428673977796, -3554344369920, -3080535441748, 2522409193203, 526593525732, -1245245712556, 114431600115, 433541782347, -121618137949, -140668319703, 49246014378, 129065374359, -21398753490, -118632698373, 71690697950, 58646243070, -125760370758, 4714578340, 96931316436, -67614366570, -28294763700, 90954636696, -24636604941, -50497270435, 57548110302, -2971503471, -54299766504, 32449955787, 15846777564, -40843341243, 18057855219, 25927743456, -28537276405, 3184733400, 23824694175, -20404301096, -7721570463, 19557565695, -10507934110, -10553165211, 16298711286, -1762482305, -10608013071, 10941275724, 2261977464, -10425184299, 5165900415, 4052602087, -8326866423, 1733053401, 5320586698, -5158243983, -276479685, 5119432090, -2873033835, -1882040061, 3772523565, -1321571034, -2521769928, 2548384230, 41443041, -2222953560, 1600567486, 866030676, -1737478701, 669225516, 1041830004, -1282791768, -24342135, 967041723, -752577621, -330284686, 824967495, -281875953, -428204465, 580364730, -9482667, -442384698, 310442565, 125288274, -364401922, 121895553, 193285059, -234775243, 9665904, 194141157, -124715452, -59757006, 145840110, -49847381, -87149433, 90952509, 2140193, -77977998, 48101304, 30816317, -55405089, 15292791, 36335461, -33872427, -6057312, 29692311, -15649926, -14496129, 20245473, -2210118, -14235510, 11115453, 4665807, -10770798, 3578139, 6225321, -6557001, -883643, 5278383, -2726916, -2476837, 3475263, -169929, -2390513, 1662306, 939234, -1676720, 312123, 1061805, -836210, -323646, 774651, -185509, -440370, 387219, 130772, -311274, 103005, 192418, -147822, -41112, 135166, -29457, -68463, 66160, 29922, -45909, 11787, 37227, -12042, -8971, 21885, 8220, -7448, 4869, 9636, 654, 138, 4923, 3609, 867, 1533, 2301, 1506, 891, 849, 639, 255, 43}
{4254807, 32412, -27526, -236898, -195246, 523715, 680952, -1147527, -1725092, 2279580, 3059445, -5119024, -4658301, 10792506, 5090617, -20841741, -1126512, 35783240, -13048020, -53060682, 44761740, 63064068, -100251039, -47432389, 176808369, -20021724, -253098683, 163552983, 280825344, -387018823, -188247078, 648915636, -96079872, -843656694, 599928471, 810367678, -1255103379, -383161518, 1866160586, -521697189, -2119090272, 1863425642, 1713355257, -3543103083, -803191248, 5285949486, 615558870, -5879445782, -3726951672, 1078891332, 11816626312, 15694465926, -30453609159, -49071874058, -7125213988872, -92120045263326, 2381443850384872, 24634839756580533, 21003809089177098, -341940734211253816, -1326604623313325976, -2302378848586767141, -2350224079303843157, -1568003679862122591, -840738991810177782, -754007498209619591, -1200178247393695728, -1688518652207958159, -1779015171950802821, -1356085767829871058, -656884073623971990, -61758125924919093, 194438520155682096, 154770648687183201, 25312985537827972, -37771792110187053, -23302088057415654, 4454371695809308, 8584363052574948, 168923116015527, -2794048535760346, -247187683446813, 946087691246628, 47125467646670, -342155060789655, 32448466770819, 126559256595213, -42767326010511, -43847348202987, 30967677774727, 11633130147876, -17401259002098, -304015747659, 8002725370698, -2290554152109, -2865954436459, 1847099805174, 621989365428, -940754547626, 26604253824, 375982878393, -28165154551, -143113956717, -19521126342, 114725864275, -22980267126, -139591263672, 72607526798, 82444460505, -109856270133, 14130386656, 107281456758, -67315224042, -38780578959, 80877474351, -32783198580, -57378166536, 56773841148, 1704554127, -48671465140, 38387470677, 20600904495, -39965674105, 16182253101, 22924563738, -32524489248, 16011687, 22921971804, -19899509927, -6151524153, 22064812893, -8507243233, -9712772751, 16401726291, -2553775958, -12080540115, 9737120100, 1555010661, -10726990497, 5532532698, 4850130845, -7629653625, 2276506980, 5628593810, -5297277807, -664924086, 4730106494, -3257334450, -2126164755, 3796862249, -1160611023, -2313394818, 2798842762, 211117584, -2197348122, 1553300457, 761020227, -1887544719, 561507795, 1001760999, -1284265026, 23651274, 1048979688, -689210298, -293026810, 841902681, -300099084, -468129247, 545843322, -37539036, -460037513, 314528334, 141798798, -347231518, 140215644, 206654439, -233240983, 4730562, 186628329, -135276709, -68290662, 142914087, -49738319, -84532932, 96292296, 6892384, -75427461, 49427049, 30369477, -57688629, 13001619, 34645483, -35199318, -6356268, 30434224, -14737653, -13575996, 21153060, -1802526, -14332593, 10865172, 4259301, -11266167, 3281113, 6131751, -6560706, -751768, 5497656, -2564577, -2375232, 3540258, -184710, -2462232, 1596141, 879372, -1729543, 295281, 1073574, -818864, -299070, 802857, -169356, -435285, 388188, 125280, -321438, 95130, 187381, -151578, -41721, 137396, -26907, -66009, 68780, 31650, -45333, 11942, 37089, -12600, -9542, 21564, 7998, -7578, 4911, 9786, 800, 288, 5073, 3733, 948, 1596, 2345, 1533, 906, 859, 642, 258, 43}
{4293851, 31905, 156012, 221992, -146826, -541398, 382037, 1584225, -522897, -3176093, 1530225, 6105786, -4075971, -9885159, 10718040, 13886960, -23810805, -14292588, 45793805, 4016655, -74909223, 29099759, 103059882, -96262518, -108439577, 201316356, 56513649, -325993088, 93082230, 419021088, -362024666, -391805199, 722688255, 140943794, -1067545440, 403958208, 1210094713, -1210624788, -928498596, 2091644751, 50513421, -2713503123, 1505965170, 2857570509, -3575590857, -2888338476, 5179287546, 3987855771, -3238335766, -7010646930, -8730757122, 9200563212, 35830635051, -59733140145, -2226258967441, 76973231495514, 1800094915805013, -641347914490573, -95707716560713116, -387612290476105488, -428333930941024140, 670880308499421141, 2857249279824883533, 4930925676661616920, 5915491425270746637, 5710284925690217688, 4648178124605149509, 3095950424828678481, 1442076446897550729, 116484783482125271, -566361674633230152, -601055531387872944, -287318658510028899, 6755946780899559, 100665981978407805, 49355490790922715, -11260733035807158, -19604390500918122, -1743596043611381, 5960668005416859, 1419459057737805, -1859916557502323, -533804209614828, 654215941992024, 136541382773660, -257554377942741, -5646700146726, 105465601259531, -23836546508748, -40351001496987, 22038460920399, 12455324259792, -13703990840580, -1752498661521, 6645698251611, -1287135411081, -2498842092913, 1358966248839, 666411030927, -705548597594, -81461656275, 262897047582, 8813665429, -147975264999, -59293392549, 136442745174, 16588495293, -128032290123, 82709171645, 94584670218, -117495574071, -4012478626, 95370375891, -76720197894, -45674134095, 83833360050, -23997030279, -49440677456, 64101642954, 6325792929, -49707385959, 34332107547, 15793217511, -45197286598, 13015093581, 22992932799, -30839216388, 2850463005, 26377130247, -17779497544, -5729018283, 21526529190, -10140253815, -11836312320, 15026158404, -3143032206, -12043143303, 10634129820, 2770450175, -9855292212, 6095689455, 4988580248, -8080505694, 1633048968, 5087678588, -5747750805, -833221806, 4922502384, -2947631529, -1799804145, 4116450099, -1016820720, -2368281078, 2668880047, 22553421, -2402881956, 1447084762, 752816991, -1845638361, 663694929, 1122506205, -1212491862, 53164861, 1045055073, -739497117, -357519359, 796857960, -330409419, -477116970, 567047391, -6777678, -433772148, 337918887, 152635293, -353654409, 127802865, 192653349, -248502581, -3898590, 186693300, -131686045, -61628526, 151640544, -44040994, -82601520, 96307362, 4257218, -79764069, 46189548, 28416880, -58716624, 13722117, 36471257, -33599922, -4980210, 31443942, -14691750, -14139915, 20516235, -2564550, -15002649, 10643423, 4322535, -11087283, 3631213, 6495828, -6367104, -664998, 5505921, -2679540, -2527147, 3434748, -265371, -2506809, 1618377, 929988, -1682777, 345768, 1113672, -807521, -302823, 794097, -186895, -453249, 379266, 121765, -321675, 100656, 195220, -145527, -36726, 141351, -25578, -66348, 68251, 30726, -46449, 11455, 37182, -12345, -9022, 22320, 8703, -7036, 5382, 10146, 1015, 408, 5157, 3771, 957, 1596, 2349, 1533, 906, 861, 645, 258, 44}
{4332465, -65009, -128904, 17772, 348006, 14910, -1074264, -425452, 2289537, 886770, -4650470, -929769, 8874729, -1029334, -15984861, 7293771, 25188425, -22132818, -32811924, 50254250, 29776752, -93897927, -1171619, 145763268, -71976408, -182430681, 203100597, 160629084, -382716111, -23845821, 558993507, -274396423, -628797339, 729840657, 454395043, -1245297051, 83706675, 1614237089, -1005668007, -1557572034, 2156320639, 792482436, -3262703619, 814287807, 4225760061, -2761121253, -5298257833, 3031041729, 6463980120, 3006876066, -4524690621, -20452938534, -3525715505, 60697118700, 599247539799, 56991732391511, -34387672315149, -11829540239473965, -60265531534012000, 38703689534288874, 841385793621401010, 2375246174165988311, 3537167426751965205, 3491589571243498752, 2733357563714675688, 2220001208536096815, 2293978777130290263, 2607922675698808024, 2625164853161999580, 2080252039106568936, 1144302289994067958, 257709798714555369, -220414836485771088, -256774087978910153, -88237921357443558, 36844709474617839, 44850975025353959, 4690796268950523, -12933297977956320, -4392260828435272, 3507177124645083, 1802381051233977, -1100105720107836, -606708634275873, 424681030700478, 170159679413573, -188355296992284, -27497019714807, 85893403094946, -10599138202287, -36144087550086, 14842161299900, 12370155493335, -10423561747389, -2500199911372, 5467888523823, -552764434350, -2158500161655, 903979153392, 600289319502, -539781420082, -152806935405, 196731025584, 87180360029, -100395882132, -66331163430, 153348021298, 29640619098, -151595745294, 57276732474, 83681153436, -128526613845, -9398022465, 105232846470, -63033517947, -35993937515, 92223624819, -20517055938, -53839958626, 57106823943, -413874756, -55911773202, 31863527256, 17588966682, -41799585544, 17388243117, 27276181215, -29027348788, 2417040807, 24820679379, -20507279898, -8476577349, 20201426724, -10359112364, -11193423891, 16647561981, -1493557344, -11091986865, 11076563751, 2559166151, -10753985535, 5163575478, 4323203504, -8522656326, 1654908849, 5537251240, -5252103507, -384797247, 5274347836, -2897106633, -1990497483, 3870329386, -1304070990, -2613598902, 2600151474, 78598515, -2291367894, 1619445775, 907744569, -1782372468, 667547170, 1079112258, -1307831142, -36567126, 995730945, -762971790, -345928950, 844231575, -282863235, -442869135, 591361629, -5458716, -453905590, 315216897, 131120718, -372193398, 122637423, 198927669, -239212991, 8249325, 198591531, -126620489, -61956951, 148815384, -50126593, -89283261, 92596110, 2705133, -79629492, 48757674, 31662955, -56468571, 15337047, 37125822, -34420986, -6307632, 30275485, -15832959, -14823483, 20594156, -2182770, -14517111, 11272787, 4780626, -10960410, 3609933, 6348108, -6656001, -914307, 5371281, -2759805, -2525477, 3528867, -165732, -2432071, 1684014, 957450, -1702621, 314028, 1079661, -847400, -329940, 786414, -187136, -447474, 392409, 133168, -315909, 104031, 195314, -149784, -41880, 137074, -29718, -69456, 67008, 30390, -46527, 11895, 37728, -12192, -9116, 22158, 8328, -7546, 4926, 9759, 664, 138, 4980, 3654, 876, 1551, 2328, 1524, 900, 859, 645, 258, 43}
{4405614, 33180, -28237, -242778, -199881, 537539, 697866, -1179633, -1769408, 2347149, 3138954, -5276200, -4776624, 11133297, 5199967, -21513093, -1058007, 36946220, -13690842, -54764466, 46671045, 64941759, -104366655, -48285616, 183894939, -22624569, -262803842, 173193348, 290198709, -407283061, -190338717, 680612121, -112271043, -880571379, 646428567, 835209397, -1337654286, -367002213, 1974152709, -611277738, -2219806041, 2022535393, 1707642552, -3714005991, -415135817, 5535609444, -637342977, -6928919690, -1347747222, 5194492890, 10326828746, 6837148131, -28176967230, -28628559279, 653344941138, 4571275441584, -631862233170389, -5477307322027311, 22126897744630563, 273262344200141908, 738488217404240349, 510931935184467549, -1308904346847155859, -4050832461651575541, -6144433685012588805, -6730057537482435994, -5915362201766713311, -4198209376122173019, -2149393784212154012, -359766327478300962, 697981957317024114, 899398110778151975, 536228019272361654, 87641378119070634, -126370063849979418, -100010492323965036, -6307574381808405, 29462175167334163, 11183741511505197, -6743718738271953, -4815332138412733, 1659763919279499, 1711265539362441, -556050470671269, -568439350266102, 257144187830190, 172065261030167, -135031612753134, -39285659470392, 68659170888556, -1192349879118, -31274030854875, 9420782249881, 11741641929723, -7693266741819, -2906192054729, 4323111036237, -116452963332, -1851137149234, 565681353531, 569019041790, -334926630923, -149217858399, 155372113842, 135340298721, -94691742012, -118958921286, 127752551267, 23758837644, -166454427810, 57134393325, 104681796243, -110858212290, 858867142, 114448325121, -62572684752, -45779559879, 81903092664, -28910731341, -60493134090, 56397220854, 4119411690, -50289561001, 37861909110, 22322095557, -40952448800, 15525256464, 24282159504, -33023100813, -754417407, 23922223578, -20001776846, -6908164341, 22708792398, -8357644563, -10353048861, 16750348527, -2284799633, -12564421845, 9872401074, 1852181127, -11055788667, 5530210539, 5120732738, -7825445598, 2198362164, 5845262524, -5391137271, -773243988, 4885022240, -3281408877, -2234622177, 3894671210, -1143110979, -2405224704, 2850610006, 248271156, -2265762456, 1572180863, 802734120, -1932438459, 559829449, 1039041507, -1309304400, 11427524, 1077668910, -699603906, -308671074, 861165366, -301086366, -482793396, 556840221, -33514338, -471558405, 319301718, 147631242, -355022920, 140957514, 212297787, -237678731, 3313437, 191078703, -137181953, -70490607, 145889934, -50017531, -86666994, 97935897, 7457026, -77078955, 50083818, 31216115, -58752126, 13045875, 35435548, -35747877, -6606378, 31017398, -14920590, -13903350, 21501518, -1775178, -14614116, 11022506, 4374261, -11455779, 3312771, 6254538, -6659727, -782432, 5590668, -2597466, -2423925, 3593862, -180561, -2503790, 1617927, 897588, -1755443, 297186, 1091382, -830054, -305331, 814620, -170966, -442389, 393345, 127676, -326061, 96156, 190304, -153540, -42504, 139304, -27174, -67002, 69647, 32118, -45951, 12050, 37581, -12750, -9678, 21837, 8115, -7676, 4965, 9909, 810, 288, 5136, 3778, 960, 1614, 2373, 1551, 918, 869, 651, 261, 44}
{4445178, 32667, 159780, 227311, -150858, -555108, 392954, 1625529, -540831, -3262403, 1582305, 6275496, -4216587, -10163580, 11084280, 14266994, -24631134, -14624313, 47380397, 3860472, -77499315, 30675371, 106502442, -100677201, -111573503, 210102498, 56486886, -339669875, 101113200, 435191862, -383882300, -402916911, 762037155, 133242296, -1120450602, 448030707, 1258959675, -1304458749, -939003570, 2233211044, -14268105, -2857452963, 1658845077, 2830977078, -3893131635, -2365771136, 6101921148, 2789290197, -6076288490, -6350948997, -2207765709, 12761678999, 25699795599, -30365378649, -13988118578, -11198594467236, -270375479073621, 2321980639462570, 42522358649772558, 113185052732836992, -256334298911864161, -1770278163430640874, -3938658953047199811, -5244457498577066891, -5146676294281923747, -4482797385039514695, -4110880739196129811, -4075947455798786169, -3885546897399063555, -3136117951782933707, -1889184822627709038, -613221193793600301, 196296300216484360, 387370579772629386, 199538697312978312, -11865673391881064, -70590328855867749, -25103470497496536, 14158061407030279, 11708326006755243, -2302918513692837, -4140631382006307, 456242930040852, 1413477589646517, -204759474505485, -484229041417776, 141932793375096, 159257380322592, -94108201598733, -44147748817053, 54085843849746, 5287108045005, -26386079009502, 5212627051582, 10564290242697, -5588361654894, -3049181566700, 3369993125814, 238907826420, -1476237130740, 357060769257, 527091614664, -197016442497, -192036014583, 59136588426, 134194599964, -95319661980, -143931090855, 141664965135, 59933748666, -149168612970, 67049465471, 114520079505, -117023577840, -16462715151, 101477802477, -72020157768, -52118409174, 84634158744, -20407117905, -52396122584, 63795751134, 8622740112, -51338129244, 33865422669, 17507656311, -46207737140, 12369224958, 24361417506, -31343181899, 2077395516, 27380855757, -17880788585, -6487025772, 22170354393, -9990101083, -12476583870, 15374572629, -2874061848, -12526965165, 10769406831, 3067594508, -10184092518, 6093375762, 5259182727, -8276297778, 1554903789, 5304343247, -5841610254, -941539359, 5077418130, -2971704327, -1908261567, 4214255920, -999320676, -2460110052, 2720647291, 59708895, -2471296290, 1465963051, 794530884, -1890532128, 662016583, 1159788459, -1237531236, 40939870, 1073744295, -749891286, -373163623, 816122040, -331396701, -491781640, 578044290, -2753727, -445293040, 342693219, 158467737, -361445885, 128544735, 198295959, -252940329, -5315169, 191143674, -133591082, -63828471, 154615818, -44320206, -84735348, 97950963, 4822158, -81415563, 46845918, 29263518, -59780106, 13766373, 37261618, -34148481, -5230530, 32027116, -14874783, -14467269, 20864918, -2537202, -15284250, 10800757, 4437354, -11276895, 3663007, 6618615, -6466104, -695662, 5598819, -2712429, -2575787, 3488352, -261174, -2548367, 1640085, 948204, -1708678, 347673, 1131528, -818711, -309117, 805860, -188522, -460353, 384456, 124161, -326310, 101682, 198116, -147489, -37494, 143259, -25839, -67341, 69099, 31194, -47067, 11563, 37683, -12495, -9167, 22593, 8811, -7134, 5439, 10269, 1025, 408, 5214, 3816, 966, 1614, 2376, 1551, 915, 871, 651, 261, 44}
{4485090, -66548, -131970, 18360, 356727, 14733, -1102284, -434533, 2352255, 905241, -4783013, -941502, 9135396, -1093936, -16463088, 7590462, 25942985, -22975287, -33755316, 52134233, 30446388, -97380363, -462986, 151060788, -76006812, -188617029, 212964099, 164588583, -400287603, -19520193, 583061283, -295430899, -651843153, 775091718, 460191142, -1314782607, 118735371, 1691856312, -1104871557, -1606936308, 2325140806, 769663389, -3427962558, 998688959, 4190068107, -3415529064, -4927311585, 4932189150, 6429137178, -1323087337, -7973093406, -14630581170, 4770013000, 49344851991, -63581146800, -5449697821430, 69688153086201, 3263780027459082, 10090408039697191, -107805554002392294, -652152872163369669, -1260401253146533997, -525482963047784085, 2107536350408079324, 5216740533814116942, 7031476292083797078, 6941072918545860042, 5336421475131051393, 2977228057259915925, 685848585111629739, -841786288597989012, -1299548207627070363, -919030635576910137, -278481606345669067, 124638066991526841, 170419039644461481, 47707449772388225, -34047112183093950, -27177881377098108, 3289229542147150, 9446723268266538, 334276614625107, -3102793051968834, -224488757989194, 1070334491112471, 2600202586702, -389054403667263, 66833640359445, 140989509303473, -63132335857125, -45087752260518, 41416345544553, 9138254302068, -21874238203662, 2106244580781, 9265396052115, -3822262448445, -2886580884707, 2620711451862, 460694861223, -1190004282267, 128352317535, 408003990171, -116712932159, -212518460157, 14020635462, 183819405100, -44702269764, -137257935093, 152978073139, 69579793281, -168231424527, 41367677521, 101222714688, -127125492804, -21170603956, 110364072888, -58474421409, -41926994143, 92902670697, -17163889395, -56649548714, 56899514181, 1800341775, -57556431321, 31450031289, 19303393509, -42831902751, 16748326494, 28653570984, -29535966358, 1640420715, 25826486355, -20607767883, -9235795707, 20844897789, -10208564103, -11833652982, 16995798858, -1224611526, -11575759830, 11211845892, 2856300733, -11082788739, 5161260567, 4593806971, -8718449562, 1576763436, 5753919929, -5345962950, -493117146, 5429263582, -2921181060, -2098954905, 3968138347, -1286570946, -2705428788, 2651918718, 115752087, -2359782228, 1638326181, 949458462, -1827266208, 665868824, 1116392766, -1332870516, -48790876, 1024420167, -773365398, -361573214, 863494260, -283850517, -457533284, 602358528, -1434018, -465426482, 319990281, 136953162, -379984800, 123379293, 204571017, -243650739, 6832200, 203041905, -128525733, -64156896, 151791231, -50405805, -91417323, 94239711, 3269775, -81280986, 49414443, 32509593, -57532068, 15381303, 37915887, -34969545, -6557742, 30858659, -16015896, -15150837, 20942614, -2155422, -14798634, 11430121, 4895586, -11150022, 3641591, 6470895, -6755022, -944971, 5464293, -2792694, -2574170, 3582471, -161583, -2473629, 1705800, 975666, -1728521, 315933, 1097469, -858590, -336201, 798177, -188746, -454578, 397566, 135564, -320532, 105057, 198237, -151746, -42663, 138982, -29985, -70449, 67875, 30858, -47145, 12003, 38220, -12342, -9252, 22431, 8445, -7644, 4980, 9882, 674, 138, 5043, 3699, 888, 1569, 2356, 1542, 912, 869, 654, 261, 44}
{4559544, 33957, -28957, -248730, -204570, 551543, 714987, -1212180, -1814282, 2415699, 3219471, -5435734, -4896378, 11479344, 5310244, -22194984, -986757, 38127551, -14347551, -56494476, 48618636, 66844767, -108562722, -49136071, 191116491, -25313328, -272681765, 183083202, 299697678, -428033065, -192316596, 713011191, -129112509, -918157347, 694407408, 860080204, -1422530226, -349343646, 2084096809, -706189995, -2320644072, 2199532927, 1722741267, -3893445513, -116995033, 5643936411, -1758955386, -7344689227, 1293208047, 7806173178, 6676923406, -1298605989, -26005433961, -15063047530, 68617565307, 318635991393, 103979975942427, 656856544601085, -15138464393823807, -119510840148651369, -149696453145368346, 797423037669631728, 3311736639213902001, 6136817994615616641, 7541408463236563632, 7419864999865760295, 6803320230749930118, 6312752767747750443, 5746818030203920441, 4663079621358891099, 2998016840208031875, 1208562516720381530, -74490334604115684, -536758143696096156, -376567483845222076, -58741311950738721, 91834993254934623, 60606806379774653, -6680968162424715, -21315207989827020, -2746678380531986, 6471472661002842, 1596383219850594, -2091805146491654, -540080750526282, 761445750374172, 111932029650299, -301821646435131, 18594010445709, 120785828587865, -40271986866510, -43643573482065, 30768010427527, 11333322630153, -17560213197726, 81687105426, 7984786298634, -2474500718943, -2689820404278, 1904693642304, 515826581952, -957886066534, -18788340102, 354085103970, 16892994856, -170104143726, -6460190568, 208077420053, -39220063737, -179208449703, 122344810378, 59864952672, -179633143038, 41152642026, 120127375692, -108642917079, -10091348445, 118875431133, -58126885305, -51207890048, 82546765692, -25769909901, -63198556714, 56280606741, 6260029890, -51962800205, 37486338621, 24036736947, -42006292187, 14886968442, 25667097054, -33534903140, -1534315392, 24929646957, -20101203024, -7668145188, 23351971488, -8206749547, -10993160346, 17098489011, -2015875052, -13048154952, 10007695605, 2149302938, -11384594391, 5527901940, 5391337334, -8021238081, 2120216646, 6061927137, -5484996714, -881561541, 5039937986, -3305481675, -2343079599, 3992477031, -1125610935, -2497053678, 2902377250, 285426630, -2334176790, 1591059152, 844448013, -1977332226, 558151103, 1076323761, -1334343774, -797467, 1106358132, -709998075, -324315338, 880429446, -302073648, -497458066, 567837120, -29490387, -483079297, 324076050, 153463686, -362814396, 141699384, 217940397, -242116479, 1896858, 195529077, -139086990, -72690552, 148865208, -50296743, -88800822, 99579498, 8021966, -78730449, 50740188, 32062753, -59815608, 13090131, 36225909, -36296436, -6856698, 31600572, -15103623, -14230704, 21850201, -1747830, -14895717, 11179840, 4489080, -11645391, 3344565, 6377325, -6758727, -813096, 5683566, -2630355, -2472565, 3647466, -176364, -2545348, 1639635, 915804, -1781344, 299091, 1109238, -841244, -311625, 826383, -172593, -449493, 398535, 130072, -330696, 97182, 193200, -155502, -43272, 141212, -27435, -67995, 70495, 32586, -46569, 12158, 38082, -12900, -9823, 22110, 8223, -7774, 5022, 10032, 820, 288, 5193, 3823, 969, 1632, 2400, 1569, 927, 879, 657, 264, 44}
{4600420, 33438, 163593, 232693, -154944, -568989, 404024, 1667364, -559053, -3349865, 1635231, 6447519, -4359525, -10445817, 11456577, 14651987, -25465161, -14959098, 48993629, 3696693, -80132526, 32287748, 109999173, -105186258, -114744113, 219069621, 56410911, -353614871, 109394433, 451637676, -406322963, -414084684, 802350900, 124978730, -1174486353, 493759044, 1308431451, -1401201348, -948239178, 2377743009, -87865755, -3012532596, 1823392369, 2850802311, -4148999367, -1902992005, 6695637351, 1398075573, -8085345427, -4286686047, 3741998328, 13435388230, 15232720323, -30230214594, -53117013579, 1102168012947, 25554394414203, -836825401275471, -11892936775566609, -329917144991778, 354599354591376957, 1353862569504591246, 1978313778863969802, 501373378124137518, -2883360695364472152, -6030980158854948255, -7208055623011871072, -6198021059542670184, -3777603011139330027, -1035550490816607778, 1026502045717290486, 1835400003718872495, 1486092159586627664, 620004460561129350, -59873948548943913, -254030484493283780, -124589193302810940, 22632714655930818, 48696205020254128, 8269108495565685, -13548314754714693, -5154802448603608, 3821161933898370, 1977131316943104, -1274722935607665, -633996056804397, 513320446847856, 159041264072660, -229333765454658, -11614463386038, 101406858325872, -22953668150037, -40197588547488, 22242065432610, 12287780663706, -13794486195993, -1346195520295, 6608670924537, -1543003148418, -2437954948687, 1366285123842, 597321085650, -670986167034, -75356231778, 302692297827, 89928874541, -187877991009, -85052358756, 186570758575, -41784989709, -194949586449, 132841229274, 92958092463, -159027893676, 51546818108, 128302876608, -114103597686, -26581997792, 105310793745, -67781363655, -57155121751, 85247374161, -17489296659, -55049095724, 63757204644, 10703198757, -53042972351, 33521845470, 19228371831, -47277669666, 11732213493, 25754224179, -31856085855, 1294964280, 28389563112, -17979062228, -7247471445, 22813230693, -9838958088, -13116580101, 15722629122, -2605170777, -13010673408, 10904711754, 3364715269, -10512901524, 6091063671, 5529788032, -8472090975, 1476758214, 5521011908, -5935469697, -1049859258, 5232333876, -2995778754, -2016718989, 4312064881, -981820632, -2551939938, 2772414535, 96862467, -2539710624, 1484843457, 836244777, -1935425868, 660338237, 1197068967, -1262570610, 28716120, 1102433517, -760284894, -388807887, 835384725, -332383983, -506445789, 589041189, 1270971, -456813932, 347466603, 164300181, -369237287, 129286605, 203939307, -257378077, -6732294, 195594048, -135496326, -66028416, 157591665, -44599418, -86869410, 99594564, 5386800, -83067057, 47502687, 30110156, -60843603, 13810629, 38051683, -34697040, -5480640, 32610290, -15057720, -14794623, 21213376, -2509854, -15565773, 10958091, 4552314, -11466507, 3694665, 6741402, -6565125, -726326, 5691831, -2745318, -2624480, 3541956, -257025, -2589925, 1661871, 966420, -1734578, 349578, 1149336, -829901, -315378, 817623, -190132, -467457, 389613, 126557, -330933, 102708, 201039, -149451, -38277, 145167, -26106, -68334, 69966, 31662, -47685, 11671, 38175, -12645, -9303, 22866, 8928, -7232, 5493, 10392, 1035, 408, 5277, 3861, 978, 1632, 2404, 1569, 927, 881, 660, 264, 45}
{4640856, -68105, -135072, 18957, 365556, 14547, -1130664, -443704, 2415819, 923883, -4917410, -953190, 9399816, -1159978, -16948299, 7892733, 26708498, -23833047, -34711461, 54048038, 31120857, -100924881, 271927, 156449910, -80135514, -194898444, 223049577, 168566802, -418234962, -14983839, 607598328, -317111899, -675203517, 821576130, 465639085, -1385953089, 155481327, 1770931893, -1207377588, -1654529202, 2501419905, 739266999, -3620149638, 1160766313, 4189787376, -3910007124, -4435362821, 6422824800, 5570812125, -5298537901, -8945015490, -7182925086, 11570718623, 37711788654, -25883116068, 122089851485, -14347898571339, -588509593979337, 707804808743605, 62826231651796845, 272468631334495665, 73478957131968903, -1886953272621369261, -5642908603475155455, -9071702479292035032, -10506352393895449989, -10296692918356464051, -9484648658148696810, -8420448983147324544, -6839944743854658702, -4610369599151896120, -2150444807681021196, -213908802975668349, 682201891151927920, 635880838017937962, 205214488195141683, -90611129748391419, -112052459105267364, -17595447504407535, 29744398145840714, 13547328875911317, -6885939305067774, -5389262951026669, 1850517812086146, 1874961294563922, -686915053508825, -609150364563132, 329245458608319, 171861731022754, -170608682818857, -29216746568871, 83895857468342, -10126923615618, -35907860223795, 15203338647438, 12093384635574, -10688511392943, -2225794273925, 5416474103388, -756819790986, -2055072778918, 979095116460, 613446121659, -485091161801, -188370061503, 183221694312, 114881704744, -190100371398, -112217559429, 221439165511, 7396643274, -179577400176, 142082065401, 99860123874, -175379958417, 26310874677, 113335047306, -123864056460, -30615529093, 113647569303, -54512064723, -46643207336, 93529720800, -14431655901, -59260876212, 56947491285, 3845729343, -59287313430, 31135121841, 21034167804, -43914385394, 16110830649, 30052784346, -30049487840, 855395847, 26835736413, -20705174860, -9996642969, 21487407813, -10057306994, -12473558595, 17343801984, -955759062, -12059457450, 11347159473, 3153413312, -11411600709, 5158952745, 4864412713, -8914241907, 1498617843, 5970584525, -5439822393, -601434699, 5584179328, -2945253858, -2207412327, 4065944168, -1269070902, -2797257762, 2703685962, 152907561, -2428196562, 1657204470, 991172355, -1872159975, 664190478, 1153675020, -1357909890, -61015867, 1053109389, -783759567, -377217478, 882758340, -284837799, -472197954, 613355427, 2589933, -476947374, 324764613, 142785606, -387776276, 124121163, 210213627, -248088487, 5415621, 207492279, -130430770, -66356841, 154766505, -50685017, -93551151, 95883312, 3834715, -82932480, 50070813, 33356231, -58595550, 15425559, 38706248, -35518104, -6808062, 31441833, -16198929, -15478191, 21291297, -2128074, -15080235, 11587455, 5010405, -11339634, 3673385, 6593682, -6854022, -975635, 5557191, -2825583, -2622810, 3636075, -157386, -2515187, 1727508, 993882, -1754422, 317838, 1115325, -869780, -342495, 809940, -190373, -461682, 402756, 137960, -325167, 106083, 201133, -153708, -43431, 140890, -30246, -71442, 68723, 31326, -47763, 12111, 38721, -12492, -9397, 22704, 8553, -7742, 5037, 10005, 684, 138, 5100, 3744, 897, 1587, 2383, 1560, 921, 879, 660, 264, 44}
{4717422, 34743, -29686, -254754, -209313, 565727, 732315, -1245168, -1859714, 2485230, 3300996, -5597626, -5017563, 11830647, 5421448, -22887414, -912762, 39327233, -15018147, -58250712, 50604513, 68773092, -112839240, -49983754, 198473025, -28088001, -282732452, 193222545, 309322251, -449268835, -194180715, 746112846, -146604270, -956414598, 743864994, 884980099, -1509719742, -330141396, 2196266266, -805387800, -2420070288, 2392467367, 1746137616, -4099139787, 106244623, 5693566956, -2685840177, -7298526378, 3804642351, 8915102964, 1829104003, -7528204644, -21386541471, -3430202872, 64606618506, -43662991296, -11244867249202, -4040302174353, 5101839329212620, 31275292926036425, -78672772863019956, -930520094529953298, -2517404937821827730, -2940096212520387918, -583651381356661737, 3298367674157378847, 6048155727220981518, 6249117387216891564, 4234617662167560146, 1250695187101464417, -1331958613080640092, -2566928653040471766, -2306317901980384482, -1186628510908942701, -123900900212312364, 331515935747025726, 247662855472719465, 21636348867420707, -70008137164876581, -31982724639484461, 13216927608263421, 13168520051878557, -2262539853751593, -4582099600391323, 566549104916034, 1565598214085928, -297709495127002, -530262949629234, 200196002850894, 166948971316582, -124466091097290, -39240241114317, 67736154194307, -1276974590007, -31328666248782, 9704707754908, 11414739710100, -7949598476112, -2572174061639, 4396931662035, -223498030887, -1765561149291, 575170647474, 525575261163, -346459044097, -240511751187, 140630196309, 204969941044, -133649389002, -115745521545, 233972424588, 10377615165, -214748475168, 109422916789, 87121556655, -184827115869, 26508665731, 130720787847, -105163818363, -18833252339, 121793692455, -54396894762, -55617289260, 83243385456, -23184941298, -65784779371, 56407328829, 8279479239, -53723433531, 37189990908, 25775793429, -43100604749, 14246604930, 27070920705, -34048697960, -2321698488, 25939047648, -20197830594, -8429190360, 23994184155, -8055405014, -11632966299, 17446459968, -1747050753, -13531843521, 10143018369, 2446419602, -11713408221, 5525589717, 5661943353, -8217031125, 2042071053, 6278595789, -5578856157, -989881440, 5194853732, -3329556102, -2451537021, 4090285992, -1108110891, -2588883564, 2954144494, 322580202, -2402591124, 1609939558, 886161906, -2022225966, 556472757, 1113604269, -1359383148, -13021217, 1135047354, -720391683, -339959602, 899692131, -303060930, -512122215, 578834019, -25465689, -494600189, 328849434, 159296130, -370605798, 142441254, 223583745, -246554227, 479733, 199979451, -140992234, -74890497, 151841055, -50575955, -90934884, 101223099, 8586608, -80381943, 51396957, 32909391, -60879105, 13134387, 37015974, -36844995, -7106808, 32183746, -15286560, -14558058, 22198659, -1720482, -15177240, 11337174, 4604040, -11835003, 3376223, 6500112, -6857748, -843760, 5776578, -2663244, -2521258, 3701070, -172215, -2586906, 1661421, 934020, -1807244, 300996, 1127046, -852434, -317886, 838146, -174203, -456597, 403692, 132468, -335319, 98208, 196123, -157464, -44055, 143120, -27702, -68988, 71362, 33054, -47187, 12266, 38574, -13050, -9959, 22383, 8340, -7872, 5076, 10155, 830, 288, 5256, 3868, 981, 1650, 2428, 1587, 939, 889, 666, 267, 45}
{4758830, 34218, 167451, 238138, -159084, -583041, 415247, 1709730, -577563, -3438479, 1689003, 6621855, -4504785, -10731870, 11834931, 15041939, -26312886, -15296943, 50633501, 3525318, -82808856, 33936890, 113550075, -109789689, -117951407, 228217725, 56285724, -367828076, 117925929, 468358530, -429346655, -425308518, 843629490, 116153096, -1229652693, 541143219, 1358505003, -1500934563, -956432145, 2525117656, -168839529, -3173097702, 2006842593, 2908099722, -4386116247, -1534829211, 7049345805, 28244133, -9283479273, -1466678085, 8256393606, 10962727201, 4540675500, -30382335612, -31434452220, 66581394684, -1028941675317, 164468049826246, 2113094815402512, -14663387481897513, -197913496250247396, -512399743278294321, 296769470099898693, 3776192415334043685, 8897573386687087155, 12785342777339599698, 14097835411697263973, 13550558729171135031, 12071198584256924163, 9863929816151288266, 6896673435149708319, 3574177384466501109, 762525019133902036, -783716512134932166, -989972740797147216, -466853037085144464, 35755338479903754, 173371697578279524, 68321270309340893, -29392297439854890, -30732807112257939, 2183007884411990, 10353012542264466, 450202184801682, -3445346731320435, -168106843498317, 1208928181130601, -60486647263495, -437697631810410, 111277409138580, 152710308541290, -88943991542790, -44101597911546, 53543667715244, 4928513301624, -26412773235003, 5708448039560, 10417750570371, -5779128722241, -2765083586006, 3387418540428, 72094976271, -1486465366898, 312677966049, 516932819793, -143722241938, -222830348004, 103397046099, 239861676861, -144107239854, -180894973383, 202104759753, 4445199849, -224903133288, 118561002004, 117650837088, -162367300518, 37652042331, 137735269005, -110430691428, -34615904758, 107975647848, -64300895547, -61334064669, 86009449740, -15047695719, -57641653912, 63944874966, 12701720472, -54834141356, 33238097298, 20976595776, -48380524755, 11089106169, 27162323247, -32369172353, 505944252, 29399091126, -18074917519, -8008537677, 23455221396, -9687566836, -13756294956, 16070599521, -2336369418, -13494359877, 11040041541, 3661827690, -10841716644, 6088755429, 5800394166, -8667883179, 1398612627, 5737676503, -6029329140, -1158176811, 5387249622, -3019851552, -2125176411, 4409870702, -964320588, -2643768912, 2824181779, 134017941, -2608124958, 1503721746, 877958670, -1980319635, 658659891, 1234351221, -1287609984, 16491129, 1131122739, -770679063, -404452151, 854648805, -333371265, -521110459, 600038088, 5294922, -468334824, 352240935, 170132625, -377028763, 130028475, 209581917, -261815825, -8148873, 200044422, -137401363, -68228361, 160566939, -44878630, -89003238, 101238165, 5951740, -84718551, 48159057, 30956794, -61907085, 13854885, 38842044, -35245599, -5730960, 33193464, -15240753, -15121977, 21562059, -2482506, -15847374, 11115425, 4667133, -11656119, 3726459, 6864189, -6664125, -756990, 5784729, -2778207, -2673120, 3595560, -252828, -2631483, 1683579, 984636, -1760479, 351483, 1167192, -841091, -321672, 829386, -191759, -474561, 394803, 128953, -335568, 103734, 203935, -151413, -39045, 147075, -26367, -69327, 70814, 32130, -48303, 11779, 38676, -12795, -9448, 23139, 9036, -7330, 5550, 10515, 1045, 408, 5334, 3906, 987, 1650, 2431, 1587, 936, 891, 666, 267, 45}
{4800594, -69680, -138210, 19563, 374493, 14352, -1159404, -452965, 2480229, 942696, -5053661, -964833, 9667989, -1227460, -17440494, 8200584, 27484964, -24706098, -35680359, 55995665, 31800159, -104531481, 1033120, 161930634, -84362514, -201274926, 233357031, 172563741, -436558188, -10236759, 632604642, -339439423, -698878431, 869293893, 470738872, -1458808497, 193939083, 1851416690, -1313352894, -1701152361, 2682896599, 699054093, -3833640492, 1321819921, 4241776629, -4291326369, -3940248402, 7501004241, 4238082294, -8492025724, -7810098987, 551151291, 15448113103, 26320942119, -28992715014, -90152465555, 1639333053489, 69845131668321, -839523183657890, -21322936970909565, -55039627403065758, 360979778856522754, 2080065493120726944, 4296573494555821425, 4268994984147153132, 1081767512377192170, -2862909710077990569, -4761283226555030163, -3806751615344755017, -1011739804026430452, 1931965541639971340, 3604374533371752843, 3479224547735838153, 2079906038454285784, 509861828995199514, -363532301304188433, -422097976810725898, -121933750926851739, 77639090411700501, 70049077440994930, -2021235285599967, -22936403535019518, -3683576905433001, 7055092570573011, 1744169711411463, -2361775954895847, -525188829673398, 881898747586875, 70801040612599, -350513476734777, 51446458472817, 135427853134354, -60845060022993, -44806994733057, 41523669648440, 8900739423696, -21834623713530, 2620070723592, 9068669128008, -4135303873680, -2743736785205, 2613824778006, 368335317438, -1129392949326, 151510520559, 470184121560, -39961720585, -282967721295, -2244388533, 232269017343, -142150395033, -195519732966, 229632116080, 51072123594, -204115637067, 127325140418, 122400359013, -177150813279, 13177678257, 121678383504, -120212943225, -38085627233, 116081372208, -51316945899, -50661053853, 94363357398, -12108276921, -61866293106, 57194078931, 5837528544, -61102153510, 30862505187, 22793268669, -45022590895, 15465092349, 31464348303, -30561594899, 65012148, 27845101278, -20800471444, -10757701011, 22129184010, -9905917064, -13113212616, 17691761925, -686979117, -12543145089, 11482493481, 3450531038, -11740416720, 5156639895, 5135018849, -9110034876, 1420472259, 6187253177, -5533681836, -709754598, 5739095074, -2969328285, -2315869749, 4163753129, -1251570858, -2889087648, 2755453206, 190061133, -2496610896, 1676084876, 1032886248, -1917053715, 662512132, 1190955528, -1382949264, -73239617, 1081798611, -794153175, -392861742, 902021025, -285825081, -486862103, 624352326, 6614631, -488468266, 329537997, 148618050, -395567678, 124863033, 215856975, -252526235, 3998496, 211942653, -132336014, -68556786, 157742352, -50964229, -95685213, 97526913, 4399357, -84583974, 50727582, 34202869, -59659047, 15469815, 39496313, -36066663, -7058172, 32025007, -16381866, -15805545, 21639755, -2100726, -15361758, 11744789, 5125365, -11529246, 3705043, 6716469, -6953043, -1006299, 5650203, -2858472, -2671503, 3689679, -153237, -2556745, 1749294, 1012098, -1780322, 319743, 1133133, -880970, -348756, 821703, -191983, -468786, 407913, 140356, -329790, 107109, 204056, -155670, -44214, 142798, -30513, -72435, 69590, 31794, -48381, 12219, 39213, -12642, -9533, 22977, 8670, -7840, 5091, 10128, 694, 138, 5163, 3789, 909, 1605, 2411, 1578, 933, 889, 669, 267, 45}
{4878495, 35538, -30424, -260850, -214110, 580091, 749850, -1278597, -1905704, 2555742, 3383529, -5761876, -5140179, 12187206, 5533579, -23590383, -836022, 40545266, -15702630, -60033174, 52628676, 70726734, -117196209, -50828665, 205964541, -30948588, -292955903, 203611377, 319072428, -470990371, -195931074, 779917086, -164746326, -995343132, 794801325, 909909082, -1599222834, -309373593, 2310856445, -908435055, -2518165905, 2597711218, 1767742131, -4338261915, 279277164, 5747475054, -3411216639, -6974196880, 5955728484, 8798981514, -3213770796, -10937998281, -13824046086, 7195296555, 51205137690, -15166224453, 456899054299, -11936151048252, -1079108147439993, -3947699592820160, 77888476131827016, 506440634437197321, 793942964079155541, -1220330102603732013, -6682888313679920499, -13112570966090901271, -17184381110236127631, -18051991111651400631, -16672995546101278549, -13885838960755631013, -10036627044166149384, -5638218254993925846, -1689822572683009668, 781011812568120471, 1443692509178878730, 891561176246119458, 121186333296087438, -225976368931600778, -154035566636796561, 7354830702315690, 51606581544867062, 11722511055802734, -14218550153774904, -5895535413346687, 4204130739989784, 2135466233236047, -1487481764245093, -647787446952441, 616891817331006, 136767765739105, -274229880471699, 12439231105053, 117634488303456, -39085174904970, -43243323880665, 31050276232511, 10866238678512, -17762528140059, 468812289929, 7811708005704, -2711325457032, -2488246358753, 1993691446659, 513905083719, -906185422193, -70872675558, 343425722274, 27108961619, -292881859785, -27221960187, 297865614905, -82205012037, -187170822213, 236723222349, 51365793507, -234944014983, 94156320616, 107351851005, -185580543225, 14018607994, 138059502921, -101641775193, -25783362365, 124102330017, -51441090414, -59488524855, 84176287158, -20944378614, -68404267935, 56707087161, 10271301006, -55560135814, 36923317755, 27543809622, -44213465951, 13597306608, 28484574975, -34560005524, -3113296686, 26948067222, -20292736294, -9190209573, 24635789499, -7904044269, -12272572389, 17794431534, -1478285278, -14015535024, 10278355404, 2743533597, -12042224604, 5523280878, 5932549462, -8412823308, 1963925469, 6495260384, -5672715600, -1098198993, 5349769478, -3353628900, -2559994443, 4188091813, -1090610847, -2680712538, 3005911738, 359735676, -2471005458, 1628817847, 927875799, -2067119733, 554794411, 1150886523, -1384422522, -25246208, 1163736576, -730785852, -355603866, 918956211, -304048212, -526786885, 589830918, -21441738, -506121081, 333623766, 165128574, -378397274, 143183124, 229226355, -250991975, -936846, 204429825, -142897271, -77090442, 154816329, -50855167, -93068712, 102866700, 9151548, -82033437, 52053327, 33756029, -61942587, 13178643, 37806335, -37393554, -7357128, 32766920, -15469593, -14885412, 22547342, -1693134, -15458841, 11494508, 4718859, -12024615, 3408017, 6622899, -6956748, -874424, 5869476, -2696133, -2569898, 3754674, -168018, -2628464, 1683129, 952236, -1833145, 302901, 1144902, -863624, -324180, 849909, -175830, -463701, 408882, 134864, -339954, 99234, 199019, -159426, -44823, 145028, -27963, -69981, 72210, 33522, -47805, 12374, 39075, -13200, -10104, 22656, 8448, -7970, 5133, 10278, 840, 288, 5313, 3913, 990, 1668, 2455, 1605, 948, 899, 672, 270, 45}
{4921245, 35007, 171354, 243646, -163278, -597264, 426623, 1752627, -596361, -3528245, 1743621, 6798504, -4652367, -11021739, 12219342, 15436850, -27174309, -15637848, 52300013, 3346347, -85528305, 35622797, 117155148, -114487494, -121195385, 237546810, 56111325, -382309490, 126707688, 485354424, -452953376, -436588413, 885872925, 106765394, -1285949622, 590183232, 1409180331, -1603657023, -963526608, 2675683301, -255521154, -3335332131, 2210732946, 2988951783, -4636834338, -1265334761, 7260947256, -1186437291, -9809419217, 1553455722, 11021929614, 6227179905, -4905141249, -28211261703, -16256102855, 80987358837, 43608317715, -20281716402938, -215053345734465, 6792063270599715, 66413868708196741, 32378287940775936, -1101899570843765220, -4113217772393113001, -6878986986798393432, -6224548791166940088, -2483798325108839031, 995594454085303476, 1729424842829932200, -222950210562411443, -3152097014501295696, -5146132469461965159, -5155578779058907142, -3439567849409687661, -1217027389019092614, 281632588097596230, 640453096836307893, 306205215130339059, -47090159346074494, -119299359745028328, -28497849065400786, 29751413257413046, 15827697397728012, -7129508612592522, -5974744684028814, 2104383363133965, 2038236472454553, -848467765246339, -639673514436207, 417229975052322, 163749464798262, -211402925273811, -13460749038801, 99589550015916, -22854606551388, -40153081112796, 22476768020479, 11764844365791, -13963020292791, -843934816638, 6607550252088, -1693729211181, -2300921941715, 1360688921472, 523269037686, -701086936264, -178360501551, 319641239634, 170790068926, -242166080829, -47070987606, 311997570073, -92121970296, -243081344517, 199752250805, 42187841046, -241689246447, 103002381183, 135821230968, -162230658063, 25968190144, 144345281697, -107016468585, -41053802798, 110247529188, -61559557044, -65100922217, 87033579531, -12880730124, -60289821605, 64282552188, 14693756499, -56692364399, 32973060219, 22752148701, -49496567180, 10436537373, 28577585073, -32879414549, -286412805, 30407809878, -18169471819, -8769435654, 24096723852, -9536222683, -14395860222, 16418576982, -2067611995, -13978052934, 11175380643, 3958947533, -11170533054, 6086442240, 6071000256, -8863676142, 1320467043, 5954345155, -6123188583, -1266496710, 5542165368, -3043925979, -2233633833, 4507679663, -946820544, -2735598798, 2875949023, 171171513, -2676539292, 1522602152, 919672563, -2025213375, 656981545, 1271631729, -1312649358, 4267379, 1159811961, -781072671, -420096415, 873911490, -334358547, -535774608, 611034987, 9319620, -479855716, 357014319, 175965069, -384820165, 130770345, 215225265, -266253573, -9565998, 204494796, -139306607, -70428306, 163542786, -45157842, -91137300, 102881766, 6516382, -86370045, 48815826, 31803432, -62970582, 13899141, 39632109, -35794158, -5981070, 33776638, -15423690, -15449331, 21910517, -2455158, -16128897, 11272759, 4782093, -11845731, 3758117, 6986976, -6763146, -787654, 5877741, -2811096, -2721813, 3649164, -248679, -2673041, 1705365, 1002852, -1786379, 353388, 1185000, -852281, -327933, 841149, -193369, -481665, 399960, 131349, -340191, 104760, 206858, -153375, -39828, 148983, -26634, -70320, 71681, 32598, -48921, 11887, 39168, -12945, -9584, 23412, 9153, -7428, 5604, 10638, 1055, 408, 5397, 3951, 999, 1668, 2459, 1605, 948, 901, 675, 270, 46}
{4963545, -71273, -141384, 20178, 383538, 14148, -1188504, -462316, 2545485, 961680, -5191766, -976431, 9939915, -1296382, -17939673, 8514015, 28272383, -25594440, -36662010, 57977114, 32484294, -108200163, 1820593, 167502960, -88687812, -207746475, 243886461, 176579400, -455257281, -5278953, 658080225, -362413471, -722867895, 918245007, 475490503, -1533348831, 234108639, 1933305908, -1422871140, -1747243596, 2868749967, 649755882, -4060958964, 1496869844, 4346499936, -4611666477, -3517994759, 8230424946, 2729357355, -10759326848, -5255916387, 7264950930, 15300438816, 13449334923, -32303314596, -53358568522, 49192724124, -4671497801220, 219654188864913, 4687436960625483, -5040458995316679, -280637729621055373, -1093343484951571860, -982702649959479711, 2981564984967181993, 10708058025960871161, 18149817610263683451, 21936797557559806128, 21793347000267629772, 18876344870635096518, 14158532798823930113, 8500734316478325273, 3131064996099778986, -594225054084507159, -1991666110529279502, -1534824550549017453, -449958701544483369, 231518654960231598, 277133890438051773, 54681291173478136, -67369723761422694, -38375337746184162, 12312587798390209, 14641885181991270, -2307463286281221, -5049599440135907, 731073400061724, 1725832197108798, -418220096885739, -572891029565778, 271214866063668, 167815221154708, -160939127369490, -29920615703778, 82786572800799, -10440256900251, -35729260011762, 15767993961645, 11767699290531, -10829646869328, -1810255482395, 5342236781430, -994309440519, -2036661503424, 940441839261, 615345696219, -423083093790, -215914187463, 266473844856, 220026004476, -280921311477, -138397459608, 286276874715, -91184625441, -249558575370, 223662456948, 86190805602, -217556300520, 112071240588, 138911575746, -176248581738, 2321070840, 127674600921, -117004460517, -44126056441, 118322626971, -48800149722, -54375544952, 95465885832, -10001396307, -64546119073, 57563718015, 7835652666, -62976464146, 30598737624, 24576701550, -46139738510, 14809982883, 32880902952, -31070688121, -727813365, 28853526087, -20894782410, -11518487364, 22770608970, -9754611066, -13752753984, 18039756273, -418227463, -13026842394, 11617833336, 3747646871, -12069233064, 5154330894, 5405624930, -9305827059, 1342326675, 6403917772, -5627541279, -818072151, 5894010820, -2993401083, -2424327171, 4261558950, -1234070814, -2980916622, 2807220450, 227216607, -2565025230, 1694963165, 1074600141, -1961947482, 660833786, 1228237782, -1407988638, -85464608, 1110487833, -804547344, -408506006, 921285105, -286812363, -501526773, 635349225, 10638582, -499989158, 334312329, 154450494, -403359154, 125604903, 221499585, -256963983, 2581917, 216393027, -134241051, -70756731, 160717626, -51243441, -97819041, 99170514, 4964297, -86235468, 51383952, 35049507, -60722529, 15514071, 40286674, -36615222, -7308492, 32608181, -16564899, -16132899, 21988438, -2073378, -15643359, 11902123, 5240184, -11718858, 3736837, 6839256, -7052043, -1036963, 5743101, -2891361, -2720143, 3743283, -149040, -2598303, 1771002, 1030314, -1806223, 321648, 1150989, -892160, -355050, 833466, -193610, -475890, 413103, 142752, -334425, 108135, 206952, -157632, -44982, 144706, -30774, -73428, 70438, 32262, -48999, 12327, 39714, -12792, -9678, 23250, 8778, -7938, 5148, 10251, 704, 138, 5220, 3834, 918, 1623, 2438, 1596, 942, 899, 675, 270, 45}
{5043606, 36342, -31171, -267018, -218961, 594635, 767592, -1312467, -1952252, 2627235, 3467070, -5928484, -5264226, 12549021, 5646637, -24303891, -756537, 41781650, -16401000, -61841862, 54691125, 72705693, -121633629, -51670804, 213591039, -33895089, -303352118, 214249698, 328948209, -493197673, -197567673, 814423911, -183538677, -1034942949, 847216401, 934867153, -1691039502, -287021952, 2427940376, -1015293576, -2615567394, 2812142073, 1781944890, -4608817683, 429734969, 5845543599, -3967243977, -6535767796, 7652710974, 7837233444, -7724616384, -11533549287, -4706826318, 15267837857, 39780007068, -22896143481, -146730677599, 1969840567503, 149875395748014, -293357133971065, -32930355553072563, -157915879924545285, 191356437654871845, 2702524132330153044, 7388006586277771941, 10527768837868221028, 9240627100622044686, 5406421725329720853, 2839658252612597681, 3231478909801013391, 5529224596693587900, 7530115038624270073, 7569340137930943941, 5460919232977499016, 2411725004110372173, 22838686344313173, -872836253701156476, -603057086742487652, -59959000846075710, 166086885207325605, 86724337063730669, -24252548571432711, -34058941233804888, 1186732296861397, 11328534560543316, 501989643204918, -3827956382231676, -74071185881205, 1356895454623122, -148736244593253, -486947727156204, 167769169674897, 160980847448438, -119516698962699, -39002143703436, 67618570585290, -1530745135209, -31088250923484, 10275891160139, 10980870723840, -8278439987373, -2311086933994, 4346657484375, -341796142914, -1658362664689, 620821924260, 604691766135, -287454852012, -344429237106, 139482986787, 240314719792, -274664313912, -148450717599, 338619057232, -31713706170, -233286953823, 228407538408, 84078923832, -245604222378, 79217427081, 122176405245, -184291075029, 3840232006, 143491648314, -98710981443, -31499112444, 126357968187, -49110928617, -63161594672, 85365550218, -18872510676, -71110153890, 57105391701, 12279472476, -57446994522, 36659073447, 29333638359, -45331227531, 12939610929, 29901663480, -35068228519, -3906520158, 27956116908, -20386928501, -9950901678, 25277154597, -7752772233, -12912102168, 18142428045, -1209537087, -14499234327, 10413695283, 3040654586, -12371040876, 5520967614, 6203155535, -8608616271, 1885779885, 6711929036, -5766575043, -1206518892, 5504685224, -3377703327, -2668451865, 4285900774, -1073110803, -2772542424, 3057678982, 396889248, -2539419792, 1647698253, 969589692, -2112013473, 553116065, 1188167031, -1409461896, -37469958, 1192425798, -741179460, -371248130, 938218896, -305035494, -541451034, 600827817, -17417040, -517641973, 338397150, 170961018, -386188676, 143924994, 234869703, -255429723, -2353971, 208880199, -144802515, -79290387, 157792176, -51134379, -95202774, 104510301, 9716190, -83684931, 52710096, 34602667, -63006084, 13222899, 38596400, -37942113, -7607238, 33350094, -15652530, -15212766, 22895800, -1665786, -15740364, 11651842, 4833819, -12214227, 3439675, 6745686, -7055769, -905088, 5962488, -2729022, -2618591, 3808278, -163869, -2670022, 1704915, 970452, -1859045, 304806, 1162710, -874814, -330441, 861672, -177440, -470805, 414039, 137260, -344577, 100260, 201942, -161388, -45606, 146936, -28230, -70974, 73077, 33990, -48423, 12482, 39567, -13350, -10240, 22929, 8565, -8068, 5187, 10401, 850, 288, 5376, 3958, 1002, 1686, 2483, 1623, 960, 909, 681, 273, 46}
{5086900, 35805, 175302, 249217, -167526, -611658, 438152, 1796055, -615447, -3619163, 1799085, 6977466, -4802271, -11315424, 12609810, 15836720, -28049430, -15981813, 53993165, 3159780, -88290873, 37345469, 120814392, -119279673, -124476047, 247056876, 55887714, -397059113, 135739710, 502625358, -477143126, -447924369, 929081205, 96815624, -1343377140, 640879083, 1460457435, -1709356620, -969475281, 2829732044, -346798614, -3497637384, 2432845107, 3079864842, -4919540100, -1076621319, 7419273711, -2184893667, -9855367948, 4382558544, 12154643886, 431908978, -11563629783, -21776810133, -1452069002, 65330023347, 3570893478, 1118759901601, 5655930092823, -1718042589586851, -13637526115177285, 72218301378665721, 795358325454669267, 2044370422946978536, 859984583455195410, -5787297225756845667, -15732407536368931804, -23594226069277817529, -26371223681331616422, -24413836547849900672, -19215047846369512059, -12260962217014615734, -5212983136185878457, 133156980359394294, 2619278079250595226, 2459142119769939719, 1045418341721445786, -123177017779459959, -425878430183387850, -178468073462863893, 60082651469178777, 77935577865645175, 2546868811754646, -24566129108177034, -4549704594646788, 7720416554106210, 1847513870878005, -2675557402684403, -481887931676586, 1016987449075902, 11519417770361, -400213713839895, 95955999108717, 148523025944862, -86327919512829, -43597101913389, 53616403886557, 4269925128627, -26473212937701, 6185130342775, 10056238885464, -6007566492867, -2422690937118, 3466490541018, 39727548330, -1435654263204, 243267388143, 504884234880, -161726317644, -373272607293, 125392209492, 347415617259, -210861862563, -153997484571, 341952975837, -43205653647, -282938517150, 189111749973, 72112176372, -250304436105, 88384330242, 149100461370, -160691411772, 16500647695, 149402154786, -104320482123, -46460003239, 112573521315, -59377256649, -68749129069, 88301668845, -10834728801, -63025464062, 64699397862, 16710219612, -58591053748, 32705940933, 24546598587, -50614605659, 9776476047, 29994833058, -33386861698, -1079837817, 31415571054, -18263581247, -9530031729, 24738063276, -9384983457, -15035381916, 16766589171, -1798864438, -14461755063, 11310720366, 4256064080, -11499349245, 6084133221, 6341606328, -9059468325, 1242321459, 6171009750, -6217048026, -1374814263, 5697081114, -3067998777, -2342091255, 4605485484, -929320500, -2827427772, 2927716267, 208326987, -2744953626, 1541480441, 961386456, -2070107142, 655303199, 1308913983, -1337688732, -7957612, 1188501183, -791466840, -435740679, 893175570, -335345829, -550439278, 622031886, 13343571, -491376608, 361788651, 181797513, -392611641, 131512215, 220867875, -270691321, -10982577, 208945170, -141211644, -72628251, 166518060, -45437054, -93271128, 104525367, 7081322, -88021539, 49472196, 32650070, -64034064, 13943397, 40422470, -36342717, -6231390, 34359812, -15606723, -15776685, 22259200, -2427810, -16410498, 11430093, 4896912, -12035343, 3789911, 7109763, -6862146, -818318, 5970639, -2843985, -2770453, 3702768, -244482, -2714599, 1727073, 1021068, -1812280, 355293, 1202856, -863471, -334227, 852912, -194996, -488769, 405150, 133745, -344826, 105786, 209754, -155337, -40596, 150891, -26895, -71313, 72529, 33066, -49539, 11995, 39669, -13095, -9729, 23685, 9261, -7526, 5661, 10761, 1065, 408, 5454, 3996, 1008, 1686, 2486, 1623, 957, 911, 681, 273, 46}
{5130558, -72884, -144594, 20802, 392691, 13935, -1217964, -471757, 2611587, 980835, -5331725, -987984, 10215594, -1366744, -18445836, 8833026, 29070755, -26498073, -37656414, 59992385, 33173262, -111930927, 2634346, 173166888, -93111408, -214313091, 254637867, 180613779, -474332241, -110421, 684025077, -386034043, -747171909, 968429472, 479893978, -1609574091, 275989995, 2016594203, -1536019083, -1793041905, 3058859593, 592940424, -4296067467, 1693400605, 4493661153, -4917082959, -3202699432, 8711437668, 1266042318, -12152981014, -1992060018, 12190926867, 11644157739, 676809882, -33895550349, -34351837078, 97481771031, 289697979609, -31972358259013, -666850185485616, 7089076768684332, 116481376773410836, 278197589536246080, -947303529591339000, -5700945103238166289, -12301253555868272064, -15623976706793302443, -13900408055255310094, -10454975835485079828, -8918156018826878802, -9835596430970840399, -11288290235810159760, -11080815562789853106, -8420604913490054995, -4323180659251523259, -712117585453463787, 1054192352766645908, 1034330829370504263, 296962156473237453, -179787127558976388, -176503275937593828, -8136346379836557, 53876912071242365, 15018242140999086, -15003987055405440, -6609282608540517, 4673310142642404, 2274635559230619, -1737778232116331, -638814736835547, 737445208172253, 99839619323645, -323219281764036, 44995905935154, 132437286382505, -60219333258117, -44668116170049, 41612283266109, 8181239977953, -21807961573335, 3294064414643, 8921682614595, -4314872247918, -2528219469021, 2570432948742, 248847967542, -1173476889657, 49588457724, 528948198888, 46049657933, -348542417379, 83727335487, 363994539555, -242452659504, -234125477289, 306358418238, -44797061055, -284145380070, 211372867013, 113701285887, -224222112480, 98142663540, 151000157199, -174494824872, -6429378421, 132471835245, -114560790429, -49300226613, 120714912912, -46761528570, -58030303109, 96794964015, -7976294052, -67312292437, 57993171411, 9861271221, -64883695111, 30328881945, 26375415993, -47257065106, 14148292044, 34298269413, -31577359430, -1521255807, 29861056452, -20988840474, -12278988711, 23411941341, -9603390135, -14392272612, 18387768990, -149479430, -13510544847, 11753172795, 4044768252, -12398049195, 5152017636, 5676231002, -9501620022, 1264181091, 6620586424, -5721400722, -926392050, 6048926566, -3017475510, -2532784593, 4359367911, -1216570770, -3072746508, 2858987694, 264370179, -2633439564, 1713843571, 1116314034, -2006841222, 659155440, 1265518290, -1433028012, -97688358, 1139177055, -814940952, -424150270, 940547790, -287799645, -516190922, 646346124, 14663280, -511510050, 339085713, 160282938, -411150556, 126346773, 227142933, -261401731, 1164792, 220843401, -136146295, -72956676, 163693473, -51522653, -99953103, 100814115, 5528939, -87886962, 52040721, 35896145, -61786026, 15558327, 41076739, -37163781, -7558602, 33191355, -16747836, -16460253, 22336896, -2046030, -15924882, 12059457, 5355144, -11908470, 3768495, 6962043, -7151064, -1067627, 5836113, -2924250, -2768836, 3796887, -144891, -2639861, 1792788, 1048530, -1832123, 323553, 1168797, -903350, -361311, 845229, -195220, -482994, 418260, 145148, -339048, 109161, 209875, -159594, -45765, 146614, -31041, -74421, 71305, 32730, -49617, 12435, 40206, -12942, -9814, 23523, 8895, -8036, 5202, 10374, 714, 138, 5283, 3879, 930, 1641, 2466, 1614, 954, 909, 684, 273, 46}
{5211984, 37155, -31927, -273258, -223866, 609359, 785541, -1346778, -1999358, 2699709, 3551619, -6097450, -5389704, 12916092, 5760622, -25027938, -674307, 43036385, -17113257, -63676776, 56791860, 74709969, -126151500, -52510171, 221352519, -36927504, -313921097, 225137508, 338949594, -515890741, -199090512, 849633321, -202981323, -1075214049, 901110222, 959854312, -1785169746, -263092251, 2547468118, -1126141446, -2713131093, 3033359968, 1786452246, -4904552109, 580399958, 6004466298, -4406432937, -6107166473, 8905174572, 6403900812, -11320719141, -9910986069, 4262223078, 18794647052, 25612404717, -30205384506, -81464517777, 17907167562, -12527246298768, 220103990703300, 8622589118358765, 21819955377764418, -331016548712010244, -1886132392196076219, -3384245895508626963, -194565533777942845, 9624184603152319185, 21298427446166847171, 28650051165537398752, 29435675331471004503, 24779580889603070769, 16842696621759652885, 7996194518423277906, 676731817272072411, -3311772699627535799, -3736150982081475066, -2031654046152298065, -204323190052529254, 563043957279071247, 383940779442620709, -268254878010335, -122720390873806317, -38829165054904506, 29688779791750782, 18058104388883754, -7497283646725653, -6563133571340046, 2436449660031939, 2195523112115586, -1047045507692650, -657891151869795, 519526202398599, 142811098781639, -257864770347456, 9638649767400, 115702463260444, -39135865996797, -42795774972276, 31606649344770, 10328464439043, -17766355096383, 1018307927447, 7571452352559, -3014372458749, -2407844402566, 1960144699842, 525715929693, -831693886626, -85398534399, 468995653527, 112436338294, -432690749916, -32590502139, 355966914211, -231632285766, -233474269308, 351524782910, 12840089490, -262618887666, 215380156524, 109521002469, -250613053806, 66015921624, 133147496970, -182547239253, -4337632112, 148054418910, -96555229764, -36511430333, 128822492739, -47190615069, -66829363879, 86753527500, -16854095214, -73899993867, 57545963439, 14315978217, -59359576918, 36386579373, 31135828551, -46447578249, 12276549000, 31318875639, -35574344682, -4699958040, 28963441614, -20480992532, -10711345821, 25918483005, -7601577361, -13551622932, 18490451478, -940788468, -14982938637, 10549034379, 3337771250, -12699856992, 5518658604, 6473761607, -8804408454, 1807634301, 6928593631, -5860434486, -1314836445, 5659600970, -3401776125, -2776909287, 4383706595, -1055610759, -2864371398, 3109446226, 434044722, -2607834126, 1666576542, 1011303585, -2156907240, 551437719, 1225449285, -1434501270, -49694949, 1221115020, -751573629, -386892394, 957482976, -306022776, -556115704, 611824716, -13393089, -529162865, 343171482, 176793462, -393980152, 144666864, 240512313, -259867471, -3770550, 213330573, -146707552, -81490332, 160767450, -51413591, -97336602, 106153902, 10281130, -85336425, 53366466, 35449305, -64069566, 13267155, 39386761, -38490672, -7857558, 33933268, -15835563, -15540120, 23244483, -1638438, -16021965, 11809176, 4948638, -12403839, 3471469, 6868473, -7154769, -935752, 6055386, -2761911, -2667231, 3861882, -159672, -2711580, 1726623, 988668, -1884946, 306711, 1180566, -886004, -336735, 873435, -179067, -477909, 419229, 139656, -349212, 101286, 204838, -163350, -46374, 148844, -28491, -71967, 73925, 34458, -49041, 12590, 40068, -13500, -10385, 23202, 8673, -8166, 5244, 10524, 860, 288, 5433, 4003, 1011, 1704, 2510, 1641, 969, 919, 687, 276, 46}
{5256650, 36612, 179295, 254851, -171828, -626223, 449834, 1840014, -634821, -3711233, 1855395, 7158741, -4954497, -11612925, 13006335, 16241549, -28938249, -16328838, 55712957, 2965617, -91096560, 39104906, 124527807, -124166226, -127793393, 256747923, 55614891, -412076945, 145021995, 520171332, -501915905, -459316386, 973254330, 86303786, -1401935247, 693230772, 1512336315, -1818033354, -974254857, 2987471022, -442213005, -3660127017, 2669247174, 3170103444, -5241331311, -941230072, 7590794181, -2965717317, -9621442625, 6797094882, 12002980539, -5360058890, -14836072926, -12134774286, 11603181393, 54799935183, -10175589285, -233460936744, 1304645352351, 275660840140704, 1375435524160401, -43457000142935160, -321671796436935489, -297497830259239848, 2796831329646880128, 10729421702745587850, 19289491920378634056, 22666301575215950061, 20810715767062185066, 17986398524349512851, 16996628043715099449, 17173618130584353654, 16222717243033093147, 12710437509318837069, 7264251655977778488, 2017916459707936904, -1068871564592918100, -1603872933466214508, -731169779210141469, 105556775964086007, 289685846594937780, 85835718444825681, -63407895636620394, -44343521277612387, 11543657152867932, 16153667857376079, -2463487971975888, -5549160124430742, 954266057016417, 1885485107862426, -573446591377560, -608716141821633, 357424981890468, 160861419124005, -201981355439625, -13802099076171, 99067718409214, -23009213971995, -39653248000473, 23006953163142, 11022615046614, -14228830453998, -436309155708, 6465417314127, -1829970024297, -2117140543820, 1427832753120, 606365849004, -674248946093, -315078751725, 337827748197, 178053164346, -425126955441, -32364526530, 441736635918, -163618837032, -228591202335, 349359611290, -748814547, -307976310315, 175354759647, 95280411942, -254219875221, 75809816147, 159042354876, -159071169777, 8850250417, 153838376667, -102406165182, -51325499623, 115137848865, -57539758155, -72431072482, 89742810225, -8816292258, -65837160822, 65145925251, 18755629632, -60508290934, 32429894256, 26350868232, -51730153321, 9112207038, 31411691079, -33892583416, -1873233240, 32422716060, -18357669818, -10290424311, 25379396814, -9233798410, -15674905578, 17114609136, -1530114831, -14945458779, 11446059228, 4553185436, -11828165355, 6081819966, 6612212400, -9255261288, 1164175875, 6387678402, -6310907469, -1483134162, 5851996860, -3092073204, -2450548677, 4703294445, -911820456, -2919257658, 2979483511, 245480559, -2813367960, 1560360847, 1003100349, -2115000882, 653624853, 1346194491, -1362728106, -20181362, 1217190405, -801860448, -451384943, 912438255, -336333111, -565103427, 633028785, 17368269, -502897500, 366562035, 187629957, -400403043, 132254085, 226511223, -275129069, -12399702, 213395544, -143116888, -74828196, 169493907, -45716266, -95405190, 106168968, 7645964, -89673033, 50128965, 33496708, -65097561, 13987653, 41212535, -36891276, -6481500, 34942986, -15789660, -16104039, 22607658, -2400462, -16692021, 11587427, 5011872, -12224955, 3821569, 7232550, -6961167, -848982, 6063651, -2876874, -2819146, 3756372, -240333, -2756157, 1748859, 1039284, -1838180, 357198, 1220664, -874661, -340488, 864675, -196606, -495873, 410307, 136141, -349449, 106812, 212677, -157299, -41379, 152799, -27162, -72306, 73396, 33534, -50157, 12103, 40161, -13245, -9865, 23958, 9378, -7624, 5715, 10884, 1075, 408, 5517, 4041, 1020, 1704, 2514, 1641, 969, 921, 690, 276, 47}
{5300856, -74513, -147840, 21435, 401952, 13713, -1247784, -481288, 2678535, 1000161, -5473538, -999492, 10495026, -1438546, -18958983, 9157617, 29880080, -27416997, -38663571, 62041478, 33867063, -115723773, 3474379, 178922418, -97633302, -220974774, 265611249, 184666878, -493783068, 5268837, 710439198, -410301139, -771790473, 1019847288, 483949297, -1687484277, 319583151, 2101281575, -1652795148, -1838487447, 3253600001, 530392125, -4534930248, 1912841356, 4668026541, -5241755037, -2996092959, 9051047169, -16242096, -12836633869, 1411601160, 15154074876, 5738744624, -9904335219, -30263494362, -15398277791, 78835060995, 31150076220, 2212675586129, 55427826670974, -2346662067465195, -30501087976770811, 19899385966316883, 1067512354890864729, 3884145400089019887, 5073548024671933575, -1109047323747650490, -14096674851736117641, -26498437341698652426, -32088526835957012430, -29786716267179106741, -21801403153532333448, -11365101390068514879, -1838447015278620123, 4079073523204315230, 5455560524126708118, 3567923894944507659, 905961631662429867, -611013249542564610, -679433564864001861, -153434294272719978, 151363572412641576, 102904574307546114, -18997724118179277, -37282609384128942, 324961489626582, 12383542049963553, 468356868001719, -4253008334667785, 68879830040016, 1514877631489674, -263432581349589, -531324395886624, 239343742435239, 163810312315455, -155742894139416, -29554715171430, 82468305862802, -11244694387857, -35563018857195, 16268631835478, 11152096967676, -10970639054634, -1287788739801, 5365228168002, -1070720154291, -1977779158894, 850408381095, 593420346753, -478139876493, -380457024966, 350107424592, 336635349961, -371122485984, -59848648671, 439822913732, -193776671928, -300573614082, 308464482200, -5125563726, -305747941776, 197149117549, 134813179056, -227186556825, 86370674916, 160193663025, -172981138002, -13561705699, 136871131938, -112862481945, -54061427985, 123370794117, -44997552591, -61740975530, 98273992857, -5957628102, -70145508411, 58441323156, 11914228806, -66804114458, 30049557375, 28181304054, -48371550961, 13483256757, 35714835459, -32082733309, -2314533624, 30868107417, -21082950282, -13039344099, 24053287269, -9452217785, -15031798794, 18735797517, 119271306, -13994249556, 11888511552, 4341884870, -12726865305, 5149708626, 5946837074, -9697412205, 1186035507, 6837251019, -5815260165, -1034709603, 6203842312, -3041548308, -2641242015, 4457173732, -1199070726, -3164575482, 2910754938, 301525653, -2701853898, 1732721860, 1158027927, -2051734989, 657477094, 1302800544, -1458067386, -109913349, 1167866277, -825335121, -439794534, 959811870, -288786927, -530855592, 657343023, 18687231, -523030942, 343860045, 166115382, -418942032, 127088643, 232785543, -265839479, -251787, 225293775, -138051332, -75156621, 166668747, -51801865, -102086931, 102457716, 6093879, -89538456, 52697091, 36742783, -62849508, 15602583, 41867100, -37712340, -7808922, 33774529, -16930869, -16787607, 22685579, -2018682, -16206483, 12216791, 5469963, -12098082, 3800289, 7084830, -7250064, -1098291, 5929011, -2957139, -2817476, 3850491, -140694, -2681419, 1814496, 1066746, -1858024, 325458, 1186653, -914540, -367605, 856992, -196847, -490098, 423450, 147544, -343683, 110187, 212771, -161556, -46533, 148522, -31302, -75414, 72153, 33198, -50235, 12543, 40707, -13092, -9959, 23796, 9003, -8134, 5259, 10497, 724, 138, 5340, 3924, 939, 1659, 2493, 1632, 963, 919, 690, 276, 46}
{5384490, 37977, -32692, -279570, -228825, 624263, 803697, -1381530, -2047022, 2773164, 3637176, -6268774, -5516613, 13288419, 5875534, -25762524, -589332, 44309471, -17839401, -65537916, 58930881, 76739562, -130749822, -53346766, 229248981, -40045833, -324662840, 236274807, 349076583, -539069575, -200499591, 885545316, -223074264, -1116156432, 956482788, 984870559, -1881613566, -237584490, 2669434579, -1241057352, -2811321735, 3260504895, 1782106713, -5217390309, 747110085, 6223629492, -4785651624, -5766475267, 9789769593, 4813202679, -13898340912, -6875371500, 11750967444, 17530530719, 9875140914, -36820499916, -58050015794, 112401907029, 863068874262, -42419935628878, -1484363251201941, 3647427600285399, 176004219674648722, 713638355264334435, -133512528185332032, -6529223134861281294, -18448467098097105264, -28815272713562846619, -32176145716802327148, -30357473157184750254, -27805865564641526394, -26097195544744407898, -23723610667482480561, -18872252907024259293, -11656359312072074521, -4259621807587195689, 733046475173010276, 2282489736605589234, 1438543926815467428, 142553698811163051, -395393964223793954, -226429997847968553, 40772120097934782, 84606584469882134, 6906030142578387, -26287847853422322, -5324907290664508, 8490229280649336, 1901144022376779, -3029563506693766, -398092817209599, 1166543806188921, -71162741228497, -450673728868356, 151958467226658, 156927013465520, -117731104120011, -38849219332239, 67436363060316, -2394591793482, -30736476388836, 11082316616122, 10602973743345, -8443150857111, -1989842175779, 4224861507180, -519238730886, -1701180050986, 536401557360, 712087026588, -203979632209, -412572042969, 284290582506, 356775118882, -436097268957, -164810903940, 415203265616, -183026117382, -292559628753, 349740947154, 50227659399, -280806166179, 201330104296, 128957471229, -252766123410, 55075054731, 141712636218, -181240544034, -11068317586, 152423637747, -95082509754, -41220489616, 131556989073, -45486665670, -70571720052, 88264515909, -14829353778, -76749295389, 57995397012, 16376804925, -61281100517, 36104721552, 32942998575, -47560911569, 11611052676, 32735138895, -36079471666, -5493120603, 29970406236, -20575135850, -11471673681, 26559839325, -7450406135, -14191152396, 18838474263, -672037023, -15466642314, 10684373079, 3634892578, -13028673102, 5516345349, 6744367679, -9000201417, 1729488717, 7145262283, -5954293929, -1423156344, 5814516716, -3425850552, -2885366709, 4481515556, -1038110715, -2956201284, 3161213470, 471198294, -2676248460, 1685456948, 1053017478, -2201800980, 549759373, 1262729793, -1459540644, -61918699, 1249804242, -761967237, -402536658, 976745661, -307010058, -570779853, 622821615, -9368391, -540683757, 347944866, 182625906, -401771554, 145408734, 246155661, -264305219, -5187675, 217780947, -148612796, -83690277, 163743297, -51692803, -99470664, 107797503, 10845772, -86987919, 54023235, 36295943, -65133063, 13311411, 40176826, -39039231, -8107668, 34516442, -16018500, -15867474, 23592941, -1611090, -16303488, 11966510, 5063598, -12593451, 3503127, 6991260, -7253790, -966416, 6148398, -2794800, -2715924, 3915486, -155523, -2753138, 1748409, 1006884, -1910846, 308616, 1198374, -897194, -342996, 885198, -180677, -485013, 424386, 142052, -353835, 102312, 207761, -165312, -47157, 150752, -28758, -72960, 74792, 34926, -49659, 12698, 40560, -13650, -10521, 23475, 8790, -8264, 5298, 10647, 870, 288, 5496, 4048, 1023, 1722, 2538, 1659, 981, 929, 696, 279, 47}
{5429712, 37428, 183333, 260548, -176184, -640959, 461669, 1884504, -654483, -3804455, 1912551, 7342329, -5109045, -11914242, 13408917, 16651337, -29840766, -16678923, 57459389, 2763858, -93945366, 40901108, 128295393, -129147153, -131147423, 266619951, 55292856, -427362986, 154554543, 537992346, -527271713, -470764464, 1018392300, 75229880, -1461623943, 747238299, 1564816971, -1929687225, -977846043, 3148976973, -541727064, -3823491705, 2916598292, 3253780887, -5599663926, -829259021, 7816729914, -3567432669, -9282849448, 8712792564, 10984776063, -10452659392, -15032879319, -1230992724, 20220938279, 40790781816, -22284195555, -116169085998, -2842176702, -27066258069573, 65222636844727, 13743282768542379, 76280513235776703, -280488110232290381, -2776224493955555850, -7141637080897019874, -7088950427518830014, 2805566831206242471, 18278246177490353631, 29915680839862237021, 32323655048890493238, 26065183745836009197, 14846454105727018931, 3179871781334425062, -5007975967634159061, -7747723647034342653, -5859596818291620663, -2199592867466143200, 433279677024977523, 1046255725897594056, 450711158323668477, -122469087267111636, -192757345590134571, -23264241995242251, 55822497992799784, 18167692055862873, -15943143606915840, -7280336879801558, 5244410782423605, 2382685328304528, -2032935426946066, -603996845805174, 871295051012064, 42150606244651, -375451383275316, 88422742093569, 145615740744691, -85711595322141, -42852340739361, 54051266021819, 3524829854403, -26225403574788, 6830987459234, 9555886950345, -6343133260806, -2237410931642, 3426225513078, 58504036209, -1339107513386, 252292294377, 668356275663, -121329888186, -564160978191, 151641143553, 382398053116, -413422929774, -152283489519, 488672777460, -114564047784, -280280244867, 344930463211, 34468986108, -323292474816, 161527681175, 113003783820, -255953598285, 65554993368, 167033379525, -158044604661, 2446986502, 158222763207, -101120676543, -55993379500, 117959155641, -55870749828, -76199489436, 91282443489, -6781492836, -68699011138, 65594870091, 20822863056, -62430429436, 32145442803, 28158582972, -52842619975, 8446305336, 32827588059, -34397595202, -2666305185, 33429629667, -18451851743, -11050744212, 26020761792, -9082635292, -16314438006, 17462638440, -1261362949, -15429163350, 11581397910, 4850302037, -12156981465, 6079510956, 6882818472, -9451053471, 1086030291, 6604342997, -6404766912, -1591451715, 6006912606, -3116146002, -2559006099, 4801100266, -894320412, -3011086632, 3031250755, 282636033, -2881782294, 1579239136, 1044814242, -2159894649, 651946507, 1383476745, -1387767480, -32406353, 1245879627, -812254617, -467029207, 931702335, -337320393, -579768097, 644025684, 21392220, -514418392, 371336367, 193462401, -408194519, 132995955, 232153833, -279566817, -13816281, 217845918, -145021925, -77028141, 172469181, -45995478, -97539018, 107812569, 8210904, -91324527, 50785335, 34343346, -66161043, 14031909, 42002896, -37439835, -6731820, 35526160, -15972693, -16431393, 22956341, -2373114, -16973622, 11744761, 5126691, -12414567, 3853363, 7355337, -7060167, -879646, 6156549, -2909763, -2867786, 3809976, -236136, -2797715, 1770567, 1057500, -1864081, 359103, 1238520, -885851, -346782, 876438, -198233, -502977, 415497, 138537, -354084, 107838, 215573, -159261, -42147, 154707, -27423, -73299, 74244, 34002, -50775, 12211, 40662, -13395, -10010, 24231, 9486, -7722, 5772, 11007, 1085, 408, 5574, 4086, 1029, 1722, 2541, 1659, 978, 931, 696, 279, 47}
{5475306, -76160, -151122, 22077, 411321, 13482, -1277964, -490909, 2746329, 1019658, -5617205, -1010955, 10778211, -1511788, -19479114, 9487788, 30700358, -28351212, -39683481, 64124393, 34565697, -119578701, 4340692, 184769550, -102253494, -227731524, 276806607, 188738697, -513609762, 10858821, 737322588, -435214759, -796723587, 1072498455, 487656460, -1767079389, 364888107, 2187368024, -1773186558, -1883529981, 3453282623, 463290819, -4775883711, 2152693174, 4855088145, -5604724293, -2877241729, 9344414841, -1059336642, -13024333238, 4563172983, 16370299062, -1040371764, -16855217346, -21484158159, 3082835835, 70044212865, 11170814373, -363808731581, -2039330700135, 443573751681990, 4985088192265489, -45545053194618792, -545424359345717220, -1275462716802449395, 1676202801487497426, 13081380064626428880, 29462327024453888359, 41288742375566927412, 44470438142359520928, 42364722207310228442, 38881923810519119031, 34455147602567861814, 27612430176080865124, 18052140397305938460, 7862768320665595872, 223604349033739078, -2989864036897645491, -2494231074797402415, -686722449336625606, 426247519998144741, 437230358134808670, 46684331308858520, -123347125676996589, -48535586617980942, 29726946999943513, 20255040995341887, -8030631004095015, -7158776164352178, 2850999424339623, 2333427804100389, -1289112284471567, -657162142089519, 638762132204595, 107872861003842, -307196086794576, 42817098388725, 131313207418333, -60062786554950, -43886996162403, 41950640415067, 7088578625418, -21890539215576, 3851831169873, 8619289663062, -4439942399355, -2229841286752, 2645048075595, 315350232375, -1191099367330, -115317662628, 567462894165, 8209090321, -562614211680, 171280758702, 509835684418, -346568198553, -167704116390, 476467671610, -145456838817, -346323213828, 301419016621, 27453824988, -318924110226, 183583144348, 150961585362, -228649798377, 76835781874, 167803189281, -172192174113, -19653852774, 141326710434, -111725165808, -58704660671, 126270973236, -43354382313, -65539148706, 99832175436, -3914550240, -73019188457, 58887405114, 13986072519, -68726528921, 29762747694, 29989167414, -49483238208, 12817160934, 37130435082, -32587658755, -3107505909, 31874986503, -21177160372, -13799652285, 24694661430, -9301050656, -15671333082, 19083820170, 388023465, -14477953080, 12023850234, 4639006189, -13055681415, 5147395371, 6217443146, -9893205168, 1107889923, 7053919671, -5909119608, -1143029502, 6358758058, -3065622735, -2749699437, 4554982693, -1181570682, -3256405368, 2962522182, 338679225, -2770268232, 1751602266, 1199741820, -2096628729, 655798748, 1340081052, -1483106760, -122137099, 1196555499, -835728729, -455438798, 979074555, -289774209, -545519741, 668339922, 22711929, -534551834, 348633429, 171947826, -426733434, 127830513, 238428891, -270277227, -1668912, 229744149, -139956576, -77356566, 169644594, -52081077, -104220993, 104101317, 6658521, -91189950, 53353860, 37589421, -63913005, 15646839, 42657165, -38260899, -8059032, 34357703, -17113806, -17114961, 23034037, -1991334, -16488006, 12374125, 5584923, -12287694, 3831947, 7207617, -7349085, -1128955, 6022023, -2990028, -2866169, 3904095, -136545, -2722977, 1836282, 1084962, -1883924, 327363, 1204461, -925730, -373866, 868755, -198457, -497202, 428607, 149940, -348306, 111213, 215694, -163518, -47316, 150430, -31569, -76407, 73020, 33666, -50853, 12651, 41199, -13242, -10095, 24069, 9120, -8232, 5313, 10620, 734, 138, 5403, 3969, 951, 1677, 2521, 1650, 975, 929, 699, 279, 47}
{5560335, 38808, -33466, -285954, -233838, 639347, 822060, -1416723, -2095244, 2847600, 3723741, -6442456, -5644953, 13666002, 5991373, -26507649, -501612, 45600908, -18579432, -67425282, 61108188, 78794472, -135428595, -54180589, 237280425, -43250076, -335577347, 247661595, 359329176, -562734175, -201794910, 922159896, -243817500, -1157770098, 1013334099, 1009915894, -1980370962, -210498669, 2793834100, -1360132965, -2910390906, 3493459426, 1770609465, -5540889081, 937596914, 6491328165, -5154163008, -5546882763, 10418781069, 3294553098, -15540051596, -3176677674, 17134625514, 12547790015, -4973395350, -37981834443, -35425805749, 90008883549, 65609652648, 3667260722547, 163348188799653, -2551870223698419, -55882907384677673, -116248864592202090, 1168906903368075774, 6171936470158050878, 12011106367427665566, 9603641691145683567, -4095468843882090207, -20628037573931828835, -29694464211835007643, -27690183240315873720, -17358465114509769699, -4184738091080760381, 6357361718322197727, 10830143136508524402, 9179692534017605091, 4382905809042598060, 187783520462652708, -1416794137673076207, -939981870917480923, -30568096210477923, 288482421846442581, 114406191664165403, -58786016328435867, -50018004302203602, 10972250853089228, 17714119155661743, -2758514739141633, -6076809166937607, 1251946473944709, 2043685946356176, -763640598334793, -629770667849847, 461118510031542, 142559308370831, -248475069025821, 9237379276368, 114765201184418, -39970686253506, -42332411803245, 32015264197303, 9416100211203, -17694808591266, 1740767996205, 7465026246342, -3138175949919, -2323796246738, 1839639268506, 481590282516, -926730821361, -241197592341, 631511375619, 224171453274, -540911801682, 114051990474, 501551850639, -404052257055, -263309683767, 442151243151, -136511321856, -333200944302, 340784604134, 80477387673, -291944430558, 188419119196, 143886792252, -254002986240, 46266031115, 149059105725, -180706465644, -16927671737, 156946187649, -94088958984, -45870425951, 134518133382, -43864358739, -74400415181, 89835293034, -12777109026, -79631518070, 58438730481, 18452924055, -63202804035, 35816274939, 34750991271, -48671826537, 10944932004, 34150516554, -36584349309, -6286001790, 30977287116, -20669368880, -12231982431, 27201220509, -7299243175, -14830687974, 19186503147, -403284749, -15950346744, 10819711767, 3932009178, -13357489212, 5514036339, 7014973751, -9195993600, 1651343133, 7361926878, -6048153372, -1531473897, 5969432462, -3449923350, -2993824131, 4579321377, -1020610671, -3048030258, 3212980714, 508353768, -2744662794, 1704335237, 1094731371, -2246694747, 548081027, 1300012047, -1484580018, -74143690, 1278493464, -772361406, -418180922, 996009741, -307997340, -585444523, 633818514, -5344440, -552204649, 352719198, 188458350, -409563030, 146150604, 251798271, -268742967, -6604254, 222231321, -150517833, -85890222, 166718571, -51972015, -101604492, 109441104, 11410712, -88639413, 54679605, 37142581, -66196545, 13355667, 40967187, -39587790, -8357988, 35099616, -16201533, -16194828, 23941624, -1583742, -16585089, 12123844, 5178417, -12783063, 3534921, 7114047, -7352790, -997080, 6241296, -2827689, -2764564, 3969090, -151326, -2794696, 1770117, 1025100, -1936747, 310521, 1216230, -908384, -349290, 896961, -182304, -492117, 429576, 144448, -358470, 103338, 210657, -167274, -47925, 152660, -29019, -73953, 75640, 35394, -50277, 12806, 41061, -13800, -10666, 23748, 8898, -8362, 5355, 10770, 880, 288, 5553, 4093, 1032, 1740, 2565, 1677, 990, 939, 702, 282, 47}
{5606959, 38253, 187416, 266308, -180594, -655866, 473657, 1929525, -674433, -3898829, 1970553, 7528230, -5265915, -12219375, 13817556, 17066084, -30756981, -17032068, 59232461, 2554503, -96837291, 42734075, 132117150, -134222454, -134538137, 276672960, 54921609, -442917236, 164337354, 556088400, -553210550, -482268603, 1064495115, 63593906, -1522443228, 802901664, 1617899403, -2044318233, -980254944, 3314197076, -645530532, -3988644261, 3172355928, 3328550823, -5987623986, -716397317, 8113537869, -4048542375, -8969611025, 10151794032, 9500072046, -14505285147, -12941819847, 8989190181, 22957021463, 23057982021, -35029691874, -87330916498, 122577707961, 2034269100090, -40911884738220, -2771603793742542, -7302016398166875, 227195908665798584, 1372074255903578883, 1770475935730643334, -5314667480307428490, -23379878380293597669, -44195944306187681109, -56870340344326183964, -59306766573138517710, -55740220628199794535, -49216532714562230412, -39750331546341210474, -27137500925235319464, -13371109821888111025, -2173610487241536255, 3575510820302671680, 3958787483038959730, 1687303471551049404, -262423264176877938, -699853144242608259, -239143772977393182, 131787561940219665, 117113229656817048, -13899411759833370, -40508281186065642, -356170949699301, 13546216971559161, 340613771789565, -4712373330785820, 275088892027863, 1678764141226530, -411695620476913, -569886988242234, 324899772423528, 156943346080747, -198001308873123, -13884831279537, 98469975769807, -23891026842549, -38843550094260, 23846520849783, 10330299805470, -14295062872809, 6366144553, 6201722166954, -2067491230140, -2129486451910, 1377420792234, 763907482362, -600787424839, -372232251996, 546205599528, 248418742411, -654027321387, -11063400780, 502046884206, -376133383263, -241534857522, 508393863126, -69290045292, -315715802529, 335015901979, 62686386219, -332697753768, 149327622093, 126791038188, -257194903221, 57326033611, 174144007386, -157800564942, -3250311556, 162818089614, -100245431655, -60656429421, 120979197915, -54255131175, -80051850250, 92864351106, -4718373129, -71586584339, 66035577261, 22902447075, -64351156138, 31855632519, 29966410506, -53952976236, 7780196643, 34242751212, -34902475251, -3459125538, 34436497737, -18546106187, -11811051468, 26662147197, -8931467101, -16953974475, 17810660466, -992610673, -15912866799, 11716736601, 5147423356, -12485797575, 6077197701, 7153424544, -9646846434, 1007884707, 6821011649, -6498626355, -1699771614, 6161828352, -3140220429, -2667463521, 4898909227, -876820368, -3102916518, 3083017999, 319789605, -2950196628, 1598119542, 1086528135, -2204788389, 650268161, 1420757253, -1412806854, -44630103, 1274568849, -822648225, -482673471, 950965020, -338307675, -594432246, 655022583, 25416918, -525939284, 376109751, 199294845, -415985921, 133737825, 237797181, -284004565, -15233406, 222296292, -146927169, -79228086, 175445028, -46274690, -99673080, 109456170, 8775546, -92976021, 51442104, 35189984, -67224540, 14076165, 42792961, -37988394, -6981930, 36109334, -16155630, -16758747, 23304799, -2345766, -17255145, 11902095, 5241651, -12604179, 3885021, 7478124, -7159188, -910310, 6249561, -2942652, -2916479, 3863580, -231987, -2839273, 1792353, 1075716, -1889981, 361008, 1256328, -897041, -353043, 888201, -199843, -510081, 420654, 140933, -358707, 108864, 218496, -161223, -42930, 156615, -27690, -74292, 75111, 34470, -51393, 12319, 41154, -13545, -10146, 24504, 9603, -7820, 5826, 11130, 1095, 408, 5637, 4131, 1041, 1740, 2569, 1677, 990, 941, 705, 282, 48}
{5653113, -77825, -154440, 22728, 420798, 13242, -1308504, -500620, 2814969, 1039326, -5762726, -1022373, 11065149, -1586470, -20006229, 9823539, 31531589, -29300718, -40716144, 66241130, 35269164, -123495711, 5233285, 190708284, -106971984, -234583341, 288223941, 192829236, -533812323, 16659531, 764675247, -460774903, -821971251, 1126382973, 491015467, -1848359427, 411904863, 2274853550, -1897193313, -1928144718, 3658126710, 392118756, -5019075651, 2408708248, 5043447435, -6012986826, -2815820591, 9661526544, -1867641438, -12933071488, 7244638674, 16245945615, -7622846442, -19950614637, -9491797134, 18047611889, 58139186817, -6593713812, -157485320350, 66185234721, -50475852475806, -419134786219840, 18928773169254639, 168784660099014696, -21074111661172784, -3464153178324304245, -12149925582104368494, -18907905792972225930, -13235254240119496740, 3476542284838995525, 19049796432053579231, 23824519390062245208, 16949465080523712000, 3755424586355858079, -8712467926083898590, -15091569403099334283, -13909634029688404170, -7857958130378226534, -1577555256099811734, 1645628356282879705, 1650634337513358690, 401080118679806820, -340035184599568667, -265592986517144295, 20950424313635619, 90480846638689691, 11008236122452173, -28161588361228755, -5982988373689277, 9378318174590187, 1884472541690286, -3431195146471291, -269812918672983, 1323835466526972, -184070338816220, -498898641546837, 222518509841247, 160217465240645, -153770129214813, -28568561291418, 82637660666453, -12133836743808, -34938919532454, 16911956398252, 10290081979884, -11263118884617, -952701249677, 5288642089845, -1044341868774, -1841621784355, 890343912975, 779547515262, -511363379191, -617305464186, 417671087760, 327318258071, -619950895683, 19781675145, 610455080655, -304193667702, -247628498304, 490494594157, -101817632622, -377438837145, 290599850171, 53400881277, -327175061601, 172006410562, 163699956831, -230013434766, 69140146971, 174787094007, -172191111744, -25204405589, 146022165405, -110932661880, -63381934677, 129344142726, -41738727432, -69413360265, 101420026986, -1842514239, -75911417386, 59324547585, 16067746851, -70646453505, 29471722911, 31796651670, -50593203585, 12151087281, 38545427382, -33092566905, -3900278331, 32881868550, -21271429286, -14559966069, 25336049862, -9149886122, -16310869923, 19431848457, 656775714, -14961657489, 12159188925, 4936122789, -13384497525, 5145086361, 6488049218, -10088997351, 1029744339, 7270584266, -6002979051, -1251347055, 6513673804, -3089695533, -2858156859, 4652788514, -1164070638, -3348234342, 3014289426, 375834699, -2838682566, 1770480555, 1241455713, -2141522496, 654120402, 1377363306, -1508146134, -134362090, 1225244721, -846122898, -471083062, 998338635, -290761491, -560184411, 679336821, 26735880, -546072726, 353407761, 177780270, -434524910, 128572383, 244071501, -274714975, -3085491, 234194523, -141861613, -79556511, 172619868, -52360289, -106354821, 105744918, 7223461, -92841444, 54010230, 38436059, -64976487, 15691095, 43447526, -38809458, -8309352, 34940877, -17296839, -17442315, 23382720, -1963986, -16769607, 12531459, 5699742, -12477306, 3863741, 7330404, -7448085, -1159619, 6114921, -3022917, -2914809, 3957699, -132348, -2764535, 1857990, 1103178, -1909825, 329268, 1222317, -936920, -380160, 880518, -200084, -504306, 433797, 152336, -352941, 112239, 218590, -165480, -48084, 152338, -31830, -77400, 73868, 34134, -51471, 12759, 41700, -13392, -10240, 24342, 9228, -8330, 5370, 10743, 744, 138, 5460, 4014, 960, 1695, 2548, 1668, 984, 939, 705, 282, 47}
{5740398, 39648, -34249, -292410, -238905, 654611, 840630, -1452357, -2144024, 2923017, 3811314, -6618496, -5774724, 14048841, 6108139, -27263313, -411147, 46910696, -19333350, -69338874, 63323781, 80874699, -140187819, -55011640, 245446851, -46540233, -346664618, 259297872, 369707373, -586884541, -202976469, 959477061, -265211031, -1200055047, 1071664155, 1034990317, -2081441934, -181834788, 2920666681, -1483366497, -3010274652, 3732625220, 1753864857, -5870787552, 1153170113, 6790957494, -5548015068, -5447616338, 10908625272, 1985309634, -16435333538, 602067900, 20366827308, 5429126495, -16515041913, -32016624054, -11575905769, 83653995834, 43534158783, -548231333554, -11141298900465, 614768012185362, 11504031386735678, -25871895845670573, -797730286214005815, -2893200324651683970, -1605645092459958519, 12228428605733038296, 38114641295059318845, 62690568219208739451, 75132406610812159878, 75474060424304876781, 68255869222421904453, 56023315140756091617, 39674076703065465687, 21435851444665836012, 5597328640116463311, -3803113625695638381, -5861926260988629843, -3340739417153714691, -285058556769663179, 948122791767918567, 574450444053759198, -59779051988438835, -203978470931411850, -37703712876895824, 57709383392947484, 21160905125731497, -17098194267981777, -7908926911685791, 5920537605649422, 2440858451731701, -2376677174006616, -532451501904609, 1020780348864177, -37443113712006, -426453395846169, 145446289503876, 155108850472748, -116900916770664, -37836471685254, 67384859151388, -3822334861167, -30480330147744, 11747607336230, 10058455230498, -8493583301817, -1536928652733, 4271915187789, -494976282510, -1769428827486, 350972864835, 767001127833, -302972206700, -634813799139, 470896338951, 502153061300, -571299012090, -26179641639, 585246378185, -359301609300, -335880312576, 450605059002, -95316209322, -360811301829, 329367551609, 104351819328, -299198602659, 177648780284, 155862204936, -255474426387, 39092639184, 156006639438, -180922457880, -22374160673, 161733412761, -93369918690, -50576454443, 137629193493, -42248487060, -78296148401, 91424781252, -10697537475, -82526928222, 58872607155, 20536205943, -65121665874, 35524491297, 36558172692, -49781440514, 10278983376, 35565405966, -37089275135, -7078733388, 31984172706, -20763645846, -12992295105, 27842611008, -7148072867, -15470224842, 19534524834, -134532519, -16434050187, 10955050458, 4229130497, -13686305322, 5511723084, 7285579823, -9391786563, 1573197549, 7578595530, -6142012815, -1639793796, 6124348208, -3473997777, -3102281553, 4677130338, -1003110627, -3139860144, 3264747958, 545507340, -2813077128, 1723215643, 1136445264, -2291588487, 546402681, 1337292555, -1509619392, -86367440, 1307182686, -782755014, -433825186, 1015272426, -308984622, -600108672, 644815413, -1319742, -563725541, 357492582, 194290794, -417354432, 146892474, 257441619, -273180715, -8021379, 226681695, -152423077, -88090167, 169694418, -52251227, -103738554, 111084705, 11975354, -90290907, 55336374, 37989219, -67260042, 13399923, 41757252, -40136349, -8608098, 35682790, -16384470, -16522182, 24290082, -1556394, -16866612, 12281178, 5293377, -12972675, 3566579, 7236834, -7451811, -1027744, 6334308, -2860578, -2813257, 4022694, -147177, -2836254, 1791903, 1043316, -1962647, 312426, 1234038, -919574, -355551, 908724, -183914, -499221, 434733, 146844, -363093, 104364, 213580, -169236, -48708, 154568, -29286, -74946, 76507, 35862, -50895, 12914, 41553, -13950, -10802, 24021, 9015, -8460, 5409, 10893, 890, 288, 5616, 4138, 1044, 1758, 2593, 1695, 1002, 949, 711, 285, 48}
{5787590, 39087, 191544, 272131, -185058, -670944, 485798, 1975077, -694671, -3994355, 2029401, 7716444, -5425107, -12528324, 14232252, 17485790, -31686894, -17388273, 61032173, 2337552, -99772335, 44603807, 135993078, -139392129, -137965535, 286906950, 54501150, -458739695, 174370428, 574459494, -579732416, -493828803, 1111562775, 51395864, -1584393102, 860220867, 1671583611, -2161926378, -981481560, 3483125933, -753707280, -4156077132, 3435620249, 3395372658, -6396516432, -585976630, 8479445175, -4470748479, -8761707826, 11204489778, 7879525764, -17448881460, -9451248780, 17298251688, 20354471894, 4147390230, -43069448202, -61871043040, 96631157499, 99351907173, 4903105891707, 362688387803397, -1508779487902863, -88504368131804017, -381184716844625229, 834164211195948255, 8395596985515576685, 21732480910692490950, 28481514385428816471, 19275668788204827730, 1244817596331993408, -11184079812880042974, -10688951395885796533, 49636434995266854, 13203068742762226545, 21227832298281898456, 20610699318893303976, 13169555064699295176, 4201965019370744449, -1473355538640849705, -2565247118241604116, -1103828653995819293, 253817443590431856, 468296023626341412, 91726804236903734, -122212115790088188, -57690564129534054, 29990525900320237, 22424741436389451, -8764391709097890, -7747434382611383, 3368402731992930, 2448654551968956, -1572864570349492, -626850068392509, 775347436836450, 53486189898009, -360051692100423, 85901547041529, 143825579197206, -86358709228716, -42062515037136, 54203722726733, 2326374423036, -25770326217690, 7730979322634, 9219834896673, -6494968438164, -2104657662996, 3253301042577, -21363115215, -1466195006265, 136854460515, 921611426655, -33092875320, -678347421495, 378841192809, 486849639818, -666398973198, -142546923711, 570127318856, -330529882830, -307273682214, 512657881650, -30142490397, -339820030017, 323680491158, 84858933990, -339108444351, 139396226693, 138128041752, -258875779041, 50557025914, 181062242085, -158242742643, -8644893506, 167684005671, -99586346817, -65394142458, 124122191538, -52633173372, -83963665248, 94455109164, -2630920413, -74483099681, 66466908588, 24987021786, -66268866380, 31563380421, 31773299997, -55062346879, 7114355850, 35657563128, -35407438148, -4251833238, 35443402566, -18640388922, -12571371054, 27303538449, -8780300729, -17593511277, 18158688591, -723858452, -16396571208, 11852075292, 5444539956, -12814613685, 6074888691, 7424030616, -9842638617, 929739123, 7037676244, -6592485798, -1808089167, 6316744098, -3164293227, -2775920943, 4996715048, -859320324, -3194745492, 3134785243, 356945079, -3018610962, 1616997831, 1128242028, -2249682156, 648589815, 1458039507, -1437846228, -56855094, 1303258071, -833042394, -498317735, 970229100, -339294957, -609096916, 666019482, 29440869, -537460176, 380884083, 205127289, -423777397, 134479695, 243439791, -288442313, -16649985, 226746666, -148832206, -81428031, 178420302, -46553902, -101806908, 111099771, 9340486, -94627515, 52098474, 36036622, -68288022, 14120421, 43583322, -38536953, -7232250, 36692508, -16338663, -17086101, 23653482, -2318418, -17536746, 12059429, 5356470, -12793791, 3916815, 7600911, -7258188, -940974, 6342459, -2975541, -2965119, 3917184, -227790, -2880831, 1814061, 1093932, -1915882, 362913, 1274184, -908231, -359337, 899964, -201470, -517185, 425844, 143329, -363342, 109890, 221392, -163185, -43698, 158523, -27951, -75285, 75959, 34938, -52011, 12427, 41655, -13695, -10291, 24777, 9711, -7918, 5883, 11253, 1105, 408, 5694, 4176, 1050, 1758, 2596, 1695, 999, 951, 711, 285, 48}
{5835162, -79508, -157794, 23388, 430383, 12993, -1339404, -510421, 2884455, 1059165, -5910101, -1033746, 11355840, -1662592, -20540328, 10164870, 32373773, -30265515, -41761560, 68391689, 35977464, -127474803, 6152158, 196738620, -111788772, -241530225, 299863251, 196938495, -554390751, 22670967, 792497175, -486981571, -847533465, 1181500842, 494026318, -1931324391, 460633419, 2363738153, -2024815413, -1972311330, 3868212798, 316912152, -5265253017, 2677320192, 5226936294, -6463417986, -2779575774, 10044923376, -2486385000, -12749563107, 9381088959, 15235983144, -13348571876, -19775456553, 3241097373, 26574498305, 40115348274, -26331878826, -121811375689, 121560894432, 4165991546172, -4767336516937, -4514866347254049, -30981975379210188, 232496574050234520, 2223436509821821641, 5215171468144556520, -201657610117326355, -23507286482853964791, -57443426340352877040, -84281305789859520873, -94628485286016890925, -90483036974114976192, -76648847218644698987, -56314470288340508616, -32748384105531955620, -11062787235345599726, 3346660146714371241, 8188164714658672116, 5873962192584234093, 1490282837957886591, -1039378225802394414, -1068906751583537468, -165318772933884204, 277089225155922777, 140260872187762428, -54022537332520362, -55507271875801926, 10686804883260481, 19355157613461156, -3205753931681628, -6618167903063745, 1639221273521679, 2190227347383168, -997582678066136, -634139135949201, 579658885350753, 107613208072927, -299562857445630, 41901306131820, 130155677606512, -60740637124683, -42514375046838, 42653486221817, 6026046989835, -21728608901421, 4401036435515, 8125975441188, -4716837160668, -2167532671466, 2639259051747, 518248668180, -1132262706527, -144316091055, 833590642611, -6673424540, -856923221874, 246771375072, 531169793369, -617520653703, -101641078689, 666757175793, -257299342383, -306293014827, 491821007609, -64689263331, -398576837226, 279427684368, 73830688176, -333145703817, 162770146307, 174456619704, -231977231751, 62700128035, 181721339862, -172820831916, -30558030680, 150974937993, -110308489068, -68145708215, 132515794839, -40106724846, -73337727638, 103010308407, 251333151, -78808546693, 59753297376, 18152855418, -72563296143, 29179072854, 33603164025, -51702455469, 11485344525, 39960179436, -33597564848, -4692974442, 33888773190, -21365715484, -15320284989, 25977441138, -8998714668, -16950406653, 19779870069, 925527927, -15445360932, 12294527616, 5233244108, -13713313635, 5142773106, 6758655290, -10284790314, 951598755, 7487252918, -6096838494, -1359666954, 6668589550, -3113769960, -2966614281, 4750597475, -1146570594, -3440064228, 3066056670, 412988271, -2907096900, 1789360961, 1283169606, -2186416236, 652442056, 1414643814, -1533185508, -146585840, 1253933943, -856516506, -486727326, 1017601320, -291748773, -574848560, 690333720, 30760578, -557593618, 358181145, 183612714, -442316312, 129314253, 249714849, -279152723, -4502616, 238644897, -143766857, -81756456, 175595715, -52639501, -108488883, 107388519, 7788103, -94492938, 54666999, 39282697, -66039984, 15735351, 44237591, -39358017, -8559462, 35524051, -17479776, -17769669, 23731178, -1936638, -17051130, 12688793, 5814702, -12666918, 3895399, 7453191, -7547106, -1190283, 6207933, -3055806, -2963502, 4011303, -128199, -2806093, 1879776, 1121394, -1935725, 331173, 1240125, -948110, -386421, 892281, -201694, -511410, 438954, 154732, -357564, 113265, 221513, -167442, -48867, 154246, -32097, -78393, 74735, 34602, -52089, 12867, 42192, -13542, -10376, 24615, 9345, -8428, 5424, 10866, 754, 138, 5523, 4059, 972, 1713, 2576, 1686, 996, 949, 714, 285, 48}
{5923872, 40497, -35041, -298938, -244026, 670055, 859407, -1488432, -2193362, 2999415, 3899895, -6796894, -5905926, 14436936, 6225832, -28029516, -317937, 48238835, -20101155, -71278692, 65577660, 82980243, -145027494, -55839919, 253748259, -49916304, -357924653, 271183638, 380211174, -611520673, -204044268, 997496811, -287254857, -1243011279, 1131472956, 1060093828, -2184826482, -151592847, 3049932322, -1610744484, -3110919687, 3978333653, 1733122503, -6205356354, 1391036999, 7106962794, -5986887306, -5444531802, 11360917266, 940138512, -16821212037, 4066534152, 21746148888, -2366063303, -23694856008, -20424012843, 10564555284, 76068123396, 18801875616, -204846400062, 412317244959, -82436505408675, -1494463549799353, 21334455446638560, 304753574907553962, 593162121971494624, -3381660313989745818, -17627128833060891114, -36065729172041548936, -41849364231350371107, -29776719076714660716, -12677518660367879924, -4999605779870587743, -10170610321772723466, -21754238020786426418, -30434887532233533576, -30138151831930518822, -21066131436155388302, -8709840018507568269, 482764482734723262, 3580546418843503298, 2259438829625616723, 119022653668534341, -674327312214363416, -314440256069905902, 109586690816198964, 129800059957310087, -9127573408996878, -43821123370443150, -814627150337373, 14824558027757544, 87375562137258, -5211989002150980, 549099127757397, 1837799321467842, -600057417217387, -596485671399690, 428021630757120, 139703747872218, -244078479454992, 10231110783441, 114505858899196, -40864617446073, -41227126458297, 32478082228810, 8107600587963, -17813021464617, 2257686032556, 7299503947161, -3091884235998, -2121848137190, 1908380904012, 662257379061, -1061785955236, -509832273405, 746511044268, 146434181608, -816002490021, 304638907578, 679111796880, -555738447483, -137389433613, 631442748119, -312415709673, -388768489098, 449052777981, -60742040982, -379720719546, 318422018318, 123178218885, -304886895696, 169141231024, 166233951432, -257678396601, 32964499743, 163012749387, -181700436678, -27703284144, 166765034013, -92771548686, -55369975249, 140819376291, -40608194586, -82232342031, 93012187695, -8599067754, -85424334428, 59298986622, 22621473990, -67037730043, 35231639700, 38364398550, -50890609619, 9613332861, 36980132346, -37594304804, -7871421414, 32991095376, -20857932678, -13752619515, 28484002128, -6996905781, -16109761491, 19882552941, 134219693, -16917754596, 11090389149, 4526247097, -14015121432, 5509414074, 7556185895, -9587578746, 1495051965, 7795260125, -6235872258, -1748111349, 6279263954, -3498070575, -3210738975, 4774936159, -985610583, -3231689118, 3316515202, 582662814, -2881491462, 1742093932, 1178159157, -2336482254, 544724335, 1374574809, -1534658766, -98592431, 1335871908, -793149183, -449469450, 1034536506, -309971904, -614773342, 655812312, 2704209, -575246433, 362266914, 200123238, -425145908, 147634344, 263084229, -277618463, -9437958, 231132069, -154328114, -90290112, 172669692, -52530439, -105872382, 112728306, 12540294, -91942401, 55992744, 38835857, -68323524, 13444179, 42547613, -40684908, -8858418, 36265964, -16567503, -16849536, 24638765, -1529046, -17148213, 12438512, 5408196, -13162287, 3598373, 7359621, -7550811, -1058408, 6427206, -2893467, -2861897, 4076298, -142980, -2877812, 1813611, 1061532, -1988548, 314331, 1251894, -930764, -361845, 920487, -185541, -506325, 439923, 149240, -367728, 105390, 216476, -171198, -49476, 156476, -29547, -75939, 77355, 36330, -51513, 13022, 42054, -14100, -10947, 24294, 9123, -8558, 5466, 11016, 900, 288, 5673, 4183, 1053, 1776, 2620, 1713, 1011, 959, 717, 288, 48}
{5972496, 39930, 195717, 278017, -189576, -686193, 498092, 2021160, -715197, -4091033, 2089095, 7906971, -5586621, -12841089, 14653005, 17910455, -32630505, -17747538, 62858525, 2113005, -102750498, 46510304, 139923177, -144656178, -141429617, 297321921, 54031479, -474830363, 184653765, 593105628, -606837311, -505445064, 1159595280, 38635754, -1647473565, 919195908, 1725869595, -2282511660, -981525891, 3655757561, -866354028, -4326054807, 3706277229, 3456085740, -6819480099, -430020686, 8901276546, -4886607018, -8691249273, 11995607355, 6361180212, -19394409399, -5343478686, 23219233986, 13978828733, -12605870136, -42395433069, -33379264096, 93259323483, 89961020661, -776594941947, -30899877176412, 679697508334761, 21735497715888984, 36233836353961032, -992862815208969888, -5191319153460349644, -8136855044878371399, 4849614212533746822, 39725758027754388824, 80616693207734404908, 107174311447981547298, 112515910370461223954, 100571912796197452359, 77197214557415756838, 47857991993141612219, 19149838249490866917, -1814021158460180151, -10872997052721972969, -9538375467978897624, -3726708840620774607, 720041372798056668, 1686366798045809967, 631784311261500939, -268806674489136504, -296816823865897593, 1456713362133825, 95929025238315680, 14784864248472306, -30275475059985513, -6516078584549836, 10385252664259623, 1773389964045963, -3878441135594449, -81120665527845, 1490152383199305, -327911441840752, -538363425544698, 309707186782980, 154761992500681, -195912934988661, -12814799623767, 97799945067338, -25552007072538, -38078086724109, 24508023574277, 9465537396573, -14159502372033, 642625610852, 6157378121790, -2109590122083, -2244347346969, 1179488455242, 825351731202, -771395889522, -565647855642, 854537752326, 368466919520, -811709913696, 218157886221, 638607397824, -642691962270, -245866909605, 606579724853, -284853654123, -355102897890, 508973925065, 2138043858, -356615508726, 313373808492, 102441676887, -344564879679, 131622016528, 148235353581, -261336752139, 44661883207, 188135866788, -159164485086, -13980829935, 172776590979, -99008841165, -70218184289, 127324986486, -50983726239, -87908405094, 96039779214, -528187317, -77379794004, 66891663219, 27072408309, -68184157332, 31270511394, 33579293031, -56171464620, 6448803852, 37072282455, -35912487196, -5044518198, 36450323412, -18734675278, -13331693124, 27944929305, -8629128883, -18233047866, 18506710209, -455106240, -16880274651, 11987413983, 5741661275, -13143429795, 6072575436, 7694636688, -10038431580, 851593539, 7254344896, -6686345241, -1916409066, 6471659844, -3188367654, -2884378365, 5094524009, -841820280, -3286575378, 3186552487, 394098651, -3087025296, 1635878237, 1169955921, -2294575896, 646911469, 1495320015, -1462885602, -69078844, 1331947293, -843436002, -513961999, 989491785, -340282239, -623761065, 677016381, 33465567, -548981068, 385657467, 210959733, -431568799, 135221565, 249083139, -292880061, -18067110, 231197040, -150737450, -83627976, 181396149, -46833114, -103940970, 112743372, 9905128, -96279009, 52755243, 36883260, -69351519, 14164677, 44373387, -39085512, -7482360, 37275682, -16521600, -17413455, 24001940, -2291070, -17818269, 12216763, 5471430, -12983403, 3948473, 7723698, -7357209, -971638, 6435471, -3008430, -3013812, 3970788, -223641, -2922389, 1835847, 1112148, -1941782, 364818, 1291992, -919421, -365598, 911727, -203080, -524289, 431001, 145725, -367965, 110916, 224315, -165147, -44481, 160431, -28218, -76278, 76826, 35406, -52629, 12535, 42147, -13845, -10427, 25050, 9828, -8016, 5937, 11376, 1115, 408, 5757, 4221, 1062, 1776, 2624, 1713, 1011, 961, 720, 288, 49}
{6020640, -81209, -161184, 24057, 440076, 12735, -1370664, -520312, 2954787, 1079175, -6059330, -1045074, 11650284, -1740154, -21081411, 10511781, 33226910, -31245603, -42819729, 70576070, 36690597, -131515977, 7097311, 202860558, -116703858, -248572176, 311724537, 201066474, -575345046, 28893129, 820788372, -513834763, -873410229, 1237852062, 496689013, -2015974281, 511073775, 2454021833, -2156052858, -2016036258, 4083485105, 237469239, -5515386879, 2955839962, 5403157446, -6948416193, -2742625515, 10510742352, -2980313748, -12609859570, 11008483776, 13767773043, -17913136764, -17263907670, 14755130430, 28204688295, 18111765528, -43130162961, -94397301906, 95957020053, 115983091113, 4226109499647, 684678003900984, 2182404896830095, -121479064576719923, -816140701802041146, -327182266274341185, 9470536066775842100, 33151052358800944062, 56500468380090946527, 60766270018723423041, 47349931031300673246, 33221421797308461618, 30331366402832027160, 37261639715901628497, 44635557166014908439, 43803127978765147584, 32592240720165952449, 15989801211789045750, 1953364214305761919, -4456645402898674341, -3965360917066721610, -988486095058181065, 770252742509469087, 666702474556892523, 3976233985284631, -211552999787194125, -51347750343417069, 59754722126150845, 23990603671214391, -18510796641069291, -8465773901069297, 6725736531442626, 2442439608422409, -2763764857562927, -411166143260901, 1182822032482965, -146555287651470, -476340664451856, 215312815926012, 157466085275940, -153860210605992, -27497852038530, 82338210000933, -13519313840739, -33897565217073, 17896502096079, 9606784945068, -11385741875775, -748178866078, 5023232940021, -1168587683127, -1976816707348, 852642076902, 1125745110648, -468223791601, -717996580362, 729065044677, 345665121990, -955809470217, 90577882410, 660135445681, -587706735945, -196824949086, 695788620425, -212400183840, -348890554704, 487003670820, -34437607248, -413578399278, 269828264690, 90251675289, -338605318908, 155581867063, 184327915467, -234729789009, 56966965159, 188868061182, -173860806147, -35907123801, 156126384384, -109737657027, -72993409693, 135729703107, -38446390743, -77287814450, 104592340062, 2357543178, -81704265138, 60176676240, 20238087639, -74478029326, 28886208387, 35408953413, -52811579177, 10819845942, 41374894800, -34102638871, -5485661538, 34895707104, -21460001254, -16080611580, 26618831631, -8847547465, -17589943227, 20127898185, 1194280139, -15929065341, 12429866307, 5530360708, -14042129745, 5140464096, 7029261362, -10480582497, 873453171, 7703917513, -6190697937, -1467984507, 6823505296, -3137842758, -3075071703, 4848403296, -1129070550, -3531893202, 3117823914, 450143745, -2975511234, 1808239250, 1324883499, -2231310003, 650763710, 1451926068, -1558224882, -158810831, 1282623165, -866910675, -502371590, 1036865400, -292736055, -589513230, 701330619, 34784529, -569114510, 362955477, 189445158, -450107788, 130056123, 255357459, -283590471, -5919195, 243095271, -145671894, -83956401, 178570989, -52918713, -110622711, 109032120, 8353043, -96144432, 55323369, 40129335, -67103466, 15779607, 45027952, -39906576, -8809782, 36107225, -17662809, -18097023, 24079861, -1909290, -17332731, 12846127, 5929521, -12856530, 3927193, 7575978, -7646106, -1220947, 6300831, -3088695, -3012142, 4064907, -124002, -2847651, 1901484, 1139610, -1961626, 333078, 1257981, -959300, -392715, 904044, -203321, -518514, 444144, 157128, -362199, 114291, 224409, -169404, -49635, 156154, -32358, -79386, 75583, 35070, -52707, 12975, 42693, -13692, -10521, 24888, 9453, -8526, 5481, 10989, 764, 138, 5580, 4104, 981, 1731, 2603, 1704, 1005, 959, 720, 288, 48}
{6111654, 41355, -35842, -305538, -249201, 685679, 878391, -1524948, -2243258, 3076794, 3989484, -6977650, -6038559, 14830287, 6344452, -28806258, -221982, 49585325, -20882847, -73244736, 67869825, 85111104, -149947620, -56665426, 262184649, -53378289, -369357452, 283318893, 390840579, -636642571, -204998307, 1036219146, -309948978, -1286638794, 1192760502, 1085226427, -2290524606, -119772846, 3181631023, -1742266926, -3212299695, 4230816432, 1708888539, -6544779420, 1646622350, 7427264634, -6477651381, -5504334940, 11849191203, 148414740, -16932237109, 7002598662, 21729980814, -9782020996, -26639149386, -5960683167, 26644651146, 60266522436, -8432039106, -160718904358, 96194229417, 7602253292277, 106905489334099, -6404018184991908, -73392439109093592, 127010017726755600, 3110752768104547677, 10495183127759639163, 11080500567768117416, -13319201780551456308, -60416974416282361068, -105535803432059422911, -128041264397790320556, -124466390020479236133, -101237348277987768765, -66790747390686977046, -30267754088307227475, -1174425136342181733, 13825031040024301626, 14610765897843799458, 7480688676019041421, 413286757761201924, -2294058719188387404, -1423918905870346297, 65924314007734422, 481120418128892079, 133814054454856824, -120179319521091576, -66361001085640716, 30632664238375768, 24598205640167145, -9717743699127525, -8306870292413168, 4001758218242889, 2522466951321165, -1908018199648096, -563832770787960, 924369578189118, -26312847413788, -413535593570235, 142451734680225, 153302602281721, -117034011641772, -35864055213036, 67712895354405, -5247889152384, -29919110901609, 12331974344409, 9229667947884, -8750099215965, -1344410038354, 4307422814349, -256549601784, -1723799490178, 367589898915, 1069841597259, -447571628471, -980327380419, 615690007656, 456050089724, -884794480653, 156765303888, 790643251846, -519899550855, -224044042221, 654507137953, -268809240858, -426975859023, 443199640138, -32777041968, -393522166131, 309449793728, 138535756947, -310470090873, 162490440558, 175979078235, -260674974480, 27377850977, 170259821211, -182823092988, -33066633601, 171969610779, -92200692546, -60239529919, 144039246258, -38938956204, -86187088125, 94590666747, -6490779456, -88319249817, 59721163083, 24706352073, -68952071404, 34938817692, 40170006225, -51999757867, 8947889628, 38394852840, -38099389736, -8664111408, 33998023470, -20952217460, -14512942848, 29125392387, -6845733960, -16749298059, 20230574562, 402971905, -17401458039, 11225727840, 4823368416, -14343937542, 5507100819, 7826791967, -9783371709, 1416906381, 8011928777, -6329731701, -1856431248, 6434179700, -3522145002, -3319196397, 4872745120, -968110539, -3323519004, 3368282446, 619816386, -2949905796, 1760974338, 1219873050, -2381375994, 543045989, 1411855317, -1559698140, -110816181, 1364561130, -803542791, -465113714, 1053799191, -310959186, -629437491, 666809211, 6728907, -586767325, 367040298, 205955682, -432937310, 148376214, 268727577, -282056211, -10855083, 235582443, -156233358, -92490057, 175645539, -52809651, -108006444, 114371907, 13104936, -93593895, 56649513, 39682495, -69387021, 13488435, 43337678, -41233467, -9108528, 36849138, -16750440, -17176890, 24987223, -1501698, -17429736, 12595846, 5523156, -13351899, 3630031, 7482408, -7649832, -1089072, 6520218, -2926356, -2910590, 4129902, -138831, -2919370, 1835397, 1079748, -2014448, 316236, 1269702, -941954, -368106, 932250, -187151, -513429, 445080, 151636, -372351, 106416, 219399, -173160, -50259, 158384, -29814, -76932, 78222, 36798, -52131, 13130, 42546, -14250, -11083, 24567, 9240, -8656, 5520, 11139, 910, 288, 5736, 4228, 1065, 1794, 2648, 1731, 1023, 969, 726, 291, 49}
{6160858, 40782, 199935, 283966, -194148, -701613, 510539, 2067774, -736011, -4188863, 2149635, 8099811, -5750457, -13157670, 15079815, 18340079, -33587814, -18109863, 64711517, 1880862, -105771780, 48453566, 143907447, -150014601, -144930383, 307917873, 53512596, -491189240, 195187365, 612026802, -634525235, -517117386, 1208592630, 25313576, -1711684617, 979826787, 1780757355, -2406074079, -980387937, 3832091960, -983468766, -4498509084, 3984756589, 3512718189, -7252023477, -247350506, 9361001454, -5334068886, -8754767666, 12651256788, 5083594914, -20559128696, -1216442874, 26816260413, 5625351099, -25019988282, -33407905605, -3945937810, 92159071575, 55675016670, -257101094473, 1404955931466, -115536426469467, -3493445928663902, 15416616736517139, 475304705954990145, 1725740706302653823, -1628577697978286850, -21690016609815084993, -57145083392477999713, -84702509638538562297, -87547997559466189716, -74561737108933144645, -64092555116601404877, -63462786471791492181, -66652386727763724115, -63563896464674635683, -49216189471138919418, -27246827102083886115, -6733891598883469464, 4755084995231740110, 6251092791750582863, 2620944390631996356, -548781003590059716, -1123835699435346416, -291393981044660454, 258968715038362092, 163682406879584315, -49501021224775137, -60917104944424206, 10753586071939658, 21073444880733861, -3849106141254582, -7175437477422710, 2120382932902653, 2309505241623405, -1279767568398311, -611433575541003, 716731777838730, 55130342329188, -351784666597986, 86318423111823, 142978099136296, -87030966534435, -40434105152376, 54222255298220, 540758375667, -25521508170474, 8425471306777, 8888999085966, -6392846725293, -1804982892630, 3330860361279, 113342514408, -1724928434814, -139742778015, 1083742711740, -202735535805, -942896301192, 712331754633, 643599993646, -854795271846, 78949732689, 734211449911, -603552980868, -325702160643, 623770365195, -243454538088, -389713988574, 502430855232, 28003946220, -369388078101, 305215800495, 117026208762, -350258322636, 125496220512, 157944888213, -264550984491, 39179063217, 195474779115, -160360533906, -19372927898, 178019032311, -98437758069, -75109256850, 130546475679, -49306940265, -91866328857, 97614980373, 1581720579, -80273647586, 67313068725, 29156994417, -70098148231, 30977806992, 35384808678, -57280634105, 5783394024, 38487015339, -36417583741, -5837210712, 37457262420, -18828958931, -14092020114, 28586319459, -8477961726, -18872584434, 18854738325, -186354028, -17363979060, 12122752674, 6038777875, -13472245905, 6070266426, 7965242760, -10234223763, 773447955, 7471009491, -6780204684, -2024726619, 6626575590, -3212440452, -2992835787, 5192329830, -824320236, -3378404352, 3238319731, 431254125, -3155439630, 1654756526, 1211669814, -2339469663, 645233123, 1532602269, -1487924976, -81303835, 1360636515, -853830171, -529606263, 1008755865, -341269521, -638425735, 688013280, 37489518, -560501960, 390431799, 216792177, -439360275, 135963435, 254725749, -297317809, -19483689, 235647414, -152642487, -85827921, 184371423, -47112326, -106074798, 114386973, 10470068, -97930503, 53411613, 37729898, -70415001, 14208933, 45163748, -39634071, -7732680, 37858856, -16704633, -17740809, 24350623, -2263722, -18099870, 12374097, 5586249, -13173015, 3980267, 7846485, -7456209, -1002302, 6528369, -3041319, -3062452, 4024392, -219444, -2963947, 1857555, 1130364, -1967683, 366723, 1309848, -930611, -371892, 923490, -204707, -531393, 436191, 148121, -372600, 111942, 227211, -167109, -45249, 162339, -28479, -77271, 77674, 35874, -53247, 12643, 42648, -13995, -10572, 25323, 9936, -8114, 5994, 11499, 1125, 408, 5814, 4266, 1071, 1794, 2651, 1731, 1020, 971, 726, 291, 49}
{6210450, -82928, -164610, 24735, 449877, 12468, -1402284, -530293, 3025965, 1099356, -6210413, -1056357, 11948481, -1819156, -21629478, 10864272, 34091000, -32240982, -43890651, 72794273, 37408563, -135619233, 8068744, 209074098, -121717242, -255709194, 323807799, 205213173, -596675208, 35326017, 849548838, -541334479, -899601543, 1295436633, 499003552, -2102309097, 563225931, 2545704590, -2290905648, -2059319502, 4303937918, 153700800, -5769998190, 3243327162, 5573192778, -7458644766, -2687457761, 11055980148, -3416103741, -12595701909, 12231653256, 12189432237, -21277423923, -13367087013, 23965681344, 24146975078, -3924617889, -50602490259, -62817937202, 95992914417, 154510313310, -977883129339, -67920734871747, 407796941341413, 35634390388459934, 168414381075397776, -962894356525837314, -7952742696494298817, -18839770674406163025, -13291224409444463505, 25712414251622668446, 83505632322272806320, 128334651819191545062, 141863014713833671985, 125128168662603324027, 88383427355811117381, 44292418993245519943, 5807117198506144989, -17000016652313217684, -21415076411563234915, -13368758784188595159, -2956434222577383654, 2604604450313311148, 2584732441394424438, 492549973901578095, -614938716216317276, -378853483365226311, 86441231731569990, 141406433276399650, -4862802537013500, -47337971710606986, -1028018991221733, 16214952417394728, -319688757321012, -5740125494564172, 912189730569642, 1991163584725053, -828122549310373, -602336128672308, 549108739641666, 106471544679191, -295346967876585, 42640568269302, 128636804811539, -62422697772753, -41090459288289, 43114547203948, 4797544595178, -21238336620405, 5216565473162, 7892717333067, -4836459254427, -2312319492478, 2432508439518, 571218873036, -1373224971999, -257840760768, 1276968013425, 55300114591, -1019294567406, 578297632173, 586666276699, -981245778645, -42128647929, 740659100204, -546869923677, -270152032590, 708496476589, -172897947390, -379900304133, 480482515612, -10303235565, -425486779869, 262518287157, 104191576815, -344510988600, 149862013435, 194008994538, -238170515049, 51535829608, 196285715997, -175116781377, -41330912802, 161400772863, -109160500530, -77900567613, 138952479690, -36761735646, -81246846957, 106165007970, 4468731855, -84596966185, 60597625386, 22322370957, -76391775953, 28593619239, 37214380704, -53920782172, 10154467431, 42789638076, -34607737624, -6278357334, 35902638018, -21554284198, -16840934874, 27260221728, -8696375672, -18229479795, 20475919806, 1463032351, -16412768784, 12565204998, 5827482027, -14370945855, 5138150841, 7299867434, -10676375460, 795307587, 7920586165, -6284557380, -1576304406, 6978421042, -3161917185, -3183529125, 4946212257, -1111570506, -3623723088, 3169591158, 487297317, -3043925568, 1827119656, 1366597392, -2276203743, 649085364, 1489206576, -1583264256, -171034581, 1311312387, -877304283, -518015854, 1056128085, -293723337, -604177379, 712327518, 38809227, -580635402, 367728861, 195277602, -457899190, 130797993, 261000807, -288028219, -7336320, 247545645, -147577138, -86156346, 181546836, -53197925, -112756773, 110675721, 8917685, -97795926, 55980138, 40975973, -68166963, 15823863, 45818017, -40455135, -9059892, 36690399, -17845746, -18424377, 24428319, -1881942, -17614254, 13003461, 6044481, -13046142, 3958851, 7698765, -7745127, -1251611, 6393843, -3121584, -3060835, 4118511, -119853, -2889209, 1923270, 1157826, -1987526, 334983, 1275789, -970490, -398976, 915807, -204931, -525618, 449301, 159524, -366822, 115317, 227332, -171366, -50418, 158062, -32625, -80379, 76450, 35538, -53325, 13083, 43185, -13842, -10657, 25161, 9570, -8624, 5535, 11112, 774, 138, 5643, 4149, 993, 1749, 2631, 1722, 1017, 969, 729, 291, 49}
{6302919, 42222, -36652, -312210, -254430, 701483, 897582, -1561905, -2293712, 3155154, 4080081, -7160764, -6172623, 15228894, 6463999, -29593539, -123282, 50950166, -21678426, -75237006, 70200276, 87267282, -154948197, -57488161, 270756021, -56926188, -380963015, 295703637, 401595588, -662250235, -205838586, 1075644066, -333293394, -1330937592, 1255526793, 1110388114, -2398536306, -86374785, 3315762784, -1877933823, -3314393286, 4490157981, 1681198008, -6889862043, 1916127166, 7745408847, -7016569206, -5592333989, 12417281157, -442133478, -16966821093, 9345932382, 20812305432, -16190484527, -26161363059, 8646856992, 34655858069, 37078627194, -35377129893, -131861856853, 84651916431, 89617979889, -2129499166801, 1134617540285679, 10585880388499248, -138109832022521404, -1434609602896965276, -2805565549316252253, 7556207502347736406, 43230944219863886652, 91832704636370163456, 122632620610345640817, 124569467472475566483, 112889764977562084929, 104150828801085553752, 100131012735273610683, 92174995872626652261, 72977287943181286213, 44098927990438063422, 15100636007956951476, -3767520886366344500, -9017137415824979253, -5318876482238765904, -318364639445184676, 1575655084551775866, 824655761587196868, -189322304331571254, -321607699504884741, -17211337580999265, 101287423786587581, 18195669797328045, -32677033630017876, -6874265670392345, 11536650349659324, 1556837761640508, -4360939853398411, 182304322811769, 1656853461355200, -512420891869206, -568246813847250, 411784002294612, 136325439006337, -243026756622153, 11416718677926, 113559980974552, -42217203633129, -39398469289221, 33355551254059, 6964891255728, -17796376206789, 2542208373023, 6878848068204, -3253762749741, -2221406516692, 1985408917044, 1090150914654, -1085154274978, -570838013379, 1131014695806, 23623612539, -1223696843655, 458827806384, 666751613934, -895184275017, 32258994012, 859580112863, -477042752982, -290460493719, 664014523061, -231242010900, -454930754643, 436807279252, -10413852759, -404978637213, 302843732588, 151891894935, -316661253732, 157100347394, 185676840600, -264303331992, 21987526714, 177764303424, -184113945003, -38516467376, 177272639118, -91613480298, -65159236741, 147261528654, -37247894391, -90146731043, 96160741023, -4379044881, -91211084198, 60141702174, 26790269115, -70865700210, 34646319162, 41975384514, -53108999469, 8282515287, 39809604774, -38604495513, -9456810168, 35004963255, -21046499967, -15273269700, 29766782466, -6694566820, -17388834627, 20578602678, 671724117, -17885162448, 11361066531, 5120485016, -14672753652, 5504791809, 8097398039, -9979163892, 1338760797, 8228593372, -6423591144, -1964748801, 6589095446, -3546217800, -3427653819, 4970550941, -950610495, -3415347978, 3420049690, 656971860, -3018320130, 1779852627, 1261586943, -2426269761, 541367643, 1449137571, -1584737514, -123041172, 1393250352, -813936960, -480757978, 1073063271, -311946468, -644102161, 677806110, 10752858, -598288217, 371814630, 211788126, -440728786, 149118084, 274370187, -286493959, -12271662, 240032817, -158138395, -94690002, 178620813, -53088863, -110140272, 116015508, 13669876, -95245389, 57305883, 40529133, -70450503, 13532691, 44128039, -41782026, -9358848, 37432312, -16933473, -17504244, 25335906, -1474350, -17711337, 12753180, 5637975, -13541511, 3661825, 7605195, -7748832, -1119736, 6613116, -2959245, -2959230, 4183506, -134634, -2960928, 1857105, 1097964, -2040349, 318141, 1287558, -953144, -374400, 944013, -188778, -520533, 450270, 154032, -376986, 107442, 222295, -175122, -51027, 160292, -30075, -77925, 79070, 37266, -52749, 13238, 43047, -14400, -11228, 24840, 9348, -8754, 5577, 11262, 920, 288, 5793, 4273, 1074, 1812, 2675, 1749, 1032, 979, 732, 294, 49}
{6353585, 41643, 204198, 289978, -198774, -717204, 523139, 2114919, -757113, -4287845, 2211021, 8294964, -5916615, -13478067, 15512682, 18774662, -34558821, -18475248, 66591149, 1641123, -108836181, 50433593, 147945888, -155467398, -148467833, 318694806, 52944501, -507816326, 205971228, 631223016, -662796188, -528845769, 1258554825, 11429330, -1777026258, 1042113504, 1836246891, -2532613635, -978067698, 4012129130, -1105037325, -4673383542, 4271410261, 3566591361, -7692350751, -41065691, 9841985649, -5833436565, -8924755650, 13279631790, 4097464968, -21203947762, 2530849725, 28457128536, -3213192904, -32443440318, -18723030906, 21119870277, 81860445429, 20886575418, -202839098090, 20730744054, 12338162320494, 358374321384656, -7548923825177517, -139320955230333228, -185828300012122962, 3667928701060724001, 17443362599023046835, 30718137146641381733, 14399341667025327222, -40469791612534301292, -104806944519496468177, -143192653001160431541, -142324240940239775025, -109314035865776292597, -59941282550914104894, -11737792030230721440, 20567366586067772228, 30388595517961486515, 22169148105254822649, 7745245190928128476, -2104550433036915540, -4056572445707389569, -1602563781950223604, 543210884570159823, 730216637687441505, 66011443901357010, -216749484827332800, -64126981376559333, 62203648638455835, 26676646815845364, -20208068784632748, -8919593037938103, 7666735203180453, 2357761410411618, -3203404508793057, -235732656076134, 1349409549227859, -290989414657501, -519202239242718, 302302914823497, 152410793517414, -195012609623355, -10321744403223, 97467511117852, -27231472259907, -36927126835488, 24970272618868, 8195508830097, -14278742880879, 1021451377187, 6207972474645, -1845878176146, -2201855239094, 1253601639648, 1124928982791, -1089859908455, -932773169373, 1078778701449, 223137741058, -1133945336181, 557189990463, 830665948004, -851417101989, -36819996432, 792997569865, -560107277133, -386391589821, 630177995421, -208405533909, -415364256588, 496248983080, 48739157328, -380556714666, 299345924019, 129996057318, -356691776109, 120418201605, 167715058020, -268327596030, 33813131265, 203058114312, -161677189734, -24852514786, 183340608939, -97842267684, -80040793510, 133765900647, -47611268163, -95826252228, 99182696421, 3693602592, -83164702560, 67733418372, 31240614102, -72011693320, 30685408122, 37190150433, -58389903872, 5118035187, 39901776456, -36922686591, -6629911332, 38464193202, -18923241161, -14852343255, 29227709538, -8326789942, -19512121002, 19202759946, 82398184, -17847682503, 12258091365, 6335899194, -13801062015, 6067953171, 8235848832, -10430016726, 695302371, 7687678143, -6874064127, -2133046518, 6781491336, -3236514879, -3101293209, 5290138791, -806820192, -3470234238, 3290086975, 468407697, -3223853964, 1673636932, 1253383707, -2384363403, 643554777, 1569882777, -1512964350, -93527585, 1389325737, -864223779, -545250527, 1028018550, -342256803, -653089884, 699010179, 41514216, -572022852, 395205183, 222624621, -447151677, 136705305, 260369097, -301755557, -20900814, 240097788, -154547731, -88027866, 187347270, -47391538, -108208860, 116030574, 11034710, -99581997, 54068382, 38576536, -71478498, 14253189, 45953813, -40182630, -7982790, 38442030, -16887570, -18068163, 24699081, -2236374, -18381393, 12531431, 5701209, -13362627, 4011925, 7969272, -7555230, -1032966, 6621381, -3074208, -3111145, 4077996, -215295, -3005505, 1879341, 1148580, -1993583, 368628, 1327656, -941801, -378153, 935253, -206317, -538497, 441348, 150517, -377223, 112968, 230134, -169071, -46032, 164247, -28746, -78264, 78541, 36342, -53865, 12751, 43140, -14145, -10708, 25596, 10053, -8212, 6048, 11622, 1135, 408, 5877, 4311, 1083, 1812, 2679, 1749, 1032, 981, 735, 294, 50}
{6403761, -84665, -168072, 25422, 459786, 12192, -1434264, -540364, 3097989, 1119708, -6363350, -1067595, 12250431, -1899598, -22184529, 11222343, 34966043, -33251652, -44974326, 75046298, 38131362, -139784571, 9066457, 215379240, -126828924, -262941279, 336113037, 209378592, -618381237, 41969631, 878778573, -569480719, -926107407, 1354254555, 500969935, -2190328839, 617089887, 2638786424, -2429373783, -2102161062, 4529564921, 65504931, -6029364657, 3539671582, 5739024870, -7986812229, -2605853571, 11665924614, -3849701409, -12737948105, 13188259872, 10747669515, -23582212503, -8899695807, 30531532698, 16363623266, -22472836518, -47124607644, -26916869470, 103217155986, 105561504147, -313105137181, 3670470379653, -127230892258350, -6737329981948252, -8016589775541678, 642880045881094083, 3505328044867129554, 3020121366109659774, -20925716379038554185, -77505342687533155892, -139298700824104636830, -172174807303803293940, -173239685186542755164, -161368357788481427142, -148886872804966606590, -133128768715418510275, -106593396794380512141, -68678799292892024715, -28715081791720548702, 439338096528865947, 11959919050485075201, 9381629973009089832, 2300096319707568732, -1773405003018273066, -1639295528976324335, -122470294273399761, 480343335857102811, 172658109999448717, -117961238893060341, -74649751162152138, 31756411218915805, 26752911131287692, -10947927207547101, -8832506366965916, 4753719902028033, 2534046049820883, -2294377987929480, -452504320093749, 1088880705407085, -132476505518136, -462649449912684, 213929495653503, 155926732496002, -153991834244319, -25419401600166, 81575880760280, -15710350446714, -33035697769941, 18697296690960, 9018729724155, -11153299899900, -321801092404, 5062104213873, -1128311127048, -2367638426075, 600205190883, 1325813304177, -746985469960, -916008323772, 1229950171623, 442296586674, -1166630788242, 425731812807, 750898811179, -968865318402, -151126943781, 789507425207, -504168951651, -325756398972, 712597166077, -140139169917, -403375703061, 474935843812, 9168629952, -436422302724, 257387616838, 116896811421, -351202990446, 145016924048, 203846999211, -242090819016, 46163041592, 203929972914, -176454286890, -46841007904, 166734944469, -108555843951, -82840646935, 142169150715, -35061788127, -85206054891, 107731087086, 6580744386, -87487248880, 61017945507, 24405768678, -78305270616, 28301311467, 39019726266, -55030074879, 9489104241, 44204406216, -35112843559, -7071059244, 36909577383, -21648566313, -17601261585, 27901611813, -8545208533, -18869016363, 20823947922, 1731784563, -16896473193, 12700543689, 6124598627, -14699761965, 5135841831, 7570473506, -10872167643, 717162003, 8137250760, -6378416823, -1684621959, 7133336788, -3185989983, -3291986547, 5044018078, -1094070462, -3715552062, 3221358402, 524452791, -3112339902, 1845997945, 1408311285, -2321097510, 647407018, 1526488830, -1608303630, -183259572, 1340001609, -887698452, -533660118, 1075392165, -294710619, -618842049, 723324417, 42833178, -592156294, 372503193, 201110046, -465690666, 131539863, 266643417, -292465967, -8752899, 251996019, -149482175, -88356291, 184522110, -53477137, -114890601, 112319322, 9482625, -99447420, 56636508, 41822611, -69230445, 15868119, 46608378, -41003694, -9310212, 37273573, -18028779, -18751731, 24777002, -1854594, -17895855, 13160795, 6159300, -13235754, 3990645, 7821552, -7844127, -1282275, 6486741, -3154473, -3109475, 4172115, -115656, -2930767, 1944978, 1176042, -2013427, 336888, 1293645, -981680, -405270, 927570, -206558, -532722, 454491, 161920, -371457, 116343, 230228, -173328, -51186, 159970, -32886, -81372, 77298, 36006, -53943, 13191, 43686, -13992, -10802, 25434, 9678, -8722, 5592, 11235, 784, 138, 5700, 4194, 1002, 1767, 2658, 1740, 1026, 979, 735, 294, 49}
{6498582, 43098, -37471, -318954, -259713, 717467, 916980, -1599303, -2344724, 3234495, 4171686, -7346236, -6308118, 15632757, 6584473, -30391359, -21837, 52333358, -22487892, -77255502, 72569013, 89448777, -160029225, -58308124, 279462375, -60560001, -392741342, 308337870, 412476201, -688343665, -206565105, 1115771571, -357288105, -1375907673, 1319771829, 1135578889, -2508861582, -51398664, 3452327605, -2017745175, -3417207246, 4756299476, 1649836746, -7241635332, 2196711950, 8058949002, -7595323692, -5681037959, 13080922263, -902738346, -17066988022, 11147319264, 19449000519, -21316735788, -23305953216, 21530800548, 34981397359, 10526847330, -53924655822, -99594401301, 88532267463, 242648093781, -942099675913, -128962961184381, -611541517143762, 51096125632181591, 401088211029446865, -432923986243686612, -10497047657491701399, -33895518613947648840, -46579330631019819408, -15300169111583858179, 53644766682840972372, 117789757077790090962, 142690834854312032252, 123014016491302737924, 73849209159179867340, 17502629088662998750, -25226401193305662117, -42228955879472833875, -34886671215971699583, -15913676056859027367, -30270785532294912, 5596562603459017565, 3458733430234443996, -13559107723008060, -1117811642473427745, -405198491767605954, 237000692724118557, 185058272678808786, -45593984307242379, -66388579059259833, 11219625376212585, 22859302998062070, -4718393693468427, -7722325885528989, 2721459602540259, 2397255937101732, -1607715650073265, -550758531187215, 869617325980641, -22798139070178, -406064495884137, 142104896002824, 150748077257549, -118401163892205, -33705094340259, 67690069344700, -6804362075811, -28849587138138, 13258923161480, 8678603779473, -8928958063128, -1490996941931, 4084757867439, -228486092772, -2015197287276, 396145090500, 1645471723788, -482140805937, -1119129190479, 1048254623505, 369223760259, -1339089621735, 307881656877, 809811004921, -875757323892, -69405489993, 900733950574, -434776157199, -340762742997, 666850613516, -200528442291, -476566452132, 431971729013, 7881690855, -415918582116, 298303157114, 164361672513, -323645883009, 152416997657, 195588163830, -268341805989, 16601549755, 185467430037, -185458136256, -44050231345, 182617941810, -90997948284, -70104666583, 150475578834, -35544481983, -94104966653, 97725456468, -2267198694, -94100808186, 60562038951, 28873452330, -72779199902, 34354072224, 43780715253, -54218313590, 7617157380, 41224377135, -39109597301, -10249512969, 36011893410, -21140782080, -16033592766, 30408172554, -6543395036, -18028371195, 20926624299, 940476329, -18368865891, 11496405222, 5417606335, -15001569762, 5502478554, 8368004111, -10174956855, 1260615213, 8445262024, -6517450587, -2073068700, 6744011192, -3570292227, -3536111241, 5068359902, -933110451, -3507177864, 3471816934, 694125432, -3086734464, 1798733033, 1303300836, -2471163501, 539689297, 1486418079, -1609776888, -135264922, 1421939574, -824330568, -496402242, 1092325956, -312933750, -658766310, 688803009, 14777556, -609809109, 376588014, 217620570, -448520188, 149859954, 280013535, -290931707, -13688787, 244483191, -160043639, -96889947, 181596660, -53368075, -112274334, 117659109, 14234518, -96896883, 57962652, 41375771, -71514000, 13576947, 44918104, -42330585, -9608958, 38015486, -17116410, -17831598, 25684364, -1447002, -17992860, 12910514, 5752935, -13731123, 3693483, 7727982, -7847853, -1150400, 6706128, -2992134, -3007923, 4237110, -130485, -3002486, 1878891, 1116180, -2066249, 320046, 1305366, -964334, -380661, 955776, -190388, -527637, 455427, 156428, -381609, 108468, 225218, -177084, -51810, 162200, -30342, -78918, 79937, 37734, -53367, 13346, 43539, -14550, -11364, 25113, 9465, -8852, 5631, 11385, 930, 288, 5856, 4318, 1086, 1830, 2703, 1767, 1044, 989, 741, 297, 50}
{6549840, 42513, 208506, 296053, -203454, -732966, 535892, 2162595, -778503, -4387979, 2273253, 8492430, -6085095, -13802280, 15951606, 19214204, -35543526, -18843693, 68497421, 1393788, -111943701, 52450385, 152038500, -161014569, -152041967, 329652720, 52327194, -524711621, 217005354, 650694270, -691650170, -540630213, 1309481865, -3016984, -1843498488, 1106056059, 1892338203, -2662130328, -974565174, 4195869071, -1231059705, -4850650293, 4566482750, 3618235818, -8140683891, 183919624, 10331451213, -6391434243, -9164839588, 13957856664, 3385530279, -21581625473, 5688036111, 28649790894, -11499340506, -35324333676, -1725815439, 37748301461, 60439704324, -16864252860, -172254345003, 58678507527, -6437515113, -21271470894475, 1644366157663164, 26294418202310199, -106897162182043209, -2181535129551738723, -7094300651783006148, -14545986804290792, 46123564088345711220, 127608738989503936638, 201096943254260157831, 234228836221242492285, 232531077050306096355, 215280176580060836632, 190096758648169285191, 153389387699602219809, 103689427637027316237, 49723052247515262027, 6702097019689145298, -14489179086182089803, -15046752505231982400, -6011777477933467170, 1268675388598610320, 2675899507872452022, 832285941730862979, -533390568542753507, -433360380274698087, 63553563318904920, 152391247558105373, -1213877068002963, -51109355901872523, -919401777223617, 17740888233460449, -896617476560109, -6279463925882907, 1377784162207761, 2122206976100877, -1107219280245936, -585233426031228, 684907452779838, 52541489788451, -348734459330646, 87261378573030, 141241094533777, -87989412902076, -37673833226583, 54682919188802, -1129134426534, -25193707503060, 8760061852322, 8227962386544, -6554841829428, -1805134571626, 3549648803601, 596000444760, -1831663655338, -130980754137, 1509426563280, -527256907367, -1392878345235, 969441453897, 532638876517, -1220558937951, 411959798043, 957303824909, -825039035424, -130492106736, 827882941995, -518896429605, -432212537421, 631886247492, -180005104284, -435767742264, 492048460796, 65961204486, -391622690025, 295345588801, 142340439915, -363921025875, 115881139923, 177726802116, -272448683859, 28412903950, 210814339791, -163021346730, -30408121404, 188691855888, -97217819829, -84990879080, 136976380674, -45905765442, -99783681228, 100746197367, 5805106683, -86054035664, 68153785512, 33323626464, -73925218490, 30393209115, 38995497162, -59499232463, 4452666963, 41316551844, -37427790952, -7422614505, 39471131970, -19017523301, -15612669945, 29869099626, -8175622803, -20151657570, 19550788062, 351150396, -18331386912, 12393430056, 6633015794, -14129878125, 6065644161, 8506454904, -10625808909, 617156787, 7904342738, -6967923570, -2241364071, 6936407082, -3260587677, -3209750631, 5387944612, -789320148, -3562063212, 3341854219, 505563171, -3292268298, 1692515221, 1295097600, -2429257170, 641876431, 1607165031, -1538003724, -105752576, 1418014959, -874617948, -560894791, 1047282630, -343244085, -667754554, 710007078, 45538167, -583543744, 399979515, 228457065, -454943153, 137447175, 266011707, -306193305, -22317393, 244548162, -156452768, -90227811, 190322544, -47670750, -110342688, 117674175, 11599650, -101233491, 54724752, 39423174, -72541980, 14297445, 46744174, -40731189, -8233110, 39025204, -17070603, -18395517, 25047764, -2209026, -18662994, 12688765, 5816028, -13552239, 4043719, 8092059, -7654230, -1063630, 6714279, -3107097, -3159785, 4131600, -211098, -3047063, 1901049, 1166796, -2019484, 370533, 1345512, -952991, -384447, 947016, -207944, -545601, 446538, 152913, -381858, 113994, 233030, -171033, -46800, 166155, -29007, -79257, 79389, 36810, -54483, 12859, 43641, -14295, -10853, 25869, 10161, -8310, 6105, 11745, 1145, 408, 5934, 4356, 1092, 1830, 2706, 1767, 1041, 991, 741, 297, 50}
{6601494, -86420, -171570, 26118, 469803, 11907, -1466604, -550525, 3170859, 1140231, -6518141, -1078788, 12556134, -1981480, -22746564, 11585994, 35852039, -34277613, -46070754, 77332145, 38858994, -144011991, 10090450, 221775984, -132038904, -270268431, 348640251, 213562731, -640463133, 48823971, 908477577, -598273483, -952927821, 1414305828, 502588162, -2280033507, 672665643, 2733267335, -2571457263, -2144560938, 4760366114, -27116127, -6293413695, 3845331932, 5902809423, -8528190918, -2496775860, 12321065784, -4320984261, -13030237957, 14014381884, 9581686128, -25074156818, -4477072299, 34608324024, 6771131350, -35752321704, -34588067595, 7831095687, 102211059390, 63508370388, -246418389829, -151774465497, 17287818351120, 836339837182828, -6090718061949855, -228276873089871348, -829492584252312379, 3232422070072498428, 24978468736695866028, 59812977614593614480, 67431110512079923683, 19145198245998520455, -58487075001591407150, -113908836297069488478, -119027398206238197999, -79466575937126909751, -19653631339438006320, 32738866221615780735, 58172511794762546439, 52881640409885914224, 28974906795416909628, 5033832203658680180, -6665209527693913767, -6186143828190468411, -1330053778451065514, 1358202141480144087, 977773450192673292, -107221483570432548, -341566138336977072, -34678820961778050, 106919511846049959, 21229500376343607, -35403898523478054, -7016790674162644, 12826726578296616, 1192355731984251, -4885030943017456, 525940687016640, 1812054248141205, -741783176613478, -578549816902869, 533367849872751, 104178290154952, -292743320413191, 45401876396886, 127351845908548, -64111809804861, -39184733155794, 43185508049326, 3015095387880, -21030834597873, 5817801408247, 7902154218183, -4548971018655, -2253700682174, 2561740026267, 807143961000, -1901040446592, -599687902839, 1581676596072, -219752285764, -1294446948561, 1107612707706, 722751997149, -1227950496306, 286911868599, 862151557099, -938339370867, -238304352147, 818225448206, -465014762460, -367885779369, 713555772112, -113867481534, -422729604741, 471558613778, 25611449694, -447601310577, 253913834224, 129206450163, -358650202908, 140583459547, 213950635353, -246285267432, 40734059278, 211724082048, -177798229653, -52418142767, 172087828194, -107923860066, -87793913728, 145376370399, -33354677850, -89162425638, 109293829173, 8691944460, -90376230584, 61438442349, 26488678152, -80218816085, 28009153284, 40825074525, -56139411522, 8823740916, 45619183671, -35617943230, -7863762444, 37916507199, -21742848472, -18361584645, 28543001901, -8394036749, -19508552931, 21171969543, 2000536775, -17380176636, 12835882380, 6421719946, -15028578075, 5133528576, 7841079578, -11067960606, 639016419, 8353919412, -6472276266, -1792941858, 7288252534, -3210064410, -3400443969, 5141827039, -1076570418, -3807381948, 3273125646, 561606363, -3180754236, 1864878351, 1450025178, -2365991250, 645728672, 1563769338, -1633343004, -195483322, 1368690831, -898092060, -549304382, 1094654850, -295697901, -633506198, 734321316, 46857876, -603677186, 377276577, 206942490, -473482068, 132281733, 272286765, -296903715, -10170024, 256446393, -151387419, -90556236, 187497957, -53756349, -117024663, 113962923, 10047267, -101098914, 57293277, 42669249, -70293942, 15912375, 47398443, -41552253, -9560322, 37856747, -18211716, -19079085, 25125460, -1827246, -18177378, 13318129, 6274260, -13425366, 4022303, 7944339, -7943148, -1312939, 6579753, -3187362, -3158168, 4225719, -111507, -2972325, 1966764, 1194258, -2039327, 338793, 1311453, -992870, -411531, 939333, -208168, -539826, 459648, 164316, -376080, 117369, 233151, -175290, -51969, 161878, -33153, -82365, 78165, 36474, -54561, 13299, 44178, -14142, -10938, 25707, 9795, -8820, 5646, 11358, 794, 138, 5763, 4239, 1014, 1785, 2686, 1758, 1038, 989, 744, 297, 50}
{6697800, 43983, -38299, -325770, -265050, 733631, 936585, -1637142, -2396294, 3314817, 4264299, -7534066, -6445044, 16041876, 6705874, -31199718, 82353, 53734901, -23311245, -79300224, 74976036, 91655589, -165190704, -59125315, 288303711, -64279728, -404692433, 321221592, 423482418, -714922861, -207177864, 1156601661, -381933111, -1421549037, 1385495610, 1160798752, -2621500434, -14844483, 3591325486, -2161700982, -3520741575, 5029234880, 1614710028, -7600649538, 2487395005, 8369095056, -8203915089, -5752075621, 13835813637, -1305198600, -17316111618, 12526743888, 18006614040, -25150152949, -19079614548, 31755945786, 29448170392, -14527765182, -59449538253, -59198267532, 105380847465, 169764224193, -373774317750, 8107036298958, -67608877476534, -11333075163773257, -62225500594877664, 722046328813936680, 5926796082072848260, 11963165706181302606, -10126871732982931398, -87727853235846311298, -195612088859985798636, -277435533690061900446, -307248799436359093099, -297401106560513320287, -265477520762697121863, -216791013308179867712, -152295613724108965185, -80760443278176548694, -19592706285896550516, 15651518995728188835, 22416804983859242409, 12202456474183081122, 649548892193731746, -3696179781893198784, -2090053542111581563, 292920142810159566, 770027123227114065, 124771889716964349, -220722439796905149, -76081436914515339, 65212982692416109, 29166017434863108, -22259991765021966, -9255251923127123, 8742493162161714, 2161322887221270, -3687037524619581, 15269947275912, 1521847741048779, -471419895000284, -548328813477384, 406320074945793, 134169796903054, -242203794269922, 13702114576800, 111647453291646, -44587898463570, -37654445632032, 34090712253048, 6034160408556, -17305615549167, 3104189923461, 6795477463029, -3354320038170, -2732274418441, 1793516672718, 1308793315965, -1476438108390, -627116650884, 1808088936168, 10144041742, -1430284166019, 914921285649, 619861194297, -1382541096390, 173692933503, 906178789713, -842801996040, -150238617369, 924705975704, -397434715611, -379202142501, 667796691577, -176016728280, -495044303883, 429451325959, 23676457401, -427312395054, 295236088591, 176643522969, -331319678160, 148035081072, 205770513327, -272596148451, 11140892130, 193293462234, -186795994650, -49643441321, 187972095375, -90358083714, -75059038566, 153680247717, -33836078883, -98060181311, 99287730099, -156289368, -96989546556, 60982638951, 30956284308, -74692779819, 34061937939, 45586084764, -55327656002, 6951783354, 42639155343, -39614699824, -11042216103, 37018832016, -21235064248, -16793919456, 31049562642, -6392227897, -18667907763, 21274652415, 1209228541, -18852570300, 11631743913, 5714722935, -15330385872, 5500169544, 8638610183, -10370749038, 1182469629, 8661926619, -6611310030, -2181386253, 6898926938, -3594365025, -3644568663, 5166165723, -915610407, -3599006838, 3523584178, 731280906, -3155148798, 1817611322, 1345014729, -2516057268, 538010951, 1523700333, -1634816262, -147489913, 1450628796, -834724737, -512046506, 1111590036, -313921032, -673430980, 699799908, 18801507, -621330001, 381362346, 223453014, -456311664, 150601824, 285656145, -295369455, -15105366, 248933565, -161948676, -99089892, 184571934, -53647287, -114408162, 119302710, 14799458, -98548377, 58619022, 42222409, -72577482, 13621203, 45708465, -42879144, -9859278, 38598660, -17299443, -18158952, 26033047, -1419654, -18274461, 13067848, 5867754, -13920735, 3725277, 7850769, -7946853, -1181064, 6799026, -3025023, -3056563, 4290714, -126288, -3044044, 1900599, 1134396, -2092150, 321951, 1323222, -975524, -386955, 967539, -192015, -534741, 460617, 158824, -386244, 109494, 228114, -179046, -52578, 164108, -30603, -79911, 80785, 38202, -53985, 13454, 44040, -14700, -11509, 25386, 9573, -8950, 5688, 11508, 940, 288, 5913, 4363, 1095, 1848, 2730, 1785, 1053, 999, 747, 300, 50}
{6750550, 43392, 212859, 302191, -208188, -748899, 548798, 2210802, -800181, -4489265, 2336331, 8692209, -6255897, -14130309, 16396587, 19658705, -36541929, -19215198, 70430333, 1138857, -115094340, 54503942, 156185283, -166656114, -155652785, 340791615, 51660675, -541875125, 228289743, 670440564, -721087181, -552470718, 1361373750, -18025366, -1911101307, 1171654452, 1949031291, -2794624158, -969880365, 4383311783, -1361535906, -5030286858, 4870062458, 3667685304, -8597888604, 423566742, 10822653294, -7003677984, -9437805845, 14731019616, 2888129556, -21902387785, 8202829176, 27929386119, -18629412948, -34652974428, 14821232331, 44939795811, 31272748557, -49028810190, -142317712224, 67182521877, 361443851355, -188821534838, -216412896854787, -3016516862576841, 62103145196632845, 756596193527714301, 986177123165675559, -11437831736503438758, -51848318131887774198, -97916604579497256462, -95816724846676314557, -32099203113321022365, 45669831510104938155, 83854182970832654807, 66230371912056872139, 11685604016780213475, -46723250465979598265, -80462957935934055213, -78105868728801656958, -48947596839260158798, -14668644344222133942, 6287658333162886653, 9732985191316560229, 3927053413394426247, -1103575748393475630, -1758219075794098621, -301878542913725685, 470286446586979551, 208306585882959653, -116228911813264323, -82701475398480942, 33448712667137050, 28870868555524944, -12481504434370071, -9278161497456246, 5653058098287966, 2474181959842416, -2726070606417206, -280611569500581, 1261144100270874, -275244238722301, -507376523269467, 299497494140787, 148753145469469, -195603869459601, -7483218496215, 96614441201862, -28946578031391, -35018891067321, 25839356670843, 7180962486543, -14449273059036, 904928947901, 5944678816098, -1852526959110, -2498670203741, 1490542668033, 1806958809156, -1261021235326, -1009560063273, 1590793967787, -77630161567, -1652333108193, 827158541415, 756267937751, -1248337871682, 284486491617, 1042040803734, -789464825565, -204463795542, 848433246291, -483454068591, -467521025103, 632944979133, -157289140314, -453788199153, 490239432537, 81170834439, -403304107167, 292608475504, 154639521876, -371782447899, 111539916269, 187995983331, -276737901234, 22926195706, 218669034906, -164349161124, -36013890636, 194045532816, -96571560105, -89945865028, 140178473475, -44196828486, -103738032774, 102308073039, 7915637691, -88942655275, 68574488226, 35406398580, -75838836076, 30101086419, 40800864471, -60608578338, 3787297392, 42731330076, -37932889477, -8215317567, 40478061711, -19111805477, -16372993005, 30510489714, -8024451019, -20791194138, 19898809683, 619902608, -18815090355, 12528768747, 6930137113, -14458694235, 6063330906, 8777060976, -10821601872, 539011203, 8121011390, -7061783013, -2349683970, 7091322828, -3284662104, -3318208053, 5485753573, -771820104, -3653893098, 3393621463, 542716743, -3360682632, 1711395627, 1336811493, -2474150910, 640198085, 1644445539, -1563043098, -117976326, 1446704181, -885011556, -576539055, 1066545315, -344231367, -682418703, 721003977, 49562865, -595064636, 404752899, 234289509, -462734555, 138189045, 271655055, -310631053, -23734518, 248998536, -158358012, -92427756, 193298391, -47949962, -112476750, 119317776, 12164292, -102884985, 55381521, 40269812, -73605477, 14341701, 47534239, -41279748, -8483220, 39608378, -17253540, -18722871, 25396222, -2181678, -18944517, 12846099, 5930988, -13741851, 4075377, 8214846, -7753251, -1094294, 6807291, -3139986, -3208478, 4185204, -206949, -3088621, 1922835, 1185012, -2045384, 372438, 1363320, -964181, -390708, 958779, -209554, -552705, 451695, 155309, -386481, 115020, 235953, -172995, -47583, 168063, -29274, -80250, 80256, 37278, -55101, 12967, 44133, -14445, -10989, 26142, 10278, -8408, 6159, 11868, 1155, 408, 5997, 4401, 1104, 1848, 2734, 1785, 1053, 1001, 750, 300, 51}
{6802800, -88193, -175104, 26823, 479928, 11613, -1499304, -560776, 3244575, 1160925, -6674786, -1089936, 12865590, -2064802, -23315583, 11955225, 36748988, -35318865, -47179935, 79651814, 39591459, -148301493, 11140723, 228264330, -137347182, -277690650, 361389441, 217765590, -662920896, 55889037, 938645850, -627712771, -980062785, 1475590452, 503858233, -2371423101, 729953199, 2829147323, -2717156088, -2186519130, 4996341497, -124147482, -6562085658, 4160681312, 6065941497, -9080917896, -2363644305, 13003657302, -4850868135, -13441560293, 14824918767, 8737748727, -26039115159, -504877131, 36626512860, -3125912723, -43515957639, -16690818174, 35103069179, 86584034973, 15216286308, -212724705486, 13136954277, -167664620454, -64911337403040, 1991670336866073, 51822612370846320, 22915589776325626, -2873673975281734317, -13480695736987803693, -16544289994127338227, 32521939918028248908, 149367918922738350204, 281578710704192545644, 365816879958078033597, 385498259287882784043, 357729666039463262488, 299014367111471530539, 217631379375206679222, 124797796089149857698, 40603723347919727772, -14086396653715158483, -31385292604943487860, -21723317873104859664, -5012430428618850957, 4174429279992028188, 3967505621439520566, 514995429844970571, -1066362988619037657, -505853639495615745, 213497091414973062, 204913400342929515, -42537245784217017, -71967825326478477, 12196176130471865, 24728402989791216, -5834734267463394, -8232894577528553, 3451256767046541, 2426239457512767, -1993106979574105, -448100208741039, 1032931868947686, -130659582933404, -456497255804220, 213958994920791, 153367928538875, -154054417966749, -21713942631399, 81192722284269, -17876106577059, -32167706920008, 18981940798161, 8019519300354, -11227877169024, -145026718479, 5427434663967, -632450517894, -2565064840699, 706932512169, 1734528948507, -1331291324323, -1355731984311, 1601821248885, 193372878772, -1505805256857, 964079780961, 925140534180, -1241108782080, 167050847622, 936543607373, -901710459717, -306522715407, 835500687700, -432087250860, -400828722786, 714821342603, -92799187284, -440460971112, 470491648512, 40434610932, -459526570170, 251488727970, 141578254815, -366659807742, 136266594146, 224298627216, -250600276830, 35217610732, 219597302826, -179117754375, -58035731510, 177438630144, -107272978491, -92749176575, 148576087422, -31645581414, -93115994223, 110855503305, 10802190153, -93264767416, 61859232627, 28571424594, -82132462774, 27717038673, 42630461877, -57248758031, 8158362066, 47033961747, -36123045039, -8656465425, 38923445787, -21837130649, -19121911335, 29184391989, -8242869610, -20148089499, 21519997659, 2269288987, -17863881045, 12971221071, 6718836546, -15357394185, 5131219566, 8111685650, -11263752789, 560870835, 8570584007, -6566135709, -1901259411, 7443168280, -3234137208, -3508901391, 5239632860, -1059070374, -3899210922, 3324892890, 598761837, -3249168570, 1883756640, 1491739071, -2410885017, 644050326, 1601051592, -1658382378, -207708313, 1397380053, -908486229, -564948646, 1113918930, -296685183, -648170868, 745318215, 50881827, -615198078, 382050909, 212774934, -481273544, 133023603, 277929375, -301341463, -11586603, 260896767, -153292456, -92756181, 190473231, -54035561, -119158491, 115606524, 10612207, -102750408, 57949647, 43515887, -71357424, 15956631, 48188804, -42100812, -9810642, 38439921, -18394749, -19406439, 25474143, -1799898, -18458979, 13475463, 6389079, -13614978, 4054097, 8067126, -8042148, -1343603, 6672651, -3220251, -3206808, 4279323, -107310, -3013883, 1988472, 1212474, -2065228, 340698, 1329309, -1004060, -417825, 951096, -209795, -546930, 464838, 166712, -380715, 118395, 236047, -177252, -52737, 163786, -33414, -83358, 79013, 36942, -55179, 13407, 44679, -14292, -11083, 25980, 9903, -8918, 5703, 11481, 804, 138, 5820, 4284, 1023, 1803, 2713, 1776, 1047, 999, 750, 300, 50}
{6901506, 44877, -39136, -332658, -270441, 749975, 956397, -1675422, -2448422, 3396120, 4357920, -7724254, -6583401, 16456251, 6828202, -32018616, 189288, 55154795, -24148485, -81371172, 77421345, 93887718, -170432634, -59939734, 297280029, -68085369, -416816288, 334354803, 434614239, -741987823, -207676863, 1198134336, -407228412, -1467861684, 1452698136, 1186047703, -2736452862, 23287758, 3732756427, -2309801244, -3624996273, 5308957535, 1575710631, -7967195901, 2788070351, 8677977879, -8834609262, -5796988184, 14665635921, -1708947057, -17743616081, 13635268308, 16740102858, -27863857626, -14332432761, 39095185851, 20280755230, -34841092821, -52339239210, -15241182886, 117504730179, 120680317746, -288981098822, -499443708870, 18914862468666, 1633469571390080, 1238593777003749, -327587692660183941, -1931731754053198058, 783610604259594954, 30531686752111903839, 96755942850390846026, 151588804963320518106, 136840957912199871933, 63419897003371205728, -4538156359912307709, -19939049046034743258, 16890095162244250502, 73662067405419574179, 113053483158823992294, 113496310819932357644, 78560092008801725889, 31375694495834072901, -2887074935141443807, -13719126551035096734, -8239612490515475268, -202245105882531892, 2573908907845487658, 1125652947071131473, -439403059193411332, -479531545363502859, 41872351461186372, 163247402868569648, 1741749227017923, -55186220276032293, -439109707511545, 19376176642734042, -1699259488939875, -6830076432323320, 1951748674926342, 2214661778325267, -1437654275709263, -530073465198150, 839652633428529, -23329018961396, -400890003663939, 144632917597293, 148272328120605, -119705389342767, -30973910938632, 66977304011821, -9082565790144, -28047492774351, 14067179238552, 8559146718972, -8596777234875, -1391664222808, 4241650707969, -134244048465, -2768449300801, 143207946477, 2018229442731, -909119182047, -1266997341426, 1788212829435, 392165850358, -1600547317887, 771099631530, 801054783350, -1385756211726, 59797645902, 970358773922, -806574749337, -213301309923, 939543041095, -366813773952, -409924424085, 669701320931, -156226342959, -512543798829, 429127719507, 38235563727, -439497239943, 293043671676, 189083389290, -339472913664, 143711318308, 216179435523, -276932016786, 5593926150, 201179301210, -188106364713, -55269583053, 193320160932, -89702938284, -80013589530, 156878345358, -32126863971, -102012981171, 100849386801, 1953722319, -99878032024, 61403532423, 33039023697, -76606448510, 33769826394, 47391468279, -56437002035, 6286410633, 44053933155, -40119797957, -11834919024, 38025761763, -21329346425, -17554242516, 31690952730, -6241056113, -19307444331, 21622674036, 1477980753, -19336273743, 11767082604, 6011844254, -15659201982, 5497856289, 8909216255, -10566542001, 1104324045, 8878595271, -6705169473, -2289706152, 7053842684, -3618439452, -3753026085, 5263974684, -898110363, -3690836724, 3575351422, 768434478, -3223563132, 1836491728, 1386728622, -2560951008, 536332605, 1560980841, -1659855636, -159713663, 1479318018, -845118345, -527690770, 1130852721, -314908314, -688095129, 710796807, 22826205, -632850893, 386135730, 229285458, -464103066, 151343694, 291299493, -299807203, -16522491, 253383939, -163853920, -101289837, 187547781, -53926499, -116542224, 120946311, 15364100, -100199871, 59275791, 43069047, -73640979, 13665459, 46498530, -43427703, -10109388, 39181834, -17482380, -18486306, 26381505, -1392306, -18555984, 13225182, 5982714, -14110347, 3756935, 7973556, -8045874, -1211728, 6892038, -3057912, -3105256, 4344318, -122139, -3085602, 1922385, 1152612, -2118050, 323856, 1341030, -986714, -393216, 979302, -193625, -541845, 465774, 161220, -390867, 110520, 231037, -181008, -53361, 166016, -30870, -80904, 81652, 38670, -54603, 13562, 44532, -14850, -11645, 25659, 9690, -9048, 5742, 11631, 950, 288, 5976, 4408, 1107, 1866, 2758, 1803, 1065, 1009, 756, 303, 51}
{6954860, 44280, 217257, 308392, -212976, -765003, 561857, 2259540, -822147, -4591703, 2400255, 8894301, -6429021, -14462154, 16847625, 20108165, -37554030, -19589763, 72389885, 876330, -118288098, 56594264, 160386237, -172392033, -159300287, 352111491, 50944944, -559306838, 239824395, 690461898, -751107221, -564367284, 1414230480, -33595816, -1979834715, 1238908683, 2006326155, -2930095125, -964013271, 4574457266, -1496465928, -5212300377, 5182087438, 3714712890, -9065057820, 674881771, 11313098079, -7661107056, -9714515603, 15614379789, 2527313403, -22314191891, 10141746294, 26781885963, -24353328085, -31563567456, 29182999068, 43909320451, 196860456, -67388248125, -100690175785, 94322057517, 249439158228, -447056412543, 15704048748555, 156397884682881, -16782866859820603, -163530149368535274, 558155048917762563, 8694512199135910493, 26382830482929582084, 17534013742416433209, -72337642414597675632, -232236181080609936525, -382186130745645672435, -459279253777601355092, -457645439559897947385, -398581020192050548536, -301589068221828941489, -184634676793536031230, -72348068168834674164, 8063508628816264906, 41589292360762988034, 35485827519609104826, 13217700712987951073, -3168695068555884612, -6341635045339189278, -2224905677772572952, 1073194809901940688, 1094419512048917802, -26375118861557957, -358336919384494476, -50802513071014350, 113054965784942297, 23786013813627864, -38536111805436198, -6913554487772613, 14248040453349522, 651758527166469, -5429115434885943, 976845138670860, 1953795101459118, -1015814911713089, -560940444970233, 671535213932883, 50299185244890, -346447031517336, 89287370515128, 137846615979800, -90117178836645, -34813414042005, 55052092516424, -2441468411163, -24253540165167, 9419071904605, 7898845915644, -6824146869381, -2398772350672, 3452105150697, 805062860559, -2316114499520, 45073013118, 2346029195547, -708377180938, -1554520457466, 1535135585217, 269623210332, -1792025750187, 682346808996, 917312917793, -1243577585400, 177386473875, 1098224195766, -753434921469, -262133141445, 861913701131, -454904820516, -496371520269, 635568562836, -138685127079, -471294566517, 490508683675, 95495257716, -415782185703, 290577572184, 167152772253, -380053785186, 107202979590, 198463743714, -281080448028, 17355571402, 226565982072, -165648644190, -41645372561, 199390959978, -95912938224, -94899440114, 143375189895, -42487767876, -107690270373, 103869734301, 10025446914, -91831146710, 68995430436, 37489134006, -77752527119, 29808972738, 42606263067, -61717923785, 3121916361, 44146107525, -38437991169, -9008020473, 41485000308, -19206087654, -17133319695, 31151879802, -7873283880, -21430730706, 20246837799, 888654820, -19298794764, 12664107438, 7227253713, -14787510345, 6061021896, 9047667048, -11017394055, 460865619, 8337675985, -7155642456, -2458001523, 7246238574, -3308734902, -3426665475, 5583559394, -754320060, -3745722072, 3445388707, 579872217, -3429096966, 1730273916, 1378525386, -2519044677, 638519739, 1681727793, -1588082472, -130201317, 1475393403, -895405725, -592183319, 1085809395, -345218649, -697083373, 732000876, 53586816, -606585528, 409527231, 240121953, -470526031, 138930915, 277297665, -315068801, -25151097, 253448910, -160263049, -94627701, 196273665, -48229174, -114610578, 120961377, 12729232, -104536479, 56037891, 41116450, -74668959, 14385957, 48324600, -41828307, -8733540, 40191552, -17436573, -19050225, 25744905, -2154330, -19226118, 13003433, 6045807, -13931463, 4107171, 8337633, -7852251, -1124958, 6900189, -3172875, -3257118, 4238808, -202752, -3130179, 1944543, 1203228, -2071285, 374343, 1381176, -975371, -397002, 970542, -211181, -559809, 456885, 157705, -391116, 116046, 238849, -174957, -48351, 169971, -29535, -81243, 81104, 37746, -55719, 13075, 44634, -14595, -11134, 26415, 10386, -8506, 6216, 11991, 1165, 408, 6054, 4446, 1113, 1866, 2761, 1803, 1062, 1011, 756, 303, 51}
{7008618, -89984, -178674, 27537, 490161, 11310, -1532364, -571117, 3319137, 1181790, -6833285, -1101039, 13178799, -2149564, -23891586, 12330036, 37656890, -36375408, -48301869, 82005305, 40328757, -152653077, 12217276, 234844278, -142753758, -285207936, 374360607, 221987169, -685754526, 63164829, 969283392, -657798583, -1007512299, 1538108427, 504780148, -2464497621, 788952555, 2926426388, -2866470258, -2228035638, 5237491070, -225589134, -6835351041, 4485977367, 6228976620, -9645255069, -2211723456, 13700205177, -5445905805, -13932341022, 15700632414, 8191554351, -26748509956, 2811611595, 37147556355, -12302176476, -46474348467, 2896501329, 51868076092, 58053577197, -32180155911, -188256172180, 27971564937, 518979438957, 2222004090513, -318551329040934, -7665323432934927, 56274078365078726, 1228367706621656493, 3764235885403272831, -8461517376036327954, -68407740418029274665, -165973630063979739789, -225667873622598279702, -198696503416761450504, -124385311137755908365, -74336657352273501730, -80521765339818390096, -123846373978113288390, -162511427988404210919, -163565049079754988738, -121572113770790671557, -58474853627857356833, -5911975478997220524, 17238819321617159055, 14638671175967139512, 3344458785114809445, -3009429602333857476, -2442903837144406738, 38451872144970957, 791724795444805494, 179427816636371868, -224560790420002929, -87307804447071744, 68931064684083328, 31429225369222089, -24682836928008642, -9401564958055334, 9980568338861919, 1837506608039079, -4203810910332442, 353785542172002, 1685097839192892, -700005672375994, -562144452018537, 525755667103584, 99612664114796, -291981611217444, 48674241817977, 125316468190184, -65629169195607, -36192417177969, 43687976639707, 1407158031819, -21056754568032, 5750109116982, 7551032682267, -4580361129633, -2482084316273, 3065879086836, 1541120907276, -2244139395802, -568617939342, 2123531404161, -809484202339, -1824159402714, 1518128646771, 509992324431, -1617166908384, 822718788459, 1070312133343, -1228546953888, 67618000632, 986164445174, -866585639070, -359615431581, 847793588020, -405880786191, -428426289072, 718089029908, -75274888956, -458096153646, 471302686793, 54634487544, -472249571070, 249603881110, 154191982464, -375013726938, 131915391570, 234819505554, -254942799213, 29625133425, 227500217253, -180408333162, -63671879490, 182780504703, -106612277859, -97701948605, 151771606893, -29936874942, -97067844492, 112417207026, 12911816481, -96153283391, 62280234864, 30654165150, -84046167349, 27424922094, 44435852640, -58358102490, 7492988082, 48448738962, -36628143197, -9449168325, 39930375537, -21931412826, -19882234395, 29825782077, -8091697826, -20787626067, 21868019280, 2538041199, -18347584488, 13106559762, 7015957865, -15686210295, 5128906311, 8382291722, -11459545752, 482725251, 8787252659, -6659995152, -2009579310, 7598084026, -3258211635, -3617358813, 5337441821, -1041570330, -3991040808, 3376660134, 635915409, -3317582904, 1902637046, 1533452964, -2455778757, 642371980, 1638332100, -1683421752, -219932063, 1426069275, -918879837, -580592910, 1133181615, -297672465, -662835017, 756315114, 54906525, -626718970, 386824293, 218607378, -489064946, 133765473, 283572723, -305779211, -13003728, 265347141, -155197700, -94956126, 193449078, -54314773, -121292553, 117250125, 11176849, -104401902, 58606416, 44362525, -72420921, 16000887, 48978869, -42649371, -10060752, 39023095, -18577686, -19733793, 25822601, -1772550, -18740502, 13632797, 6504039, -13804590, 4085755, 8189913, -8141169, -1374267, 6765663, -3253140, -3255501, 4332927, -103161, -3055441, 2010258, 1230690, -2091128, 342603, 1347117, -1015250, -424086, 962859, -211405, -554034, 469995, 169108, -385338, 119421, 238970, -179214, -53520, 165694, -33681, -84351, 79880, 37410, -55797, 13515, 45171, -14442, -11219, 26253, 10020, -9016, 5757, 11604, 814, 138, 5883, 4329, 1035, 1821, 2741, 1794, 1059, 1009, 759, 303, 51}
{7108839, 45780, -39982, -339618, -275886, 766499, 976416, -1714143, -2501108, 3478404, 4452549, -7916800, -6723189, 16875882, 6951457, -32848053, 298968, 56593040, -24999612, -83468346, 79904940, 96145164, -175755015, -60751381, 306391329, -71976924, -429112907, 347737503, 445871664, -769538551, -208062102, 1240369596, -433174008, -1514845614, 1521379407, 1211325742, -2853718866, 62998059, 3876620428, -2462045961, -3729971340, 5595467441, 1532841036, -8341197318, 3099226614, 8987884569, -9482436876, -5814891662, 15549348132, -2155807341, -18340060087, 14619213546, 15788860143, -29735256180, -9700087026, 43781674251, 9466363032, -49077608865, -36001838742, 24062007831, 112666190967, 63189843174, -249618567365, -57865445901, -279095788143, -149731631249269, 1680904364915160, 88185001751367261, 322549884296789197, -3124704538343713212, -21687487195697160297, -45316877564598571280, -10292646525182412216, 132865438392489751728, 333306449131841524072, 488998011745225698840, 544788122058484890966, 506610716772492180208, 402511990060185750624, 261749408902773772620, 117156402092181723093, 4310785263635253057, -52438620607596386442, -54432445153884203813, -27065143750326723135, -821645256595122552, 8728501972837189754, 5158098294749795838, -371321134180220970, -1797377073511013635, -467276097501571512, 454788542131479633, 241174145153068066, -115431343759653405, -90540558233486352, 35863422744941482, 30951808013954211, -14343995072431050, -9608301536259656, 6698381876265069, 2302759773168459, -3212929151570193, -42043104897561, 1433017805332644, -457676204286031, -537993206383818, 404248849181787, 130959673135193, -240756153084138, 18151613628057, 109909594231681, -47054775592731, -35988125863383, 34118530584788, 4611125663088, -17134820136033, 3533201211307, 7276590368376, -2895709733433, -3013958192456, 2015512043289, 1613377120485, -2364375669838, -978403446978, 2292881102670, -412883426080, -1662542427252, 1689177620337, 684088118753, -1686413965800, 634268985588, 931038881936, -1368312988224, -33304406085, 1013548786615, -773422508469, -262613808951, 951051870631, -342764493600, -436460555685, 673801097002, -139484697672, -530294592207, 430466093362, 52401363759, -452438298888, 291262285474, 201788974989, -347900161083, 139331385508, 226738173432, -281274316845, -20069156, 209083829409, -189389395908, -60908901929, 198658757598, -89040618534, -84965299753, 160073088420, -30418449474, -105964476486, 102411208128, 4063257801, -102766569236, 61824563388, 35121776643, -78520162075, 33477707295, 49196871969, -57546345365, 5621029203, 45468710265, -40624899695, -12627621924, 39032700360, -21423628602, -18314569206, 32332342818, -6089888974, -19946980899, 21970702152, 1746732965, -19819978152, 11902421295, 6308960854, -15988018092, 5495547279, 9179822327, -10762334184, 1026178461, 9095259866, -6799028916, -2398023705, 7208758430, -3642512250, -3861483507, 5361780505, -880610319, -3782665698, 3627118666, 805589952, -3291977466, 1855370017, 1428442515, -2605844775, 534654259, 1598263095, -1684895010, -171938654, 1508007240, -855512514, -543335034, 1150116801, -315895596, -702759799, 721793706, 26850156, -644371785, 390910062, 235117902, -471894542, 152085564, 296942103, -304244951, -17939070, 257834313, -165758957, -103489782, 190523055, -54205711, -118676052, 122589912, 15929040, -101851365, 59932161, 43915685, -74704461, 13709715, 47288891, -43976262, -10359708, 39765008, -17665413, -18813660, 26730188, -1364958, -18837585, 13382516, 6097533, -14299959, 3788729, 8096343, -8144874, -1242392, 6984936, -3090801, -3153896, 4397922, -117942, -3127160, 1944093, 1170828, -2143951, 325761, 1358886, -997904, -399510, 991065, -195252, -548949, 470964, 163616, -395502, 111546, 233933, -182970, -54129, 167924, -31131, -81897, 82500, 39138, -55221, 13670, 45033, -15000, -11790, 25932, 9798, -9146, 5799, 11754, 960, 288, 6033, 4453, 1116, 1884, 2785, 1821, 1074, 1019, 762, 306, 51}
{7163715, 45177, 221700, 314656, -217818, -781278, 575069, 2308809, -844401, -4695293, 2465025, 9098706, -6604467, -14797815, 17304720, 20562584, -38579829, -19967388, 74376077, 606207, -121524975, 58721351, 164641362, -178222326, -162984473, 363612348, 50180001, -577006760, 251609310, 710758272, -781710290, -576319911, 1468052055, -49728334, -2049698712, 1307818752, 2064222795, -3068543229, -956963892, 4769305520, -1635849771, -5396690850, 5502551320, 3759218181, -9542771880, 936840975, 11804129184, -8353037193, -9975723436, 16602269214, 2225999523, -22901921479, 11640619614, 25592594154, -28690884935, -27119991690, 40556920245, 36950591156, -27832950585, -69817637013, -49566340958, 122867099544, 192733984113, -326914524069, -1137062274432, 9004499424705, 2801267276258645, 19455133983662172, -402238815054164628, -3572707779090735553, -5039145637044301020, 29451153319527959133, 134963219729408901084, 266339393037587709180, 327152828213752443423, 292037525401171644071, 225693372055435748469, 195348897252181548153, 211580326829184304273, 238908853539129236364, 235164974517419757303, 183244519151241457956, 100439970002894643828, 23514958971704930694, -18619110659640455656, -23226980033769906753, -9314965823267307411, 2300742054680099128, 4169810935896256932, 1004579740605310383, -984152069445068026, -594013727235039009, 190356673025530131, 223837617183375639, -40532304370737123, -77720561524881909, 13740303758412103, 26624862601151895, -7265757852586911, -8696491713381987, 4314687179523687, 2375891653525350, -2429181972622277, -282536266235628, 1209378619872744, -270161393301788, -498635398390254, 300925845787773, 144978027118139, -195993249241698, -4037823757866, 94619747678123, -31546196867829, -33289612755792, 26746537444043, 6823230220920, -14011918466577, 1063901833841, 6065220225117, -1986859886751, -3462107023235, 1402958159598, 2218612429647, -1844404062452, -926466756807, 2536641430020, -237630641607, -1889126418138, 1422295806465, 535050522708, -1859404672464, 548655503889, 1032368255035, -1223104868838, 90579719541, 1136446857630, -722059542657, -307679602719, 873393850555, -432640081905, -522026106123, 640532624289, -122592905265, -489262276017, 492253955116, 109633817673, -428949816390, 288847615541, 179937080490, -388540924779, 102791356586, 209054427744, -285416672592, 11725490629, 234471803115, -166923806262, -47285806954, 204727023393, -95249337213, -99849997802, 146569482051, -40779656169, -111641525908, 105431670882, 12134892858, -94719717432, 69416497395, 39571897344, -79666245515, 29516850357, 44411656650, -62827266406, 2456542416, 45560884578, -38943089355, -9800723373, 42491930058, -19300369831, -17893642755, 31793269890, -7722112096, -22070267274, 20594859420, 1157407032, -19782498207, 12799446129, 7524375032, -15116326455, 6058708641, 9318273120, -11213187018, 382720035, 8554344637, -7249501899, -2566321422, 7401154320, -3332809329, -3535122897, 5681368355, -736820016, -3837551958, 3497155951, 617025789, -3497511300, 1749154322, 1420239279, -2563938417, 636841393, 1719008301, -1613121846, -142425067, 1504082625, -905799333, -607827583, 1105072080, -346205931, -711747522, 742997775, 57611514, -618106420, 414300615, 245954397, -478317433, 139672785, 282941013, -319506549, -26568222, 257899284, -162168293, -96827646, 199249512, -48508386, -116744640, 122604978, 13293874, -106187973, 56694660, 41963088, -75732456, 14430213, 49114665, -42376866, -8983650, 40774726, -17619510, -19377579, 26093363, -2126982, -19507641, 13160767, 6160767, -14121075, 4138829, 8460420, -7951272, -1155622, 6993201, -3205764, -3305811, 4292412, -198603, -3171737, 1966329, 1221444, -2097185, 376248, 1398984, -986561, -403263, 982305, -212791, -566913, 462042, 160101, -395739, 117072, 241772, -176919, -49134, 171879, -29802, -82236, 81971, 38214, -56337, 13183, 45126, -14745, -11270, 26688, 10503, -8604, 6270, 12114, 1175, 408, 6117, 4491, 1125, 1884, 2789, 1821, 1074, 1021, 765, 306, 52}
{7218081, -91793, -182280, 28260, 500502, 10998, -1565784, -581548, 3394545, 1202826, -6993638, -1112097, 13495761, -2235766, -24474573, 12710427, 38575745, -37447242, -49436556, 84392618, 41070888, -157066743, 13320109, 241515828, -148258632, -292820289, 387553749, 226227468, -708964023, 70651347, 1000390203, -688530919, -1035276363, 1601859753, 505353907, -2559257067, 849663711, 3025104530, -3019399773, -2269110462, 5483814833, -331441083, -7113186249, 4821312567, 6391947111, -10222130628, -2045298790, 14403669237, -6101034774, -14462766193, 16687814169, 7875708201, -27424507128, 5433329400, 36749705034, -20171118093, -45757135236, 21474012987, 58120237120, 22662958374, -67130970024, -150012642503, 65440099374, 345683071290, -557689076867, 26915256024963, 696575619787644, -21340295481582704, -327489055740038109, -89374765341899004, 11007709352331414001, 46515011036046786576, 69504321149685883722, -9570777307242261544, -213036796265779687818, -443371468261439635812, -586801034548902031813, -602727199312159691049, -511612216824466531965, -354144256706522197876, -175966069765782125553, -24570355169670706890, 63306247092041011246, 79565120146958643174, 48793442132520540474, 10006019866750216020, -10066624471914766656, -9481785120515699052, -1635907474657838080, 2329944607425123630, 1369830513556118934, -340533465363764826, -519366178437572256, 21933356991410265, 174290568943163626, 3830764605640152, -59652947733558786, 462872219187560, 21103816038984720, -2754358679024466, -7351877642217128, 2665307011994778, 2261421543115881, -1817515072203980, -427446385431495, 1005926737974285, -131458259666590, -452155480850937, 214981894031109, 148295515891953, -155302019878923, -17624177980647, 80758532627985, -19503079674567, -30528306353469, 19614094738368, 7287334458021, -11652592778028, -759287940272, 5446165306929, -464624837622, -3091554050971, 1212525083907, 2678540468028, -1739087692219, -1417931629764, 2238172189419, -372667256956, -2111386524009, 1393384233414, 750830034346, -1668021010002, 694614025644, 1173541869119, -1204988972538, -12300832269, 1020790053291, -837105984153, -401970067482, 859382754074, -385431489207, -453622234521, 723770344485, -59767985796, -476353019187, 473377857513, 68790594255, -485604763761, 247914583340, 167063075220, -383535729654, 127477739806, 245438829876, -259268971119, 23982503723, 235405538655, -181677088518, -69312917521, 188113974486, -105948131430, -102651639627, 154965483540, -28229129511, -101018977714, 113979234225, 15021214605, -99041892720, 62701301316, 32736937146, -85959890146, 27132796749, 46241257107, -59467444674, 6827606790, 49863515997, -37133244952, -10241871225, 40937314134, -22025695003, -20642561085, 30467172165, -7940530687, -21427162635, 22216047396, 2806793411, -18831288897, 13241898453, 7313074465, -16015026405, 5126597301, 8652897794, -11655337935, 404579667, 9003917254, -6753854595, -2117896863, 7752999772, -3282284433, -3725816235, 5435247642, -1024070286, -4082869782, 3428427378, 673070883, -3385997238, 1921515335, 1575166857, -2500672524, 640693634, 1675614354, -1708461126, -232157054, 1454758497, -929274006, -596237174, 1152445695, -298659747, -677499687, 767312013, 58930476, -638239862, 391598625, 224439822, -496856422, 134507343, 289215333, -310216959, -14420307, 269797515, -157102737, -97156071, 196424352, -54593985, -123426381, 118893726, 11741789, -106053396, 59262786, 45209163, -73484403, 16045143, 49769230, -43197930, -10311072, 39606269, -18760719, -20061147, 26171284, -1745202, -19022103, 13790131, 6618858, -13994202, 4117549, 8312700, -8240169, -1404931, 6858561, -3286029, -3304141, 4386531, -98964, -3096999, 2031966, 1248906, -2117029, 344508, 1364973, -1026440, -430380, 974622, -213032, -561138, 475185, 171504, -389973, 120447, 241866, -181176, -54288, 167602, -33942, -85344, 80728, 37878, -56415, 13623, 45672, -14592, -11364, 26526, 10128, -9114, 5814, 11727, 824, 138, 5940, 4374, 1044, 1839, 2768, 1812, 1068, 1019, 765, 306, 51}
{7320750, 46692, -40837, -346650, -281385, 783203, 996642, -1753305, -2554352, 3561669, 4548186, -8111704, -6864408, 17300769, 7075639, -33688029, 411393, 58049636, -25864626, -85591746, 82426821, 98427927, -181157847, -61560256, 315637611, -75954393, -441582290, 361369692, 457254693, -797575045, -208333581, 1283307441, -459769899, -1562500827, 1591539423, 1236632869, -2973298446, 104286420, 4022917489, -2618435133, -3835666776, 5888764598, 1486116876, -8722590828, 3421258674, 9300285852, -10145467197, -5809538966, 16468058475, -2667302850, -19070786591, 15600322230, 15194274273, -31076182492, -5595198558, 46309018500, -1480099038, -57349637997, -14833390311, 53027858298, 89480973477, 384381756, -233213841951, -33342165798, 721630857756, 7905626506799, -391891200684624, -15495742596904386, 12200872496407404, 1747169606935134003, 8344988054909671167, 1760568249343506729, -75101558027109817800, -241250454422493129768, -405380397125064498318, -465071850719815319865, -427630157786010724419, -373285415922606962182, -353453834345228419581, -356135117164223695059, -338258846143270251403, -270940173032010142881, -163265553826105412604, -54629269291702735426, 15139312587791314449, 33595619377056972042, 19227130331078302043, 762482566098808209, -5906818860240205497, -2958993603917263760, 753319469179235946, 1180355150087587503, 50629092347470604, -373518005792250459, -65527078490564904, 119930515816482584, 25818600900491154, -42070358299756959, -6464503685797280, 15820530745425318, -88061459744676, -5975658803886366, 1543722503953569, 2057244951557334, -1347494960641539, -511584946300029, 823499463402987, -28062229964456, -398099226876036, 147855270806343, 144789714156457, -120445400019030, -26749019741937, 66637971619019, -11343566768694, -27711843471318, 14026258256972, 8051826319020, -8604673446915, -1450889029930, 5048008176048, 566172155211, -3306190306690, 329332907151, 2505762237609, -1854827716489, -1723755813870, 2348612202444, -4815738216, -1904362991898, 1560316626291, 905338993817, -1721704377186, 512968315776, 1023648623823, -1343357037729, -107399161194, 1044768105150, -746474053857, -302557109430, 962851721041, -323977429677, -461368642443, 680228627229, -124363701411, -548796337122, 432853019677, 66630419964, -465941606283, 289597304658, 214738891869, -356447965074, 134863975174, 237376046637, -285592207737, -5674528696, 216986298837, -190653540975, -66550227186, 203989869153, -88376324187, -89914211368, 163266781077, -28711001400, -109915530483, 103973334987, 6172618209, -105655206730, 62245650021, 37204557822, -80433884568, 33185580090, 51002265420, -58655687272, 4955655411, 46883487300, -41129997890, -13420324824, 40039630110, -21517910779, -19074892266, 32973732906, -5938717190, -20586517467, 22318723773, 2015485177, -20303681595, 12037759986, 6606082173, -16316834202, 5493234024, 9450428399, -10958127147, 948032877, 9311928518, -6892888359, -2506343604, 7363674176, -3666586677, -3969940929, 5459589466, -863110275, -3874495584, 3678885910, 842743524, -3360391800, 1874250423, 1470156408, -2650738515, 532975913, 1635543603, -1709934384, -184162404, 1536696462, -865906122, -558979298, 1169379486, -316882878, -717423948, 732790605, 30874854, -655892677, 395683446, 240950346, -479685944, 152827434, 302585451, -308682699, -19356195, 262284687, -167664201, -105689727, 193498902, -54484923, -120810114, 124233513, 16493682, -103502859, 60588930, 44762323, -75767958, 13753971, 48078956, -44524821, -10609818, 40348182, -17848350, -19141014, 27078646, -1337610, -19119108, 13539850, 6212493, -14489571, 3820387, 8219130, -8243895, -1273056, 7077948, -3123690, -3202589, 4451526, -113793, -3168718, 1965879, 1189044, -2169851, 327666, 1376694, -1009094, -405771, 1002828, -196862, -556053, 476121, 166012, -400125, 112572, 236856, -184932, -54912, 169832, -31398, -82890, 83367, 39606, -55839, 13778, 45525, -15150, -11926, 26205, 9915, -9244, 5853, 11877, 970, 288, 6096, 4498, 1128, 1902, 2813, 1839, 1086, 1029, 771, 309, 52}
{7376242, 46083, 226188, 320983, -222714, -797724, 588434, 2358609, -866943, -4800035, 2530641, 9305424, -6782235, -15137292, 17767872, 21021962, -39619326, -20348073, 76388909, 328488, -124804971, 60885203, 168950658, -184146993, -166705343, 375294186, 49365846, -594974891, 263644488, 731329686, -812896388, -588328599, 1522838475, -66422920, -2120693298, 1378384659, 2122721211, -3209968470, -948732228, 4967856545, -1779687435, -5583458277, 5831447095, 3801088500, -10031335872, 1209343018, 12298030827, -9071279253, -10212733268, 17676691287, 1921180734, -23693373828, 12864372495, 24624274461, -31849703632, -22211350344, 48809245776, 26459083884, -49980826917, -58578347940, 1999058651, 134478781947, 128516432835, -278523627119, -161325787419, 46031758257, -295020002594657, -207256999323144, 132251257036087281, 877090984540804457, -2269007242251980625, -30345508866887190786, -88251016692024339329, -97026126482387650866, 43421437083872690805, 304732160601860017112, 545256214992246146034, 652894160225500545879, 608625639904228376785, 452938761930312888984, 246295131345907020651, 52824135482989342283, -74015862273124611405, -112109850720243507501, -81151116608133417640, -27460982514519662160, 8453321384845099527, 14985441078012307713, 5672556012683140542, -2124716576442525786, -2671865320821320089, -207566914597525752, 800909540951572974, 229902739794744071, -229037160636821685, -97771662506756670, 73563560334001499, 33438825552346998, -27504914758868712, -9313832889390284, 11361744466516902, 1332008392851615, -4758336486755594, 788011376157480, 1827765015244350, -976499773304625, -546162185926998, 665360139014679, 46945952603698, -342817504376106, 93985198054203, 134235023679964, -92465886592254, -32121750352536, 54476094854466, -4316905768443, -23593285806000, 10145043021984, 8418825074712, -6450309267822, -2743089288420, 3783573894594, 891012478863, -3522157595875, -114441218631, 2921976651183, -1329478605457, -1570641334971, 2552508514386, 145979921321, -2091270989139, 1290527584578, 736139560838, -1883820178191, 432781006416, 1114463239421, -1198313532765, 21731915370, 1165136003577, -697444142742, -345370156866, 885840605474, -415140977094, -546704782284, 647706276075, -107735192715, -508024212444, 494873355982, 123931001046, -442596692556, 287175752390, 192947891331, -397109580426, 98293448409, 219704896251, -289725400140, 6062488427, 242371513146, -168183675912, -52926410001, 210056498016, -94584912828, -104798137138, 149763139728, -39072430059, -115592524987, 106993888839, 14244258255, -97608377866, 69837574998, 41654685546, -81579968470, 29224721862, 46217060697, -63936608198, 1791161265, 46975661619, -39448191111, -10593426273, 43498868655, -19394652008, -18653969445, 32434659978, -7570944957, -22709803842, 20942887536, 1426159244, -20266202616, 12934784820, 7821491632, -15445142565, 6056399631, 9588879192, -11408979201, 304574451, 8771009232, -7343361342, -2674638975, 7556070066, -3356882127, -3643580319, 5779174176, -719319972, -3929380932, 3548923195, 654181263, -3565925634, 1768032611, 1461953172, -2608832184, 635163047, 1756290555, -1638161220, -154650058, 1532771847, -916193502, -623471847, 1124336160, -347193213, -726412192, 753994674, 61635465, -629627312, 419074947, 251786841, -486108909, 140414655, 288583623, -323944297, -27984801, 262349658, -164073330, -99027591, 202224786, -48787598, -118878468, 124248579, 13858814, -107839467, 57351030, 42809726, -76795938, 14474469, 49905026, -42925425, -9233970, 41357900, -17802543, -19704933, 26442046, -2099634, -19789242, 13318101, 6275586, -14310687, 4170623, 8583207, -8050272, -1186286, 7086099, -3238653, -3354451, 4346016, -194406, -3213295, 1988037, 1239660, -2123086, 378153, 1416840, -997751, -409557, 994068, -214418, -574017, 467232, 162497, -400374, 118098, 244668, -178881, -49902, 173787, -30063, -83229, 82819, 38682, -56955, 13291, 45627, -14895, -11415, 26961, 10611, -8702, 6327, 12237, 1185, 408, 6174, 4536, 1134, 1902, 2816, 1839, 1083, 1031, 771, 309, 52}
{7432146, -93620, -185922, 28992, 510951, 10677, -1599564, -592069, 3470799, 1224033, -7155845, -1123110, 13816476, -2323408, -25064544, 13096398, 39505553, -38534367, -50583996, 86813753, 41817852, -161542491, 14449222, 248278980, -153861804, -300527709, 400968867, 230486487, -732549387, 78348591, 1031966283, -719909779, -1063354977, 1666844430, 505579510, -2655701439, 912086667, 3125181749, -3175944633, -2309743602, 5735312786, -441703329, -7395598785, 5166621761, 6554612907, -10812701106, -1867522536, 15111510060, -6806422533, -15002009623, 17801183961, 7705317933, -28220965411, 7443449754, 35950515483, -26505966602, -42582411579, 37443005559, 55800132556, -12908067639, -83814960840, -95605230012, 112603777113, 278920346124, -354604918463, -2202584805027, -28460407587150, 4251185845096242, 55250160668336679, -381978545941656927, -5691783883732520511, -15758179963014317682, 14594515568848928193, 160191476074500739188, 398413539303570437778, 591115406782767236412, 648691833265307660605, 612052793822513631843, 563165233789984614576, 530572261412687574271, 486224565198316980828, 394715301772206609489, 254903682885754590889, 105573887101151091048, -2722755381224915568, -44519603239035398031, -34151865249019568058, -7901647412348617644, 6743745900499558650, 5959437995594502375, 359438095435041438, -1775908197960385447, -616686400853667072, 437150532239537469, 271822931500304265, -115980734948844330, -98243789528373318, 39063047856439920, 32900183054636610, -16609916549095227, -9796221096982794, 7891484504462289, 1996058811621858, -3736974549689558, 289988553762267, 1604040028661913, -681720558757957, -549019756012764, 524670242124714, 94652740744943, -290843301061974, 52447859001357, 121497155889071, -68140284527934, -33182538584445, 44447630191348, 707168735424, -20397393080325, 5961188078798, 7525814642745, -5022350952060, -3598060604284, 3224665559364, 1944662554038, -2959483425711, -133063037169, 3232605279669, -1229751390308, -1978936877232, 2216924977326, -18325858888, -2283434207565, 1258350898683, 932322487098, -1683608305386, 585209384700, 1247345798734, -1180244361396, -75659922441, 1048062880648, -814591922094, -437768118141, 872557526104, -369124974933, -478310557356, 731538400748, -45144105201, -495408491136, 476158529112, 83161218090, -499369703439, 246229530733, 180132748200, -392111073606, 122956153903, 256100429577, -263566820355, 18314151001, 243302633295, -182933493279, -74952555017, 193442085438, -105283872909, -107599220256, 158159163327, -26522117907, -104969986314, 115541513016, 17130563997, -101930574568, 63122388879, 34819729569, -87873611577, 26840667363, 48046649931, -60576786464, 6162233073, 51278293041, -37638343147, -11034574125, 41944243884, -22119977180, -21402884145, 31108562253, -7789358903, -22066699203, 22564069017, 3075545623, -19314992340, 13377237144, 7610195784, -16343842515, 5124284046, 8923503866, -11851130898, 326434083, 9220585906, -6847714038, -2226216762, 7907915518, -3306358860, -3834273657, 5533056603, -1006570242, -4174699668, 3480194622, 710224455, -3454411572, 1940395741, 1616880750, -2545566264, 639015288, 1712894862, -1733500500, -244380804, 1483447719, -939667614, -611881438, 1171708380, -299647029, -692163836, 778308912, 62955174, -649760754, 396372009, 230272266, -504647824, 135249213, 294858681, -314654707, -15837432, 274247889, -159007981, -99356016, 199400199, -54873197, -125560443, 120537327, 12306431, -107704890, 59919555, 46055801, -74547900, 16089399, 50559295, -43746489, -10561182, 40189443, -18943656, -20388501, 26519742, -1717854, -19303626, 13947465, 6733818, -14183814, 4149207, 8435487, -8339190, -1435595, 6951573, -3318918, -3352834, 4440135, -94815, -3138557, 2053752, 1267122, -2142929, 346413, 1382781, -1037630, -436641, 986385, -214642, -568242, 480342, 173900, -394596, 121473, 244789, -183138, -55071, 169510, -34209, -86337, 81595, 38346, -57033, 13731, 46164, -14742, -11500, 26799, 10245, -9212, 5868, 11850, 834, 138, 6003, 4419, 1056, 1857, 2796, 1830, 1080, 1029, 774, 309, 52}
{7536360, 47613, -41701, -353754, -286938, 800087, 1017075, -1792908, -2608154, 3645915, 4644831, -8308966, -7007058, 17730912, 7200748, -34538544, 526563, 59524583, -26743527, -87741372, 84986988, 100736007, -186641130, -62366359, 325018875, -80017776, -454224437, 375251370, 468763326, -826097305, -208491300, 1326947871, -487016085, -1610827323, 1663178184, 1261969084, -3095191602, 147152841, 4171647610, -2778968760, -3942082581, 6188849006, 1435538151, -9111345264, 3754437658, 9615762762, -10824003966, -5786556563, 17407539300, -3249788799, -19892895750, 16663032264, 14924583189, -32177096513, -2216377659, 47295352233, -11536433676, -60574534404, 7405394832, 69702004635, 53045380467, -54218459595, -204130171509, 14149129215, 459638943675, -763143757208, 40183315695165, 1769119847136198, -21083944574310864, -560424815673314835, -1546495478382018660, 11310829629213347805, 70505196265678932246, 151561595175499186263, 126678980595699447480, -86058731366253918585, -390413456571815254122, -612991407553904150467, -658564974109489627551, -537981633713293730976, -319030219538066799319, -85856742316719254727, 85827729516384884487, 153941515154726864040, 127565089776767815914, 57311683526023165269, -838590557289307959, -20763649615230110028, -12450847862340701769, 258755533856938835, 4119685144578884382, 1438807292713162242, -883874785107097828, -671516464876327920, 168829774207343808, 242221449911128046, -39864403874064213, -83725089774544575, 15927404976020720, 28518912525509337, -9029838405141597, -9048881733445003, 5343778259537298, 2231850897640608, -2911122323399853, -44830339940526, 1385024102280564, -453538664766623, -531016606989330, 403179426230307, 124268044519732, -240295355459409, 23354697757473, 108124769663863, -48748631917842, -33369870928563, 34469406284190, 3307084131852, -17633758822248, 2976416004705, 7411773957897, -2793517940397, -3492613257962, 2939490325728, 2568456010080, -3050317831172, -876001400223, 2924446458807, -1366820935000, -2217131957760, 2297055438543, 323274334695, -2047890189813, 1426845671064, 1071156699496, -1728755044995, 411067062894, 1090626360098, -1319433480732, -166092984984, 1070818956275, -726331217328, -337090380504, 976679406075, -308754055935, -486188369256, 688539253605, -109863702984, -568096826784, 435779622480, 81101487075, -479789101854, 287898010929, 227861653857, -365023276524, 130320555562, 248043590595, -289881144009, -11347537146, 224879817870, -191907855423, -72189051299, 209316765606, -87712408242, -94861401113, 166460485773, -27004160649, -113866560069, 105535661709, 8281984773, -108543903048, 62666722590, 39287353272, -82347605949, 32893450332, 52807668870, -59765029089, 4290274281, 48298264344, -41635099646, -14213027724, 41046568707, -21612192956, -19835218956, 33615122994, -5787550051, -21226054035, 22666751889, 2284237389, -20787386004, 12173098677, 6903198773, -16645650312, 5490925014, 9721034471, -11153919330, 869887293, 9528593113, -6986747802, -2614661157, 7518589922, -3690659475, -4078398351, 5557395287, -845610231, -3966324558, 3730653154, 879898998, -3428806134, 1893128712, 1511870301, -2695632282, 531297567, 1672825857, -1734973758, -196387395, 1565385684, -876300291, -574623562, 1188643566, -317870160, -732088618, 743787504, 34898805, -667413569, 400457778, 246782790, -487477420, 153569304, 308228061, -313120447, -20772774, 266735061, -169569238, -107889672, 196474176, -54764135, -122943942, 125877114, 17058622, -105154353, 61245300, 45608961, -76831440, 13798227, 48869317, -45073380, -10860138, 40931356, -18031383, -19468368, 27427329, -1310262, -19400709, 13697184, 6327312, -14679183, 3852181, 8341917, -8342895, -1303720, 7170846, -3156579, -3251229, 4505130, -109596, -3210276, 1987587, 1207260, -2195752, 329571, 1394550, -1020284, -412065, 1014591, -198489, -563157, 481311, 168408, -404760, 113598, 239752, -186894, -55680, 171740, -31659, -83883, 84215, 40074, -56457, 13886, 46026, -15300, -12071, 26478, 10023, -9342, 5910, 12000, 980, 288, 6153, 4543, 1137, 1920, 2840, 1857, 1095, 1039, 777, 312, 52}
{7593404, 46998, 230721, 327373, -227664, -814341, 601952, 2408940, -889773, -4905929, 2597103, 9514455, -6962325, -15480585, 18237081, 21486299, -40672521, -20731818, 78428381, 43173, -128128086, 63085820, 173314125, -190166034, -170462897, 387157005, 48502479, -613211231, 275929929, 752176140, -844665515, -600393348, 1578589740, -83679574, -2192818473, 1450606404, 2181821403, -3354370848, -939318279, 5170110341, -1927978920, -5772602658, 6168774763, 3840326577, -10530668040, 1492907369, 12797225319, -9810616713, -10424825417, 18815021985, 1569065301, -24675850343, 13969838022, 24016081863, -34139463087, -17496203568, 54244491144, 14472225714, -65357418228, -38346344556, 45259879855, 122732444847, 51946029003, -271590576946, -121428870768, 966859491033, 19281950388995, -333205522286700, -27132393817340580, -102449906591255871, 2133559829264230926, 14927292445622455788, 23349358442701724785, -58142433790504030320, -301238483111992732659, -616419518261924777892, -830674974432334320735, -883524969146096810058, -841881537786139942612, -776628072389860053957, -694777275789535655196, -567513824215457106912, -385649405255607288804, -184591633104918375702, -24374748384241434629, 53611533712820689488, 54869359679269784040, 21354007218289205143, -5039258270535549273, -9789753882276265038, -2923537800115141867, 1993130477054963676, 1567961784814662987, -242400549516144061, -554947776550536534, 4128169766917365, 185873499867536559, 4978515720540276, -64475386364629878, 1916707720063665, 22926901013228088, -4092749698562088, -7819148441369557, 3519388707604818, 2225522452525425, -2258550177925774, -270574819862838, 1179306148988028, -273242584721941, -493076173437174, 303341424040425, 139992668778305, -195155698707342, 1355206851252, 92797652787996, -34372631196810, -32300121733287, 26631313022016, 6082866161619, -13887791951265, 1290199448438, 7165526399058, -1433548804806, -4195998232074, 1782647285694, 2529463610151, -3188992710761, -1191818496300, 3235901375472, -857733475909, -1997590278387, 2482828176402, 452723299805, -2208686851542, 1160089209768, 886725609250, -1885388488206, 337161766476, 1174788726645, -1176326701014, -33105621771, 1190386632169, -679483058346, -378836497437, 900507824790, -400701626670, -571642220520, 656544421520, -93268719879, -527542749204, 497903289819, 138493935390, -456517508130, 285447713544, 206108540811, -405684678426, 93728491396, 230374076985, -294006797505, 386298754, 250261777290, -169436382804, -58564182634, 215382635610, -93921300420, -109744975483, 152956979580, -37365692196, -119543579364, 108556256385, 16353625167, -100497082236, 70258657143, 43737483063, -83493687784, 28932592077, 48022453182, -65045950034, 1125787554, 48390438663, -39953289306, -11386129173, 44505798405, -19488934185, -19414292505, 33076050066, -7419773173, -23349340410, 21290909157, 1694911456, -20749906059, 13070123511, 8118612951, -15773958675, 6054086376, 9859485264, -11604772164, 226428867, 8987677884, -7437220785, -2782958874, 7710985812, -3380956554, -3752037741, 5876983137, -701819928, -4021210818, 3600690439, 691334835, -3634339968, 1786913017, 1503667065, -2653725924, 633484701, 1793571063, -1663200594, -166873808, 1561461069, -926587110, -639116111, 1143598845, -348180495, -741076341, 764991573, 65660163, -641148204, 423848331, 257619285, -493900311, 141156525, 294226971, -328382045, -29401926, 266800032, -165978574, -101227536, 205200633, -49066810, -121012530, 125892180, 14423456, -109490961, 58007799, 43656364, -77859435, 14518725, 50695091, -43473984, -9484080, 41941074, -17985480, -20032287, 26790504, -2072286, -20070765, 13475435, 6390546, -14500299, 4202281, 8705994, -8149293, -1216950, 7179111, -3271542, -3403144, 4399620, -190257, -3254853, 2009823, 1257876, -2148986, 380058, 1434648, -1008941, -415818, 1005831, -216028, -581121, 472389, 164893, -404997, 119124, 247591, -180843, -50685, 175695, -30330, -84222, 83686, 39150, -57573, 13399, 46119, -15045, -11551, 27234, 10728, -8800, 6381, 12360, 1195, 408, 6237, 4581, 1146, 1920, 2844, 1857, 1095, 1041, 780, 312, 53}
{7649928, -95465, -189600, 29733, 521508, 10347, -1633704, -602680, 3547899, 1245411, -7319906, -1134078, 14140944, -2412490, -25661499, 13487949, 40446314, -39636783, -51744189, 89268710, 42569649, -166080321, 15604615, 255133734, -159563274, -308330196, 414605961, 234764226, -756510618, 86256561, 1064011632, -751935163, -1091748141, 1733062458, 505456957, -2753830737, 976221423, 3226658045, -3336104838, -2349935058, 5991984929, -556375872, -7682588649, 5521898237, 6716867781, -11417577726, -1679461207, 15825210510, -7550678853, -15529936362, 19033631655, 7597844439, -29224153467, 8994316332, 35153879472, -31360043171, -38075874501, 50108468754, 47526702938, -43951007523, -82298322408, -33308505962, 146380589745, 211330917366, -294305899491, -305682764316, 1750010630154, -514341370753574, -5162218527834441, 172514621307499836, 1764439417418539784, 685871216831206206, -36324066337289447481, -143660991358236848103, -240719069095574607813, -161423427975019130412, 122232620557842321520, 441912755917002214530, 613167326581119708888, 573905309137915042318, 374135761710714991365, 114127472969050881435, -103182396813260067618, -208449532205653064760, -192512585507995627308, -104976382925603965831, -17323664952046990191, 24801304985102769900, 22411034290179380415, 4563802541623889832, -5045815587691772673, -3522980445970316823, 423338413821664134, 1242614292347304084, 122534954446669084, -388318727841347313, -78686837766883401, 127812681119847653, 27257163464134281, -46035175532474034, -5618509495689439, 17497560169882224, -1094999374844544, -6519365819949774, 2236336960813824, 2107629333454167, -1730595971466629, -410550756414333, 992479944333363, -133863680972269, -445694960036229, 219078009067473, 142403401762912, -156851398223361, -13808898591810, 79076110177743, -21734023309770, -29046101386134, 20609103906104, 7720166088915, -11390310389286, -1133551204872, 5844199274646, -730432989369, -4583370760949, 1368087564483, 3298331429067, -2558359029548, -1082579040531, 3468092269143, -774818444552, -2349352906371, 2130490481598, 264360869153, -2381508768597, 1129919557458, 1067784233480, -1681680359742, 495912091881, 1302528613917, -1160031047565, -126670526373, 1073281192116, -798435070485, -470351667423, 888094922017, -355335230043, -503466474009, 740783387832, -30704559969, -515153534769, 479239869717, 97802827773, -513350405745, 244469823542, 193325316312, -400680087453, 118375130798, 266770880151, -267840339912, 12636856138, 251190341184, -184184907348, -80589164788, 198767754576, -104620551729, -112545815267, 161353100883, -24815457540, -108921070647, 117103904460, 19239953343, -104819284707, 63543455646, 36902527839, -89787331120, 26548537644, 49852053219, -61686128309, 5496851943, 52693070085, -38143444903, -11827277025, 42951182481, -22214259357, -22163210835, 31749952341, -7638191764, -22706235771, 22912097133, 3344297835, -19798696749, 13512575835, 7907312384, -16672658625, 5121975036, 9194109938, -12046923081, 248288499, 9437250501, -6941573481, -2334534315, 8062831264, -3330431658, -3942731079, 5630862424, -989070198, -4266528642, 3531961866, 747379929, -3522825906, 1959274030, 1658594643, -2590460031, 637336942, 1750177116, -1758539874, -256605795, 1512136941, -950061783, -627525702, 1190972460, -300634311, -706828506, 789305811, 66979125, -661281646, 401146341, 236104710, -512439300, 135991083, 300501291, -319092455, -17254011, 278698263, -160913018, -101555961, 202375473, -55152409, -127694271, 122180928, 12871371, -109356384, 60575925, 46902439, -75611382, 16133655, 51349656, -44295048, -10811502, 40772617, -19126689, -20715855, 26868425, -1690506, -19585227, 14104799, 6848637, -14373426, 4181001, 8558274, -8438190, -1466259, 7044471, -3351807, -3401474, 4493739, -90618, -3180115, 2075460, 1285338, -2168830, 348318, 1400637, -1048820, -442935, 998148, -216269, -575346, 485532, 176296, -399231, 122499, 247685, -185100, -55839, 171418, -34470, -87330, 82443, 38814, -57651, 13839, 46665, -14892, -11645, 27072, 10353, -9310, 5925, 11973, 844, 138, 6060, 4464, 1065, 1875, 2823, 1848, 1089, 1039, 780, 312, 52}
{7756638, 48543, -42574, -360930, -292545, 817151, 1037715, -1832952, -2662514, 3731142, 4742484, -8508586, -7151139, 18166311, 7326784, -35399598, 644478, 61017881, -27636315, -89917224, 87585441, 103069404, -192204864, -63169690, 334535121, -84167073, -467039348, 389382537, 480397563, -855105331, -208535259, 1371290886, -514912566, -1659825102, 1736295690, 1287334387, -3219398334, 191597322, 4322810791, -2943646842, -4049218755, 6495720665, 1381104861, -9507435888, 4098860194, 9934346067, -11519039928, -5750483793, 18360450480, -3897492228, -20763898759, 17854788612, 14904325065, -33272249137, 411605937, 47364359592, -20127655743, -60000990267, 28121682357, 75073858243, 11385440700, -90058868781, -152295773045, 80615680122, 377399406786, -362823663282, -3794886620055, -120833802110649, 5579536453409287, 115978408536906495, -148044312631745301, -7944105214945839164, -32615053037877579843, -23536871298856697499, 148020245234726539799, 513790306979395317813, 902149397431203528864, 1126886540899839531696, 1165282646774586723381, 1097742373057334599926, 978096935522695013650, 804178739152867186734, 568148916517128865215, 302046908033486689081, 73823593104339669411, -56973239511893003133, -81548369621598412894, -43794769298924744553, -1798810445324886435, 13575327215644146046, 7481295244424216277, -1150324244716923858, -2797127197715624247, -437668090640035107, 802695807894625236, 276440718524599358, -234891699103410444, -107544290724329817, 79176984120227434, 35050013838376386, -30798334131673143, -8943548684281354, 12881608728199707, 620718429464832, -5316429687662329, 1349499882492051, 1944098856552504, -1302619534109202, -494257680873888, 817672910672469, -33739500154844, -394827049094166, 151219868983524, 138674486962166, -122154083451078, -22168437554007, 66826154458355, -12434483778540, -26647273075494, 14223012600266, 7724410859745, -9400481177529, -2612333541285, 5526283350360, 899674853304, -4088437039203, 1244525833668, 3684352700643, -2611325600839, -1721821936716, 3086516803377, -938060997954, -2542916915967, 2195843925510, 583036975311, -2128494113745, 1303191062136, 1194517084972, -1723398481023, 328728541575, 1142080896329, -1301132244492, -213865957692, 1096150129800, -712004371224, -369216521208, 992938194883, -295549067883, -511634468415, 698113888520, -95406381417, -588029364315, 438901569392, 95829894753, -493804670187, 286112256710, 241082890344, -373582246371, 125726964153, 258713564532, -294148265535, -17025445974, 232764955131, -193158735636, -77824804731, 214642036785, -87049464900, -99807877365, 169654531497, -25297560144, -117817686563, 107098064742, 10391370735, -111432616650, 63087798489, 41370151566, -84261324117, 32601320685, 54613061280, -60874370942, 3624900570, 49713041388, -42140197841, -15005730624, 42053498457, -21706475133, -20595542016, 34256513082, -5636378267, -21865590603, 23014773510, 2552989601, -21271089447, 12308437368, 7200320092, -16974466422, 5488611759, 9991640543, -11349712293, 791741709, 9745261765, -7080607245, -2722981056, 7673505668, -3714733902, -4186855773, 5655204248, -828110187, -4058154444, 3782420398, 917052570, -3497220468, 1912009118, 1553584194, -2740526022, 529619221, 1710106365, -1760013132, -208611145, 1594074906, -886693899, -590267826, 1207906251, -318857442, -746752767, 754784403, 38923503, -678934461, 405231162, 252615234, -495268822, 154311174, 313871409, -317558195, -22189899, 271185435, -171474482, -110089617, 199450023, -55043347, -125078004, 127520715, 17623264, -106805847, 61902069, 46455599, -77894937, 13842483, 49659382, -45621939, -11110248, 41514530, -18214320, -19795722, 27775787, -1282914, -19682232, 13854518, 6442272, -14868795, 3883839, 8464704, -8441916, -1334384, 7263858, -3189468, -3299922, 4558734, -105447, -3251834, 2009373, 1225476, -2221652, 331476, 1412358, -1031474, -418326, 1026354, -200099, -570261, 486468, 170804, -409383, 114624, 242675, -188856, -56463, 173648, -31926, -84876, 85082, 40542, -57075, 13994, 46518, -15450, -12207, 26751, 10140, -9440, 5964, 12123, 990, 288, 6216, 4588, 1149, 1938, 2868, 1875, 1107, 1049, 786, 315, 53}
{7814310, 47922, 235299, 333826, -232668, -831129, 615623, 2459802, -912891, -5012975, 2664411, 9725799, -7144737, -15827694, 18712347, 21955595, -41739414, -21118623, 80494493, -249738, -131494320, 65323202, 177731763, -196279449, -174257135, 399200805, 47589900, -631715780, 288465633, 773297634, -877017671, -612514158, 1635305850, -101498296, -2266074237, 1524483987, 2241523371, -3501750363, -928722045, 5376066908, -2080724226, -5964123993, 6514534324, 3876948804, -11040702018, 1787951300, 13303261014, -10569050367, -10616099186, 19997190999, 1147528386, -25810897842, 15085750359, 23804084913, -35898781660, -13392853854, 57423597303, 2524038871, -74365364241, -13878465204, 75567803985, 90352357230, -23882696598, -258067323293, -63819184623, 592566893469, -1174319263099, 49063653910233, 3631475414048922, -8778288834639049, -844250162241019140, -4186693942999132449, 7070255982142813476, 92856955271779644216, 263788540834508134572, 361298067925038172378, 212711971745220227391, -124372024219357046385, -421591469474284716234, -509801579096238971079, -376339403263428020580, -117676405617749115537, 136452550095933145074, 282075433857062588250, 282252660426451677755, 177550153856042019483, 52481054438041740903, -23462153660262936850, -35313729478659890580, -13926060861181357458, 4187191614074555692, 6364640147622062181, 1047538208605149108, -1712573114121291185, -750606927550578207, 419773230793526238, 300648303491764298, -118331407377593754, -105865160179312860, 43154522847178465, 34670841997705353, -19278989069351388, -9748629941092753, 9259287030926499, 1530398336936871, -4289051827752323, 722298600511626, 1751532670645044, -960489892726182, -536277739468905, 660658596085959, 39082618734810, -339705244883307, 99845407750566, 130521485867595, -93720016053057, -28280601047562, 54116183937437, -6327604179930, -23991998270880, 9718999777153, 8641403581557, -6414118889748, -3043457111093, 5185203862158, 1711628435805, -4518240142128, 221246965584, 3429450171261, -2738307131018, -1948736226522, 3339376942821, -451048588383, -2279423270844, 2374871566989, 693938103457, -2272792719747, 1042698549138, 999162820390, -1878396928224, 260738643270, 1222744998956, -1160583149667, -78435190338, 1215936335686, -666828494949, -410677240278, 917515604879, -387881774316, -597333815727, 666430597242, -78738386097, -547623339540, 501049579980, 153301130820, -470558876805, 283632220346, 219348298422, -414235358574, 89123089524, 241041175944, -298269300057, -5291886973, 258144533319, -170687103537, -64199146332, 220707705249, -93258642873, -114691368956, 156151107414, -35659117365, -123494730469, 110118667503, 18463032354, -103385796472, 70679719086, 45820281201, -85407406613, 28640462511, 49827856452, -66155291888, 460406424, 49805215707, -40458391062, -12178832073, 45512737002, -19583216362, -20174619195, 33717440154, -7268606034, -23988876978, 21638937273, 1963663668, -21233610468, 13205462202, 8415729551, -16102774785, 6051777366, 10130091336, -11800564347, 148283283, 9204342479, -7531080228, -2891276427, 7865901558, -3405029352, -3860495163, 5974788958, -684319884, -4113039792, 3652457683, 728490309, -3702754302, 1805791306, 1545380958, -2698619691, 631806355, 1830853317, -1688239968, -179098799, 1590150291, -936981279, -654760375, 1162862925, -349167777, -755741011, 775988472, 69684114, -652669096, 428622663, 263451729, -501691787, 141898395, 299869581, -332819793, -30818505, 271250406, -167883611, -103427481, 208175907, -49346022, -123146358, 127535781, 14988396, -111142455, 58664169, 44503002, -78922917, 14562981, 51485452, -44022543, -9734400, 42524248, -18168513, -20359641, 27139187, -2044938, -20352366, 13632769, 6505365, -14689911, 4234075, 8828781, -8248293, -1247614, 7272009, -3304431, -3451784, 4453224, -186060, -3296411, 2031531, 1276092, -2174887, 381963, 1452504, -1020131, -422112, 1017594, -217655, -588225, 477579, 167289, -409632, 120150, 250487, -182805, -51453, 177603, -30591, -85215, 84534, 39618, -58191, 13507, 46620, -15195, -11696, 27507, 10836, -8898, 6438, 12483, 1205, 408, 6294, 4626, 1155, 1938, 2871, 1875, 1104, 1051, 786, 315, 53}
{7872402, -97328, -193314, 30483, 532173, 10008, -1668204, -613381, 3625845, 1266960, -7485821, -1145001, 14469165, -2503012, -26265438, 13885080, 41398028, -40754490, -52917135, 91757489, 43326279, -170680233, 16786288, 262080090, -165363042, -316227750, 428465031, 239060685, -780847716, 94375257, 1096526250, -784607071, -1120455855, 1800513837, 504986248, -2853644961, 1042067979, 3329533418, -3499880388, -2389684830, 6253831262, -675458712, -7974155841, 5887134626, 6878593467, -12037079739, -1481211081, 16547213211, -8325147237, -16037615614, 20365414323, 7486629300, -30460042790, 10265178471, 34630046490, -34977327323, -33169596159, 59415379425, 35814595083, -68112633912, -66740575569, 25243395046, 153303789153, 124711575471, -296582740577, -241779663204, 1227657842898, 39355035738574, 58898896815684, -42082213582799673, -330210382946010983, 2040431292944166300, 23097780436425109068, 60441235789365010306, 1844226072302024934, -305589679704542147913, -808845843677201397673, -1256077975457694627183, -1472531382945653869233, -1473000509156014123939, -1340606508986601618135, -1118006853063705509250, -816363428226603319045, -470224940269199245473, -155300018500730112294, 48921679040184988190, 113392880059467297492, 78168404039237276397, 17499867119447432775, -15390225538030001217, -14279589137746371375, -1740789572773969577, 3881240743068484299, 1812736140404992464, -775772053000306045, -740639175228654363, 149937470392379097, 260548891628099697, -40657156331499969, -89903666805341094, 18914806028966895, 30384686226557733, -11164345953486267, -9255374080014794, 6525268425204030, 1943400886068624, -3446188740918617, 275263423674645, 1553381070018987, -679329729175993, -539992403830761, 525217681575249, 88456003493717, -287469941650455, 58593573160470, 117433537973565, -71204054209236, -31206876363039, 44033814307201, -320884702962, -19950688932507, 6580738559798, 8848509514923, -4747395854364, -4501179145149, 3813821860866, 1920158253630, -4701287048424, -56194045482, 4030724919702, -2093599910100, -1750187356917, 3530463915837, -387056805365, -2592001620342, 2017342110507, 485968027942, -2433884957529, 1017629671797, 1169411962239, -1674702856407, 424831297266, 1347894997215, -1146650194569, -169726615932, 1099486862904, -787074685188, -501965773923, 905850357666, -342777810306, -529418552145, 750901795243, -16106039835, -535377655605, 482379250735, 112670941116, -527412629574, 242623813099, 206577697092, -409221612942, 113761166889, 277435242717, -272098575732, 6959382294, 259071483285, -185435509605, -86223366534, 204092806785, -103958127708, -117492157376, 164547337365, -23108889762, -112872248246, 118666318644, 21349355511, -107707998467, 63964528395, 38985325713, -91701048896, 26256408138, 51657445635, -62795470163, 4831478232, 54107847129, -38648543098, -12619979925, 43958112231, -22308541534, -22923533895, 32391342429, -7487019980, -23345772339, 23260118754, 3613050047, -20282400192, 13647914526, 8204433703, -17001474735, 5119661781, 9464716010, -12242716044, 170142915, 9653919153, -7035432924, -2442854214, 8217747010, -3354506085, -4051188501, 5728671385, -971570154, -4358358528, 3583729110, 784533501, -3591240240, 1978154436, 1700308536, -2635353771, 635658596, 1787457624, -1783579248, -268829545, 1540826163, -960455391, -643169966, 1210235145, -301621593, -721492655, 800302710, 71003823, -672802538, 405919725, 241937154, -520230702, 136732953, 306144639, -323530203, -18671136, 283148637, -162818262, -103755906, 205351320, -55431621, -129828333, 123824529, 13436013, -111007878, 61232694, 47749077, -76674879, 16177911, 52139721, -44843607, -11061612, 41355791, -19309626, -21043209, 27216883, -1663158, -19866750, 14262133, 6963597, -14563038, 4212659, 8681061, -8537211, -1496923, 7137483, -3384696, -3450167, 4547343, -86469, -3221673, 2097246, 1303554, -2194730, 350223, 1418445, -1060010, -449196, 1009911, -217879, -582450, 490689, 178692, -403854, 123525, 250608, -187062, -56622, 173326, -34737, -88323, 83310, 39282, -58269, 13947, 47157, -15042, -11781, 27345, 10470, -9408, 5979, 12096, 854, 138, 6123, 4509, 1077, 1893, 2851, 1866, 1101, 1049, 789, 315, 53}
{7980687, 49482, -43456, -368178, -298206, 834395, 1058562, -1873437, -2717432, 3817350, 4841145, -8710564, -7296651, 18606966, 7453747, -36271191, 765138, 62529530, -28542990, -92119302, 90222180, 105428118, -197849049, -63970249, 344186349, -88402284, -480027023, 403763193, 492157404, -884599123, -208465458, 1416336486, -543459342, -1709494164, 1810891941, 1312728778, -3345918642, 237619863, 4476407032, -3112469379, -4157075298, 6809379575, 1322817006, -9910870575, 4454457846, 10255782201, -12231797001, -5704635164, 19324208757, -4599780717, -21651240283, 19189713099, 15041429619, -34521375470, 2389480935, 47065959408, -27052662539, -56934636345, 45830893422, 71626084935, -28693168842, -103804054764, -83118389343, 141458291637, 310001637561, -291112589350, -502192284966, 6763265201385, -796310560635792, -15302653975803684, 183173960717970666, 3011469415388187478, 7026386585871436152, -34027816017916604163, -203054848332855872742, -445999801551344329527, -523687905656784608550, -304252357138332547062, 52980986623754100321, 287288171808448060173, 273478508130990902272, 61706168958277605555, -205748446232205902511, -386751128306572982916, -406118847227170838625, -284448579245450698425, -113483417006185252955, 10882112887628974659, 49667311105576990584, 29457199371015534022, 464573319459414750, -9331941850229422857, -4011729607324942228, 1605236835301707168, 1726999230403683843, -148532750278891913, -587982622903554033, -11116277139302640, 198328694711411254, 5050567062824358, -69678906164394786, 3973957104822628, 24760358758854942, -5792193295898400, -8210715639140069, 4524059968236996, 2089386107541729, -2745033742397010, -33986920102896, 1359761535215979, -452870809748278, -521208409033614, 405440081921262, 115957708247093, -240113986783758, 28131541378728, 104699223267223, -51022965973347, -30668218688301, 35579186455915, 3489480561597, -17466817024134, 2603094173355, 7782863769432, -3545051247957, -5173608185971, 3542456491587, 3156014559867, -4030154196875, -36797109156, 4282540779369, -2142859647236, -2315281007487, 3109544864625, -575154159821, -2755285763001, 2077535004678, 785246420307, -2171305790328, 1197207424062, 1287590016669, -1716383707209, 263225096460, 1185996554166, -1289881171278, -255017708655, 1123092627101, -701840001552, -400842863190, 1011288830865, -283224815604, -537880187880, 708393441408, -80734457595, -608371522647, 442027796996, 110756841288, -507873580578, 284242587835, 254346374451, -382112884863, 121107669099, 269375288703, -298403027781, -22701943940, 240644710557, -194409492195, -83458437443, 219967093554, -86387243823, -104754225441, 172848811263, -23590996329, -121768882022, 108660476790, 12500789166, -114321329824, 63508858251, 43452949077, -86175042829, 32309191194, 56418464559, -61983712796, 2959519440, 51127818432, -42645299597, -15798433524, 43060437054, -21800757310, -21355868706, 34897903170, -5485211128, -22505127171, 23362801626, 2821741813, -21754793856, 12443776059, 7497436692, -17303282532, 5486302749, 10262246615, -11545504476, 713596125, 9961926360, -7174466688, -2831298609, 7828421414, -3738806700, -4295313195, 5753010069, -810610143, -4149983418, 3834187642, 954208044, -3565634802, 1930887407, 1595298087, -2785419789, 527940875, 1747388619, -1785052506, -220836136, 1622764128, -897088068, -605912090, 1227170331, -319844724, -761417437, 765781302, 42947454, -690455353, 410005494, 258447678, -503060298, 155053044, 319514019, -321995943, -23606478, 275635809, -173379519, -112289562, 202425297, -55322559, -127211832, 129164316, 18188204, -108457341, 62558439, 47302237, -78958419, 13886739, 50449743, -46170498, -11360568, 42097704, -18397353, -20123076, 28124470, -1255566, -19963833, 14011852, 6557091, -15058407, 3915633, 8587491, -8540916, -1365048, 7356756, -3222357, -3348562, 4612338, -101250, -3293392, 2031081, 1243692, -2247553, 333381, 1430214, -1042664, -424620, 1038117, -201726, -577365, 491658, 173200, -414018, 115650, 245571, -190818, -57231, 175556, -32187, -85869, 85930, 41010, -57693, 14102, 47019, -15600, -12352, 27024, 10248, -9538, 6021, 12246, 1000, 288, 6273, 4633, 1158, 1956, 2895, 1893, 1116, 1059, 792, 318, 53}
{8039941, 48855, 239922, 340342, -237726, -848088, 629447, 2511195, -936297, -5121173, 2732565, 9939456, -7329471, -16178619, 19193670, 22429850, -42820005, -21508488, 82587245, -550245, -134903673, 67597349, 182203572, -202487238, -178088057, 411425586, 46628109, -650488538, 301251600, 794694168, -909952856, -624691029, 1692986805, -119879086, -2340460590, 1600017408, 2301827115, -3652107015, -916943526, 5585726246, -2237923353, -6158022282, 6868725778, 3910955181, -11561404932, 2094759762, 13816744992, -11346927690, -10792554461, 21208219434, 650438022, -27052168006, 16300249116, 23948640918, -37437546356, -10091971131, 59024289207, -8357668262, -78089733594, 11080758783, 92164654094, 45751456782, -83358312069, -216592068119, 20902431270, 485347915485, -336112108246, -5810670679974, -309173765630187, 5796326254789203, 206930896974624087, 475142419826687439, -9508471146176930115, -55752003547194737283, -95612351590684796340, 62605908270160180823, 549409209862552193727, 1188271643267338779492, 1666938028984729498402, 1843107010549231033866, 1763795013023531884830, 1513271951055341523627, 1142369298978562718190, 702162904172727132852, 280123078574886744499, -21931588039340581077, -148339481598025383735, -127449394846943043297, -47054607276315190887, 11800343281336452723, 22841006313990585190, 7874081260528819623, -3919872812807273229, -3929296332123558555, 100417613377606011, 1288235672789420817, 188713776980781412, -403943985486305004, -90304692660237330, 136772188952498409, 27899615873322378, -50485592750451945, -4299871738334895, 19264567311109884, -2388492234658275, -7004417318932031, 3088165357754508, 2091378503274681, -2165824046127377, -251968785925602, 1165391728571094, -278600814824182, -487189702629096, 305172820166820, 131353689814925, -195010737930558, 7604568981069, 91797346631371, -35772989815791, -30587744632272, 26644841924138, 5262083528946, -15017866483203, 238723629828, 8012461558431, -1238474827629, -4929552793757, 3290647174836, 3621732470448, -4343236592410, -945398286732, 3902212959864, -2281952879392, -2481118725438, 3329329923414, -111018867876, -2462655723291, 2256622680168, 880428011145, -2306466218919, 944169733053, 1085188111811, -1872167380185, 199976530932, 1265422515509, -1151727869766, -118316650296, 1243539191507, -657748636623, -442437086817, 936408981583, -375680853216, -623824531500, 676855951710, -63966007038, -568048045545, 504161540302, 168281194284, -484627757220, 281740698360, 232617754653, -422757092787, 84499119367, 251699347512, -302521980675, -10967581883, 266023097250, -171938214234, -69832398487, 226032804477, -92596604211, -119637741572, 159345452661, -33952548420, -127445943952, 111681076653, 20572441770, -106274508658, 71100790572, 47903078478, -87321124414, 28348333026, 51633248871, -67264633742, -204967287, 51219992751, -40963489257, -12971534973, 46519666752, -19677498539, -20934942255, 34358830242, -7117434250, -24628413546, 21986958894, 2232415880, -21717313911, 13340800893, 8712850870, -16431590895, 6049464111, 10400697408, -11996357310, 70137699, 9421011131, -7624939671, -2999596326, 8020817304, -3429103779, -3968952585, 6072597919, -666819840, -4204869678, 3704224927, 765643881, -3771168636, 1824671712, 1587094851, -2743513431, 630128009, 1868133825, -1713279342, -191322549, 1618839513, -947374887, -670404639, 1182125610, -350155059, -770405160, 786985371, 73708812, -664189988, 433396047, 269284173, -509483189, 142640265, 305512929, -337257541, -32235630, 275700780, -169788855, -105627426, 211151754, -49625234, -125280420, 129179382, 15553038, -112793949, 59320938, 45349640, -79986414, 14607237, 52275517, -44571102, -9984510, 43107422, -18351450, -20686995, 27487645, -2017590, -20633889, 13790103, 6620325, -14879523, 4265733, 8951568, -8347314, -1278278, 7365021, -3337320, -3500477, 4506828, -181911, -3337969, 2053317, 1294308, -2200787, 383868, 1470312, -1031321, -428373, 1029357, -219265, -595329, 482736, 169685, -414255, 121176, 253410, -184767, -52236, 179511, -30858, -86208, 85401, 40086, -58809, 13615, 47112, -15345, -11832, 27780, 10953, -8996, 6492, 12606, 1215, 408, 6357, 4671, 1167, 1956, 2899, 1893, 1116, 1061, 795, 318, 54}
{8098665, -99209, -197064, 31242, 542946, 9660, -1703064, -624172, 3704637, 1288680, -7653590, -1155879, 14801139, -2594974, -26876361, 14287791, 42360695, -41887488, -54102834, 94280090, 44087742, -175342227, 17994241, 269118048, -171261108, -324220371, 442546077, 243375864, -805560681, 102704679, 1129510137, -817925503, -1149478119, 1869198567, 504167383, -2955144111, 1109626335, 3433807868, -3667271283, -2428992918, 6520851785, -798951849, -8270300361, 6262330928, 7039792953, -12671120601, -1272220919, 17280079503, -9124358457, -16524503206, 21772273191, 7325884998, -31912513948, 11423652954, 34517512578, -37701239056, -28545708108, 65741217291, 22753083708, -84887001894, -42612101202, 72005066328, 131990621343, 28412972385, -304728523359, -172067694879, 745918725384, -1971807571405, 37343788197180, 6498385966678527, 27211833963625448, -1112975689222059894, -8328410011663591125, -5305756964217957438, 102639004198712559084, 394562403419977631430, 707261607549155392266, 747402862033610386425, 473243307254324921547, 138692545702167870046, -2091333099716993952, 105956028147073392582, 345217562930423301709, 543310190354772352035, 578576553465483824361, 438473239119687355094, 212251292198854160613, 21738325453513194564, -61984573692313629436, -52386335817225845307, -11717660743360058712, 10915633150155024299, 8738332078128929574, -166857008124076869, -2842730302342661342, -648814862669086530, 801130586874441657, 319255945155107026, -242825768314658754, -116623643816409873, 85917016087155914, 36200989839414171, -34530304398588969, -8165709064220792, 14552924741866230, -330942575598885, -5863068706965436, 2039097465497157, 2000534469745971, -1690394263891903, -398550721376742, 981999682040301, -141905827998760, -439003742605596, 224711319084819, 136294281073626, -156840864853854, -8647336855857, 77371134189339, -24478921097616, -29061647054802, 20347663507935, 7971926670882, -11373966621495, -1091844568473, 7726336145976, -237627432723, -5888387173059, 1997546407263, 3515214613626, -4449677665061, -1116967048656, 4404609896292, -1644851382007, -2220621106524, 3499341793143, -65920256257, -2748266980368, 1900991004300, 657029968987, -2461609135716, 925409626107, 1248609691982, -1670406690657, 367986365442, 1389768667455, -1139996357850, -208539915447, 1127935144222, -778779031704, -533844894180, 925271210378, -330610102326, -556127260605, 761430457954, -1241843520, -555875676171, 485462499066, 127688864583, -541481294229, 240710773087, 219848762232, -417735799563, 109134034884, 288090136392, -276349640109, 1284749191, 266949265353, -186686912277, -91856256962, 209418023619, -103296180372, -122438551229, 167741705886, -21402308427, -116823466227, 120228725274, 23458779036, -110596709524, 64385587758, 41068122885, -93614767654, 25964278653, 53462848914, -63904812017, 4166097102, 55522624173, -39153644854, -13412682825, 44965050828, -22402823711, -23683860585, 33032732517, -7335852841, -23985308907, 23608146870, 3881802259, -20766104601, 13783253217, 8501550303, -17330290845, 5117352771, 9735322082, -12438508227, 91997331, 9870583748, -7129292367, -2551171767, 8372662756, -3378578883, -4159645923, 5826477206, -954070110, -4450187502, 3635496354, 821688975, -3659654574, 1997032725, 1742022429, -2680247538, 633980250, 1824739878, -1808618622, -281054536, 1569515385, -970849560, -658814230, 1229499225, -302608875, -736157325, 811299609, 75027774, -684323430, 410694057, 247769598, -528022178, 137474823, 311787249, -327967951, -20087715, 287599011, -164723299, -105955851, 208326594, -55710833, -131962161, 125468130, 14000953, -112659372, 61889064, 48595715, -77738361, 16222167, 52930082, -45392166, -11311932, 41938965, -19492659, -21370563, 27565566, -1635810, -20148351, 14419467, 7078416, -14752650, 4244453, 8803848, -8636211, -1527587, 7230381, -3417585, -3498807, 4600947, -82272, -3263231, 2118954, 1321770, -2220631, 352128, 1436301, -1071200, -455490, 1021674, -219506, -589554, 495879, 181088, -408489, 124551, 253504, -189024, -57390, 175234, -34998, -89316, 84158, 39750, -58887, 14055, 47658, -15192, -11926, 27618, 10578, -9506, 6036, 12219, 864, 138, 6180, 4554, 1086, 1911, 2878, 1884, 1110, 1059, 795, 318, 53}
{8209494, 50430, -44347, -375498, -303921, 851819, 1079616, -1914363, -2772908, 3904539, 4940814, -8914900, -7443594, 19052877, 7581637, -37153323, 888543, 64059530, -29463552, -94347606, 92897205, 107812149, -203573685, -64768036, 353972559, -92723409, -493187462, 418393338, 504042849, -914578681, -208281897, 1462084671, -572656413, -1759834509, 1886966937, 1338152257, -3474752526, 285220464, 4632436333, -3285436371, -4265652210, 7129825736, 1260674586, -10321649325, 4821223551, 10579958943, -12962918082, -5650120704, 20300441832, -5344536627, -22533881349, 20659174359, 15247729230, -36011993446, 3886763259, 46822440795, -32400982076, -52568124786, 59922783168, 62208447557, -62899251282, -97948318002, -10061199265, 174917469162, 219199491615, -300471205127, -401272566363, 1423644866439, 70633117386082, 1127268818042265, -57342294677571333, -717448341321812100, 898080793862530134, 31296881781449145966, 115571999412519637422, 128257282382550143928, -193072217690388710493, -888368551754613087566, -1638899572582062582729, -2104668775790760350307, -2190413011463067664323, -1972642380088721254254, -1549499494134976321278, -1008543847642577761135, -459949837019507552451, -32944436808630126006, 182957847505846886631, 194399657702923419492, 96765956541261781677, 2625004354823910599, -31358966513685262920, -18368753958486064581, 1410122857944387454, 6441956048946942057, 1670756500637183940, -1623812495613095636, -870708921257534844, 404727051067016202, 328241565904830180, -122693159226707223, -113269199281342668, 48313611316725084, 36194290441836018, -22391866342210311, -9422547828349013, 10765951950881007, 841242470234940, -4867268917068941, 1268753818810497, 1866698256155847, -1287526596064459, -481394034495069, 814935629343621, -40373916168214, -387939472547148, 157215553047783, 131607223589696, -124792867807533, -18911805643269, 65725919998356, -13728423712242, -25591470521979, 15294863226593, 9119405025843, -9533565409644, -3626202348586, 6301036972893, 354752660268, -6157805414733, 1838831545563, 4504666627344, -3706802196279, -988268998674, 4580739614931, -1703148395038, -2731975841163, 3058787496045, -276400169558, -2891261199681, 1962380103012, 940907687797, -2195190342927, 1111380262596, 1361513862199, -1713877419588, 210252903216, 1227841739330, -1285046131224, -292949433105, 1152415224787, -694193392323, -432941488329, 1031116260882, -271083805647, -564815324649, 718973458321, -65791569687, -628929432849, 445079347447, 125806711470, -521936163390, 282313462356, 267618737298, -390619202361, 116479412529, 280027649127, -302652808020, -28375424508, 248522047173, -195661197657, -89091094864, 225292425642, -85725385545, -109700652804, 176043221232, -21884404602, -125720109326, 110222880138, 14610201402, -117210040172, 63929929776, 45535746192, -88088760658, 32017061709, 58223856978, -63093054650, 2294145729, 52542595476, -43150397792, -16591136424, 44067366804, -21895039487, -22116191766, 35539293258, -5334039344, -23144663739, 23710823247, 3090494025, -22238497299, 12579114750, 7794558011, -17632098642, 5483989494, 10532852687, -11741297439, 635450541, 10178595012, -7268326131, -2939618508, 7983337160, -3762881127, -4403770617, 5850819030, -793110099, -4241813304, 3885954886, 991361616, -3634049136, 1949767813, 1637011980, -2830313529, 526262529, 1784669127, -1810091880, -233059886, 1651453350, -907481676, -621556354, 1246433016, -320832006, -776081586, 776778201, 46972152, -701976245, 414778878, 264280122, -510851700, 155794914, 325157367, -326433691, -25023603, 280086183, -175284763, -114489507, 205401144, -55601771, -129345894, 130807917, 18752846, -110108835, 63215208, 48148875, -80021916, 13930995, 51239808, -46719057, -11610678, 42680878, -18580290, -20450430, 28472928, -1228218, -20245356, 14169186, 6672051, -15248019, 3947291, 8710278, -8639937, -1395712, 7449768, -3255246, -3397255, 4665942, -97101, -3334950, 2052867, 1261908, -2273453, 335286, 1448022, -1053854, -430881, 1049880, -203336, -584469, 496815, 175596, -418641, 116676, 248494, -192780, -58014, 177464, -32454, -86862, 86797, 41478, -58311, 14210, 47511, -15750, -12488, 27297, 10365, -9636, 6075, 12369, 1010, 288, 6336, 4678, 1170, 1974, 2923, 1911, 1128, 1069, 801, 321, 54}
{8269388, 49797, 244590, 346921, -242838, -865218, 643424, 2563119, -959991, -5230523, 2801565, 10155426, -7516527, -16533360, 19681050, 22909064, -43914294, -21901413, 84706637, -858348, -138356145, 69908261, 186729552, -208789401, -181955663, 423831348, 45617106, -669529505, 314287830, 816365742, -943471070, -636923961, 1751632605, -138821944, -2415977532, 1677206667, 2362732635, -3805440804, -903982722, 5799088355, -2399576301, -6354297525, 7231349125, 3942345708, -12092750874, 2413433631, 14337706344, -12145308051, -10958991528, 22440462573, 84309798, -28354422296, 17661891759, 24365898690, -39002240914, -7602944664, 59717879901, -17608070811, -77894219679, 34043060814, 96859756848, -2197467759, -118436522151, -147131506856, 111868727448, 420745823865, -262258885064, -769354571220, 18552401663781, -1067981397823148, -33191857892150043, 117065952450656736, 4518815067398841006, 18143265370905812409, -14894545047452057502, -247184302553130529492, -698652855587119172418, -1068746947736728166943, -1064031868581335421968, -766941642636836406288, -494431715155905230838, -451352226635232560741, -606054606812540063901, -785461433135461664586, -822127117495288397382, -657467006436652685301, -364717822992923677725, -86963309821697180156, 65874049391543765301, 82853837055397294458, 33063021262563840516, -8361488035710281496, -14897974609776152073, -3564757147481003822, 3516582792179095965, 2129618882254778004, -667175276142483536, -803482455894663444, 134582114359008816, 279210417383396280, -43140310974548073, -96274383113255487, 22744414895807508, 32087430100346808, -13748630653969665, -9271945446313299, 7867281529879413, 1491882865604460, -4004873081247231, 707819104821471, 1708892456195271, -952805209743425, -522913371110658, 659465632048164, 28658873607894, -336697316062287, 105011881436964, 124663118180501, -95409057092178, -23959909683360, 55001504511316, -6562435969278, -23839247479416, 9351314255141, 8833087969863, -7757577957540, -4738815912439, 6359272234428, 2162963700570, -5568916105275, 1716759452571, 4762047644043, -3975307476678, -1808331131475, 4127435082456, -1861706221390, -2854662515667, 3261157157598, 165853923279, -2580223756170, 2145704155713, 1023684388872, -2326685173455, 865392666354, 1155291712148, -1871599648116, 150274037634, 1307388421718, -1148732884863, -155793442599, 1273585957719, -650686012494, -474826511136, 956565857529, -363522004203, -650947110726, 687476601225, -48936360285, -588640820841, 507187074583, 183359705082, -498680293695, 279799023952, 245889612996, -431257003569, 79870268207, 262349114304, -306771218373, -16640195785, 273900012903, -173190285972, -75464926822, 231358227183, -91934794233, -124584207542, 162539856669, -32245948035, -131397171165, 113243477037, 22681866072, -109163218569, 71521850073, 49985875575, -89234843189, 28056203541, 53438652150, -68373975596, -870348417, 52634769795, -41468591013, -13764237873, 47526605349, -19771780716, -21695268945, 35000220330, -6966267111, -25267950114, 22334987010, 2501168092, -22201018320, 13476139584, 9009967470, -16760407005, 6047155101, 10671303480, -12192149493, -8007885, 9637675726, -7718799114, -3107913879, 8175733050, -3453176577, -4077410007, 6170403740, -649319796, -4296698652, 3755992171, 802799355, -3839582970, 1843550001, 1628808744, -2788407198, 628449663, 1905416079, -1738318716, -203547540, 1647528735, -957769056, -686048903, 1201389690, -351142341, -785069830, 797982270, 77732763, -675710880, 438170379, 275116617, -517274665, 143382135, 311155539, -341695289, -33652209, 280151154, -171693892, -107827371, 214127028, -49904446, -127414248, 130822983, 16117978, -114445443, 59977308, 46196278, -81049896, 14651493, 53065878, -45119661, -10234830, 43690596, -18534483, -21014349, 27836328, -1990242, -20915490, 13947437, 6735144, -15069135, 4297527, 9074355, -8446314, -1308942, 7457919, -3370209, -3549117, 4560432, -177714, -3379527, 2075025, 1312524, -2226688, 385773, 1488168, -1042511, -434667, 1041120, -220892, -602433, 487926, 172081, -418890, 122202, 256306, -186729, -53004, 181419, -31119, -87201, 86249, 40554, -59427, 13723, 47613, -15495, -11977, 28053, 11061, -9094, 6549, 12729, 1225, 408, 6414, 4716, 1176, 1974, 2926, 1911, 1125, 1071, 801, 321, 54}
{8329710, -101108, -200850, 32010, 553827, 9303, -1738284, -635053, 3784275, 1310571, -7823213, -1166712, 15136866, -2688376, -27494268, 14696082, 43334315, -43035777, -55301286, 96836513, 44854038, -180066303, 19228474, 276247608, -177257472, -332308059, 456849099, 247709763, -830649513, 111244827, 1162963293, -851890459, -1178814933, 1939116648, 503000362, -3058328187, 1178896491, 3539481395, -3838277523, -2467859322, 6793046498, -926855283, -8571022209, 6647487143, 7200483408, -13319630451, -1052050445, 18025437330, -9946244160, -16995057991, 23232926361, 7092892359, -33539156036, 12605619660, 34846578594, -39897904529, -24626644404, 69718630623, 9906573593, -94907375361, -14835683307, 103572518388, 89677927944, -57925356042, -283051907060, -71860732650, 599121325881, -249066157756, -7600856558856, -645935624884719, 2959362688855605, 325900200930832023, 1713724369366587711, -8868984488117631458, -82930841540243598861, -210600012470380796661, -141571261181478009505, 407346958376467541193, 1313506743727438585470, 2125397769351100672584, 2513510023080198579915, 2440633597799387757387, 2020514583786651247006, 1391294441884677336282, 703689944062785707826, 124722197542079371537, -212816720902373728836, -281462661264475243551, -174255907812869008973, -35800254953182910286, 35920745534078899293, 33744277025702566646, 5763370873646688921, -8317391994036392271, -4887831503230181764, 1198508251673892471, 1855239865457519025, -61361308020029519, -620260130668904412, -23684758769836719, 211733221008278206, 3782079327514872, -75280777712010837, 6741427500184559, 26574989273605635, -7859416454596989, -8444001328377138, 5709477044559858, 1828900788326670, -3275542132308948, 286290611540019, 1526739514695753, -682370635167550, -531279447418818, 524030251118766, 77523993363019, -284116890321555, 66250150568565, 114465500081342, -72605889436419, -28581453898884, 43542228496413, -1827458079336, -21293190743613, 5829496622763, 10072442124930, -4750030100904, -5015043659427, 5985826345869, 2701760192820, -6283334246850, 526646661486, 4461451386459, -4061650202753, -1902985151106, 4570064394771, -1241111864244, -2550716260896, 3422130985215, 192959893403, -2848480631532, 1796011155018, 789068258832, -2480042585721, 852643358235, 1315155315010, -1672426292661, 320748008976, 1431962153067, -1138679874642, -245734068540, 1158732435716, -772100692716, -566480105964, 945739371383, -318378181914, -583397843907, 772075423910, 13866617715, -576494255307, 488458263699, 142785924372, -555525543342, 238757268841, 233117773464, -426231100056, 104504887450, 298737544956, -280598727012, -4387085304, 274826002470, -187939281372, -97488712845, 214743545985, -102634407630, -127385045364, 170936135529, -19695698859, -120774697628, 121791123798, 25568191140, -113485419158, 64806659436, 43150919982, -95528485492, 25672149168, 55268241333, -65014153871, 3500723391, 56937401217, -39658743049, -14205385725, 45971980578, -22497105888, -24444183645, 33674122605, -7184681057, -24624845475, 23956168491, 4150554471, -21249808044, 13918591908, 8798671622, -17659106955, 5115039516, 10005928154, -12634301190, 13851747, 10087252400, -7223151810, -2659491666, 8527578502, -3402653310, -4268103345, 5924286167, -936570066, -4542017388, 3687263598, 858842547, -3728068908, 2015913131, 1783736322, -2725141278, 632301904, 1862020386, -1833657996, -293278286, 1598204607, -981243168, -674458494, 1248761910, -303596157, -750821474, 822296508, 79052472, -695844322, 415467441, 253602042, -535813580, 138216693, 317430597, -332405699, -21504840, 292049385, -166628543, -108155796, 211302441, -55990045, -134096223, 127111731, 14565595, -114310866, 62545833, 49442353, -78801858, 16266423, 53720147, -45940725, -11562042, 42522139, -19675596, -21697917, 27914024, -1608462, -20429874, 14576801, 7193376, -14942262, 4276111, 8926635, -8735232, -1558251, 7323393, -3450474, -3547500, 4654551, -78123, -3304789, 2140740, 1339986, -2246531, 354033, 1454109, -1082390, -461751, 1033437, -221116, -596658, 501036, 183484, -413112, 125577, 256427, -190986, -58173, 177142, -35265, -90309, 85025, 40218, -59505, 14163, 48150, -15342, -12062, 27891, 10695, -9604, 6090, 12342, 874, 138, 6243, 4599, 1098, 1929, 2906, 1902, 1122, 1069, 804, 321, 54}
{8442144, 51387, -45247, -382890, -309690, 869423, 1100877, -1955730, -2828942, 3992709, 5041491, -9121594, -7591968, 19504044, 7710454, -38045994, 1014693, 65607881, -30398001, -96602136, 95610516, 110221497, -209378772, -65563051, 363893751, -97130448, -506520665, 433272972, 516053898, -945044005, -207984576, 1508535441, -602503779, -1810846137, 1964520678, 1363604824, -3605899986, 334399125, 4790898694, -3462547818, -4374949491, 7457059148, 1194677601, -10739772138, 5199149571, 10906752303, -13712736900, -5587031219, 21291755793, -6122623758, -23402659006, 22241616360, 15452841768, -37768059360, 5097486333, 46911240744, -36454978516, -47879913027, 70415309211, 49436673502, -89344309239, -78067089777, 54976459572, 173431464582, 106242030216, -334995255545, -313332683346, 921379455669, -3392029190103, -28204526726595, 10350193740478668, 103359643538526413, -1220894417441883426, -14035397985205531818, -30218223123179427181, 81874094579715573990, 512780118580584286059, 1148678001669237174197, 1558562505344878459602, 1515990146711076937056, 1232780817583977755151, 1039190377701928577874, 1054575554247128694723, 1162888443663926711062, 1170752138936037310053, 966632942566129405479, 592156864745248936824, 202109785725977269866, -50980591407599670849, -118963454741547358088, -68307468743903519796, -2650505746953697986, 21015580519983623966, 10519372689804723840, -2664854158524440811, -4202794259642861057, -205312373606916471, 1323308464952189073, 248813130824544133, -421435955926492935, -100267577285638575, 147002071094718509, 27668242516254492, -55339256452165896, -2353511381634546, 21107563519161663, -4014489036485244, -7408595471670656, 4088976029807499, 1962472043732913, -2660975765504017, -23336609542125, 1340575374187527, -459338790308669, -510201094826181, 409502542875957, 107300587431315, -237686787898611, 34405690193391, 100816623848599, -54320279181960, -29916503211090, 35429066986611, 3696800589096, -17352251288595, 3163414063733, 10062464859588, -3610312544580, -6739520310212, 4501181426754, 2871901088862, -6365680307532, 476775620376, 5298788916282, -3295554610832, -1694108345007, 4702888632384, -1313890278710, -3022706897886, 2974483556532, -36929149650, -2979008000874, 1862337621033, 1061872707521, -2213553885183, 1044044935107, 1425435189732, -1718288155839, 165299860866, 1270700014966, -1285027251204, -329919554268, 1183960967697, -687776820918, -465837288849, 1051816541206, -258783735657, -592229422893, 729611551176, -50622222264, -649568865396, 448044625396, 140916366561, -535971255507, 280351415448, 280884984270, -399110227437, 111850996353, 290673420759, -306901767762, -34046486724, 256398743856, -196913788716, -94723489056, 230618039106, -85063608294, -114647169879, 179237636391, -20177788011, -129671336697, 111785277372, 16719625284, -120098749691, 64350989418, 47618543295, -90002479434, 31724932224, 60029260257, -64202396504, 1628764599, 53957372520, -43655499548, -17383839324, 45074305401, -21989321664, -22876518456, 36180683346, -5182872205, -23784200307, 24058851363, 3359246237, -22722201708, 12714453441, 8091674611, -17960914752, 5481680484, 10803458759, -11937089622, 557304957, 10395259607, -7362185574, -3047936061, 8138252906, -3786953925, -4512228039, 5948624851, -775610055, -4333642278, 3937722130, 1028517090, -3702463470, 1968646102, 1678725873, -2875207296, 524584183, 1821951381, -1835131254, -245284877, 1680142572, -917875845, -637200618, 1265697096, -321819288, -790746256, 787775100, 50996103, -713497137, 419553210, 270112566, -518643176, 156536784, 330799977, -330871439, -26440182, 284536557, -177189800, -116689452, 208376418, -55880983, -131479722, 132451518, 19317786, -111760329, 63871578, 48995513, -81085398, 13975251, 52030169, -47267616, -11860998, 43264052, -18763323, -20777784, 28821611, -1200870, -20526957, 14326520, 6786870, -15437631, 3979085, 8833065, -8738937, -1426376, 7542666, -3288135, -3445895, 4719546, -92904, -3376508, 2074575, 1280124, -2299354, 337191, 1465878, -1065044, -437175, 1061643, -204963, -591573, 502005, 177992, -423276, 117702, 251390, -194742, -58782, 179372, -32715, -87855, 87645, 41946, -58929, 14318, 48012, -15900, -12633, 27570, 10473, -9734, 6132, 12492, 1020, 288, 6393, 4723, 1179, 1992, 2950, 1929, 1137, 1079, 807, 324, 54}
{8503650, 50748, 249303, 353563, -248004, -882519, 657554, 2615574, -983973, -5341025, 2871411, 10373709, -7705905, -16891917, 20174487, 23393237, -45022281, -22297398, 86852669, -1174047, -141851736, 72255938, 191309703, -215185938, -185859953, 436418091, 44556891, -688838681, 327574323, 838312356, -977572313, -649212954, 1811243250, -158326870, -2492625063, 1756051764, 2424239931, -3961751730, -889839633, 6016153235, -2565683070, -6552949722, 7602404365, 3971120385, -12634748100, 2743901105, 14865877632, -12965480535, -11118891116, 23691295095, -539395821, -29683334906, 19184140467, 24956362041, -40758457019, -5806626546, 60086896098, -25055346904, -75178725180, 53609044356, 92531751278, -46882900401, -128507819202, -62865858946, 179575262859, 333612777834, -274954860187, -608866320150, 1373736319350, 112336402498126, 3387464072798427, -65289188274033264, -1298115241542940854, -2112656382192953652, 36144881153538421062, 186956321081365980808, 343852606490619333777, 116838508892372360313, -706854517095512960803, -1789206734845316896791, -2583253276376929065126, -2808853977971429414244, -2501064370635037021779, -1832510063525708702457, -1011435436139597594607, -259459325290749268803, 233747266893288351162, 391043090143324063502, 288525618741425295843, 98595978779156819781, -29580687728679234098, -53096859725578126956, -20121772655356326375, 7522242912207951312, 9488278016805502467, 772551173590195884, -2832101636039155878, -840432876496797261, 799862433718043823, 358936899246766138, -253195516541828484, -124799866601177877, 93962033918990072, 36762299364414090, -38738874302240070, -6932197091863359, 16307153390320437, -1598738179512702, -6381063533773325, 2873803415868690, 1986127322574945, -2125547228205092, -235948852952898, 1157507047798671, -284291121747163, -476003911455714, 309530791834095, 120709771152722, -196161195262002, 12270408430578, 89440046987697, -37153040930112, -28545008566296, 28122782768139, 6496983311727, -15659253820137, -800276617684, 8891252494116, -2494326000507, -7165131021237, 4585954596732, 4345726770006, -5608808341993, 472332074853, 5432243209548, -3551186713718, -2446658636958, 4207480457505, -1493909184031, -3114496500507, 3170186937123, 385881693972, -2657804134311, 2051919521853, 1135873150765, -2344975629405, 803710773015, 1217746149106, -1878164737869, 107230845300, 1350990956032, -1149911391282, -192777884220, 1305727071571, -644502058095, -508015931580, 977427140820, -351148518564, -678479227788, 698101514506, -33708148971, -609286942476, 510128663431, 198480491367, -512704501152, 277831626524, 259153249440, -439744563756, 75242808534, 272993522265, -311020341102, -22310699294, 281776737150, -174443091537, -81097337308, 236683901481, -91273032507, -129530746031, 165734287242, -30539327223, -135348401504, 114805873380, 24791277549, -112051928086, 71942921826, 52068672681, -91148561027, 27764074056, 55244044569, -69483317450, -1535722128, 54049546839, -41973689208, -14556940773, 48533535099, -19866062893, -22455592005, 35641610418, -6815095327, -25907486682, 22683008631, 2769920304, -22684721763, 13611478275, 9307088789, -17089223115, 6044841846, 10941909552, -12387942456, -86153469, 9854344378, -7812658557, -3216233778, 8330648796, -3477251004, -4185867429, 6268212701, -631819752, -4388528538, 3807759415, 839952927, -3907997304, 1862430407, 1670522637, -2833300938, 626771317, 1942696587, -1763358090, -215771290, 1676217957, -968162664, -701693167, 1220652375, -352129623, -799733979, 808979169, 81757461, -687231772, 442943763, 280949061, -525066067, 144124005, 316798887, -346133037, -35069334, 284601528, -173599136, -110027316, 217102875, -50183658, -129548310, 132466584, 16682620, -116096937, 60634077, 47042916, -82113393, 14695749, 53855943, -45668220, -10484940, 44273770, -18717420, -21341703, 28184786, -1962894, -21197013, 14104771, 6850104, -15258747, 4329185, 9197142, -8545335, -1339606, 7550931, -3403098, -3597810, 4614036, -173565, -3421085, 2096811, 1330740, -2252588, 387678, 1505976, -1053701, -440928, 1052883, -222502, -609537, 493083, 174477, -423513, 123228, 259229, -188691, -53787, 183327, -31386, -88194, 87116, 41022, -60045, 13831, 48105, -15645, -12113, 28326, 11178, -9192, 6603, 12852, 1235, 408, 6477, 4761, 1188, 1992, 2954, 1929, 1137, 1081, 810, 324, 55}
{8564616, -103025, -204672, 32787, 564816, 8937, -1773864, -646024, 3864759, 1332633, -7994690, -1177500, 15476346, -2783218, -28119159, 15109953, 44318888, -44199357, -56512491, 99426758, 45625167, -184852461, 20488987, 283468770, -183352134, -340490814, 471374097, 252062382, -856114212, 119995701, 1196885718, -886501939, -1208466297, 2010268080, 501485185, -3163197189, 1249878447, 3646553999, -4012899108, -2506284042, 7070415401, -1059169014, -8876321385, 7042603271, 7360664832, -13982574663, -820400542, 18783920358, -10791197454, -17455664776, 24731626107, 6781768671, -35290055331, 13902932802, 35569302075, -41897046630, -21593982384, 72088198443, -1685087248, -99406939941, 12902333652, 120311618394, 36820680621, -120295567596, -222781898766, 49537719588, 537502890333, -199827783912, -1144330428519, 42604255668861, -1134072857578159, -61155595997107248, -100835017391726577, 5948662756345506590, 35086321953037556298, 32505436588565446266, -242043476054387332591, -951654681312528887673, -1779254925614546677626, -2212060708958066463663, -2148365547836826594873, -1901485523746492121832, -1759821278458351387761, -1740355391294908263624, -1672740699508488993138, -1401278552160215546613, -922937320802368938312, -390430650204409653576, 1799663335496720293, 155588033694889653399, 120891995773801241802, 28181687086340454237, -23787205543361942682, -21111183689203396476, -1328350958377738692, 6271933958501049846, 2221765328150505384, -1522601951356522026, -979034260637997183, 393711842407584951, 355010950998637856, -129435564284926611, -120461567119298433, 54558046585744208, 37276640233220112, -26015154578986032, -8743784076042101, 12414252553665306, -87737357441196, -5423571864750086, 1961511790578888, 1935662701038570, -1668718544408217, -382074521622405, 975361421202525, -153531543748187, -432085351300200, 229150027301154, 127421029435770, -156908112368949, -2421608026434, 77458106707127, -25238610258159, -28763267771658, 19926526958566, 7775448241674, -13348542293460, -2542714235702, 9562855574919, -47156295435, -6855551389834, 4275413255901, 4586891530059, -6208055321584, -625144514787, 5012345028675, -3640980951869, -2484772370961, 4614077343687, -893726575120, -2780555320074, 3330084334533, 397071123310, -2916455764434, 1709708198421, 894034092931, -2499114927294, 795763669881, 1376367986825, -1681406860836, 278976337587, 1476230950467, -1140943073931, -282853592616, 1191416247229, -766039756488, -599914468305, 966746446349, -305904291015, -611012513658, 782686103035, 29147915691, -597140344656, 491378030078, 157912654914, -569540844183, 236785215685, 246377829438, -434716569930, 99878250208, 309380738418, -284848195194, -10057197929, 282702746172, -189192257790, -103121137544, 220069268214, -101972629212, -132331598323, 174130545654, -17989075020, -124725923425, 123353519769, 27677614425, -116374128702, 65227719099, 45233717088, -97442204268, 25380019683, 57073644612, -66123495725, 2835342261, 58352178261, -40163844805, -14998088625, 46978919175, -22591388065, -25204510335, 34315512693, -7033513918, -25264382043, 24304196607, 4419306683, -21733512453, 14053930599, 9095788222, -17987923065, 5112730506, 10276534226, -12830093373, -64293837, 10303916995, -7317011253, -2767809219, 8682494248, -3426726108, -4376560767, 6022091988, -919070022, -4633846362, 3739030842, 895998021, -3796483242, 2034791420, 1825450215, -2770035045, 630623558, 1899302640, -1858697370, -305503277, 1626893829, -991637337, -690102758, 1268025990, -304583439, -765486144, 833293407, 83076423, -707365214, 420241773, 259434486, -543605056, 138958563, 323073207, -336843447, -22921419, 296499759, -168533580, -110355741, 214277715, -56269257, -136230051, 128755332, 15130535, -115962360, 63202203, 50288991, -79865340, 16310679, 54510508, -46489284, -11812362, 43105313, -19858629, -22025271, 28262707, -1581114, -20711475, 14734135, 7308195, -15131874, 4307905, 9049422, -8834232, -1588915, 7416291, -3483363, -3596140, 4708155, -73926, -3346347, 2162448, 1358202, -2272432, 355938, 1471965, -1093580, -468045, 1045200, -222743, -603762, 506226, 185880, -417747, 126603, 259323, -192948, -58941, 179050, -35526, -91302, 85873, 40686, -60123, 14271, 48651, -15492, -12207, 28164, 10803, -9702, 6147, 12465, 884, 138, 6300, 4644, 1107, 1947, 2933, 1920, 1131, 1079, 810, 324, 54}
{8679642, 52353, -46156, -390354, -315513, 887207, 1122345, -1997538, -2885534, 4081860, 5143176, -9330646, -7741773, 19960467, 7840198, -38949204, 1143588, 67174583, -31346337, -98882892, 98362113, 112656162, -215264310, -66355294, 373949925, -101623401, -520026632, 448402095, 528190551, -975995095, -207573495, 1555688796, -633001440, -1862529048, 2043553164, 1389086479, -3739361022, 385155846, 4951794115, -3643803720, -4484967141, 7791079811, 1124826051, -11165239014, 5588235906, 11236165536, -14481161988, -5514782773, 22300854825, -6928314660, -24257215795, 23911093020, 15608952198, -39769867757, 6200333199, 47469784518, -39593045139, -43574673495, 77764484451, 35464025891, -107829028269, -50104505049, 105020093725, 140964803070, -7904781471, -343555396400, -201707691900, 714410247660, -61944037476, -7344592104825, -1181517047305365, -6234999465964299, 454002453984366735, 3808821305451115707, -3627802281747885615, -107785956693625495743, -370552628856591511377, -512646976670951097377, -44082367688257161702, 1064339561902120370937, 2245172261692120642908, 2915052879067056483390, 2882571675461341885560, 2278390801409161289137, 1364077120380408865383, 434496360121218862983, -244673271343363919895, -526577329438172085855, -450271028036873837184, -205331210628548595942, 1314040397777173479, 72946104929820439626, 44054064120067230754, -790109008456298073, -14528081131905553251, -5146252368722083384, 3078638854474503393, 2396807054005624554, -563711516030639081, -862442356584556938, 123181315423999830, 298290810709026314, -47644154682800088, -102789930949002267, 27555189316854768, 33578940237904152, -16765123336624248, -8985653601774249, 9388334218734069, 840112843343922, -4582198496073116, 1252286661073170, 1821770956848024, -1284598459839366, -470094820487055, 808975034307810, -52680598762458, -379852958677296, 165472958364693, 125832109050064, -125557882402731, -15166430866338, 64207145134982, -16052013169827, -26889015908823, 15038793398865, 10674059813400, -9761248331817, -3698321658164, 9131137657992, 534966904599, -8146376331449, 2839459744284, 4480559064216, -6210623052764, -587776382463, 5753714560560, -2874688198569, -2216776277385, 4722935374647, -983718203223, -3224627612394, 2883523320618, 151477253078, -3040690484973, 1782414412023, 1159879766383, -2234575969086, 991128253209, 1485847847272, -1729484737014, 124595133696, 1315818364283, -1288074094056, -367159362924, 1217171990884, -681748868766, -499489565313, 1072926858963, -246218011248, -619917399651, 740193488775, -35303033424, -670214741295, 450942843107, 156044733879, -549979011093, 278376181069, 294141790218, -407594089755, 107225401543, 301315855362, -311151536604, -39716247949, 264275628168, -198166868022, -100355945319, 235943802159, -84401829048, -119593730890, 182432061546, -18471162105, -133622564919, 113347673316, 18829036422, -122987459254, 64772061177, 49701340401, -91916197272, 31432802739, 61834652676, -65311738358, 963390888, 55372149564, -44160597743, -18176542224, 46081235151, -22083603841, -23636841516, 36822073434, -5031700421, -24423736875, 24406872984, 3627998449, -23205905151, 12849792132, 8388795930, -18289730862, 5479367229, 11074064831, -12132882585, 479159373, 10611928259, -7456045017, -3156255960, 8293168652, -3811028352, -4620685461, 6046433812, -758110011, -4425472164, 3989489374, 1065670662, -3770877804, 1987526508, 1720439766, -2920101036, 522905837, 1859231889, -1860170628, -257508627, 1708831794, -928269453, -652844882, 1284959781, -322806570, -805410405, 798771999, 55020801, -725018029, 424326594, 275945010, -526434578, 157278654, 336443325, -335309187, -27857307, 288986931, -179095044, -118889397, 211352265, -56160195, -133613784, 134095119, 19882428, -113411823, 64528347, 49842151, -82148895, 14019507, 52820234, -47816175, -12111108, 43847226, -18946260, -21105138, 29170069, -1173522, -20808480, 14483854, 6901830, -15627243, 4010743, 8955852, -8837958, -1457040, 7635678, -3321024, -3494588, 4773150, -88755, -3418066, 2096361, 1298340, -2325254, 339096, 1483686, -1076234, -443436, 1073406, -206573, -598677, 507162, 180388, -427899, 118728, 254313, -196704, -59565, 181280, -32982, -88848, 88512, 42414, -59547, 14426, 48504, -16050, -12769, 27843, 10590, -9832, 6186, 12615, 1030, 288, 6456, 4768, 1191, 2010, 2978, 1947, 1149, 1089, 816, 327, 55}
{8741800, 51708, 254061, 360268, -253224, -899991, 671837, 2668560, -1008243, -5452679, 2942103, 10594305, -7897605, -17254290, 20673981, 23882369, -46143966, -22696443, 89025341, -1497342, -145390446, 74640380, 195944025, -221676849, -189800927, 449185815, 43447464, -708416066, 341111079, 860534010, -1012256585, -661558008, 1871818740, -178393864, -2570403183, 1836552699, 2486349003, -4121039793, -874514259, 6236920886, -2736243660, -6753978873, 7981891498, 3997279212, -13187396610, 3086154761, 15401140479, -13808120505, -11273407506, 24962495127, -1207812339, -31016948071, 20856763938, 25626071727, -42794814799, -4515658905, 60571966236, -30827583038, -71208180519, 69237804735, 82209224407, -84507005979, -118250807565, 20499928232, 207926309781, 211304700372, -338103781032, -489478064862, 1120951727874, -5627598526031, -206940768671445, 14573995617941403, 239698273935978258, -905935180489525830, -20790139343290728117, -72042949138723227954, 4891324100792260497, 559383255168827199594, 1617558517756850051697, 2624923362992648268093, 3066195517479286214832, 2992378891269155040823, 2764993969052991751425, 2587682224844517935901, 2390268736162243143726, 2009046300055268648157, 1394494549826733282072, 682467025194273429181, 103586848339044243171, -182980505668460895375, -192863300127366285714, -75955036484744913588, 17330355156528520635, 34460592833579544266, 10430730391592508990, -6948369763597368435, -5566466827388074981, 795277758470785416, 1960778367777363972, 17503485401913399, -653250655656140874, -33259670330800689, 226337021149254598, 1082238890150766, -81130106076005148, 10395783294160526, 28313915555171382, -10350289445620317, -8488954500822054, 7047513202746870, 1385311947359565, -3849073979212880, 708026329422963, 1677257014068672, -954838204580610, -507249804712080, 660204095488698, 17860536701247, -330453866172513, 111689699324847, 117641092821306, -98744438615520, -22001204490429, 54767035616866, -6453595834983, -23413572501156, 10581472162441, 11313550087641, -8625370353126, -6460104245997, 7636896139545, 1136870526846, -8214875255634, 3006373964634, 5737777238058, -5375688859439, -498192645663, 5812014703944, -3132614558096, -2917085738250, 4205244074658, -1185074589955, -3295188560079, 3079882519758, 558583632002, -2715410054037, 1978480530639, 1228514376321, -2367814068780, 754698877674, 1278138180558, -1891190159415, 67405216764, 1396986410699, -1153606506651, -230237830035, 1339344470161, -638500740708, -541894584912, 998588851960, -338504141712, -706227103707, 708651785083, -18357043953, -629926734195, 513010826317, 213610128525, -526704385278, 275855286955, 272407494270, -448227133251, 70618385634, 283635488412, -315270404049, -27980217185, 289653713712, -175696248339, -86729816754, 242009688432, -90611231307, -134477312811, 168928691565, -28832700564, -139299625463, 116368269390, 26900700672, -114940637658, 72363981489, 54151469787, -93062279803, 27471944571, 57049447848, -70592659304, -2201103258, 55464323883, -42478790964, -15349643673, 49540473696, -19960345070, -23215918695, 36283000506, -6663928188, -26547023250, 23031036747, 3038672516, -23168426172, 13746816966, 9604205389, -17418039225, 6042532836, 11212515624, -12583734639, -164299053, 10071008973, -7906518000, -3324551331, 8485564542, -3501323802, -4294324851, 6366018522, -614319708, -4480357512, 3859526659, 877108401, -3976411638, 1881308696, 1712236530, -2878194705, 625092971, 1979978841, -1788397464, -227996281, 1704907179, -978556833, -717337431, 1239916455, -353116905, -814398649, 819976068, 85781412, -698752664, 447718095, 286781505, -532857543, 144865875, 322441497, -350570785, -36485913, 289051902, -175504173, -112227261, 220078149, -50462870, -131682138, 134110185, 17247560, -117748431, 61290447, 47889554, -83176875, 14740005, 54646304, -46216779, -10735260, 44856944, -18900453, -21669057, 28533469, -1935546, -21478614, 14262105, 6964923, -15448359, 4360979, 9319929, -8644335, -1370270, 7643829, -3435987, -3646450, 4667640, -169368, -3462643, 2118519, 1348956, -2278489, 389583, 1523832, -1064891, -447222, 1064646, -224129, -616641, 498273, 176873, -428148, 124254, 262125, -190653, -54555, 185235, -31647, -89187, 87964, 41490, -60663, 13939, 48606, -15795, -12258, 28599, 11286, -9290, 6660, 12975, 1245, 408, 6534, 4806, 1197, 2010, 2981, 1947, 1146, 1091, 816, 327, 55}
{8804394, -104960, -208530, 33573, 575913, 8562, -1809804, -657085, 3946089, 1354866, -8168021, -1188243, 15819579, -2879500, -28751034, 15529404, 45314414, -45378228, -57736449, 102050825, 46401129, -189700701, 21775780, 290781534, -189545094, -348768636, 486121071, 256433721, -881954778, 128957301, 1231277412, -921759943, -1238432211, 2082652863, 499621852, -3269751117, 1322572203, 3755025680, -4191136038, -2544267078, 7352958494, -1195893042, -9186197889, 7447679312, 7520337225, -14659926132, -577165996, 19555555875, -11660346402, -17911391876, 26260418487, 6399804318, -37117147672, 15365232768, 36593126004, -43957533863, -19440673008, 73570274598, -11469846401, -99870547476, 38190071625, 124654683384, -17457914832, -153406750509, -133836699173, 157866142386, 463244332293, -211497457907, -876166386072, 729756201444, 154647680258950, 7511098905740910, -50883000575092641, -2062424933192882783, -8016141446853291432, 31735808243992788225, 264532366600495473798, 661569989835347155431, 713801686442977228947, -62943849631156888510, -1412560025436952910019, -2572052413764320848602, -2994897082560412015223, -2620958662214501462658, -1707965725430175272172, -628741370203143764807, 252949657137004930155, 695008405588743789726, 672804679342335969642, 374407053246270860019, 65131901921323667580, -85747617277246855591, -78836056596051673479, -16392640997198503527, 17594964859893567585, 12466321006782152538, -1382467346358274443, -4372426296463889152, -488159431058501430, 1353604210719914889, 303148940618181886, -441383541114276831, -108268268655798831, 158659515779928017, 26357049512673996, -60622726183520025, 266999529289840, 22914179492479707, -6053361489459249, -7691937205544869, 5257457448097884, 1708710636265794, -3190496391839001, 302223764934732, 1511285749698795, -684993038733723, -515482492972899, 524662179597006, 63186808596859, -282312372205266, 72106741573365, 110123261786493, -73628250991794, -25120499679144, 45205347799612, -1050545773026, -22479655171743, 4862344399454, 10900957007649, -6878960448633, -7143804042722, 8149087754436, 3168958052982, -7590981518840, 2795806396347, 5792843490612, -5922165159870, -1519234467375, 5318013062649, -3236273718439, -2912558309751, 4592125541388, -606217767583, -2941982433516, 3243691241868, 557073154849, -2970245630421, 1643414701536, 982795349212, -2523921571203, 750042227931, 1436889788733, -1696278562461, 239602882545, 1522952094310, -1145221323843, -320604613425, 1225362836000, -760020541398, -633980515365, 987948750397, -293173128588, -638795247711, 793210326773, 44527691970, -617770092375, 494247613393, 173041815435, -583534323930, 234808262151, 259629508503, -443198605569, 95254674599, 320022306606, -289098633102, -15726597061, 290579836356, -190445474454, -108753665924, 225395066754, -101310830916, -137278168566, 177324964563, -16282448337, -128677150501, 124915915851, 29787025488, -119262838282, 65648790858, 47316514194, -99355922106, 25087890198, 58879037031, -67232837579, 2169968550, 59766955305, -40668943000, -15790791525, 47985848925, -22685670242, -25964833395, 34956902781, -6882342134, -25903918611, 24652218228, 4688058895, -22217215896, 14189269290, 9392909541, -18316739175, 5110417251, 10547140298, -13025886336, -142439421, 10520585647, -7410870696, -2876129118, 8837409994, -3450800535, -4485018189, 6119900949, -901569978, -4725676248, 3790798086, 933151593, -3864897576, 2053671826, 1867164108, -2814928785, 628945212, 1936583148, -1883736744, -317727027, 1655583051, -1002030945, -705747022, 1287288675, -305570721, -780150293, 844290306, 87101121, -718886106, 425015157, 265266930, -551396458, 139700433, 328716555, -341281195, -24338544, 300950133, -170438824, -112555686, 217253562, -56548469, -138364113, 130398933, 15695177, -117613854, 63858972, 51135629, -80928837, 16354935, 55300573, -47037843, -12062472, 43688487, -20041566, -22352625, 28611165, -1553766, -20992998, 14891469, 7423155, -15321486, 4339563, 9172209, -8933253, -1619579, 7509303, -3516252, -3644833, 4761759, -69777, -3387905, 2184234, 1376418, -2298332, 357843, 1489773, -1104770, -474306, 1056963, -224353, -610866, 511383, 188276, -422370, 127629, 262246, -194910, -59724, 180958, -35793, -92295, 86740, 41154, -60741, 14379, 49143, -15642, -12343, 28437, 10920, -9800, 6201, 12588, 894, 138, 6363, 4689, 1119, 1965, 2961, 1938, 1143, 1089, 819, 327, 55}
{8921055, 53328, -47074, -397890, -321390, 905171, 1144020, -2039787, -2942684, 4171992, 5245869, -9542056, -7893009, 20422146, 7970869, -39862953, 1275228, 68759636, -32308560, -101189874, 101151996, 115116144, -221230299, -67144765, 384141081, -106202268, -533705363, 463780707, 540452808, -1007431951, -207048654, 1603544736, -664149396, -1914883242, 2124064395, 1414597222, -3875135634, 437490627, 5115122596, -3829204077, -4595705160, 8131887725, 1051119936, -11598049953, 5988482556, 11568216606, -15268119900, -5432911474, 23329448424, -7759471158, -25102383277, 25645077777, 15692756460, -41970883959, 7338473964, 48522150726, -42209555554, -40077763296, 82678704351, 21895833982, -119176786035, -19035657795, 138041635137, 88440049305, -102520465173, -304642117464, -52980687312, 652022941689, -93865689065, -1708346288916, 86376395891982, -588228407682108, -99742487970969780, -575757646286148291, 6578412421857469735, 57757115709665386197, 121179745160300276046, -136215845994539891149, -1109212269359823321846, -2558962384371584333307, -3715226704310602509912, -4145069367154335624366, -4041516940494472059459, -3754377940704762123013, -3391131666305907672942, -2849430534547079904747, -2054738274970999040215, -1117342684396798031220, -294736988259979752603, 185297898990865701572, 283522436580294992124, 154922491083755013207, 7521531540528297596, -47305885619962473387, -26443273060759501356, 3829801926674540641, 9816906944020939974, 1638652350388699851, -2785566565128268660, -1013419072618536690, 801823358633296404, 395802512647296609, -266572939256739795, -132058431136986612, 103287120531878505, 36476195339953485, -43456165500035886, -5132122509431217, 18137096243100918, -3190970128951491, -6799153508494108, 3883121950295586, 1875561467582544, -2613710394204568, -5568284386464, 1326128409842064, -470513807839746, -498566454908886, 411475767571884, 95188721358129, -234640760802750, 42532810839792, 99277120876490, -55559147299002, -29240616209148, 34782338170756, 2868990617796, -19882515351849, 2291877604750, 12592152938055, -3810678718263, -7397136957064, 7624872562911, 3360027425517, -8655869030724, 1434971932263, 5508275212101, -5895579846272, -1414179650097, 5997428792139, -2482022533780, -2600934148737, 4690039580979, -714004134936, -3367962586071, 2802905664582, 299997386002, -3092610889245, 1722220322649, 1245048651104, -2261998382931, 947882762451, 1546606051336, -1746038359482, 85501713453, 1363290842615, -1292735964075, -405156292608, 1251429752344, -675656618514, -533703600891, 1094153528380, -233408066064, -647725946259, 750687973426, -19904738799, -690836199315, 453800627226, 171171019422, -563967878214, 276398950636, 307391083188, -416075965914, 102602624716, 311957222010, -315402263184, -45385564302, 272152795008, -199420110360, -105988491537, 241269608784, -83740010007, -124540301767, 185626461045, -16764535578, -137573788164, 114910069479, 20938459527, -125876168835, 65193120840, 51784137507, -93829916048, 31140673254, 63640055955, -66421080212, 298009758, 56786926608, -44665699499, -18969245124, 47088173748, -22177886018, -24397168206, 37463463522, -4880533282, -25063273443, 24754901100, 3896750661, -23689609560, 12985130823, 8685912530, -18618546972, 5477058219, 11344670903, -12328674768, 401013789, 10828592854, -7549904460, -3264573513, 8448084398, -3835101150, -4729142883, 6144239633, -740609967, -4517301138, 4041256618, 1102826136, -3839292138, 2006404797, 1762153659, -2964994803, 521227491, 1896514143, -1885210002, -269733618, 1737521016, -938663622, -668489146, 1304223861, -323793852, -820075075, 809768898, 59044752, -736538921, 429100926, 281777454, -534226054, 158020524, 342085935, -339746935, -29273886, 293437305, -181000081, -121089342, 214327539, -56439407, -135747612, 135738720, 20447368, -115063317, 65184717, 50688789, -83212377, 14063763, 53610595, -48364734, -12361428, 44430400, -19129293, -21432492, 29518752, -1146174, -21090081, 14641188, 7016649, -15816855, 4042537, 9078639, -8936958, -1487704, 7728576, -3353913, -3543228, 4826754, -84558, -3459624, 2118069, 1316556, -2351155, 341001, 1501542, -1087424, -449730, 1085169, -208200, -605781, 512352, 182784, -432534, 119754, 257209, -198666, -60333, 183188, -33243, -89841, 89360, 42882, -60165, 14534, 49005, -16200, -12914, 28116, 10698, -9930, 6243, 12738, 1040, 288, 6513, 4813, 1200, 2028, 3005, 1965, 1158, 1099, 822, 330, 55}
{8984855, 52677, 258864, 367036, -258498, -917634, 686273, 2722077, -1032801, -5565485, 3013641, 10817214, -8091627, -17620479, 21179532, 24376460, -47279349, -23098548, 91224653, -1828233, -148972275, 77061587, 200632518, -228262134, -193778585, 462134520, 42288825, -728261660, 354898098, 883030704, -1047523886, -673959123, 1933359075, -199022926, -2649311892, 1918709472, 2549059851, -4283304993, -858006600, 6461391308, -2911258071, -6957384978, 8369810524, 4020822189, -13750696404, 3440186483, 15943365036, -14673576483, -11422625618, 26256837279, -1911311505, -32345869250, 22656325776, 26300846703, -45133079166, -3520771581, 61457423298, -35247489634, -67008801399, 81023017635, 68614645155, -113569079700, -94180209435, 91664462160, 195232415589, 71861224083, -387181537838, -370725238914, 826286643084, 282679444993, -1046498384496, -1929237075433140, -26759518307135876, 542073308216795247, 6931682337923164821, 9543560266280903594, -117776176390978204617, -562585585015929563871, -1086319819069377469310, -956062412770659375624, 150712239446615384856, 1637433494762579263968, 2625330589887493885344, 2686019922551010203478, 1936357689519053556263, 788212601265669672924, -283315999499221996698, -911512498779320836166, -974126039730642357399, -629334184239998209119, -192520660831106900676, 78089143671501249729, 123115934645185960650, 49407374913557868129, -14201813663728216536, -22301267735930793435, -3863794214735660065, 5931696346101779793, 2702152534696596297, -1419616295830453599, -1078362484860681477, 387717278421861357, 381040436881113366, -138955289759956434, -127297811664584964, 62055576036123848, 37847544167760012, -30091590181778295, -7568707264113090, 14199124605622482, -1308540459694503, -5947835633371312, 2791654061829927, 1918126002583374, -2110250850039890, -223058467629027, 1144896890073528, -296164799509414, -461739482042634, 316874756485746, 111423110788440, -195235454120052, 17147148805695, 86145175485220, -40267506934866, -29386508802774, 28512741400327, 8277461687091, -16078437555162, -176091144630, 12256428285345, -3258416447169, -9466955202244, 6054605763930, 3599053796229, -8546521528534, 1685525366748, 6623937584769, -5028280301285, -1251126802233, 6009661512588, -2751021355205, -3261260161203, 4163746925631, -934815976211, -3425454572490, 3004153986408, 695809042621, -2767224754863, 1923793464708, 1311042788131, -2397652190595, 713744233200, 1339568606811, -1909042761825, 28533743475, 1445207497705, -1158529593801, -268495311447, 1373834208430, -632340329454, -576252116754, 1019808609230, -325633279641, -734056495794, 719115752381, -2946123381, -650539037556, 515860037132, 228733677675, -540688979319, 273878768405, 285655178175, -456708890934, 65996361711, 294276837630, -319521361278, -33649482174, 297530994654, -176949497730, -92362396239, 247335498123, -89949416805, -139423883212, 172123107324, -27126074301, -143250852147, 117930665613, 29010111741, -117829347239, 72785053248, 56234266893, -94975997641, 27179815086, 58854840267, -71702001158, -2866476969, 56879100927, -42983889159, -16142346573, 50547403446, -20054627247, -23976241755, 36924390594, -6512756404, -27186559818, 23379058368, 3307424728, -23652129615, 13882155657, 9901326708, -17746855335, 6040219581, 11483121696, -12779527602, -242444637, 10287677625, -8000377443, -3432871230, 8640480288, -3525398229, -4402782273, 6463827483, -596819664, -4572187398, 3911293903, 914261973, -4044825972, 1900189102, 1753950423, -2923088445, 623414625, 2017259349, -1813436838, -240220031, 1733596401, -988950441, -732981695, 1259179140, -354104187, -829062798, 830972967, 89806110, -710273556, 452491479, 292613949, -540648945, 145607745, 328084845, -355008533, -37903038, 293502276, -177409417, -114427206, 223053996, -50742082, -133816200, 135753786, 17812202, -119399925, 61947216, 48736192, -84240372, 14784261, 55436369, -46765338, -10985370, 45440118, -19083390, -21996411, 28881927, -1908198, -21760137, 14419439, 7079883, -15637971, 4392637, 9442716, -8743356, -1400934, 7736841, -3468876, -3695143, 4721244, -165219, -3504201, 2140305, 1367172, -2304389, 391488, 1541640, -1076081, -453483, 1076409, -225739, -623745, 503430, 179269, -432771, 125280, 265048, -192615, -55338, 187143, -31914, -90180, 88831, 41958, -61281, 14047, 49098, -15945, -12394, 28872, 11403, -9388, 6714, 13098, 1255, 408, 6597, 4851, 1209, 2028, 3009, 1965, 1158, 1101, 825, 330, 56}
{9048105, -106913, -212424, 34368, 587118, 8178, -1846104, -668236, 4028265, 1377270, -8343206, -1198941, 16166565, -2977222, -29389893, 15954435, 46320893, -46572390, -58973160, 104708714, 47181924, -194611023, 23088853, 298185900, -195836352, -357141525, 501090021, 260823780, -908171211, 138129627, 1266138375, -957664471, -1268712675, 2156270997, 497410363, -3377989971, 1396977759, 3864896438, -4372988313, -2581808430, 7640675777, -1337027367, -9500651721, 7862715266, 7679500587, -15351693504, -322422056, 20340062202, -12555049038, -18365890183, 27816637890, 5959315944, -38984295139, 17005254633, 37810867305, -46250792235, -18028287516, 74780217330, -19308307056, -97799457348, 59688000120, 119777271063, -66954466593, -159588905118, -34704175495, 226509413718, 342506895078, -302295669521, -701795766714, 1347165316485, -8538842636176, -592869487601799, 17378081323116744, 455156743055152150, 242219537223232251, -27026829479473540827, -133404157533400147308, -160144839385487331501, 440516659592017533045, 1966462669531243326797, 3810231526746697293843, 5062539584603521551549, 5436291593935146799189, 5225175197965943422260, 4726434880369190560299, 3986566374456093500461, 2961058265257915263141, 1743311422167794007171, 609746285574689896228, -139240125128249855457, -387859605475414112166, -274427270905773803669, -63743390185113425391, 52644029656449616983, 50018857926667729383, 6503408004287250312, -13433778024623783934, -6468354534429531064, 2608318429498188501, 2623345726212738237, -469356273727754392, -919444098978007437, 116410703777595717, 318104624285730544, -54268783120541712, -109212373664505117, 33527127802803372, 34740412489739808, -20275296016562796, -8359382227613938, 11033967627022818, -81410943199500, -5162264082141467, 1931776197542616, 1887501366305934, -1661758303715263, -362053886538762, 970758239968800, -165260312766397, -420582494335788, 234818294971947, 116328453285338, -159308877519354, 1139786162106, 76750289927868, -25200424285509, -27707848222209, 21894677119766, 10128515078241, -15241485810027, -4252719620876, 11079868015356, -2060547910404, -9553233104183, 6569451043062, 5345379980187, -7756938142536, 1570515364293, 6561397270200, -5553204901244, -2209239299223, 5470590121806, -2873667648564, -3224974288842, 4542824628132, -375599997938, -3061614938658, 3174247452081, 685347033152, -3021983892351, 1594441941483, 1063853258743, -2555933731629, 710998642665, 1499070378230, -1715328726894, 200715510900, 1571768522548, -1150376714991, -359155675953, 1260013567331, -753786763935, -668456071041, 1009155374105, -280243432893, -666631337034, 803650635612, 59949713091, -638371508739, 497091504330, 188162726190, -597515450745, 232832719479, 272875800870, -451680517554, 90633228758, 330663660384, -293349796152, -21395868017, 298457155128, -191698727808, -114386256496, 230720874309, -100649000631, -142224738381, 180519361881, -14575822437, -132628373629, 126478312089, 31896448602, -122151547863, 66069850521, 49399311300, -101269640882, 24795760713, 60684440310, -68342179433, 1504587420, 61181732349, -41174044756, -16583494425, 48992787522, -22779952419, -26725160085, 35598292869, -6731174995, -26543455179, 25000246344, 4956811107, -22700920305, 14324607981, 9690026141, -18645555285, 5108108241, 10817746370, -13221678519, -220585005, 10737250242, -7504730139, -2984446671, 8992325740, -3474873333, -4593475611, 6217706770, -884069934, -4817505222, 3842565330, 970307067, -3933311910, 2072550115, 1908878001, -2859822552, 627266866, 1973865402, -1908776118, -329952018, 1684272273, -1012425114, -721391286, 1306552755, -306558003, -794814963, 855287205, 91125072, -730406998, 429789489, 271099374, -559187934, 140442303, 334359165, -345718943, -25755123, 305400507, -172343861, -114755631, 220228836, -56827681, -140497941, 132042534, 16260117, -119265348, 64515342, 51982267, -81992319, 16399191, 56090934, -47586402, -12312792, 44271661, -20224599, -22679979, 28959848, -1526418, -21274599, 15048803, 7537974, -15511098, 4371357, 9294996, -9032253, -1650243, 7602201, -3549141, -3693473, 4815363, -65580, -3429463, 2205942, 1394634, -2324233, 359748, 1507629, -1115960, -480600, 1068726, -225980, -617970, 516573, 190672, -427005, 128655, 265142, -196872, -60492, 182866, -36054, -93288, 87588, 41622, -61359, 14487, 49644, -15792, -12488, 28710, 11028, -9898, 6258, 12711, 904, 138, 6420, 4734, 1128, 1983, 2988, 1956, 1152, 1099, 825, 330, 55}
{9167406, 54312, -48001, -405498, -327321, 923315, 1165902, -2082477, -3000392, 4263105, 5349570, -9755824, -8045676, 20889081, 8102467, -40787241, 1409613, 70363040, -33284670, -103523082, 103980165, 117601443, -227276739, -67931464, 394467219, -110867049, -547556858, 479408808, 552840669, -1039354573, -206410053, 1652103261, -695947647, -1967908719, 2206054371, 1440137053, -4013223822, 491403468, 5280884137, -4018748889, -4707163548, 8479482890, 973559256, -12038204955, 6399889521, 11902905513, -16073574213, -5341103697, 24378197382, -8616533892, -25944942682, 27427036488, 15698646240, -44317516051, 8607492033, 50011689141, -44654480606, -37560502818, 85964495592, 9785755944, -124767109887, 11501241186, 155313416253, 27319188561, -166081241634, -221314935858, 99534922896, 599960322465, -101650972920, -1217543786775, -1096593244533, 168476430642317, 14197417276879596, 11420247918145476, -2905404633409693553, -17863461017225693238, 9131921890669409544, 324954758854901992158, 1069679007915129550443, 1673208434555887737162, 1277878091653888888475, -113748052285525160094, -1580434128015661393353, -2242974444246456380287, -1874302706910109851096, -807862619940189421797, 391284715543011662647, 1207475663049756379311, 1380892303621439882460, 1000580951807704228964, 411666886158347298498, -28590671210554589142, -170812308571775267800, -103539838100481431019, -2669721108281866482, 32298229896519867456, 14264320336216540575, -5394098117661233724, -6076036391119130271, 410818470605621784, 2051842798608685101, 87573963012286485, -687881350516441164, -39398804156319645, 242243861930312564, -3346477985285721, -87230131626579702, 14969973386520427, 29810247617278818, -13337596146076734, -8274517608104117, 8555827916637813, 747198884072925, -4424915653978604, 1259525463490299, 1795759050448869, -1281086154909945, -450156370322229, 803298523140729, -70055589387498, -373330054661487, 171739858257171, 118719770678525, -125395647385107, -9889990078134, 65586773235777, -16050287383056, -28559840262765, 14221763916220, 11219362068474, -12849418964550, -5325052985808, 12278429032416, 550157418372, -9286991311974, 6080284988820, 5277702972309, -8703969815257, 283586065668, 6160561906146, -5522234018694, -2050499094735, 6111072513720, -2138144363948, -2882401584081, 4638850661289, -499580135702, -3477646565286, 2741014579062, 420917131049, -3145147409163, 1678095593526, 1324868615348, -2296440591597, 910109502654, 1609457030339, -1766172661446, 46478248491, 1412649690829, -1298014144350, -443952202866, 1286226209898, -669322420074, -568261701702, 1115345875511, -220425252846, -675561995148, 761106429154, -4476742776, -711428711400, 456639831793, 186288377574, -577946917053, 274424211020, 320636188923, -424558232037, 97981550384, 322598618247, -319653605772, -51054859798, 280030184715, -200673358584, -111621106906, 246595413441, -83078188257, -129486870594, 188820875541, -15057909912, -141525014873, 116472465723, 23047870599, -128764878416, 65614192599, 53866934613, -95743633886, 30848543769, 65445448374, -67530422066, -367363953, 58201703652, -45170797694, -19761948024, 48095103498, -22272168195, -25157491266, 38104853610, -4729361498, -25702810011, 25102922721, 4165502873, -24173313003, 13120469514, 8983033849, -18947363082, 5474744964, 11615276975, -12524467731, 322868205, 11045261506, -7643763903, -3372893412, 8603000144, -3859175577, -4837600305, 6242048594, -723109923, -4609131024, 4093023862, 1139979708, -3907706472, 2025285203, 1803867552, -3009888543, 519549145, 1933794651, -1910249376, -281957368, 1766210238, -949057230, -684133410, 1323486546, -324781134, -834739224, 820765797, 63069450, -748059813, 433874310, 287609898, -542017456, 158762394, 347729283, -344184683, -30691011, 297887679, -182905325, -123289287, 217303386, -56718619, -137881674, 137382321, 21012010, -116714811, 65841486, 51535427, -84275874, 14108019, 54400660, -48913293, -12611538, 45013574, -19312230, -21759846, 29867210, -1118826, -21371604, 14798522, 7131609, -16006467, 4074195, 9201426, -9035979, -1518368, 7821588, -3386802, -3591921, 4880358, -80409, -3501182, 2139855, 1334772, -2377055, 342906, 1519350, -1098614, -455991, 1096932, -209810, -612885, 517509, 185180, -437157, 120780, 260132, -200628, -61116, 185096, -33510, -90834, 90227, 43350, -60783, 14642, 49497, -16350, -13050, 28389, 10815, -10028, 6297, 12861, 1050, 288, 6576, 4858, 1212, 2046, 3033, 1983, 1170, 1109, 831, 333, 56}
{9231870, 53655, 263712, 373867, -263826, -935448, 700862, 2776125, -1057647, -5679443, 3086025, 11042436, -8287971, -17990484, 21691140, 24875510, -48428430, -23503713, 93450605, -2166720, -152597223, 79519559, 205375182, -234941793, -197792927, 475264206, 41080974, -748375463, 368935380, 905802438, -1083374216, -686416299, 1995864255, -220214056, -2729351190, 2002522083, 2612372475, -4448547330, -840316656, 6689564501, -3090726303, -7163168037, 8766161443, 4041749316, -14324647482, 3805996271, 16492554834, -15561751944, -11565927892, 27577172397, -2643902130, -33669938903, 24555140310, 26930813061, -47749784672, -2631921144, 62879208903, -38729572158, -63306487221, 89504942517, 53979487691, -134112207918, -62502861585, 145101045833, 150931845717, -57819742515, -383919035748, -201434839533, 754238621865, 68981575301, -2636357736645, 157751085057234, 1298060098806792, -144887803853696556, -1435120248285896556, 5139800713454644357, 83655485494346223324, 262481119512023156607, 138143869414197333652, -1012484779466191915491, -3189437290499117528220, -5378295321848703335043, -6640491484014726965847, -6861958115272848074133, -6388921823034909124245, -5469456989663693233344, -4173482621029664792256, -2615995870508074559363, -1095146054582509391664, 13181148883117957362, 495012182118168692116, 442999180221006255138, 168329950748564897142, -38200033213407154197, -79124933688252518421, -28073080671250964832, 13224259766249957205, 13772434833089032515, -140433240623983857, -4466455434876184199, -745780076388951057, 1383790207257207042, 351720495835300759, -464644239568584078, -114257520040668537, 171656264879538412, 23648265911043990, -66303640980696138, 3713298230200555, 24661584877653150, -8496825995269881, -7756388191276253, 6612846960453645, 1290223688554089, -3758416804457588, 722446716559995, 1652267921199126, -963058797159697, -490702953462537, 657395093702559, 2975818172639, -322391459183007, 121192660265859, 113432597388242, -100141637038947, -20685971148282, 53554323105178, -8140991896191, -26259766906683, 10672638209221, 14477947126377, -9327110967378, -6513603799107, 11562089709720, 637247956788, -10970366582241, 4529284992432, 5270456607318, -8508815411905, 605985208611, 7180855330377, -4647960249991, -1829836658973, 6096682680234, -2423310318178, -3513868932543, 4113104158962, -736400763286, -3528609013371, 2948733958242, 809678066374, -2821737481029, 1883663790033, 1390070609271, -2434320455967, 677035420443, 1403271926713, -1929959929674, -10610638344, 1495093369042, -1163840694894, -307509099990, 1408733947956, -625914336117, -610883534097, 1040972258579, -312612606096, -761892339354, 729512690083, 12483478773, -671124002049, 518696091118, 243847757934, -554666408265, 271905090596, 298899497184, -465191449032, 61375658154, 304918351473, -323772798069, -39318798907, 305408402181, -178202733564, -97995009333, 252661300260, -89287581426, -144370450910, 175317504243, -25419448740, -147202075321, 119493061857, 31119534855, -120718056820, 73206112911, 58317063999, -96889716417, 26887685601, 60660243546, -72811343012, -3531858099, 58293877971, -43488990915, -16935049473, 51554342043, -20148909424, -24736568445, 37565780682, -6361589265, -27826096386, 23727086484, 3576176940, -24135834024, 14017494348, 10198443308, -18075671445, 6037910571, 11753727768, -12975319785, -320590221, 10504342220, -8094236886, -3541188783, 8795396034, -3549471027, -4511239695, 6561633304, -579319620, -4664016372, 3963061147, 951417447, -4113240306, 1919067391, 1795664316, -2967982212, 621736279, 2054541603, -1838476212, -252445022, 1762285623, -999344610, -748625959, 1278443220, -355091469, -843727468, 841969866, 93830061, -721794448, 457265811, 298446393, -548440421, 146349615, 333727455, -359446281, -39319617, 297952650, -179314454, -116627151, 226029270, -51021294, -135950028, 137397387, 18377142, -121051419, 62603586, 49582830, -85303854, 14828517, 56226730, -47313897, -11235690, 46023292, -19266423, -22323765, 29230610, -1880850, -22041738, 14576773, 7194702, -15827583, 4424431, 9565503, -8842356, -1431598, 7829739, -3501765, -3743783, 4774848, -161022, -3545759, 2162013, 1385388, -2330290, 393393, 1559496, -1087271, -459777, 1088172, -227366, -630849, 508620, 181665, -437406, 126306, 267944, -194577, -56106, 189051, -32175, -91173, 89679, 42426, -61899, 14155, 49599, -16095, -12539, 29145, 11511, -9486, 6771, 13221, 1265, 408, 6654, 4896, 1218, 2046, 3036, 1983, 1167, 1111, 831, 333, 56}
{9296778, -108884, -216354, 35172, 598431, 7785, -1882764, -679477, 4111287, 1399845, -8520245, -1209594, 16517304, -3076384, -30035736, 16385046, 47338325, -47781843, -60222624, 107400425, 47967552, -199583427, 24428206, 305681868, -202225908, -365609481, 516280947, 265232559, -934763511, 147512679, 1301468607, -994215523, -1299307689, 2231122482, 494850718, -3487913751, 1473095115, 3976166273, -4558455933, -2618908098, 7933567250, -1482571989, -9819682881, 8287711133, 7838154918, -16057876779, -56176514, 21137314644, -13476013983, -18820358969, 29402218458, 5473940349, -40868606406, 18811089486, 39122623755, -48866391050, -17150960517, 76176960348, -25369630989, -94535516778, 76919097801, 108872325645, -108324255969, -145109614020, 58541963718, 245557114263, 184834594299, -400397151461, -578456065131, 929012038239, 857959036267, 18851964039990, -2794075738079736, -65166445200378989, 493028087242009689, 11026590130844840949, 34644129771519007028, -92277148218926029287, -748114281836091307113, -1860342045867984461233, -2464294979983459635825, -1765148383108141081836, -207479935796700602865, 1055992219010331379674, 1280836751164977006975, 514801642879491208925, -680406879552165927810, -1642521759520106853867, -1935182952720450461043, -1528861643117528707905, -763495072030413287772, -94501083609978048171, 208413633177791751942, 182255544994316407398, 42637713255615716019, -37024887242516427861, -30587592875546235774, 156684371163207228, 9822546719493401940, 2418514575311974683, -2720938941907956542, -1170230122479635682, 808973673799221888, 429896612602898058, -283422688099801911, -138120074869939599, 114079646258663228, 35249850570798900, -48566326314130563, -2596485110777323, 19998278648611143, -5174586646803501, -7100573919076560, 5044551966965436, 1617842212135611, -3152215344831679, 314355518796888, 1490201203303524, -693602605920593, -494047037880660, 528786940074819, 50114770204459, -278200761880038, 77732801487729, 104096395842016, -77220071699076, -24953827267125, 46281954357996, 805431165207, -22965098911671, 6432476733052, 14521705154193, -8952406815462, -9575622933559, 10078756557252, 1402330140921, -10731383875932, 5097085571178, 6822798321564, -7633125639902, 572787583551, 7042061847090, -5169551961888, -2736221366151, 5533022265279, -2566739036853, -3455496029595, 4492512828777, -193184332567, -3160542390504, 3125407064430, 793790499906, -3078342635892, 1558237806810, 1142869491023, -2594437062300, 675166190637, 1563652324132, -1736893322643, 161350716108, 1622060500189, -1155714392202, -398395777032, 1294964660546, -747282091962, -703147380585, 1030287312877, -267190812525, -694461088293, 814031487847, 75380615730, -658948604109, 499926422484, 203274273198, -611491589205, 230860194205, 286119679290, -460163378442, 86012749160, 341305289481, -297601319124, -27065218260, 306334609557, -192951953250, -120018885686, 236046673164, -99987176061, -147171305370, 183713776416, -12869196933, -136579600366, 128040708333, 34005859674, -125040257444, 66490922280, 51482108406, -103183358720, 24503631228, 62489832729, -69451521287, 839213709, 62596509393, -41679142951, -17376197325, 49999717272, -22874234596, -27485483145, 36239682957, -6580003211, -27182991747, 25348267965, 5225563319, -23184623748, 14459946672, 9987147460, -18974371395, 5105794986, 11088352442, -13417471482, -298730589, 10953918894, -7598589582, -3092766570, 9147241486, -3498947760, -4701933033, 6315515731, -866569890, -4909335108, 3894332574, 1007460639, -4001726244, 2091430521, 1950591894, -2904716292, 625588520, 2011145910, -1933815492, -342175768, 1712961495, -1022818722, -737035550, 1325815440, -307545285, -809479112, 866284104, 95149770, -741927890, 434562873, 276931818, -566979336, 141184173, 340002513, -350156691, -27172248, 309850881, -174249105, -116955576, 223204683, -57106893, -142632003, 133686135, 16824759, -120916842, 65172111, 52828905, -83055816, 16443447, 56880999, -48134961, -12562902, 44854835, -20407536, -23007333, 29308306, -1499070, -21556122, 15206137, 7652934, -15700710, 4403015, 9417783, -9131274, -1680907, 7695213, -3582030, -3742166, 4868967, -61431, -3471021, 2227728, 1412850, -2350133, 361653, 1525437, -1127150, -486861, 1080489, -227590, -625074, 521730, 193068, -431628, 129681, 268065, -198834, -61275, 184774, -36321, -94281, 88455, 42090, -61977, 14595, 50136, -15942, -12624, 28983, 11145, -9996, 6312, 12834, 914, 138, 6483, 4779, 1140, 2001, 3016, 1974, 1164, 1109, 834, 333, 56}
{9417744, 55305, -48937, -413178, -333306, 941639, 1187991, -2125608, -3058658, 4355199, 5454279, -9971950, -8199774, 21361272, 8234992, -41722068, 1546743, 71984795, -34274667, -105882516, 106846620, 120112059, -233403630, -68715391, 404928339, -115617744, -561581117, 495286398, 565354134, -1071762961, -205657692, 1701364371, -728396193, -2021605479, 2289523092, 1465705972, -4153625586, 546894369, 5449078738, -4212438156, -4819342305, 8833865306, 892144011, -12485704020, 6822456801, 12240232257, -16897496598, -5239249800, 25447127058, -9500701689, -26790237437, 29248701351, 15634718883, -46758795968, 10058085666, 51836810568, -47199232288, -35998383771, 88392092160, -330876885, -126215298480, 39137094996, 159736046844, -33406980618, -196720490418, -112486892217, 218185680888, 495048097887, -215628792366, -951541421172, 1603395904701, -11009651580884, -1316396123458371, 14948766811096455, 757222625770431789, 2790437672296444419, -29549372616151722324, -212260256089521803299, -445888842541935617364, 26317933133545529751, 1942585857831425262653, 4799460695922245704218, 7222125807246422960571, 8354855493725301308404, 8253248291033910975024, 7293583836518101248717, 5736711531126369230001, 3791380434322602897147, 1803419661011038028556, 232497369497865284562, -587183213636885774751, -666968446250547652389, -342118528087953877177, -15127776205105534899, 106917558968440391412, 64441588094137519508, -3966615497625344802, -22225127563160930976, -6112241391542513287, 5487138249758606034, 3118932196094540364, -1322787982495620891, -1170933168710300748, 388016182172987418, 406706897802080832, -151359889953134454, -133438543962717570, 70958641159275025, 37705899153863400, -34680053598113931, -5856263103997420, 16030176047565441, -2895938216894049, -6401695263157028, 3786774942375195, 1808192480400438, -2590571722623086, 17535624491391, 1314125637526860, -480971168259058, -480667490556087, 413858056304304, 79397596344058, -234581900485074, 47882293266045, 97487661641688, -55388696995038, -27145339222461, 37396649831348, 4635436513947, -22953166131945, 813252988200, 14178407914419, -7019115731043, -9738764607871, 11116428528594, 3668048678517, -10170442123943, 4680270364047, 6585188719824, -8518383410348, -647019822084, 6564942316221, -5147960904979, -2534659271580, 6151879846593, -1852344381718, -3092920224417, 4592287114695, -330128180709, -3572674018752, 2699408265813, 525446234215, -3203502780087, 1645193726604, 1404023453020, -2336793621495, 874726598961, 1674765474624, -1788319720764, 6822257295, 1463270759632, -1303333960095, -483379697718, 1321217944949, -662730993714, -602987878095, 1136451810891, -207343991862, -703381710528, 771474732460, 10953652581, -731999400054, 459474166624, 201397330950, -591922519320, 272452552412, 333879641517, -433041459201, 93361208920, 333240337962, -323905179921, -56724248648, 287907627729, -201926575368, -117253729232, 251921209332, -82416352101, -134433437146, 192015272598, -13351284426, -145476238064, 118034861967, 25157293713, -131653587997, 66035252262, 55949731719, -97657352662, 30556414284, 67250851653, -68639763920, -1032745083, 59616480696, -45675899450, -20554650924, 49102042095, -22366450372, -25917817956, 38746243698, -4578194359, -26342346579, 25450950837, 4434255085, -24657017412, 13255808205, 9280150449, -19276179192, 5472435954, 11885883047, -12720259914, 244722621, 11261926101, -7737623346, -3481210965, 8757915890, -3883248375, -4946057727, 6339854415, -705609879, -4700959998, 4144791106, 1177135182, -3976120806, 2044163492, 1845581445, -3054782310, 517870799, 1971076905, -1935288750, -294182359, 1794899460, -959451399, -699777674, 1342750626, -325768416, -849403894, 831762696, 67093401, -759580705, 438648642, 293442342, -549808932, 159504264, 353371893, -348622431, -32107590, 302338053, -184810362, -125489232, 220278660, -56997831, -140015502, 139025922, 21576950, -118366305, 66497856, 52382065, -85339356, 14152275, 55191021, -49461852, -12861858, 45596748, -19495263, -22087200, 30215893, -1091478, -21653205, 14955856, 7246428, -16196079, 4105989, 9324213, -9134979, -1549032, 7914486, -3419691, -3640561, 4933962, -76212, -3542740, 2161563, 1352988, -2402956, 344811, 1537206, -1109804, -462285, 1108695, -211437, -619989, 522699, 187576, -441792, 121806, 263028, -202590, -61884, 187004, -33771, -91827, 91075, 43818, -61401, 14750, 49998, -16500, -13195, 28662, 10923, -10126, 6354, 12984, 1060, 288, 6633, 4903, 1221, 2064, 3060, 2001, 1179, 1119, 837, 336, 56}
{9483880, 54642, 268605, 380761, -269208, -953433, 715604, 2830704, -1082781, -5794553, 3159255, 11269971, -8486637, -18364305, 22208805, 25379519, -49591209, -23911938, 95703197, -2512803, -156265290, 82014296, 210172017, -241715826, -201843953, 488574873, 39823911, -768757475, 383222925, 928849212, -1119807575, -698929536, 2059334280, -241967254, -2810521077, 2087990532, 2676286875, -4616766804, -821444427, 6921440465, -3274648356, -7371328050, 9170944255, 4060060593, -14909249844, 4183584125, 17048728650, -16472569767, -11702826208, 28925293491, -3403375542, -34994374457, 26529403239, 27492090813, -50594109624, -1698516228, 64854719319, -41697215971, -60528442410, 95472088323, 39957747187, -147131293227, -28210985976, 180001049499, 88151568828, -158617029039, -320460174989, -5543308344, 731945978949, 62790394575, -1648986538365, -4970205167724, 89369919305500, 23833677146056734, 160012738080139197, -3552571033562624578, -32339009638691416542, -43540420831335702351, 326273600880854832289, 1510908308535483198411, 3014998884098774380929, 3532381721988071594883, 2560838470952524570254, 1011764981408819055927, 111245617521906864719, 335241137442473298096, 1319516842352002521159, 2320328922227129415255, 2704813116479021121582, 2270622696262414277301, 1302041487426480465047, 336104090234976176277, -211704077432915452290, -284580546229818427322, -117316508280283170285, 26774925046456104477, 51409193410272049993, 13013135587389749427, -11865148930624041525, -7544815736563753150, 2136649758277905825, 2819603374157104680, -386314777153777658, -975848062689559311, 114914143354804878, 338660863187218715, -63414748936872279, -115507490068349508, 40661818401899097, 35342558478395058, -24324994069251558, -7282757792846065, 12816542099076381, -1279674700216890, -5685346548630260, 2771661317339448, 1878435501699474, -2096227426611549, -200558034872352, 1130086405409370, -314838164551616, -448693266309192, 321997135345032, 100901180061525, -192572395918782, 24449701307922, 86466176558741, -41293676106528, -31359675148653, 27859633234572, 8238755352240, -20076539295237, -788991169338, 16411434042762, -3907864296864, -10142401595080, 10293856703070, 3423266225637, -11637968681790, 3179228100237, 6410506969437, -8284926472202, -263701529745, 7520514179874, -4282307929416, -2269746643464, 6125036189712, -2155352094091, -3705693252552, 4072267902201, -578652154662, -3621731212230, 2913303160773, 910598620485, -2882733208623, 1853243406471, 1469469269081, -2476356783462, 641930487321, 1469331862745, -1952490064587, -50512501407, 1546025454673, -1169087464053, -347084549079, 1443750009330, -619244096838, -645635515113, 1062048411317, -299512796121, -789703756914, 739869163551, 27911029797, -691690080414, 521530118408, 258954353082, -568641853389, 269934211395, 312142776105, -473674973553, 56755380094, 315560170848, -328024406577, -44988215922, 313285876284, -179455941165, -103627642620, 257987094291, -88625756988, -149317017185, 178511918931, -23712823254, -151153302067, 121055458101, 33228945927, -123606766401, 73627184670, 60399861105, -98803434255, 26595556116, 62465635965, -73920684866, -4197231810, 59708655015, -43994089110, -17727752373, 52561271793, -20243191601, -25496891505, 38207170770, -6210417481, -28465632954, 24075108105, 3844929152, -24619537467, 14152833039, 10495564627, -18404487555, 6035597316, 12024333840, -13171112748, -398735805, 10721010872, -8188096329, -3649508682, 8950311780, -3573545454, -4619697117, 6659442265, -561819576, -4755846258, 4014828391, 988571019, -4181654640, 1937947797, 1837378209, -3012875952, 620057933, 2091822111, -1863515586, -264668772, 1790974845, -1009738218, -764270223, 1297705905, -356078751, -858391617, 852966765, 97854759, -733315340, 462039195, 304278837, -556231823, 147091485, 339370803, -363884029, -40736742, 302403024, -181219698, -118827096, 229005117, -51300506, -138084090, 139040988, 18941784, -122702913, 63260355, 50429468, -86367351, 14872773, 57016795, -47862456, -11485800, 46606466, -19449360, -22651119, 29579068, -1853502, -22323261, 14734107, 7309662, -16017195, 4456089, 9688290, -8941377, -1462262, 7922751, -3534654, -3792476, 4828452, -156873, -3587317, 2183799, 1403604, -2356190, 395298, 1577304, -1098461, -466038, 1099935, -228976, -637953, 513777, 184061, -442029, 127332, 270867, -196539, -56889, 190959, -32442, -92166, 90546, 42894, -62517, 14263, 50091, -16245, -12675, 29418, 11628, -9584, 6825, 13344, 1275, 408, 6717, 4941, 1230, 2064, 3064, 2001, 1179, 1121, 840, 336, 57}
{9549456, -110873, -220320, 35985, 609852, 7383, -1919784, -690808, 4195155, 1422591, -8699138, -1220202, 16871796, -3176986, -30688563, 16821237, 48366710, -49006587, -61484841, 110125958, 48758013, -204617913, 25793839, 313269438, -208713762, -374172504, 531693849, 269660058, -961731678, 157106457, 1337268108, -1031413099, -1330217253, 2307207318, 491942917, -3599522457, 1550924271, 4088835185, -4747538898, -2655566082, 8231632913, -1632526908, -10143291369, 8722666913, 7996300218, -16778475957, 221562127, 21947177358, -14423604867, -19274876854, 31020108381, 4953810183, -42760461907, 20757353637, 40450334154, -51823740883, -16583729934, 78051451926, -30018579440, -91152213903, 90059740422, 94785416832, -140369402913, -117091845534, 135801155663, 220223636712, 20735448651, -448236978837, -398844428718, 832714869681, 307441877793, -4283227929546, 260291251663179, 5682894963924460, -183359245109284497, -2800847707208568945, -309430545795483448, 106172626350589250076, 460116070384999196373, 657460301638188680814, -433551045226500294861, -3287874159913688170173, -6755903929183269781261, -9224943659112715611483, -10014692513508628807335, -9342163470620862823703, -7644857299238347554393, -5308912599582100235334, -2785606517422304590520, -642567818749952892936, 639781578509177953059, 949309907654445767546, 609274423919519832825, 134688567135316107810, -119073152570122374254, -116786304441066104823, -21521635065112889643, 28098844888397085083, 17228135507564119944, -3781948065963395178, -6450432930772102891, 54242744674754592, 2135267285844891108, 148093578100539756, -725393744764820274, -41988373313613726, 259282364935198625, -9865065898096254, -93445863593754033, 20655661492903476, 31019356706074557, -16784616150584835, -7674780299431563, 10232314213329846, -142402153216665, -5003678218074211, 1932762291208854, 1848975477645705, -1663537743103609, -341362196423325, 960479616391629, -181388462261634, -405374298997332, 244384567801437, 108326395167926, -160134942633519, 3291768002931, 74414926124908, -27875715258846, -30424506243093, 23328587224490, 13756922514438, -16502074895985, -3357569274582, 15603728340156, -4011913558965, -12602685327343, 8712722384364, 3874291524237, -11224043173071, 3808523996424, 7827771196494, -7368164848563, -228047967912, 7332677151345, -4812492280695, -3135283899990, 5551636343166, -2318434351204, -3633784310862, 4456592630235, -46905701441, -3253555533159, 3095544135837, 892066969392, -3141773743554, 1530109478724, 1222946289771, -2637772545321, 640281605823, 1630460839128, -1759684355739, 121188340125, 1673224566075, -1160893049799, -438114743004, 1329973855785, -740550965526, -737920215228, 1051332991790, -254078407248, -722263359315, 824379418653, 90805399716, -679510407057, 502761192299, 218379231414, -625466913516, 228890087283, 299362912914, -468647124927, 81392541839, 351947199954, -301852926000, -32734658215, 314212063722, -194205153828, -125651508170, 241372465905, -99325340325, -152117871530, 186908173614, -11162571441, -140530823558, 129603104577, 36115282788, -127928967025, 66911981943, 53564905512, -105097077496, 24211501743, 64295236008, -70560863141, 173832579, 64011286437, -42184244707, -18168900225, 51006655869, -22968516773, -28245809835, 36881073045, -6428836072, -27822528315, 25696296081, 5494315531, -23668328157, 14595285363, 10284264060, -19303187505, 5103485976, 11358958514, -13613263665, -376876173, 11170583489, -7692449025, -3201084123, 9302157232, -3523020558, -4810390455, 6413321552, -849069846, -5001164082, 3946099818, 1044616113, -4070140578, 2110308810, 1992305787, -2949610059, 623910174, 2048428164, -1958854866, -354400759, 1741650717, -1033212891, -752679814, 1345079520, -308532567, -824143782, 877281003, 99173721, -753448782, 439337205, 282764262, -574770812, 141926043, 345645123, -354594439, -28588827, 314301255, -176154142, -119155521, 226179957, -57386105, -144765831, 135329736, 17389699, -122568336, 65828481, 53675543, -84119298, 16487703, 57671360, -48683520, -12813222, 45438009, -20590569, -23334687, 29656989, -1471722, -21837723, 15363471, 7767753, -15890322, 4434809, 9540570, -9230274, -1711571, 7788111, -3614919, -3790806, 4922571, -57234, -3512579, 2249436, 1431066, -2376034, 363558, 1543293, -1138340, -493155, 1092252, -229217, -632178, 526920, 195464, -436263, 130707, 270961, -200796, -62043, 186682, -36582, -95274, 89303, 42558, -62595, 14703, 50637, -16092, -12769, 29256, 11253, -10094, 6369, 12957, 924, 138, 6540, 4824, 1149, 2019, 3043, 1992, 1173, 1119, 840, 336, 56}
{9673110, 56307, -49882, -420930, -339345, 960143, 1210287, -2169180, -3117482, 4448274, 5559996, -10190434, -8355303, 21838719, 8368444, -42667434, 1686618, 73624901, -35278551, -108268176, 109751361, 122647992, -239610972, -69496546, 415524441, -120454353, -575778140, 511413477, 577993203, -1104657115, -204791571, 1751328066, -761495034, -2075973522, 2374470558, 1491303979, -4296340926, 603963330, 5619706399, -4410271878, -4932241431, 9195034973, 806874201, -12940547148, 7256184396, 12580196838, -17739896100, -5127428560, 26535941163, -10413403314, -27642092539, 31107368238, 15514175346, -49256732915, 11702191158, 53882385825, -50021037314, -35232825243, 90610051671, -8349863645, -125131092480, 62575632942, 154731290166, -87997848909, -199182416463, 1158264318, 282234450897, 331558258257, -367658331377, -821514482079, 1015305060072, 1736564458403, 65012142379074, -3447721042198641, -128591703219373743, 142773414004702158, 15560978772329617839, 75538608313591007996, -1651347476051097699, -850436289493141225629, -2757335292790921025395, -4625768610994154056353, -4996010942220130647132, -3857115001613142307547, -2499526566400235643639, -2028765043950373203549, -2550092901518013160788, -3405262894645222010214, -3797116703451445192545, -3306396109451152688369, -2098952790968043658689, -757660837037498017992, 141958090299609001087, 401526154307350145097, 238749907958685323739, 13376876672319225826, -71227547899506804198, -37075695585548781651, 8437207954698696959, 14540515550200765887, 1019794097351513484, -4511547778225364464, -978776328858550713, 1417319378753311827, 394422085504511634, -491755931201622006, -117778727337511179, 186183331231810764, 19430983365113607, -72186422063813418, 8165865467415194, 26246435471411382, -11424253010286660, -7577616632711521, 8112484933764279, 647071625545191, -4347325283733806, 1265984730752817, 1764617456886072, -1282530399633666, -421467267156060, 801169758680550, -86375003967790, -364182913289598, 177091329938496, 108896592699768, -128710328054292, -8084626995738, 67204507593387, -14275195454241, -28869397679805, 16922244907985, 14628379484790, -16571274323451, -7602682620306, 14575691063457, -2528840320614, -12235884333569, 9726559353078, 5893495566072, -10495116758351, 3468417909900, 7475681987202, -8223999232769, -1387799060046, 6807577460253, -4808202329892, -2901007778583, 6161878609281, -1623958032079, -3260231794047, 4562722697025, -192932290892, -3665627094258, 2675305495164, 622256021278, -3269122509189, 1618975262250, 1484854529249, -2381326111200, 839825125677, 1742169053167, -1811342834754, -33633605637, 1514595739777, -1308439235766, -523216664367, 1356213964205, -655941003330, -637767401826, 1157473787817, -194220455391, -731173086432, 781817312746, 26375828817, -752557738113, 462309881675, 216500925495, -605898000270, 270483004197, 347122907568, -441525420192, 88740976257, 343882309269, -328156799445, -62393710017, 295785102762, -203179771725, -122886361457, 257247001182, -81754528290, -139380003304, 195209687361, -11644658931, -149427464810, 119597258211, 27266704785, -134542297578, 66456324021, 58032528825, -99571070500, 30264284799, 69056244072, -69749105774, -1698118794, 61031257740, -46180997645, -21347353824, 50108971845, -22460732549, -26678141016, 39387633786, -4427022575, -26981883147, 25798972458, 4703007297, -25140720855, 13391146896, 9577271768, -19604995302, 5470122699, 12156489119, -12916052877, 166577037, 11478594753, -7831482789, -3589530864, 8912831636, -3907322802, -5054515149, 6437663376, -688109835, -4792789884, 4196558350, 1214288754, -4044535140, 2063043898, 1887295338, -3099676050, 516192453, 2008357413, -1960328124, -306406109, 1823588682, -969845007, -715421938, 1362013311, -326755698, -864068043, 842759595, 71118099, -771101597, 443422026, 299274786, -557600334, 160246134, 359015241, -353060179, -33524715, 306788427, -186715606, -127689177, 223254507, -57277043, -142149564, 140669523, 22141592, -120017799, 67154625, 53228703, -86402853, 14196531, 55981086, -50010411, -13111968, 46179922, -19678200, -22414554, 30564351, -1064130, -21934728, 15113190, 7361388, -16385691, 4137647, 9447000, -9234000, -1579696, 8007498, -3452580, -3689254, 4987566, -72063, -3584298, 2183349, 1371204, -2428856, 346716, 1555014, -1120994, -468546, 1120458, -213047, -627093, 527856, 189972, -446415, 122832, 265951, -204552, -62667, 188912, -34038, -92820, 91942, 44286, -62019, 14858, 50490, -16650, -13331, 28935, 11040, -10224, 6408, 13107, 1070, 288, 6696, 4948, 1233, 2082, 3088, 2019, 1191, 1129, 846, 339, 57}
{9739922, 55638, 273543, 387718, -274644, -971589, 730499, 2885814, -1108203, -5910815, 3233331, 11499819, -8687625, -18741942, 22732527, 25888487, -50767686, -24323223, 97982429, -2866482, -159976476, 84545798, 215023023, -248584233, -205931663, 502066521, 38517636, -789407696, 397760733, 952171026, -1156823963, -711498834, 2123769150, -264282520, -2892821553, 2175114819, 2740803051, -4787963415, -801389913, 7157019200, -3463024230, -7581865017, 9584158960, 4075756020, -15504503490, 4572950045, 17611886484, -17405991687, -11832992091, 30301889019, -4190221812, -36326365067, 28561776417, 27979371468, -53608670731, -621220671, 67318200321, -44521050401, -58834595739, 99799166499, 27614314683, -154161342690, 5070210528, 198334776353, 18761533203, -222406021773, -212312971362, 170546907936, 659696739276, -66864798229, -1240648496355, 1893623190102, -9714085799785, -2527164289455273, 401262949510497, 1123244969294102476, 7415845549825360704, -22930267138235467320, -297631043119929773772, -874738625571094753956, -838800595602112087683, 1173525318420335609681, 5036218058054581657773, 8926700012558322739257, 11164684679781038225314, 11317658311270465655625, 9785220902627111578278, 7158843291349195412698, 4074956870127333959145, 1259365272074727796158, -624067872782774952502, -1289468379013038207705, -996711116783940388278, -357264679872978745539, 90700556939924322780, 180946533781907347653, 71513198614734902523, -24262719744475500810, -32762073689110256577, -3293697804070368979, 9599672158868867052, 3110964857846727495, -2652123157758491154, -1312929792842399631, 823531568696810241, 461628258836055232, -303865333976006298, -142538210959798911, 126418648711683864, 32780898765085188, -54112694114113284, 713058478657962, 21754618029579255, -7619230656872913, -7215847096491331, 6387962049792615, 1206496701770214, -3708036600454645, 745804033054185, 1631033813274957, -968984227752135, -466067972661183, 653309524596840, -17448107117574, -317782663255191, 128070119558595, 109761359979628, -99340754452539, -17105674971960, 56473482287371, -7520104554462, -30534361162149, 9675109904758, 15858352748037, -13842417311529, -7930114423497, 16361647998543, 214575827406, -12168509526888, 8910424882458, 5420574016653, -11838970345278, 2025771133704, 7185378237600, -7979347900611, -952311575685, 7721552562564, -3960230946041, -2604205071045, 6132606848670, -1943463577175, -3862819424199, 4050347497413, -448902334172, -3715509009444, 2894080442934, 1006178333432, -2950793016660, 1828292770407, 1550973535981, -2521972633020, 606892267695, 1537277672713, -1975635898506, -91213176231, 1597496213573, -1174092357360, -387004085991, 1478731795753, -612401018931, -680415006531, 1083048578660, -286383315393, -817486236660, 750207088109, 43329622785, -712246328160, 524366667157, 274056733128, -582617686140, 267965054064, 325386056748, -482159105397, 52135142266, 326202190086, -332276012286, -50657691761, 321163325415, -180709134495, -109260263530, 263312885769, -87963921849, -154263583370, 181706316150, -22006197759, -155104525259, 122617854345, 35338369041, -126495475982, 74048244333, 62482658211, -100717153031, 26303426631, 64271039244, -75030026720, -4862612940, 61123432059, -44499190866, -18520455273, 53568210390, -20337473778, -26257218195, 38848560858, -6059250342, -29105169522, 24423136221, 4113681364, -25103241876, 14288171730, 10792681227, -18733303665, 6033288306, 12294939912, -13366904931, -476881389, 10937675467, -8281955772, -3757826235, 9105227526, -3597618252, -4728154539, 6757248086, -544319532, -4847675232, 4066595635, 1025726493, -4250068974, 1956826086, 1879092102, -3057769719, 618379587, 2129104365, -1888554960, -276893763, 1819664067, -1020132387, -779914487, 1316969985, -357066033, -873056287, 863963664, 101878710, -744836232, 466813527, 310111281, -564023299, 147833355, 345013413, -368321777, -42153321, 306853398, -183124735, -121027041, 231980391, -51579718, -140217918, 140684589, 19506724, -124354407, 63916725, 51276106, -87430833, 14917029, 57807156, -48411015, -11736120, 47189640, -19632393, -22978473, 29927751, -1826154, -22604862, 14891441, 7424481, -16206807, 4487883, 9811077, -9040377, -1492926, 8015649, -3567543, -3841116, 4882056, -152676, -3628875, 2205507, 1421820, -2382091, 397203, 1595160, -1109651, -472332, 1111698, -230603, -645057, 518967, 186457, -446664, 128358, 273763, -198501, -57657, 192867, -32703, -93159, 91394, 43362, -63135, 14371, 50592, -16395, -12820, 29691, 11736, -9682, 6882, 13467, 1285, 408, 6774, 4986, 1239, 2082, 3091, 2019, 1188, 1131, 846, 339, 57}
{9807186, -112880, -224322, 36807, 621381, 6972, -1957164, -702229, 4279869, 1445508, -8879885, -1230765, 17230041, -3279028, -31348374, 17263008, 49406048, -50246622, -62759811, 112885313, 49553307, -209714481, 27185752, 320948610, -215299914, -382830594, 547328727, 274106277, -989075712, 166910961, 1373536878, -1069257199, -1361441367, 2384525505, 488686960, -3712816089, 1630465227, 4202903174, -4940237208, -2691782382, 8534872766, -1786892124, -10471477185, 9167582606, 8153936487, -17513491038, 510793867, 22769654160, -15397719972, -19728791727, 32673308982, 4405185891, -44659911226, 22814569545, 41742035421, -55095430353, -16124891808, 80537732967, -33706928590, -88395734835, 99739729566, 79839206552, -163333494138, -81891362703, 193038771755, 163886622849, -122219351802, -422499796299, -166052757219, 843826896186, 289978736743, -2184589777224, -11931632003559, -204572895480433, 35808500656280862, 445706996531122452, -3466030391570739597, -51064992237918658569, -139797898245934108626, 203872930941486984396, 1856958487692469614279, 4641936047664314679615, 6806403758036592730281, 7020867592855414384203, 5861588077945876185873, 4810376034164398134496, 4666010565748061827518, 5131722480153438025263, 5373924368726733826222, 4752036015287508643938, 3249986141787829337295, 1441337143702518395719, 58357737438605020368, -511588163782318328103, -416635351677004258923, -103891083089407370883, 78183358630122381762, 72981057343221096451, 5933744164571928795, -21208252322059626939, -8046385712817400987, 4992449071953683946, 3482914159195783860, -1237450156035011133, -1258554483473042439, 395570822561513106, 431871690950872834, -167159462656080813, -138796929206227413, 81212886677367291, 36558422675593374, -39771605957248335, -3450165256348477, 17908502773165605, -4846696058006973, -6703371352930620, 4962345533356692, 1562774783654970, -3121360177042817, 336364230436470, 1463574941769678, -710518026526373, -473057680147824, 530289452394087, 36015850750139, -271179418267275, 86858415627735, 102259230796395, -79338397944816, -26927276728545, 45683488653582, -148743690600, -27622125291129, 7432429561874, 19570348330512, -10467582968115, -9402490971511, 15193698029196, -274698259578, -14275426829239, 7319777497908, 5648313618654, -11331285655649, 2714600433801, 8506189942086, -7049961183859, -859561910253, 7504782501687, -4506027997295, -3440024700564, 5559428529195, -2122849726446, -3784230562095, 4441238702412, 75733665614, -3349339198491, 3080337252009, 986863576463, -3212065846236, 1506220551795, 1305304406037, -2684170416147, 605122214274, 1698933403120, -1782863057769, 80269851348, 1724798553902, -1165806122016, -478107573885, 1364926900871, -733669997184, -772699493196, 1072311597579, -240947289744, -750038283348, 834714161988, 106220745456, -700065047247, 505598772213, 233480852601, -639443040579, 226921281352, 312606339030, -477131359659, 76772263399, 362589260016, -306104528004, -38404142106, 322089533337, -195458345091, -131284138278, 246698257356, -98663516853, -157064437734, 190102588383, -9455945946, -144482050304, 131165500821, 38224693860, -130817676606, 67333053702, 55647702618, -107010795334, 23919372258, 66100628427, -71670204995, -491541132, 65426063481, -42689342902, -18961603125, 52013585619, -23062798950, -29006132895, 37522463133, -6277664288, -28462064883, 26044317702, 5763067743, -24152031600, 14730624054, 10581385379, -19632003615, 5101172721, 11629564586, -13809056628, -455021757, 11387252141, -7786308468, -3309404022, 9457072978, -3547094985, -4918847877, 6511130513, -831569802, -5092993968, 3997867062, 1081769685, -4138554912, 2129189216, 2034019680, -2994503799, 622231828, 2085708672, -1983894240, -366624509, 1770339939, -1043606499, -768324078, 1364342205, -309519849, -838807931, 888277902, 103198419, -764969674, 444110589, 288596706, -582562214, 142667913, 351288471, -359032187, -30005952, 318751629, -178059386, -121355466, 229155804, -57665317, -146899893, 136973337, 17954341, -124219830, 66485250, 54522181, -85182795, 16531959, 58461425, -49232079, -13063332, 46021183, -20773506, -23662041, 30005447, -1444374, -22119246, 15520805, 7882713, -16079934, 4466467, 9663357, -9329295, -1742235, 7881123, -3647808, -3839499, 4976175, -53085, -3554137, 2271222, 1449282, -2401934, 365463, 1561101, -1149530, -499416, 1104015, -230827, -639282, 532077, 197860, -440886, 131733, 273884, -202758, -62826, 188590, -36849, -96267, 90170, 43026, -63213, 14811, 51129, -16242, -12905, 29529, 11370, -10192, 6423, 13080, 934, 138, 6603, 4869, 1161, 2037, 3071, 2010, 1185, 1129, 849, 339, 57}
{9932535, 57318, -50836, -428754, -345438, 978827, 1232790, -2213193, -3176864, 4542330, 5666721, -10411276, -8512263, 22321422, 8502823, -43623339, 1829238, 75283358, -36296322, -110680062, 112694388, 125209242, -245898765, -70274929, 426255525, -125376876, -590147927, 527790045, 590757876, -1138037035, -203811690, 1801994346, -795244170, -2131012848, 2460896769, 1516931074, -4441369842, 662610351, 5792767120, -4612250055, -5045860926, 9562991891, 717749826, -13402734339, 7701072306, 12922799256, -18600772719, -5005648147, 27644508522, -11355381438, -28501752989, 33005132895, 15351444180, -51787487236, 13526146758, 56042422950, -53210271244, -35038795677, 93095587617, -14483882135, -122935648278, 81407499375, 143667153705, -133472391048, -180853350477, 104069784434, 289336223637, 138617405670, -481667772487, -644402338188, 875204649465, 648370627038, -7314267013317, 382657143333969, 14195392408487866, -186290953572628113, -4729716837458972613, -12394794656597080735, 112580621347158139962, 700738409802176514597, 1488043136445325447615, 912471929243753824599, -2281299939653145178941, -7067406477965191428911, -11058231353348832884781, -12695491493486104333020, -11866869313478365575381, -9229138340821118470668, -5656292021171022318009, -2106916893120903631223, 514386999229056932757, 1685416599097780169409, 1534059567850326941150, 730077979470324711486, 17003732033151436899, -243371709105467428992, -153304332207399149898, -469311648374492817, 49144765304702981560, 18500252497442310891, -10031651661293048904, -8407133476319399300, 1684821578750906127, 2994637963735166280, -316848297321706367, -1033371930635369766, 118929928115226291, 359690397541652648, -75452116963582503, -121392967404145482, 49182646167609129, 35313281560919715, -28833822777262296, -5605462171534293, 14697705023566182, -2829883524902430, -6146447230250982, 3754527411598335, 1753395959029908, -2581191387376975, 40313126444331, 1293723366584367, -495404120394393, -456331444103751, 421139587305741, 66652223936821, -233584454467482, 50842994508846, 93236545977846, -58955680075278, -29063968403241, 40472287534752, 8436341553771, -24737123178744, 3011710420786, 18888656202264, -10903920543066, -12781107422434, 13860743402904, 845179718118, -13603988653723, 8359072432299, 7489979098659, -10507270753405, 2446921609446, 8075664910119, -7897962366000, -1967402283747, 6953181902721, -4522324093720, -3182923193691, 6169838789373, -1444636750177, -3406367096364, 4554036988200, -75752866772, -3763285199817, 2664035939580, 717049874425, -3341253083307, 1595960070891, 1568092092905, -2428370738952, 804445178997, 1811047624444, -1834548143199, -74778406995, 1566221143572, -1313273660535, -563269411767, 1391135342161, -649028118273, -672540595614, 1178436351667, -181088068047, -758940149463, 792150950891, 41788610661, -773111085480, 465148644766, 231602078226, -619874427786, 268514441600, 360366421071, -450009732420, 84120683682, 354524393229, -332408382372, -68063199677, 303662546091, -204432962235, -128518980529, 262572792699, -81092693313, -144326569517, 198404084580, -9938033436, -153378688002, 121159654455, 29376127899, -137431007159, 66877383684, 60115325931, -101484789276, 29972155314, 70861647351, -70858447628, -2363499924, 62446034784, -46686099401, -22140056724, 51115910442, -22555014726, -27438467706, 40029023874, -4275855436, -27621419715, 26147000574, 4971759509, -25624425264, 13526485587, 9874388368, -19933811412, 5467813689, 12427095191, -13111845060, 88431453, 11695259348, -7925342232, -3697848417, 9067747382, -3931395600, -5162972571, 6535469197, -670609791, -4884618858, 4248325594, 1251444228, -4112949474, 2081922187, 1929009231, -3144569817, 514514107, 2045639667, -1985367498, -318631100, 1852277904, -980239176, -731066202, 1381277391, -327742980, -878732713, 853756494, 75142050, -782622489, 448196358, 305107230, -565391810, 160988004, 364657851, -357497927, -34941294, 311238801, -188620643, -129889122, 226229781, -57556255, -144283392, 142313124, 22706532, -121669293, 67810995, 54075341, -87466335, 14240787, 56771447, -50558970, -13362288, 46763096, -19861233, -22741908, 30913034, -1036782, -22216329, 15270524, 7476207, -16575303, 4169441, 9569787, -9333000, -1610360, 8100396, -3485469, -3737894, 5041170, -67866, -3625856, 2205057, 1389420, -2454757, 348621, 1572870, -1132184, -474840, 1132221, -214674, -634197, 533046, 192368, -451050, 123858, 268847, -206514, -63435, 190820, -34299, -93813, 92790, 44754, -62637, 14966, 50991, -16800, -13476, 29208, 11148, -10322, 6465, 13230, 1080, 288, 6753, 4993, 1242, 2100, 3115, 2037, 1200, 1139, 852, 342, 57}
{10001049, 56643, 278526, 394738, -280134, -989916, 745547, 2941455, -1133913, -6028229, 3308253, 11731980, -8890935, -19123395, 23262306, 26402414, -51957861, -24737568, 100288301, -3227757, -163730781, 87114065, 219928200, -255547014, -210056057, 515739150, 37162149, -810326126, 412548804, 975767880, -1194423380, -724124193, 2189168865, -287159854, -2976252618, 2263894944, 2805921003, -4962137163, -780153114, 7396300706, -3655853925, -7794778938, 10005805558, 4088835597, -16110408420, 4974094031, 18182028336, -18361988124, -11956311381, 31706982285, -5005712601, -37671536355, 30643673547, 28401591498, -56739518246, 651693723, 70158690453, -47485195270, -58181964858, 103307109684, 17464375299, -156957567567, 34985909613, 203368290228, -48601214934, -250636846278, -83659471369, 292876175208, 508356975594, -272484040862, -1093564504746, 1074781425972, 2944293832813, 156134326478190, -3134723115993759, -222083660506901644, -754005795245164377, 19175179711952394171, 134323462117984020509, 191374404946418503353, -743355459404251290483, -3577500654165998276731, -7322230983034220637180, -9696958109641451236392, -9795336499898806232545, -8733404792363855388384, -7942173152019712289022, -7790594257799491186005, -7661122518411708755274, -6771077814325719127434, -4883512170117483221489, -2495291044754006160609, -470335148328203497194, 575457167438982904169, 654200909046980320362, 270028314420500206986, -51674132874155877587, -116946004792082507409, -37678531227158956464, 22657658802044793939, 19388444751934464258, -2201855044296394233, -6725248063039493316, -270406441679129769, 2216570917345753086, 198563527165427597, -766408504235349312, -40345635779949636, 277624050028395481, -18591350691562158, -99481197700241820, 27619014237326627, 31756991652928524, -20776727118755214, -6658155850022091, 12006502995838893, -1347628202988174, -5545873134567191, 2762714928295221, 1836173067806409, -2085552074140027, -165931279298475, 1118212379918433, -332639131851882, -432562999471272, 325142651549463, 86322334988153, -194260620122856, 28470591485589, 88222570167174, -39689733264318, -31126644771606, 31725711830105, 10768979853759, -25693135138905, -2529227092959, 18867621682551, -8533832288418, -12316917584663, 15474557443563, 3302810052333, -13252746066044, 7590097922982, 6858122172126, -11780182608222, 1064582960781, 7706300536527, -7659261507420, -1488467998926, 7844021343357, -3695528960048, -2865515188785, 6144267231060, -1777327440372, -4005018958176, 4048971970779, -335653459659, -3815188329120, 2886118713387, 1101118211953, -3024774679770, 1805725063155, 1634937743095, -2569599179829, 571221182367, 1606485179291, -1998823340001, -132545337081, 1649162206807, -1178839997580, -427091676705, 1513627126762, -605459463150, -715178156319, 1103998550053, -273251404686, -845246884854, 760540112289, 58739841642, -732799141671, 527206266272, 289157487900, -596594482269, 265996610226, 338629688736, -490643477487, 47514791709, 336844285635, -336527595240, -56327184884, 329040788784, -181962324981, -114892892492, 268638677358, -87302098452, -159210149591, 184900730919, -20299572264, -159055752005, 124180250589, 37447780113, -129384185563, 74469316092, 64565455317, -102630870869, 26011297146, 66076431663, -76139368574, -5527986651, 62538209103, -45004289061, -19313158173, 54575140140, -20431755955, -27017541255, 39489950946, -5908078558, -29744706090, 24771157842, 4382433576, -25586945319, 14423510421, 11089802546, -19062119775, 6030975051, 12565545984, -13562697894, -555026973, 11154344119, -8375815215, -3866146134, 9260143272, -3621692679, -4836611961, 6855057047, -526819488, -4939505118, 4118362879, 1062880065, -4318483308, 1975706492, 1920805995, -3102663459, 616701241, 2166384873, -1913594334, -289117513, 1848353289, -1030525995, -795558751, 1336232670, -358053315, -887720436, 874960563, 105903408, -756357124, 471586911, 315943725, -571814701, 148575225, 350656761, -372759525, -43570446, 311303772, -185029979, -123226986, 234956238, -51858930, -142351980, 142328190, 20071366, -126005901, 64573494, 52122744, -88494330, 14961285, 58597221, -48959574, -11986230, 47772814, -19815330, -23305827, 30276209, -1798806, -22886385, 15048775, 7539441, -16396419, 4519541, 9933864, -9139398, -1523590, 8108661, -3600432, -3889809, 4935660, -148527, -3670433, 2227293, 1440036, -2407991, 399108, 1612968, -1120841, -478593, 1123461, -232213, -652161, 524124, 188853, -451287, 129384, 276686, -200463, -58440, 194775, -32970, -94152, 92261, 43830, -63753, 14479, 51084, -16545, -12956, 29964, 11853, -9780, 6936, 13590, 1295, 408, 6837, 5031, 1251, 2100, 3119, 2037, 1200, 1141, 855, 342, 58}
{10068993, -114905, -228360, 37638, 633018, 6552, -1994904, -713740, 4365429, 1468596, -9062486, -1241283, 17592039, -3382510, -32015169, 17710359, 50456339, -51501948, -64047534, 115678490, 50353434, -214873131, 28603945, 328719384, -221984364, -391583751, 563185581, 278571216, -1016795613, 176926191, 1410274917, -1107747823, -1392980031, 2463077043, 485082847, -3827794647, 1711717983, 4318370240, -5136550863, -2727556998, 8843286809, -1945667637, -10804240329, 9622458212, 8311063725, -18262922022, 811518706, 23604764658, -16398278412, -20181590628, 34363698747, 3830347317, -46572570814, 24957622095, 42973280934, -58626193666, -15616315929, 83646059904, -36887842244, -86694044715, 106831839048, 65738942364, -178383804369, -44536161231, 230426603670, 90951615573, -227662037913, -330319006644, 70647688527, 822177726651, 153596668858, -1572489518934, 2219007463014, 2970363878175, -4337229505645560, -37254772799625918, 1470933476595674974, 14760108171901842471, 904780089939013731, -364104169040738285141, -1440231905917716867894, -2306876236713989236668, -819512913081291472968, 3683450059691473389276, 9116573600823870872298, 12755235405688464117329, 13358838897520985321238, 11234151829722540725124, 7416095896669924530779, 3162031659436827791808, -303137138288833802871, -2139908360430922376515, -2255295874550373824763, -1311963368137340084313, -260232368139696501930, 276009272860921575831, 269583416883117844866, 61136196586003821086, -57749523565549617369, -43331626020416732202, 3624849954970649907, 14889102759076033674, 2078038796875943505, -4529683180683961402, -1187916982754954016, 1457818072639416870, 431603281345093399, -522872730402101982, -118285749784899174, 202184596324013278, 13288135111087005, -78280630724995800, 13648867987484305, 27478780826035875, -14883324979451472, -7046105891144063, 9784524293081592, -225969222795681, -4909871279957053, 1950870933251016, 1817178719087985, -1660704535552665, -311032718575506, 945997122220128, -205201722050620, -393690463607298, 251796191084391, 101898380372351, -157777250137188, 8720133730221, 76959328494799, -28986503341473, -35747624383818, 23048583922654, 14552832557706, -22266622730778, -3126820217512, 21681434521206, -5470671844626, -13095606005660, 14180333501460, 2530794315162, -15147206098618, 6027166492317, 6925029726387, -11225454694470, 1809688049517, 8959404687438, -6736011870862, -1350601717608, 7613659172472, -4259366212030, -3682173467631, 5576843130600, -1968592183108, -3924521465661, 4446099536994, 185370387855, -3451678546935, 3074858188896, 1082053193871, -3287730969516, 1483929216468, 1390020087371, -2732179719603, 569205275139, 1768451929972, -1805977496178, 38789715642, 1776488932822, -1170474979047, -518220992973, 1399792492766, -726709922520, -807454353285, 1093249782662, -227818254015, -777794329374, 845046909269, 121628575440, -720617701278, 508439181377, 248581405833, -653420131728, 224952920293, 325850042811, -485615757423, 72151904052, 373231363650, -310356093090, -44073635863, 329966971842, -196711535733, -136916756636, 252024049026, -98001681894, -162011003956, 193296985602, -7749320451, -148433273496, 132727897065, 40334116974, -133706386187, 67754113365, 57730499724, -108924514110, 23627242773, 67906031706, -72779546849, -1156922262, 66840840525, -43194444658, -19754306025, 53020524216, -23157081127, -29766459585, 38163853221, -6126497149, -29101601451, 26392345818, 6031819955, -24635736009, 14865962745, 10878501979, -19960819725, 5098863711, 11900170658, -14004848811, -533167341, 11603916736, -7880167911, -3417721575, 9611988724, -3571167783, -5027305299, 6608936334, -814069758, -5184822942, 4049634306, 1118925159, -4206969246, 2148067505, 2075733573, -3039397566, 620553482, 2122990926, -2008933614, -378849500, 1799029161, -1054000668, -783968342, 1383606285, -310507131, -853472601, 899274801, 107222370, -776490566, 448884921, 294429150, -590353690, 143409783, 356931081, -363469935, -31422531, 323202003, -179964423, -123555411, 232131078, -57944529, -149033721, 138616938, 18519281, -125871324, 67141620, 55368819, -86246277, 16576215, 59251786, -49780638, -13313652, 46604357, -20956539, -23989395, 30354130, -1417026, -22400847, 15678139, 7997532, -16269546, 4498261, 9786144, -9428295, -1772899, 7974021, -3680697, -3888139, 5029779, -48888, -3595695, 2292930, 1467498, -2427835, 367368, 1578957, -1160720, -505710, 1115778, -232454, -646386, 537267, 200256, -445521, 132759, 276780, -204720, -63594, 190498, -37110, -97260, 91018, 43494, -63831, 14919, 51630, -16392, -13050, 29802, 11478, -10290, 6480, 13203, 944, 138, 6660, 4914, 1170, 2055, 3098, 2028, 1194, 1139, 855, 342, 57}
{10197078, 58338, -51799, -436650, -351585, 997691, 1255500, -2257647, -3236804, 4637367, 5774454, -10634476, -8670654, 22809381, 8638129, -44589783, 1974603, 76960166, -37327980, -113118174, 115675701, 127795809, -252267009, -71050540, 437121591, -130385313, -604690478, 544416102, 603648153, -1171902721, -202718049, 1853363211, -829643601, -2186723457, 2548801725, 1542587257, -4588712334, 722835432, 5968260901, -4818372687, -5160200790, 9937736060, 624770886, -13872265593, 8157120531, 13268039511, -19480126455, -4873917460, 28772687163, -12327015114, -29369290693, 34945122150, 15157174782, -54341214905, 15502553652, 58234895052, -56783825526, -35175174324, 96145981647, -19141349473, -120748944345, 95898843432, 129530304424, -168866209431, -149238092985, 187744066659, 250810157721, -48012709722, -514157847517, -387614510631, 917263415142, 588743560177, -2828890568607, -22760105752839, -917685019235238, 47321077513820163, 925155415862359431, -1745888895921353843, -71535538169525286732, -291534100210259316495, -129656722021666071945, 1882676441585433146019, 6258851588435796079197, 10951445321505139953481, 13448982002558930847879, 13471630559270142066822, 12493466244529846817370, 11669854632642563596542, 10939369395369897810114, 9582837320663620489764, 7169598205827868472271, 4059850082537309417688, 1203698117239601666347, -530206902888832541571, -942770354128771435230, -539674338274423182836, -39689466750393513336, 156747947723777313600, 92249662894347801867, -10674354278910162909, -33321555439996140792, -6409790000294951839, 9232636761715655877, 3723079554016978260, -2589531245638154431, -1443574989915682287, 846969316089900360, 490639488188415473, -328521517978471701, -145159032819330936, 140163021061071778, 28721424067261983, -59994486450126651, 5001467994449005, 23388373134821334, -10503084605582127, -7040068642049138, 7908780394674816, 580130017186182, -4290464348062631, 1282461562873974, 1724118702080973, -1293242501753089, -392085028786437, 795662818067232, -103298452280415, -350465847680334, 187126221921723, 103536495515182, -131637682853457, -9680868014892, 66364734640094, -16434430442472, -33669826622046, 20161635343128, 20276697962745, -19100447413824, -6134020731983, 20232007552467, -6290898274812, -15941275971469, 12724173894363, 3376266158622, -14298821146058, 7108988587002, 8634811737129, -10352462204978, 1607975786100, 8476917294048, -7590918662077, -2416637525175, 7051507715190, -4295593517190, -3411192766902, 6192240518664, -1301980390294, -3546565337418, 4564511543739, 31243582204, -3868074511158, 2660847762585, 812921745008, -3418216819785, 1573888093758, 1653556063335, -2476640717487, 768267841857, 1880798052748, -1857594460269, -116402036427, 1617904600585, -1317881600085, -603403660731, 1425970416703, -642055418199, -707286301044, 1199365950560, -167961768711, -786691911951, 802484410055, 57194834358, -793663621035, 467989795567, 246702614028, -633851743236, 266546131905, 373610243817, -458494137237, 79500282020, 365166499929, -336659949120, -73732692958, 311540006310, -205686153141, -134151609099, 267898584429, -80430869910, -149273135739, 201598499349, -8231407941, -157329914748, 122722050699, 31485538971, -140319716740, 67298455443, 62198123037, -103398507114, 29680025829, 72667039770, -71967789482, -3028873635, 63860811828, -47191197596, -22932759624, 52122840192, -22649296903, -28198790766, 40670413962, -4124683652, -28260956283, 26495022195, 5240511721, -26108128707, 13661824278, 10171509687, -20262627522, 5465500434, 12697701263, -13307638023, 10285869, 11911928000, -8019201675, -3806168316, 9222663128, -3955470027, -5271429993, 6633278158, -653109747, -4976448744, 4300092838, 1288597800, -4181363808, 2100802593, 1970723124, -3189463557, 512835761, 2082920175, -2010406872, -330854850, 1880967126, -990632784, -746710466, 1400540076, -328730262, -893396862, 864753393, 79166748, -794143381, 452969742, 310939674, -573183212, 161729874, 370301199, -361935675, -36358419, 315689175, -190525887, -132089067, 229205628, -57835467, -146417454, 143956725, 23271174, -123320787, 68467764, 54921979, -88529832, 14285043, 57561512, -51107529, -13612398, 47346270, -20044170, -23069262, 31261492, -1009434, -22497852, 15427858, 7591167, -16764915, 4201099, 9692574, -9432021, -1641024, 8193408, -3518358, -3786587, 5094774, -63717, -3667414, 2226843, 1407636, -2480657, 350526, 1590678, -1143374, -481101, 1143984, -216284, -641301, 538203, 194764, -455673, 124884, 271770, -208476, -64218, 192728, -34566, -94806, 93657, 45222, -63255, 15074, 51483, -16950, -13612, 29481, 11265, -10420, 6519, 13353, 1090, 288, 6816, 5038, 1254, 2118, 3143, 2055, 1212, 1149, 861, 345, 58}
{10266280, 57657, 283554, 401821, -285678, -1008414, 760748, 2997627, -1159911, -6146795, 3384021, 11966454, -9096567, -19508664, 23798142, 26921300, -53161734, -25154973, 102620813, -3596628, -167528205, 89719097, 224887548, -262604169, -214217135, 529592760, 35757450, -831512765, 427587138, 999639774, -1232605826, -736805613, 2255533425, -310599256, -3060814272, 2354330907, 2871640731, -5139288048, -757734030, 7639284983, -3853137441, -8010069813, 10435884049, 4099299324, -16726964634, 5387016083, 18759154206, -19340568531, -12072866464, 33140262021, -5851349187, -39033891365, 32772353757, 28772864307, -59946767450, 2131293207, 73252864377, -50772632432, -58390943838, 106678070556, 9573997697, -157244469939, 60277598598, 198759786190, -108599796087, -249857570889, 44137888219, 348076961610, 298530719775, -465183488255, -932531125785, 869068671582, 1130498054510, -12868626779421, 478615790170317, 28791616482325628, -101210904418500366, -7107890637687616209, -34179199478197837147, 82131301006685020020, 941006167642606939764, 2652453636416322262190, 3324119518656890957214, 579002664824285775099, -5145520831731346719436, -10750051299054581877669, -13488692512308315464730, -12643253803603360393093, -9073169178941333175726, -4307504142019636760346, 27709742784056632391, 2673806595027776315022, 3203809607205201664194, 2175509853581843888119, 716213973592485905640, -230258832964408241322, -412957502586758327497, -174956086295146530090, 43009954429772893836, 75719880552160638471, 14895286557115640727, -19557702747957658731, -9677606072529590699, 4487998881583411809, 3804514236353527917, -1168545807113317144, -1343452673477938647, 410856509015966946, 456162472926021371, -186678287404069269, -142895714578288839, 93054419652176261, 34301987269642035, -45224049619305315, -186183681436846, 19740842104583406, -7252937787132078, -6839944871947335, 6286876692069747, 1134522071533815, -3681068727776086, 767026359749274, 1598475326507832, -977157439932846, -431353962906723, 654768814411806, -35311974109633, -313141131914751, 131352604808436, 102603433043371, -103316874172434, -17361758272143, 61307889253857, -3943512820683, -32673421732242, 13476229588407, 20091648882216, -20094075064932, -10518447708392, 19576104090717, -4283273382495, -14997037776597, 14286118850472, 5618373868242, -13773926169696, 6401102970645, 7889148017988, -11589114382557, 284174095419, 8056903397007, -7368472957746, -1904046789078, 7933191944607, -3489020837569, -3082571209317, 6173116016832, -1643845757480, -4145183573352, 4065238706142, -230115813439, -3922176292596, 2884837876827, 1197747161182, -3102934632243, 1783635544527, 1720996600704, -2618101170060, 534750373368, 1676396574386, -2021796307818, -174286992318, 1700832544932, -1183389103182, -467232638481, 1548438542845, -598475661990, -749912974752, 1124922841954, -260127743745, -872995190574, 770874547331, 74144671023, -753351831528, 530048006422, 304258028262, -610572009888, 264028294564, 351873544449, -499127886267, 42894388008, 347486390199, -340779149082, -61996677579, 336918225108, -183215516250, -120525510733, 273964469103, -86640263484, -164156715813, 188095128138, -18592946769, -163006975197, 125742646833, 39557203227, -132272895144, 74890375755, 66648252423, -104544589645, 25719167661, 67881834942, -77248710428, -6193367781, 63952986147, -45509390817, -20105861073, 55582078737, -20526038132, -27777867945, 40131341034, -5756911419, -30384242658, 25119185958, 4651185788, -26070649728, 14558849112, 11386919146, -19390935885, 6028666041, 12836152056, -13758490077, -633172557, 11371008714, -8469674658, -3974463687, 9415059018, -3645765477, -4945069383, 6952862868, -509319444, -5031334092, 4170130123, 1100035539, -4386897642, 1994584781, 1962519888, -3147557226, 615022895, 2203667127, -1938633708, -301342504, 1877042511, -1040920164, -811203015, 1355496750, -359040597, -902385106, 885957462, 109927359, -767878016, 476361243, 321776169, -579606177, 149317095, 356299371, -377197273, -44987025, 315754146, -186935016, -125426931, 237931512, -52138142, -144485808, 143971791, 20636306, -127657395, 65229864, 52969382, -89557812, 15005541, 59387582, -49508133, -12236550, 48355988, -19998363, -23633181, 30624892, -1771458, -23167986, 15206109, 7654260, -16586031, 4551335, 10056651, -9238398, -1554254, 8201559, -3633321, -3938449, 4989264, -144330, -3711991, 2249001, 1458252, -2433892, 401013, 1630824, -1132031, -484887, 1135224, -233840, -659265, 529314, 191249, -455922, 130410, 279582, -202425, -59208, 196683, -33231, -95145, 93109, 44298, -64371, 14587, 51585, -16695, -13101, 30237, 11961, -9878, 6993, 13713, 1305, 408, 6894, 5076, 1260, 2118, 3146, 2055, 1209, 1151, 861, 345, 58}
{10335942, -116948, -232434, 38478, 644763, 6123, -2033004, -725341, 4451835, 1491855, -9246941, -1251756, 17957790, -3487432, -32688948, 18163290, 51517583, -52772565, -65348010, 118505489, 51158394, -220093863, 30048418, 336581760, -228767112, -400431975, 579264411, 283054875, -1044891381, 187152147, 1447482225, -1146884971, -1424833245, 2542861932, 481130578, -3944458131, 1794682539, 4435236383, -5336479863, -2762889930, 9156875042, -2108853447, -11141580801, 10087293731, 8467681932, -19026768909, 1123736644, 24452508852, -17425240035, -20632929890, 36091994340, 3228753060, -48506049253, 27168351552, 44139087450, -62354741891, -14954877627, 87301184364, -39953023023, -86194587225, 112280587377, 53556752196, -187223117736, -8677833522, 250467094181, 13250050272, -291506229558, -196776328887, 262840231983, 706084749132, -98915012289, -1385736349152, 1091135632509, 4358122459076, 315593037179919, -407883463946811, -343234645360530568, -2521302335342175177, 19254038228734752123, 208583077670338638940, 526176950577924056373, -245768486594174288268, -3947605959788500616949, -10131668176544892014034, -15661825796047127998398, -18177498683257573357015, -18072894953857488585003, -16925993901629041613004, -15494661932196987251054, -13454881939023706093197, -10325265120367107479736, -6313303803213689399492, -2401721310027387011118, 283431666325661416908, 1255299087255582403180, 939481577350016682474, 239235274642294256862, -167247532673919132126, -170604375931683370209, -26082854268501711687, 44273911406573453359, 22915728585341364459, -8096681147625138111, -9096067559760412653, 1266026329860464421, 3156465225023442483, -262318791436149195, -1092725315610770466, 129426578046154038, 381315174478837729, -90486149894853441, -126456035424964434, 59200366043409600, 34364992729066167, -33881556972018633, -3291113855544847, 16571149512116754, -4791368730988770, -6475539891980409, 4919686048879665, 1509458612238276, -3092562230813942, 373768542638571, 1438520613513306, -726445493495766, -448372573987947, 528170338533120, 16185118104336, -269185213320660, 93401489005977, 103454612202708, -77821310318421, -25686360062769, 50496945249284, 655825214619, -35205110376459, 6691467841934, 21839697534771, -16745007274395, -10021924984242, 21966917256069, -1508903004468, -15338926254735, 12969798398358, 4641529463094, -15536812426689, 4884169827168, 7839355470789, -11017521673682, 1080936187878, 9266096928885, -6462351225257, -1733431124541, 7700077210647, -4069651031676, -3888893720643, 5613431376417, -1842616301746, -4065540486771, 4467267104730, 289686988691, -3561112827285, 3074842468839, 1179356842238, -3366973450236, 1461702696432, 1476620895123, -2780804377056, 532489739328, 1838509050777, -1828850061378, -3034487295, 1828144981208, -1174970967018, -558361898712, 1434582055738, -719720146995, -842180267439, 1114169375307, -214698145677, -805540536660, 855382147367, 137032220967, -741170745273, 511281281769, 263681988654, -667397832537, 222984580091, 339093974322, -494100161073, 67531466506, 383873465316, -314607652590, -49743127570, 337844430798, -197964727236, -142549385231, 257349840777, -97339858488, -166957570178, 196491400371, -6042694956, -152384500242, 134290293309, 42443528046, -136595095768, 68175185124, 59813296830, -110838231948, 23335113288, 69711424125, -73888888703, -1822295973, 68255617569, -43699542853, -20547008925, 54027453966, -23251363304, -30526782645, 38805243309, -5975325365, -29741138019, 26740367439, 6300572167, -25119439452, 15001301436, 11175623298, -20289635835, 5096550456, 12170776730, -14200641774, -611312925, 11820585388, -7974027354, -3526041474, 9766904470, -3595242210, -5135762721, 6706745295, -796569714, -5276652828, 4101401550, 1156078731, -4275383580, 2166947911, 2117447466, -3084291306, 618875136, 2160271434, -2033972988, -391073250, 1827718383, -1064394276, -799612606, 1402868970, -311494413, -868136750, 910271700, 111247068, -788011458, 453658305, 300261594, -598145092, 144151653, 362574429, -367907683, -32839656, 327652377, -181869667, -125755356, 235106925, -58223741, -151167783, 140260539, 19083923, -127522818, 67798389, 56215457, -87309774, 16620471, 60041851, -50329197, -13563762, 47187531, -21139476, -24316749, 30702588, -1389678, -22682370, 15835473, 8112492, -16459158, 4529919, 9908931, -9527316, -1803563, 8067033, -3713586, -3936832, 5083383, -44739, -3637253, 2314716, 1485714, -2453735, 369273, 1596765, -1171910, -511971, 1127541, -234064, -653490, 542424, 202652, -450144, 133785, 279703, -206682, -64377, 192406, -37377, -98253, 91885, 43962, -64449, 15027, 52122, -16542, -13186, 30075, 11595, -10388, 6534, 13326, 954, 138, 6723, 4959, 1182, 2073, 3126, 2046, 1206, 1149, 864, 345, 58}
{10465752, 59367, -52771, -444618, -357786, 1016735, 1278417, -2302542, -3297302, 4733385, 5883195, -10860034, -8830476, 23302596, 8774362, -45566766, 2122713, 78655325, -38373525, -115582512, 118695300, 130407693, -258715704, -71823379, 448122639, -135479664, -619405793, 561291648, 616664034, -1206254173, -201510648, 1905434661, -864693327, -2243105349, 2638185426, 1568272528, -4738368402, 784638573, 6146187742, -5028639774, -5275261023, 10319267480, 527937381, -14349140910, 8624329071, 13615917603, -20377957308, -4732236499, 29920481196, -13328197296, -30244018062, 36930491619, 14937902370, -56918185835, 17600090148, 60405722067, -60710152244, -35428306869, 99892949832, -22812496617, -119336659101, 106774605984, 114744254271, -194605985655, -110814998034, 249429302404, 182582995392, -202167188988, -458282163574, -93569889654, 962965700979, 452898177290, -1952458770510, 2564537490024, 42078988792867, -6693331537180269, -113623089971281044, 1617144806811712149, 25127448423615310998, 52553688477565146678, -365822233077754676463, -2079937545367648908996, -4469940161279879196294, -4559925046425361667165, -358158536790899824467, 6234299679703300267644, 11370450681789256621132, 12653056107708446862378, 10102541790430349950878, 5265891662082692142065, 186081273388642838814, -3350301536116172519688, -4443527858951701265894, -3411601791746484948510, -1487397828839647484121, 30133210526770777826, 558502807005227588430, 357526618237704204666, 18776587795727946314, -106858673742200901789, -50464324821436288026, 16628109479576440955, 20866664555973867141, -709863545279044977, -6931910104032656943, -560472186072669717, 2301325577887985982, 239064469735926084, -811156742773944702, -33849346270613406, 297001235849139109, -30059524556970582, -105288565474067490, 35852503184845127, 31775403985406361, -25314985524865560, -5067253766836150, 13898689025800317, -2869179079727922, -5987589983543201, 3757144081999476, 1710516236725485, -2564653259802542, 73321921700784, 1264603842334527, -519673249361211, -434951147452161, 427059414491970, 56760504318878, -228200294682780, 58205919176478, 94324087457502, -62288464157400, -35058005987211, 41069993494930, 8191875063528, -31440483554055, 5727575100923, 26011149144069, -13692465401790, -12080480309335, 20162045962314, -2644944276771, -17852716211417, 11476671682980, 5280403198473, -14585681930207, 6016082398311, 9450496488729, -10127391947871, 936505731054, 8752762948581, -7332675032461, -2769010825512, 7137984405006, -4122446009467, -3611149142424, 6235483788975, -1183149348382, -3689618627139, 4589706733728, 134785920596, -3979744492290, 2661891100386, 911080064131, -3498240637788, 1551540259641, 1740683538275, -2525298273348, 731334471300, 1950958464759, -1880375229627, -158299557651, 1669531964432, -1322339727729, -643544376744, 1460738461649, -635064036006, -742004667606, 1220282405510, -154844938266, -814436519802, 812820709960, 72597690381, -814216957005, 470832278001, 261803314455, -647829544596, 264577770466, 386854188285, -466978528497, 74879855797, 375808599075, -340911497868, -79402183536, 319417442235, -206939344749, -139784227386, 273224376180, -79769034942, -154219701961, 204792896568, -6524782446, -161281137940, 124284446943, 33594962085, -143208426321, 67719515106, 64280920143, -105312225890, 29387896344, 74472443049, -73077131336, -3694254765, 65275588872, -47696299352, -23725462524, 53129778789, -22743579080, -28959117456, 41311804050, -3973516513, -28900492851, 26843050311, 5509263933, -26591833116, 13797162969, 10468626287, -20591443632, 5463191424, 12968307335, -13503430206, -67859715, 12128592595, -8113061118, -3914485869, 9377578874, -3979542825, -5379887415, 6731083979, -635609703, -5068277718, 4351860082, 1325753274, -4249778142, 2119680882, 2012437017, -3234357324, 511157415, 2120202429, -2035446246, -343079841, 1909656348, -1001026953, -762354730, 1419804156, -329717544, -908061532, 875750292, 83190699, -805664273, 457744074, 316772118, -580974688, 162471744, 375943809, -366373423, -37774998, 320139549, -192430924, -134289012, 232180902, -58114679, -148551282, 145600326, 23836114, -124972281, 69124134, 55768617, -89593314, 14329299, 58351873, -51656088, -13862718, 47929444, -20227203, -23396616, 31610175, -982086, -22779453, 15585192, 7705986, -16954527, 4232893, 9815361, -9531021, -1671688, 8286306, -3551247, -3835227, 5148378, -59520, -3708972, 2248551, 1425852, -2506558, 352431, 1608534, -1154564, -487395, 1155747, -217911, -648405, 543393, 197160, -460308, 125910, 274666, -210438, -64986, 194636, -34827, -95799, 94505, 45690, -63873, 15182, 51984, -17100, -13757, 29754, 11373, -10518, 6576, 13476, 1100, 288, 6873, 5083, 1263, 2136, 3170, 2073, 1221, 1159, 867, 348, 58}
{10536686, 58680, 288627, 408967, -291276, -1027083, 776102, 3054330, -1186197, -6266513, 3460635, 12203241, -9304521, -19897749, 24340035, 27445145, -54379305, -25575438, 104979965, -3973095, -171368748, 92360894, 229901067, -269755698, -218414897, 543627351, 34303539, -852967613, 442875735, 1023786708, -1271371301, -749543094, 2322862830, -334600726, -3146506515, 2446422708, 2937962235, -5319416070, -734132661, 7885972031, -4054874778, -8227737642, 10874394433, 4107147201, -17354172132, 5811716201, 19343264094, -20341732908, -12182665897, 34601590410, -6727909083, -40414721565, 34950079986, 29108431644, -63205615588, 3802087443, 76488490668, -54474414769, -59216682003, 110407524828, 3684825944, -156522906003, 80611897368, 188073910706, -158522160108, -228211933608, 156870143989, 342031637265, 71819684733, -577490577750, -671103609984, 931923789474, 969957117733, -3563272701519, -36860683167543, -2354932398325103, 51552881205008160, 1643154172830337908, 2939331256319806099, -87675259596072557214, -502912540721102539860, -776785714011654426207, 1248289735972335199539, 7282004662142198368839, 15372338200753699532215, 21523838970746981605626, 23873700829801939815009, 23381036512397000943299, 21503522943079014938331, 18660795645680989245219, 14606383348063141457769, 9473595982097427324423, 4244592889760922344265, 291796128117229858236, -1539513956510075036826, -1489361886126478295280, -601942854453764858997, 105582549675975185190, 263856348367586900610, 100370337638975303669, -41164101022670357931, -47106526504600007592, -954049687100677403, 14935755511986530679, 3029544471142747866, -4538709937862835616, -1374873321283885239, 1507554723003708402, 462579769054292256, -558721895491085574, -115546029204545523, 219397350490269750, 4843255714575771, -84347798384210316, 20411934720682110, 28313326518595533, -18822446540802051, -6036372662719969, 11590660512907029, -1410193780821984, -5450066910184078, 2765733018356265, 1780892692184301, -2084378821396925, -129358830696093, 1101648614486664, -350182886611453, -409576896537546, 334121989453677, 75986622953243, -197192471175114, 27596912800650, 86606935354293, -43185877755549, -35246437633890, 37763696499205, 16513105784382, -29280202567359, 699894072078, 24458909900208, -14959821483465, -15716628423781, 19192079558193, -941117318712, -16615283599088, 13038810803901, 7356127784601, -13956502659471, 5373774792342, 8623610474514, -11352775687998, -334757700336, 8304736762239, -7130863485067, -2232992569182, 8019788618112, -3332358098530, -3278180865795, 6223103643798, -1530490844532, -4290135912393, 4094376782661, -126568817485, -4035686134929, 2886752912088, 1296785072770, -3183604675671, 1761067213035, 1808529914885, -2666785326852, 497590745259, 1746608349968, -2044498405506, -216244406526, 1752428184743, -1187815284003, -507367246590, 1583190502324, -591482979849, -784623472191, 1145838148186, -247013446551, -900738497481, 781211999771, 89547089235, -773905470288, 532890701548, 319358843943, -624549891081, 262059899615, 365117540682, -507612267135, 38273936641, 358128486063, -345030705762, -67666167448, 344795684103, -184468707915, -126158139356, 279290260854, -85978440078, -169103282035, 191289542907, -16886321274, -166958201943, 127305043077, 41666614299, -135161604725, 75311447514, 68731049529, -106458307483, 25427038176, 69687227361, -78358052282, -6858741492, 65367763191, -46014489012, -20898563973, 56589008487, -20620320309, -28538191005, 40772731122, -5605739635, -31023779226, 25467207579, 4919938000, -26554353171, 14694187803, 11684040465, -19719751995, 6026352786, 13106758128, -13954283040, -711318141, 11587677366, -8563534101, -4082783586, 9569974764, -3669839904, -5053526805, 7050671829, -491819400, -5123163978, 4221897367, 1137189111, -4455311976, 2013465187, 2004233781, -3192450966, 613344549, 2240947635, -1963673082, -313566254, 1905731733, -1051313772, -826847279, 1374759435, -360027879, -917049255, 896954361, 113952057, -779398908, 481134627, 327608613, -587397579, 150058965, 361942719, -381635021, -46404150, 320204520, -188840260, -127626876, 240907359, -52417354, -146619870, 145615392, 21200948, -129308889, 65886633, 53816020, -90621309, 15049797, 60177647, -50056692, -12486660, 48939162, -20181300, -23960535, 30973350, -1744110, -23449509, 15363443, 7769220, -16775643, 4582993, 10179438, -9337419, -1584918, 8294571, -3666210, -3987142, 5042868, -140181, -3753549, 2270787, 1476468, -2459792, 402918, 1648632, -1143221, -491148, 1146987, -235450, -666369, 534471, 193645, -460545, 131436, 282505, -204387, -59991, 198591, -33498, -96138, 93976, 44766, -64989, 14695, 52077, -16845, -13237, 30510, 12078, -9976, 7047, 13836, 1315, 408, 6957, 5121, 1272, 2136, 3174, 2073, 1221, 1161, 870, 348, 59}
{10607040, -119009, -236544, 39327, 656616, 5685, -2071464, -737032, 4539087, 1515285, -9433250, -1262184, 18327294, -3593794, -33369711, 18621801, 52589780, -54058473, -66661239, 121366310, 51968187, -225376677, 31519171, 344535738, -235648158, -409375266, 595565217, 287557254, -1073363016, 197588829, 1485158802, -1186668643, -1457001009, 2623880172, 476830153, -4062806541, 1879358895, 4553501603, -5540024208, -2797781178, 9475637465, -2276449554, -11483498601, 10562089163, 8623791108, -19805031699, 1447447681, 25312886742, -18478573983, -21082690745, 37858216884, 2599056555, -50466261443, 29437848489, 45249262734, -66224065479, -14087852982, 91382418885, -43199460254, -86834879520, 116958580953, 43784665868, -191755903554, 23324715747, 256743589272, -60963742959, -317854945038, -48654972889, 382866218748, 498818353014, -377603210026, -1252097950974, 801481784571, 1809704008679, -22694108358801, 433711095922308, 51226875868488095, 155863374768363024, -9487914162923891070, -68473641643109171123, -14940453234630858888, 1092067506797865215622, 4077954356874332556361, 7024289842788978637191, 6130612015887514045596, 533600138029047359512, -6313483559772667578981, -10272846253864073168625, -9688483562264952663413, -5522394959634469772877, -61855409859960450813, 4314174173451972564459, 6079545510361091487963, 5138574265712654239035, 2707065199963452736327, 435351044413943569371, -654363126976112887578, -616307478167284257565, -159095939340937619781, 117470121970407715026, 104724812616240179051, 2557690445727322803, -32663767987517905329, -9150507721727080599, 8789158773189482355, 4263965083962590658, -2542476909098181614, -1564768108220318925, 880193393898673284, 516459637541401973, -357593152110581271, -145265842136100453, 155528865801643856, 22938068680249080, -65988090820388331, 10426342865296915, 24729693587861148, -13930068626975787, -6550415159500473, 9555851940311928, -310535883953241, -4856434750818340, 1964993067451701, 1771765197818982, -1656453995729941, -266198585103270, 936951745118220, -227449462828596, -383105978973210, 254159264611008, 90779151809801, -161109463053339, 11092539033513, 83374848208346, -26085768146397, -37911325830378, 28602573454935, 17374105848081, -31179636289161, -4667604005096, 25087438083066, -11874618067566, -14520956312613, 21392075205333, 1596960081252, -16677085434108, 11747291125158, 6227043397905, -15639671890285, 3912488381115, 8491761811035, -10784647567798, 506319581004, 9489656308473, -6246116707628, -2041304597808, 7790401025937, -3926348677964, -4080564232359, 5670790000968, -1733195541622, -4212533689668, 4499714190360, 393385935264, -3676473921183, 3077203363443, 1279121379757, -3448225080762, 1438843244352, 1564483160234, -2829470710398, 495142710360, 1908761475161, -1851465398307, -45026768568, 1879714630951, -1179368507223, -598486486545, 1469321466288, -712727971599, -876884358162, 1135084111102, -201586442115, -833283317832, 865720466473, 152434210575, -761724750309, 514124126296, 278782894953, -681375771255, 221016146535, 352337954277, -502584533283, 62911031051, 394515558216, -318859200561, -55412617002, 345721866861, -199217918919, -148182003535, 262675632528, -96678023520, -171904136400, 199685797590, -4336069461, -156335723434, 135852689553, 44552951160, -139483805349, 68596244787, 61896093936, -112751950724, 23042983803, 71516827404, -74998230557, -2487677103, 69670394613, -44204644609, -21339711825, 55034392563, -23345645481, -31287109335, 39446633397, -5824158226, -30380674587, 27088395555, 6569324379, -25603143861, 15136640127, 11472739898, -20618451945, 5094241446, 12441382802, -14396433957, -689458509, 12037249983, -8067886797, -3634359027, 9921820216, -3619315008, -5244220143, 6804551116, -779069670, -5368481802, 4153168794, 1193234205, -4343797914, 2185826200, 2159161359, -3129185073, 617196790, 2197553688, -2059012362, -403298241, 1856407605, -1074788445, -815256870, 1422133050, -312481695, -882801420, 921268599, 115271019, -799532350, 458432637, 306094038, -605936568, 144893523, 368217039, -372345431, -34256235, 332102751, -183774704, -127955301, 238082199, -58502953, -153301611, 141904140, 19648863, -129174312, 68454759, 57062095, -88373256, 16664727, 60832212, -50877756, -13814082, 47770705, -21322509, -24644103, 31051271, -1362330, -22963971, 15992807, 8227311, -16648770, 4561713, 10031718, -9626316, -1834227, 8159931, -3746475, -3985472, 5136987, -40542, -3678811, 2336424, 1503930, -2479636, 371178, 1614621, -1183100, -518265, 1139304, -235691, -660594, 547614, 205048, -454779, 134811, 282599, -208644, -65145, 194314, -37638, -99246, 92733, 44430, -65067, 15135, 52623, -16692, -13331, 30348, 11703, -10486, 6591, 13449, 964, 138, 6780, 5004, 1191, 2091, 3153, 2064, 1215, 1159, 870, 348, 58}
{10739634, 60405, -53752, -452658, -364041, 1035959, 1301541, -2347878, -3358358, 4830384, 5992944, -11087950, -8991729, 23801067, 8911522, -46554288, 2273568, 80368835, -39432957, -118073076, 121753185, 133044894, -265244850, -72593446, 459258669, -140659929, -634293872, 578416683, 629805519, -1241091391, -200189487, 1958208696, -900393348, -2300158524, 2729047872, 1593986887, -4890338046, 848019774, 6326547643, -5243051316, -5391041625, 10707586151, 427249311, -14833360290, 9102697926, 13966433532, -21294265278, -4580605264, 31087911078, -14358843243, -31125396684, 38963207226, 14695978635, -59524428659, 19792297242, 62529899115, -64929388791, -35632404765, 104339163066, -25981030924, -119126465214, 114995044371, 101063390173, -212043840387, -70691418342, 290051677330, 99642492555, -311669806434, -335568617208, 176198658153, 909166661058, 166800462110, -1687413854283, 1037902983447, 5514822552036, 564574994187690, 7175641182292950, -472966152867662886, -5523329659793996754, 11496245664380888724, 287360169417921345430, 1032310555529642871915, 870193008564824486253, -3279735406381374789810, -12180647238983744057229, -22050965082281727373041, -28469127954080661233504, -30287518057846383773868, -28837650360432491699148, -25378192581667222734691, -20269558698846865921053, -13787910031614229997661, -6947866351469222849789, -1359447983266008999306, 1711819769970682949523, 2195810608229293816709, 1192341801824245060374, 93336097727693362929, -346088315793891644575, -222387590991441375348, 6436753783109541435, 73832052829817777958, 22622648443875261402, -17536085367056341482, -11040870142239788758, 4002662034096124533, 4094137905863381868, -1119111905896112264, -1426402249269569091, 435207385730033076, 479614736766699885, -209981008558576044, -145200339189672813, 106479272827874200, 30526469755126845, -51093549524413596, 3971140620016665, 21377921045319273, -10154565992208531, -6701979273262758, 7800056147642013, 518458746032343, -4236374689197917, 1317285737134893, 1683247876697061, -1302171115299152, -358358384743491, 784014693290412, -127897544945871, -342017878357962, 195923579673735, 103198519859075, -129809786706216, -6947114144175, 71540470375025, -18315453561783, -43026726308802, 20915971156850, 21869247917898, -26913925643271, -4236737261376, 28448875641030, -9041566986117, -15955966606168, 19436338844214, 218234567751, -18976625554697, 10262795993649, 6708325204212, -14633560671345, 5097785541054, 10032269382735, -9898967657613, 407964071682, 8961919018500, -7134758489039, -3057379865910, 7234133507826, -3991153455590, -3800927417223, 6299124656874, -1077336929170, -3839286463992, 4624635316434, 238738711797, -4096788504030, 2664527402919, 1011595786002, -3579874814868, 1528435068669, 1828856732674, -2573891593827, 693839511381, 2021235219057, -1902911758983, -200317643547, 1721071818182, -1326718718943, -683660651154, 1495466042361, -628074705480, -776704148040, 1241196820878, -141735592932, -842179133373, 823159808473, 87999509094, -834771259398, 473675174665, 276904320414, -661807511325, 262609308745, 400098204192, -475462891524, 70259400333, 386450690115, -345163054680, -85071672691, 327294901383, -208192536432, -145416856018, 278550167931, -79107211536, -159166268183, 207987311337, -4818156951, -165232364686, 125846843187, 35704373157, -146097135902, 68140586865, 66363717249, -107225943728, 29095766859, 76277835468, -74186473190, -4359628476, 66690365916, -48201397547, -24518165424, 54136708539, -22837861257, -29719440516, 41953194138, -3822344729, -29540029419, 27191071932, 5778016145, -27075536559, 13932501660, 10765747606, -20920259742, 5460878169, 13238913407, -13699223169, -146005299, 12345261247, -8206920561, -4022805768, 9532494620, -4003617252, -5488344837, 6828892940, -618109659, -5160107604, 4403627326, 1362906846, -4318192476, 2138561288, 2054150910, -3279251064, 509479069, 2157482937, -2060485620, -355303591, 1938345570, -1011420561, -777998994, 1439066841, -330704826, -922725681, 886747191, 87215397, -817185165, 462517458, 322604562, -588766090, 163213614, 381587157, -370811171, -39192123, 324589923, -194336168, -136488957, 235156749, -58393891, -150685344, 147243927, 24400756, -126623775, 69780903, 56615255, -90656811, 14373555, 59141938, -52204647, -14112828, 48512618, -20410140, -23723970, 31958633, -954738, -23060976, 15742526, 7820946, -17144139, 4264551, 9938148, -9630042, -1702352, 8379318, -3584136, -3883920, 5201982, -55371, -3750530, 2270337, 1444068, -2532458, 354336, 1626342, -1165754, -493656, 1167510, -219521, -655509, 548550, 199556, -464931, 126936, 277589, -212400, -65769, 196544, -35094, -96792, 95372, 46158, -64491, 15290, 52476, -17250, -13893, 30027, 11490, -10616, 6630, 13599, 1110, 288, 6936, 5128, 1275, 2154, 3198, 2091, 1233, 1169, 876, 351, 59}
{10811268, 59712, 293745, 416176, -296928, -1045923, 791609, 3111564, -1212771, -6387383, 3538095, 12442341, -9514797, -20290650, 24887985, 27973949, -55610574, -25998963, 107365757, -4357158, -175252410, 95039456, 234968757, -277001601, -222649343, 557842923, 32800416, -874690670, 458414595, 1048208682, -1310719805, -762336636, 2391157080, -359164264, -3233329347, 2540170347, 3004885515, -5502521229, -709349007, 8136361850, -4261065936, -8447782425, 11321336710, 4112379228, -17992030914, 6248194385, 19934358000, -21365481255, -12285718984, 36090819216, -7635787080, -41814091733, 37180162758, 29419472001, -66505996739, 5634594957, 79779491640, -58604740452, -60401421033, 114798807192, -656838225, -155958970101, 96351293262, 174454614525, -197593930830, -193478048793, 247577044882, 290372918238, -135002210931, -582796502505, -331514588721, 1057474222962, 835117450115, -2388093861156, 2860761460662, 134027038301085, -9137185121865036, -247949219777816583, 1227754762917867989, 37965714963823072614, 143948752768304318766, -231525493007124392848, -2640776647789238471976, -7269529881516854730552, -10480784440097342878284, -8327554817883480158868, -1718590185170212682172, 4595645301889890598317, 6771597993099525209655, 4265372904094071023583, -902614435271032428413, -5848618611528272407521, -8292070680521388568527, -7518983734189882857000, -4547945529185114073366, -1320827453454483460824, 610536175013936405435, 940961460606576009159, 414303079142942392869, -74210073511351130531, -171379893409915128531, -48290040496384926672, 37770517541124252330, 26333669414600091924, -6175660801012044339, -9651560518485097592, 889944656176615407, 3313083402943995009, -223325905685517320, -1154286438936220263, 147059386889767668, 402969205284786104, -109152963267103323, -130564751386343910, 70651278481601243, 32196192525474819, -39389156306255352, -129747570517361, 18440806468232586, -7155152120064072, -6591455657682383, 6255537568160160, 1081388256439935, -3645487091923711, 797240405212269, 1550926178810547, -996832015801474, -398157279087255, 655907079250089, -48807882901892, -302669309771883, 140179291643985, 100743122582922, -109091282274087, -23420314115073, 62789117758455, -5699006412351, -39669166490901, 19555022617791, 27760423689654, -24441687783480, -8064417156599, 26182886784963, -10606407158346, -19110287912894, 18315539362254, 1679011264254, -17556670349428, 11851744647597, 8652854516808, -13948543797669, 4519924775760, 9150747064521, -11130211684983, -820551781989, 8502802240494, -6953182291414, -2507245561821, 8121016121319, -3212758661839, -3467892919320, 6292390224489, -1427310818918, -4442263720479, 4131593728188, -21930963448, -4154027969178, 2889607893672, 1398048907369, -3265499445621, 1737701639148, 1896935075451, -2715310558665, 459952245738, 1816878239454, -2066974041441, -258283346022, 1803937578019, -1192181679915, -547474390065, 1617909540374, -584496415824, -819318677208, 1166753318965, -233905738149, -928481000697, 791551870563, 104948859873, -794459994645, 535733680218, 334459941000, -638527862526, 260091414954, 378361531788, -516096623139, 33653501028, 368770575813, -349282254153, -73335656488, 352673120307, -185721899592, -131790757661, 284616052605, -85316605110, -174049848257, 194483940126, -15179695779, -170909425135, 128867439321, 43776037413, -138050314306, 75732507177, 70813846635, -108372026259, 25134908691, 71492630640, -79467394136, -7524122622, 66782540235, -46519590768, -21691266873, 57595947084, -20714602486, -29298517695, 41414121210, -5454572496, -31663315794, 25815235695, 5188690212, -27038057580, 14829526494, 11981157065, -20048568105, 6024043776, 13377364200, -14150075223, -789463725, 11804341961, -8657393544, -4191101139, 9724890510, -3693912702, -5161984227, 7148477650, -474319356, -5214992952, 4273664611, 1174344585, -4523726310, 2032343476, 2045947674, -3237344733, 611666203, 2278229889, -1988712456, -325791245, 1934420955, -1061707941, -842491543, 1394023515, -361015161, -931713925, 907951260, 117976008, -790919800, 485908959, 333441057, -595189055, 150800835, 367585329, -386072769, -47820729, 324654894, -190745297, -129826821, 243882633, -52696566, -148753698, 147258993, 21765888, -130960383, 66543003, 54662658, -91684791, 15094053, 60968008, -50605251, -12736980, 49522336, -20364333, -24287889, 31322033, -1716762, -23731110, 15520777, 7884039, -16965255, 4614787, 10302225, -9436419, -1615582, 8387469, -3699099, -4035782, 5096472, -135984, -3795107, 2292495, 1494684, -2485693, 404823, 1666488, -1154411, -497442, 1158750, -237077, -673473, 539661, 196041, -465180, 132462, 285401, -206349, -60759, 200499, -33759, -97131, 94824, 45234, -65607, 14803, 52578, -16995, -13382, 30783, 12186, -10074, 7104, 13959, 1325, 408, 7014, 5166, 1281, 2154, 3201, 2091, 1230, 1171, 876, 351, 59}
{10883370, -121088, -240690, 40185, 668577, 5238, -2110284, -748813, 4627185, 1538886, -9621413, -1272567, 18700551, -3701596, -34057458, 19085892, 53672930, -55359672, -67987221, 124260953, 52782813, -230721573, 33016204, 352581318, -242627502, -418413624, 612087999, 292078353, -1102210518, 208236237, 1523304648, -1227098839, -1489483323, 2706131763, 472181572, -4182839877, 1965747051, 4673165900, -5747183898, -2832230742, 9799574078, -2448455958, -11829993729, 11046844508, 8779391253, -20597710392, 1782651817, 26185898328, -19558290126, -21530959269, 39662039763, 1939682229, -52457392417, 31763337063, 46318860771, -70192344738, -13005115941, 95758004325, -46815839208, -88413422151, 121581971148, 36447772822, -193825247412, 50255251527, 253167560854, -126653010276, -314562586842, 93212889282, 426927409725, 242536875039, -590185337717, -1011004660278, 866738030757, 1448551915523, -4325079375204, -49960790223858, -4912217471915580, 35185309389830142, 2597423820011950311, 12332723104879560486, -88147320384153887232, -760665563727073504704, -1834393375261781022164, -496736565548926174119, 6759199517172087674808, 18804121146919925429721, 30054562865451871594536, 36177910356798276874413, 36809888173193291079417, 33505843288141005841680, 27480514011048996287682, 19495856623565766648968, 10749125976563558456541, 3117215172997156801353, -1654003131915445469105, -3045207121483961087154, -2080614861800264604621, -520334841755038645411, 365627413492464425193, 392876664057347268549, 83216664064882015057, -89805111678650708178, -59823267427260021510, 10497400603913402798, 21806237676323133303, 663764508536983539, -7097982414123434875, -815841453730536921, 2392972017769627020, 268411366200676464, -860464448304686433, -22179616209166263, 316995357489158468, -44625283849292586, -110439424316563368, 45636046816241133, 30992857390567056, -30304111656580764, -2764291536526883, 15819580168833516, -4807480828204971, -6323999737043421, 4896765304747509, 1440189411263694, -3072972927812290, 414011615006016, 1406788378946166, -740425313216166, -413805598029984, 532753606039854, -330056174283, -270643713982215, 93376475216310, 100274565018754, -82467663208635, -27988967003847, 59695408696881, 5776658465190, -39732833357613, 12088702789589, 26438505685350, -26318828909325, -12454667479080, 26203948658427, -7805126122506, -17469788576551, 20435257548858, 4025156462430, -17436940081115, 10608844421100, 7408883351610, -15589767732682, 3116665257186, 8965932527349, -10577785803598, 55041455016, 9678242277465, -6088953068843, -2304193708434, 7898171031198, -3815983652489, -4270272344235, 5745889571091, -1631465290032, -4366866410187, 4538835764535, 498782367918, -3796011139821, 3080040574584, 1380979820253, -3530351822712, 1415184283686, 1653049222363, -2877922572705, 457386228345, 1979018188853, -1873882176126, -87072397152, 1931200308889, -1183723771941, -638582719299, 1504035153818, -705744015861, -911576098290, 1156000214231, -188480097384, -861025967229, 876060895972, 167836016418, -782279489172, 516967068357, 293884052844, -695353749000, 219047640460, 365581971114, -511068885066, 58290576649, 405157647075, -323110758000, -61082106040, 353599326084, -200471110593, -153814632167, 268001424279, -96016200114, -176850702622, 202880212359, -2629443966, -160286950180, 137415085797, 46662362232, -142372514930, 69017316546, 63978891042, -114665668562, 22750854318, 73322219823, -76107572411, -3153050814, 71085171657, -44709742804, -22132414725, 56041322313, -23439927658, -32047432395, 40088023485, -5672986442, -31020211155, 27436417176, 6838076591, -26086847304, 15271978818, 11769861217, -20947268055, 5091928191, 12711988874, -14592226920, -767604093, 12253918635, -8161746240, -3742678926, 10076735962, -3643389435, -5352677565, 6902360077, -761569626, -5460311688, 4204936038, 1230387777, -4412212248, 2204706606, 2200875252, -3174078813, 615518444, 2234834196, -2084051736, -415521991, 1885096827, -1085182053, -830901134, 1441395735, -313468977, -897465569, 932265498, 119295717, -811053242, 463206021, 311926482, -613727970, 145635393, 373860387, -376783179, -35673360, 336553125, -185679948, -130155246, 241058046, -58782165, -155435673, 143547741, 20213505, -130825806, 69111528, 57908733, -89436753, 16708983, 61622277, -51426315, -14064192, 48353879, -21505446, -24971457, 31399729, -1334982, -23245494, 16150141, 8342271, -16838382, 4593371, 10154505, -9725337, -1864891, 8252943, -3779364, -4034165, 5190591, -36393, -3720369, 2358210, 1522146, -2505536, 373083, 1632429, -1194290, -524526, 1151067, -237301, -667698, 552771, 207444, -459402, 135837, 285522, -210606, -65928, 196222, -37905, -100239, 93600, 44898, -65685, 15243, 53115, -16842, -13467, 30621, 11820, -10584, 6645, 13572, 974, 138, 6843, 5049, 1203, 2109, 3181, 2082, 1227, 1169, 879, 351, 59}
{11017719, 61452, -54742, -460770, -370350, 1055363, 1324872, -2393655, -3419972, 4928364, 6103701, -11318224, -9154413, 24304794, 9049609, -47552349, 2427168, 82100696, -40506276, -120589866, 124849356, 135707412, -271854447, -73360741, 470529681, -145926108, -649354715, 595791207, 643072608, -1276414375, -198754566, 2011685316, -936743664, -2357882982, 2821389063, 1619730334, -5044621266, 912979035, 6509340604, -5461607313, -5507542596, 11102692073, 322706676, -15324923733, 9592227096, 14319587298, -22229050365, -4419023755, 32274976809, -15418910871, -32013067358, 41044014381, 14430808947, -62167982888, 22060176024, 64602793626, -69376223794, -35680514355, 109399478148, -29060150282, -120252233130, 121576086987, 89563663027, -223062617775, -32577998139, 312540524299, 13580299380, -376035483675, -176703671438, 377079310296, 731828747892, -197183708184, -1586124848172, 659028405243, 2766757670196, -39089201549754, 15920478750624, 81853452034300530, 704741904626012748, -10865422554577080123, -116476753767987650691, -216225407749151508639, 1004238873174325661880, 5527166998278084904431, 12011582560709183531466, 15102743500588594881627, 11675078081740059112130, 4727718545084344624416, -272576144508098413287, -402063932819388549919, 3501495018857606564277, 8446061298327520925202, 11386285790493713528973, 10787391716482968874212, 7236148274166240270432, 2835031330087921520788, -285999719289433214940, -1290380016335360773470, -819126365650210654711, -72706200650963755320, 229964558935434080091, 129154226400313163263, -23471462118197741745, -48833917164000111717, -5153975025145177541, 14782637378813778219, 3876379152960731952, -4554486962129108700, -1542145434776527413, 1568172878908567956, 486791538636884564, -599287364295575400, -108570506150001183, 237968934841401198, -6059191722195783, -90064498707778578, 28572176404423522, 28480671990719487, -23346910282934025, -4514709044860398, 13454032714946340, -2948988984747471, -5895553086373234, 3756158260048038, 1653626061194877, -2540581193422950, 125623776707070, 1239584109280260, -543841846168656, -415949422671210, 426187755664377, 40834856958869, -229089103109823, 64089064591362, 101743652605999, -60476673764805, -36749772594009, 48258238047998, 8410442659665, -43057764846789, 5952053709481, 29152880753172, -22052515033107, -11077450687931, 29149667864334, -5191435040541, -18490228809503, 18429941167005, 2458486658946, -19595901754877, 9160858419426, 7771267823319, -14562270998851, 4353807987582, 10460614906401, -9709038722062, -9826175109, 9147589582707, -6994651559819, -3309849219429, 7349731520181, -3888328615785, -3991518335526, 6379136817567, -976818879532, -3996068885163, 4665019355835, 344810673475, -4217407566930, 2667227444376, 1113996089805, -3662124241326, 1504531360398, 1917568594975, -2622243078765, 656000436600, 2091477699808, -1925275443339, -242363239818, 1772535699888, -1331068039404, -723748003353, 1530175074163, -621094332453, -811393797855, 1262113770591, -128630462700, -869922145029, 833500628856, 103401326751, -855326169114, 476518122828, 292005526236, -675785481603, 260640788200, 413342190264, -483947240280, 65638966294, 397092778602, -349414603668, -90741161756, 335172337608, -209445728106, -151049474323, 283875959682, -78445376568, -164112834405, 211181708556, -3111531456, -169183587878, 127409239431, 37813796271, -148985845483, 68561646528, 68446514355, -109139662504, 28803637374, 78083238747, -75295815044, -5025009606, 68105142960, -48706499303, -25310868324, 55143647136, -22932143434, -30479767206, 42594584226, -3671177590, -30179565987, 27539100048, 6046768357, -27559240968, 14067840351, 11062864206, -21249075852, 5458569159, 13509519479, -13895015352, -224150883, 12561925842, -8300780004, -4131123321, 9687410366, -4027690050, -5596802259, 6926698761, -600609615, -5251936578, 4455394570, 1400062320, -4386606810, 2157439577, 2095864803, -3324144831, 507800723, 2194765191, -2085524994, -367528582, 1967034792, -1021814730, -793643258, 1458330921, -331692108, -937390351, 897744090, 91239348, -828706057, 467291790, 328437006, -596557566, 163955484, 387229767, -375248919, -40608702, 329040297, -196241205, -138688902, 238132023, -58673103, -152819172, 148887528, 24965696, -128275269, 70437273, 57461893, -91720293, 14417811, 59932299, -52753206, -14363148, 49095792, -20593173, -24051324, 32307316, -927390, -23342577, 15899860, 7935765, -17333751, 4296345, 10060935, -9729042, -1733016, 8472216, -3617025, -3932560, 5255586, -51174, -3792088, 2292045, 1462284, -2558359, 356241, 1644198, -1176944, -499950, 1179273, -221148, -662613, 553740, 201952, -469566, 127962, 280485, -214362, -66537, 198452, -35355, -97785, 96220, 46626, -65109, 15398, 52977, -17400, -14038, 30300, 11598, -10714, 6687, 13722, 1120, 288, 6993, 5173, 1284, 2172, 3225, 2109, 1242, 1179, 882, 354, 59}
{11091115, 60753, 298908, 423448, -302634, -1064934, 807269, 3169329, -1239633, -6509405, 3616401, 12683754, -9727395, -20687367, 25441992, 28507712, -56855541, -26425548, 109778189, -4748817, -179179191, 97754783, 240090618, -284341878, -226920473, 572239476, 31248081, -896681936, 474203718, 1072905696, -1350651338, -775186239, 2460416175, -384289870, -3321282768, 2635573824, 3072410571, -5688603525, -683383068, 8390454440, -4471710915, -8670204162, 11776710880, 4114995405, -18640540980, 6696450635, 20532435924, -22411813572, -12382025725, 37607952852, -8574870669, -43231277875, 39465915798, 29712800886, -69848412350, 7595597625, 83069641908, -63127737470, -61719280668, 119980878999, -3980871056, -156337029096, 108321199962, 160430247217, -226428577818, -152285849175, 314529347360, 210612822645, -299185501989, -492756316542, 17135559057, 1094979606531, 534424965899, -1987312757001, 872651266203, 5294838622724, 904428842297619, 23301031444889130, -561524198570753213, -10062868904235624108, -10359816694314863781, 345935415427086606244, 1708922963849508454971, 2847196380637870421343, -762463581589643587744, -12008041578532266408285, -27076350530232471589143, -38980274688499096908836, -43953561879505697905695, -42405302153262757728636, -36145126871144966351998, -26745078140394771838407, -15870637117710391373442, -5781135983028762956204, 1216237024478733742395, 3999224054692818804612, 3337613570731768140792, 1293968569704541749495, -235383698387662577214, -592861830952309516252, -253238909348458491330, 70629389270252321934, 109897179625141677017, 14697512061985848324, -31167178416794848515, -11522224914808055589, 8322218390753413008, 4745088782692711311, -2516941071247026640, -1677232096608766845, 925018129425385137, 538992323350929283, -391069792218800952, -142216598769824175, 172318434218358389, 14887592867576418, -72100827802524627, 17012003505979697, 25582121158183125, -17899111508800749, -5589996935612818, 11362794820155675, -1471529943504906, -5362053305678017, 2790131490258954, 1723260798884445, -2079552649695883, -88096866517293, 1075186827753096, -377433683263195, -391362512301024, 343956979813941, 73003032641263, -194191276634730, 32175838999827, 91089878614410, -48699703753152, -45837513910770, 40472150785512, 16813413930726, -38192812837665, 6202240271629, 33681226665012, -19605980525649, -14075700120226, 26520823506249, -7012381695726, -21324600690065, 17246812791333, 3723945709377, -18063970977896, 10793022861465, 9614359863939, -13856677763039, 3833858912532, 9546734409465, -10955748227059, -1207283834547, 8688483502230, -6829864452556, -2752915300119, 8243345295828, -3117094849415, -3660542715327, 6376435595766, -1327559620238, -4601283254556, 4173034787337, 84995805565, -4275427837860, 2892186704922, 1500975710316, -3347781778014, 1713580151160, 1985750164378, -2763570223539, 422039896953, 1887091978760, -2089299841302, -300328728843, 1855379884820, -1196529363600, -587554170948, 1652615390953, -577519290582, -854006719467, 1187671286957, -220801366776, -956224296207, 801893042346, 120350825781, -815015007249, 538576576502, 349561187646, -652505822751, 258122886357, 391605543207, -524580969828, 29033048743, 379412664273, -353533811931, -79005145572, 360550579536, -186975091266, -137423386293, 289941844356, -84654781704, -178996414479, 197678354895, -13473070284, -174860651881, 130429835565, 45885448485, -140939023887, 76153578936, 72896643741, -110285744097, 24842779206, 73298023059, -80576735990, -8189496333, 68197317279, -47024688963, -22483969773, 58602876834, -20808884663, -30058840755, 42055511298, -5303400712, -32302852362, 26163257316, 5457442424, -27521761023, 14964865185, 12278278384, -20377384215, 6021730521, 13647970272, -14345868186, -867609309, 12021010613, -8751252987, -4299421038, 9879806256, -3717987129, -5270441649, 7246286611, -456819312, -5306822838, 4325431855, 1211498157, -4592140644, 2051223882, 2087661567, -3282238473, 609987857, 2315510397, -2013751830, -338014995, 1963110177, -1072101549, -858135807, 1413286200, -362002443, -946378074, 918948159, 122000706, -802440692, 490682343, 339273501, -602980457, 151542705, 373228677, -390510517, -49237854, 329105268, -192650541, -132026766, 246858480, -52975778, -150887760, 148902594, 22330530, -132611877, 67199772, 55509296, -92748288, 15138309, 61758073, -51153810, -12987090, 50105510, -20547270, -24615243, 31670491, -1689414, -24012633, 15678111, 7998999, -17154867, 4646445, 10425012, -9535440, -1646246, 8480481, -3731988, -4084475, 5150076, -131835, -3836665, 2314281, 1512900, -2511593, 406728, 1684296, -1165601, -503703, 1170513, -238687, -680577, 544818, 198437, -469803, 133488, 288324, -208311, -61542, 202407, -34026, -98124, 95691, 45702, -66225, 14911, 53070, -17145, -13518, 31056, 12303, -10172, 7158, 14082, 1335, 408, 7077, 5211, 1293, 2172, 3229, 2109, 1242, 1181, 885, 354, 60}
{11163921, -123185, -244872, 41052, 680646, 4782, -2149464, -760684, 4716129, 1562658, -9811430, -1282905, 19077561, -3810838, -34752189, 19555563, 54767033, -56676162, -69325956, 127189418, 53602272, -236128551, 34539517, 360718500, -249705144, -427547049, 628832757, 296618172, -1131433887, 219094371, 1561919763, -1268175559, -1522280187, 2789616705, 467184835, -4304558139, 2053847007, 4794229274, -5957958933, -2866238622, 10128684881, -2624872659, -12181066185, 11541559766, 8934482367, -21404804988, 2129349052, 27071543610, -20664388464, -21977744415, 41503318356, 1249816935, -54480780848, 34147252995, 47363957955, -74233799045, -11724060828, 100309313676, -50893775033, -90664889640, 126664478217, 31239983167, -195011786823, 71864710125, 243523007772, -181299550068, -290297108085, 216260972223, 407502190080, -15819533661, -684666529441, -647644248120, 1077035494119, 1301221502886, -2888211955566, 2892249228771, 320396325355430, -10409312871489789, -459127925132829603, -231672403282700239, 51084076730567791929, 285405571577922497889, 136585593243962591470, -2841087638338923502971, -10370037961206364760103, -18693533678017753683359, -21321774673661882334117, -16928645336018554356804, -10452089916203890658987, -7266312230002701377796, -8828533039555300415172, -12875628628023942965252, -15855943799373376969758, -15291688245673308572655, -11073161345582055557906, -5254378708704444778311, -525802671350881290159, 1576503833000029757671, 1395737403999677412222, 389259487973920736367, -238636696921168846134, -245922491420559195801, -28011212363909384238, 68608254220403557685, 29047760792401755483, -15346926214370039775, -12178756931707532519, 3558639252261223473, 4362346593592119354, -1091153736306305350, -1508015963095800885, 469261663186818225, 501274828984446957, -237765764114088198, -145466014382812923, 121336037946525348, 24893521054862649, -57178576720026408, 9283109673070658, 22796508644613216, -13525544131364895, -6193183946452091, 9458736487061781, -370496444880591, -4796359655864860, 1984204863796026, 1703506373319105, -1664179476811896, -220437127218249, 928702177253877, -243564433111450, -364982293598526, 263062209360504, 84167095155986, -169056227431587, 5754346452030, 85508488984556, -29730125258073, -44149996452498, 38841761032663, 24777075637311, -37183753752297, 115036325233, 31128107738550, -21665404662105, -17811453590071, 26210232665859, -4465001911179, -19394979113038, 19344246345462, 5910470237982, -17831147102881, 9611027635341, 8286162442017, -15484146372299, 2484007652250, 9332769383268, -10424155392629, -307796117094, 9864070432122, -5982295235861, -2545513317768, 8027305377771, -3725799570343, -4464840839301, 5833878981927, -1531703508545, -4527725945679, 4581146896380, 606588720365, -3918056901969, 3082398880401, 1484312478070, -3612660786525, 1390836496779, 1741915746407, -2926103589699, 419413942077, 2049200261002, -1896176053332, -129111695793, 1982626587102, -1188070185786, -678654654783, 1538739899207, -698769453978, -946262847726, 1176919378286, -175376194467, -888769573650, 886402311089, 183238066935, -802834579272, 519809961773, 308985323388, -709331696496, 217079106094, 378825951384, -519553231002, 53670144448, 415799735601, -327362307150, -66751595133, 361476762309, -201724302267, -159447250472, 273327216030, -95354365146, -181797268844, 206074609578, -922818471, -164238173372, 138977482041, 48771785346, -145261224511, 69438376209, 66061688148, -116579387338, 22458724833, 75127623102, -77216914265, -3818431944, 72499948701, -45214844560, -22925117625, 57048260910, -23534209835, -32807759085, 40729413573, -5521819303, -31659747723, 27784445292, 7106828803, -26570551713, 15407317509, 12066977817, -21276084165, 5089619181, 12982594946, -14788019103, -845749677, 12470583230, -8255605683, -3850996479, 10231651708, -3667462233, -5461134987, 7000165898, -744069582, -5552140662, 4256703282, 1267543251, -4480626582, 2223584895, 2242589145, -3218972580, 613840098, 2272116450, -2109091110, -427746982, 1913786049, -1095576222, -846545398, 1460659815, -314456259, -912130239, 943262397, 123319668, -822574134, 467980353, 317758926, -621519446, 146377263, 379502997, -381220927, -37089939, 341003499, -187584985, -132355191, 244033320, -59061377, -157569501, 145191342, 20778445, -132477300, 69767898, 58755371, -90500235, 16753239, 62412638, -51974874, -14314512, 48937053, -21688479, -25298811, 31748412, -1307634, -23527095, 16307475, 8457090, -17027994, 4625165, 10277292, -9824337, -1895555, 8345841, -3812253, -4082805, 5244195, -32196, -3761927, 2379918, 1540362, -2531437, 374988, 1650285, -1205480, -530820, 1162830, -238928, -674802, 557961, 209840, -464037, 136863, 288418, -212568, -66696, 198130, -38166, -101232, 94448, 45366, -66303, 15351, 53616, -16992, -13612, 30894, 11928, -10682, 6702, 13695, 984, 138, 6900, 5094, 1212, 2127, 3208, 2100, 1236, 1179, 885, 354, 59}
{11301102, 62508, -55741, -468954, -376713, 1074947, 1348410, -2439873, -3482144, 5027325, 6215466, -11550856, -9318528, 24813777, 9188623, -48560949, 2583513, 83850908, -41593482, -123132882, 127983813, 138395247, -278544495, -74125264, 481935675, -151278201, -664588322, 613415220, 656465301, -1312223125, -197205885, 2065864521, -973744275, -2416278723, 2915208999, 1645502869, -5201218062, 979516356, 6694566625, -5684307765, -5624763936, 11504585246, 214309476, -15823831239, 10092916581, 14675378901, -23182312569, -4247491972, 33481678389, -16508368017, -32906906618, 43172931900, 14140969767, -64855059783, 24394489302, 66635116824, -73990510718, -35518954659, 114943129845, -32359863193, -122630951466, 127443019149, 80710773271, -229724375994, 1156198407, 320792488863, -67654929138, -401401203873, -9444810071, 490903059696, 465095469870, -526446317096, -1394001299808, 701253132990, 2046073371496, -4981194292308, -49950672827376, -9000147204307652, -24475682672593653, 3678883856657482509, 28385246954760801109, -54755796198060106314, -1020524151201537702621, -3354593543908376306080, -3869146540669161623598, 3336489329675724801378, 19102140028585605644429, 36564545472328982394690, 48011767264907800820502, 50633118788142424131018, 45656749611144902562210, 35435151375406579042776, 22439352945099353013078, 9547528361941321243674, -232321385320848146493, -4995960399496269115403, -5030556206371616112774, -2560965127211095929123, -176976172746596885971, 769971000010981031478, 523412060702062168848, 20670364604910170531, -159361128167153839485, -66322601446911207426, 30438873737159963958, 28895576940985405200, -4345029468316913292, -10112012448411327756, 561070998543699243, 3469509220444316598, -201850601571151138, -1218966794957853321, 172243186167736902, 424052012557581199, -131708480358251232, -133046354439129441, 83816766008412427, 28681280187024246, -45201774339910689, 4012142446757199, 20146148092975182, -10036294925868660, -6476553055285593, 7731296988597297, 438414703397373, -4191547866837035, 1354869346904874, 1633147246163340, -1306040401712084, -310960221152802, 779273509453623, -151024127378224, -339782041840599, 196381089022077, 97468775178979, -134902002771144, -6045434752410, 83905779837985, -14720087704299, -48164252466258, 28724250115249, 24204625603461, -39903410331690, -4848955543429, 32815436278692, -17572758683757, -15806561840699, 28941120959403, -2047161753339, -20133689542361, 17344535714595, 4194828300234, -19902426754606, 8215794005745, 8563559029236, -14458427319049, 3766424713629, 10802366778291, -9577061088590, -351248389200, 9337215977271, -6901485318145, -3547246110489, 7486282746471, -3802074877006, -4188142299636, 6470434098201, -876901041685, -4158779152251, 4707775383027, 453343353489, -4340034706083, 2669294770638, 1217657607566, -3744415384923, 1479996216537, 2006475699866, -2670337310616, 617993327766, 2161633725010, -1947540655761, -284392494459, 1823949372293, -1335414929886, -763813508397, 1564879205587, -614122334094, -846080013435, 1283033757784, -115526957742, -897666109605, 843842162732, 118803498531, -875881319076, 479360946995, 307106808369, -689763422778, 258672250371, 426586195437, -492431586192, 61018515155, 407734867200, -353666161521, -96410650857, 343049796837, -210698919780, -156682102955, 289201751433, -77783553162, -169059400627, 214376123325, -1404905961, -173134814624, 128971635675, 39923207343, -151874555064, 68982718287, 70529311461, -111053380342, 28511507889, 79888631166, -76405156898, -5690383317, 69519920004, -49211597498, -26103571224, 56150576886, -23026425611, -31240090266, 43235974314, -3520005806, -30819102555, 27887121669, 6315520569, -28042944411, 14203179042, 11359985525, -21577891962, 5456255904, 13780125551, -14090808315, -302296467, 12778594494, -8394639447, -4239443220, 9842326112, -4051764477, -5705259681, 7024507722, -583109571, -5343766464, 4507161814, 1437215892, -4455021144, 2176319983, 2137578696, -3369038571, 506122377, 2232045699, -2110564368, -379752332, 1995724014, -1032208338, -809287522, 1477593606, -332679390, -952054500, 908740989, 95264046, -840226949, 472065174, 334269450, -604348968, 164697354, 392873115, -379686667, -42025827, 333490671, -198146449, -140888847, 241107870, -58952315, -154953234, 150531129, 25530338, -129926763, 71094042, 58308531, -92783790, 14462067, 60722364, -53301765, -14613258, 49678966, -20776110, -24378678, 32655774, -900042, -23624100, 16057194, 8050725, -17523363, 4328003, 10183722, -9828063, -1763680, 8565228, -3649914, -3981253, 5309190, -47025, -3833646, 2313831, 1480500, -2584259, 358146, 1662006, -1188134, -506211, 1191036, -222758, -669717, 558897, 204348, -474189, 128988, 283408, -216324, -67320, 200360, -35622, -98778, 97087, 47094, -65727, 15506, 53469, -17550, -14174, 30573, 11715, -10812, 6741, 13845, 1130, 288, 7056, 5218, 1296, 2190, 3253, 2127, 1254, 1189, 891, 357, 60}
{11375210, 61803, 304116, 430783, -308394, -1084116, 823082, 3227625, -1266783, -6632579, 3695553, 12927480, -9942315, -21087900, 26002056, 29046434, -58114206, -26855193, 112217261, -5148072, -183149091, 100506875, 245266650, -291776529, -231228287, 586817010, 29646534, -918941411, 490243104, 1097877750, -1391165900, -788091903, 2530640115, -409977544, -3410366778, 2732633139, 3140537403, -5877662958, -656234844, 8648249801, -4686809715, -8895002853, 12240516943, 4114995732, -19299702330, 7156484951, 21137497866, -23480729859, -12471586120, 39153012642, -9545071164, -44665715515, 41809394430, 29990842512, -73239316394, 9657259479, 86333387010, -67978793241, -62996684979, 125948392236, -6802286964, -158083452735, 117571918473, 147800719767, -246578712633, -109868554050, 359230918496, 117854573142, -413010665949, -338909944412, 311748731481, 982263221484, 96138222499, -1912084273689, 426416920569, 4119040398064, -64305028813896, -1187702948134716, 117369542711101385, 1695424279355170137, -9412790014212852579, -175515823345758566989, -561942668774647830057, 457223483160731245695, 6516946937613369898487, 17845723240114354540665, 27772055119363914717762, 29770679299119873582527, 24975202437787371220629, 19629768607884474002841, 18146262607184745807215, 20206012367017670901171, 22447240044643757767938, 21546708238385145683526, 16468091686619334953841, 8941404084511127913576, 2113340659907098545879, -1645316054496506337081, -2137890712430721474903, -953219471569537607290, 127168985283012546603, 382333339732696123029, 136456254549995692727, -68801890678259903913, -66084601554893810457, 4590223419032092234, 22345409049617494083, 1903662845099872479, -7248259122292513310, -1037806724075863167, 2494325951678930424, 285947734610831993, -913990310675752392, -4064126359393440, 337619383160787728, -62447771606902746, -114497728495622640, 56995954780244929, 29019205506920919, -35833507308744150, 294370563380474, 17661008151435594, -7187477719843128, -6445326355895514, 6227821748309781, 1017176703604635, -3593707734208129, 851113289599599, 1504446893782986, -1018136152332816, -368677431778404, 648139429149675, -69729181876760, -298453391322045, 150079927308762, 108126396374351, -108604254745485, -24018563080587, 71086611175920, -9460269969828, -53655343459002, 22334187686872, 29991676434783, -34518405920955, -3415007142530, 36591452610069, -15260211890175, -18233521289888, 26134029440442, -4079113445241, -22748287246021, 16154236502214, 5303389089213, -18308635739346, 9899824612317, 10333340237847, -13756239322219, 3293494016946, 9873543404943, -10842392719142, -1528964774409, 8884026421764, -6748799944510, -2988446362413, 8386210757301, -3034441569978, -3859851321729, 6470211820134, -1227385128102, -4765675626438, 4216065543315, 194279502059, -4398437441358, 2894008281264, 1604948222080, -3429999928410, 1688897030472, 2074681668461, -2811585671877, 384006939024, 1957218264848, -2111546528901, -342349693785, 1906781784266, -1200879129060, -627615089427, 1687319245478, -570549680559, -888692775567, 1208592097085, -207698063358, -983968566261, 812234659001, 135753066576, -835570182885, 541419403146, 364662477864, -666483752406, 256154347894, 404849518653, -533065315896, 24412617256, 390054752952, -357785361099, -84674634674, 368428015761, -188228282940, -143056004598, 295267636107, -83992946736, -183942980701, 200872752114, -11766444789, -178811875073, 131992231809, 47994871599, -143827733468, 76574638599, 74979440847, -112199462873, 24550649721, 75103426338, -81686077844, -8854877463, 69612094323, -47529790719, -23276672673, 59609815431, -20903166840, -30819167445, 42696901386, -5152233573, -32942388930, 26511285432, 5726194636, -28005465432, 15100203876, 12575394984, -20706200325, 6019421511, 13918576344, -14541660369, -945754893, 12237675208, -8845112430, -4407738591, 10034722002, -3742059927, -5378899071, 7344092432, -439319268, -5398651812, 4377199099, 1248653631, -4660554978, 2070102171, 2129375460, -3327132240, 608309511, 2352792651, -2038791204, -350239986, 1991799399, -1082495718, -873780071, 1432550280, -362989725, -961042744, 929945058, 126024657, -813961584, 495456675, 345105945, -610771933, 152284575, 378871287, -394948265, -50654433, 333555642, -194555578, -134226711, 249833754, -53254990, -153021588, 150546195, 22895470, -134263371, 67856142, 56355934, -93811770, 15182565, 62548434, -51702369, -13237410, 50688684, -20730303, -24942597, 32019174, -1662066, -24294234, 15835445, 8113818, -17344479, 4678239, 10547799, -9634440, -1676910, 8573379, -3764877, -4133115, 5203680, -127638, -3878223, 2335989, 1531116, -2537494, 408633, 1702152, -1176791, -509997, 1182276, -240314, -687681, 550008, 200833, -474438, 134514, 291220, -210273, -62310, 204315, -34287, -99117, 96539, 46170, -66843, 15019, 53571, -17295, -13663, 31329, 12411, -10270, 7215, 14205, 1345, 408, 7134, 5256, 1302, 2190, 3256, 2127, 1251, 1191, 891, 357, 60}
{11449794, -125300, -249090, 41928, 692823, 4317, -2189004, -772645, 4805919, 1586601, -10003301, -1293198, 19458324, -3921520, -35453904, 20030814, 55872089, -58007943, -70677444, 130151705, 54426564, -241597611, 36089110, 368947284, -256881084, -436775541, 645799491, 301176711, -1161033123, 230163231, 1601004147, -1309898803, -1555391601, 2874334998, 461839942, -4427961327, 2143658763, 4916691725, -6172349313, -2899804818, 10462969874, -2805699657, -12536715969, 12046234937, 9089064450, -22226315487, 2487539386, 27969822588, -21796868997, -22423055901, 43381898028, 529049829, -56536483972, 36593095563, 48396274221, -78338143149, -10276319313, 104946134481, -55444585855, -93314400969, 132515205123, 27660663170, -196527517122, 88618755396, 231123491497, -224302692264, -253094008074, 314832545863, 343234471269, -241001090328, -655253879833, -228063346434, 1233789449616, 1008032214593, -2274570755442, 530323342722, 1468706346184, 1280483102630406, 52879694950047861, -509596826356906033, -16182273089250310419, -54381593115418430103, 340018248261051983711, 2493946078117165169811, 5874810558097833479622, 4582662574207471395799, -7494251495883220279515, -27706370876666796135555, -46351061318265874577406, -55819870910665280857791, -54602410480155120662460, -44976090252809383034791, -30341450267036350629603, -14515978838525898150102, -1443223944053928405336, 5962634420085187645107, 7222728181898213391957, 4496035873864661747409, 1058349930227598130179, -821708278702612901976, -894765429296137555991, -231857479540320009531, 177878741152222602492, 147553594619123124630, -6104099322053860056, -48997291787911246560, -8912477701277946422, 14516056536428971407, 4627466737926743214, -4587727763518967439, -1690076434434381591, 1642133595791136549, 503949588684943207, -644448433701396852, -96653493398285184, 257409960167590773, -20090266530853584, -95356654589620377, 38126858290444948, 27738762557454339, -28385216477167482, -2271454932541456, 15392829568432317, -4847167324864968, -6191649977675386, 4900015428660792, 1367456243036025, -3046588361567604, 458313660580860, 1359790389126750, -765859931157416, -382414836828807, 541066022133690, -6926447334244, -265014484332783, 99778390200948, 102479018655840, -92355036248658, -38870476558923, 64681714614388, 4099297995633, -48883762772679, 22309753270816, 35859663418422, -33146594569653, -8480916659589, 33354930987009, -17538760244124, -21523532013210, 25644240437727, -1750951761150, -20628259099911, 18265952233863, 7357632542118, -18014276782040, 8781768935703, 8948188554732, -15389015997390, 1987249885203, 9648163586859, -10331330313708, -615210682668, 10064787229275, -5912983579305, -2781007876101, 8175837361644, -3645769657675, -4666615677234, 5929940887374, -1430842453602, -4693415330823, 4624396102461, 716620239809, -4041327058641, 3083960185026, 1588516890773, -3694810841013, 1366009879800, 1830840316589, -2974058120448, 381360175020, 2119296029737, -1918410121461, -171123506076, 2034019887007, -1192422687639, -718711274121, 1573444465615, -691801450779, -980948785350, 1197840917165, -162272908479, -916514057547, 896743979108, 198640429473, -823389761961, 522652734835, 324086616672, -723309621465, 215110568107, 392069953407, -528037577334, 49049693701, 426441824340, -331613864997, -72421084235, 369354221538, -202977493941, -165079879104, 278653007781, -94692541740, -186743835066, 209269024347, 783807024, -168189400118, 140539878285, 50881196418, -148149934092, 69859447968, 68144485254, -118493105176, 22166595348, 76933015521, -78326256119, -4483805655, 73914725745, -45719942755, -23717820525, 58055190660, -23628492012, -33568082145, 41370803661, -5370647519, -32299284291, 28132466913, 7375581015, -27054255156, 15542656200, 12364099136, -21604900275, 5087305926, 13253201018, -14983812066, -923895261, 12687251882, -8349465126, -3959316378, 10386567454, -3691536660, -5569592409, 7097974859, -726569538, -5643970548, 4308470526, 1304696823, -4549040916, 2242465301, 2284303038, -3263866320, 612161752, 2309396958, -2134130484, -439970732, 1942475271, -1105969830, -862189662, 1479922500, -315443541, -926794388, 954259296, 127344366, -834095026, 472753737, 323591370, -629310848, 147119133, 385146345, -385658675, -38507064, 345453873, -189490229, -134555136, 247009167, -59340589, -159703563, 146834943, 21343087, -134128794, 70424667, 59602009, -91563732, 16797495, 63202703, -52523433, -14564622, 49520227, -21871416, -25626165, 32096870, -1280286, -23808618, 16464809, 8572050, -17217606, 4656823, 10400079, -9923358, -1926219, 8438853, -3845142, -4131498, 5297799, -28047, -3803485, 2401704, 1558578, -2557337, 376893, 1668093, -1216670, -537081, 1174593, -240538, -681906, 563118, 212236, -468660, 137889, 291341, -214530, -67479, 200038, -38433, -102225, 95315, 45834, -66921, 15459, 54108, -17142, -13748, 31167, 12045, -10780, 6756, 13818, 994, 138, 6963, 5139, 1224, 2145, 3236, 2118, 1248, 1189, 894, 357, 60}
{11588760, 63573, -56749, -477210, -383130, 1094711, 1372155, -2486532, -3544874, 5127267, 6328239, -11785846, -9484074, 25328016, 9328564, -49580088, 2742603, 85619471, -42694575, -125702124, 131156556, 141108399, -285314994, -74887015, 493476651, -156716208, -679994693, 631288722, 669983598, -1348517641, -195543444, 2120746311, -1011395181, -2475345747, 3010507680, 1671304492, -5360128434, 1047631737, 6882225706, -5911152672, -5742705645, 11913265670, 102057711, -16330082808, 10604766381, 15033808341, -24154051890, -4066009915, 34708015818, -17627224977, -33807004311, 45349617450, 13824809445, -67590030308, 26792428035, 68642891409, -78728453849, -35138607396, 120829692357, -36074517368, -126038366034, 133346404335, 74486285166, -233992456524, 29346548586, 319000159307, -139220462253, -396537042159, 146763864920, 523014562206, 163616733348, -738873396102, -1039083816870, 990480600930, 1849676211934, -3460530048396, 2104436889582, 658841636525109, -7865605820892078, -756477965299803027, -3523627352281468117, 59607151274216734833, 480115805415208872615, 855988879744302739896, -2238855604261554257664, -13003373942270606128719, -28646726391022094344924, -39802517869512301218276, -41227002319158186651987, -36609850074000093855918, -32523581539768414981968, -31711185679182838830474, -32188874758843538567946, -30289699847446292924637, -23979388105549372225182, -14369424345591608815900, -4865638334123609702883, 1255618833691469263710, 2990167919882056091125, 1844151795192290913303, 208127510680228214349, -493000126026878281743, -316536299129491895229, 22236589363532876892, 109234245153689360087, 25378519450931230392, -29151990737668418070, -13555394632521929933, 7874126452019297574, 5178840471749664156, -2517501007867038905, -1781882125386934773, 982019012984522439, 556815004983577425, -429640534232453193, -135628360492411929, 190255272626406457, 4230464830433169, -77958669068480238, 25060348770563755, 25882692426018495, -22357378004123793, -4054085474490811, 13239595720330497, -3006891513071511, -5805545219533049, 3753399301683420, 1565164147291113, -2526927787713061, 182235913052010, 1216291196603313, -559779319145888, -387417185890119, 432457744975881, 27601500532607, -238215113246679, 60303930304452, 103996135831999, -66135766972749, -40750407206784, 63207050048542, 14400342738966, -50606643772020, 13564229015510, 33362154993576, -35772508027641, -12616074558024, 34444182920808, -13660410230532, -19096653571430, 28267294844955, 491998736829, -21176404777640, 16305336514134, 5524896577506, -20039084566457, 7444753395768, 9170704100376, -14378804596546, 3304921414320, 11108118670998, -9505017329845, -647215083006, 9544563790782, -6841442456955, -3782765094582, 7640639477973, -3723485893027, -4392125433780, 6568397950974, -775280578239, -4325663215440, 4751006650389, 563969400490, -4463536852041, 2670562641573, 1322022996294, -3826492082142, 1455051571998, 2095387163235, -2718233007417, 579932827149, 2231705835286, -1969763616864, -326393417745, 1875337378557, -1339770070134, -803866686570, 1599584747873, -607155724674, -880766105361, 1303955898898, -102423667194, -925410816129, 854183824784, 134205891258, -896436505728, 482203729285, 322208099517, -703741341189, 256703712970, 439830168702, -500915932887, 56398083785, 418376955954, -357917710680, -102080139959, 350927233062, -211952111454, -162314721260, 294527543184, -77121718194, -174005966849, 217570520544, 301719534, -177086037816, 130534031919, 42032630457, -154763264645, 69403777950, 72612108567, -112967099118, 28219378404, 81694034445, -77514498752, -6355764447, 70934697048, -49716699254, -26896274124, 57157515483, -23120707788, -32000416956, 43877364402, -3368838667, -31458639123, 28235149785, 6584272781, -28526648820, 14338517733, 11657102125, -21906708072, 5453946894, 14050731623, -14286600498, -380442051, 12995259089, -8488498890, -4347760773, 9997241858, -4075837275, -5813717103, 7122313543, -565609527, -5435595438, 4558929058, 1474371366, -4523435478, 2195198272, 2179292589, -3413932338, 504444031, 2269327953, -2135603742, -391977323, 2024413236, -1042602507, -824931786, 1496857686, -333666672, -966719170, 919737888, 99287997, -851747841, 476839506, 340101894, -612140444, 165439224, 398515725, -384124415, -43442406, 337941045, -200051486, -143088792, 244083144, -59231527, -157087062, 152174730, 26095278, -131578257, 71750412, 59155169, -93847272, 14506323, 61512725, -53850324, -14863578, 50262140, -20959143, -24706032, 33004457, -872694, -23905701, 16214528, 8165544, -17712975, 4359797, 10306509, -9927063, -1794344, 8658126, -3682803, -4029893, 5362794, -42828, -3875204, 2335539, 1498716, -2610160, 360051, 1679862, -1199324, -512505, 1202799, -224385, -676821, 564087, 206744, -478824, 130014, 286304, -218286, -68088, 202268, -35883, -99771, 97935, 47562, -66345, 15614, 53970, -17700, -14319, 30846, 11823, -10910, 6798, 13968, 1140, 288, 7113, 5263, 1305, 2208, 3280, 2145, 1263, 1199, 897, 360, 60}
{11664660, 62862, 309369, 438181, -314208, -1103469, 839048, 3286452, -1294221, -6756905, 3775551, 13173519, -10159557, -21492249, 26568177, 29590115, -59386569, -27287898, 114682973, -5554923, -187162110, 103295732, 250496853, -299305554, -235572785, 601575525, 27995775, -941469095, 506532753, 1123124844, -1432263491, -801053628, 2601828900, -436227286, -3500581377, 2831348292, 3209266011, -6069699528, -627904335, 8909747933, -4906362336, -9122178498, 12712754899, 4112380209, -19969514964, 7628297333, 21749543826, -24572230116, -12554400169, 40725998586, -10546344504, -46117029576, 44211373350, 30252947121, -76687190813, 11799724848, 89566470474, -73088457688, -64122813963, 132605893704, -9556206928, -161317441434, 125192559408, 137642853317, -260119227990, -70016879418, 384993240983, 23443506750, -478900935552, -155198869157, 515436388401, 734157359109, -358534413061, -1797892592061, 416898656460, 2793418604642, -5304886224474, -10201451874105, -14839006194944447, -161984738030901402, 4581953354326916397, 52738357279854019979, 38389431580706543757, -1190533681304094785799, -5282186275368880184609, -9343111747024481366124, -4675324774193238358074, 13124051577197783704817, 36911468714237206995957, 54929516547128758401921, 60556255088378443647069, 53985155165098587202410, 38994008808188736911436, 20552627922432486472893, 3861863346225892494993, -6848842492158986886306, -9982688183783128258768, -7303455384810165004428, -2658881880114736102773, 576388491189700310617, 1330453888464209322276, 614352862886773292487, -112917948505921822661, -248760032927584548621, -58266851186067793374, 61238847159501920836, 34247490713941962225, -13140862469093865597, -13138493232716193089, 3169091584208276223, 4615990805347662462, -1087942791035290271, -1589262624840476334, 513543216146484783, 520353202852019300, -270074902058492652, -142727978383139607, 137860131560245258, 17230119194557983, -63248504887398990, 15851228637833955, 23743047518211174, -17485747676464062, -5279225447192084, 11216550245333394, -1555421996735400, -5285461566235365, 2815745738138418, 1653829753495584, -2064359114656556, -28783898912622, 1054641687160449, -406123353225058, -382560958682460, 343691973651675, 63713926356205, -198292303469970, 37763771210553, 106104173230508, -47631877697430, -51006655785333, 50630456200189, 15291804216036, -54501119182449, 8425060531901, 37562133952425, -30303448534110, -10356237391017, 37798436443395, -11507153582640, -21121363173208, 25385144110590, -1716524667480, -23641159401943, 15144653606130, 6511754253420, -18420466706947, 9181261421337, 10893148551090, -13693598152289, 2866080585315, 10176331949058, -10787627074064, -1814475972759, 9099278412600, -6696313456921, -3224872795110, 8545485667704, -2957057378368, -4066285568649, 6569436130068, -1125088999053, -4933641024747, 4259159724867, 305447235827, -4522062279351, 2895031485741, 1709459346400, -3511976237049, 1663869837450, 2163578829800, -2859428251047, 345946515192, 2027268522013, -2133763521579, -384341712792, 1958165077923, -1205237821911, -667666153563, 1722025590820, -563584255530, -923379221631, 1229514585555, -194594730351, -1011713435517, 822576296513, 151155537879, -856125364407, 544262140324, 379763766114, -680461670127, 254185811481, 418093519413, -541549662825, 19792166484, 400696841712, -362036918943, -90344123776, 376305474990, -189481474614, -148688633230, 300593427858, -83331123330, -188889546923, 204067166883, -10059819294, -182763101819, 133554628053, 50104282671, -146716443049, 76995710358, 77062237953, -114113180711, 24258520236, 76908818757, -82795419698, -9520251174, 71026871367, -48034888914, -24069375573, 60616745181, -20997449017, -31579490505, 43338291474, -5001061789, -33581925498, 26859307053, 5994946848, -28489168875, 15235542567, 12872516303, -21035016435, 6017108256, 14189182416, -14737453332, -1023900477, 12454343860, -8938971873, -4516058490, 10189637748, -3766134354, -5487356493, 7441901393, -421819224, -5490481698, 4428966343, 1285807203, -4728969312, 2088982577, 2171089353, -3372025980, 606631165, 2390073159, -2063830578, -362463736, 2020488621, -1092889326, -889424335, 1451812965, -363977007, -975706893, 940941957, 130049355, -825482476, 500230059, 350938389, -618563335, 153026445, 384514635, -399386013, -52071558, 338006016, -196460822, -136426656, 252809601, -53534202, -155155650, 152189796, 23460112, -135914865, 68512911, 57202572, -94875267, 15226821, 63338499, -52250928, -13487520, 51271858, -20913240, -25269951, 32367632, -1634718, -24575757, 15992779, 8228778, -17534091, 4709897, 10670586, -9733461, -1707574, 8666391, -3797766, -4181808, 5257284, -123489, -3919781, 2357775, 1549332, -2563394, 410538, 1719960, -1187981, -516258, 1194039, -241924, -694785, 555165, 203229, -479061, 135540, 294143, -212235, -63093, 206223, -34554, -100110, 97406, 46638, -67461, 15127, 54063, -17445, -13799, 31602, 12528, -10368, 7269, 14328, 1355, 408, 7197, 5301, 1314, 2208, 3284, 2145, 1263, 1201, 900, 360, 61}

==> anc/ADHM/2-2_N3_Nf1_nd_Qmax400.txt <==
{1}
{0, 0}
{3, 4, 3}
{4, 6, 6, 4}
{6, 8, 12, 8, 6}
{10, 20, 22, 22, 20, 10}
{17, 24, 27, 24, 27, 24, 17}
{18, 28, 22, 12, 12, 22, 28, 18}
{31, 48, 44, 40, 44, 40, 44, 48, 31}
{38, 54, 42, 46, 60, 60, 46, 42, 54, 38}
{48, 60, 35, 32, 54, 68, 54, 32, 35, 60, 48}
{62, 88, 62, 92, 140, 156, 156, 140, 92, 62, 88, 62}
{81, 96, 61, 104, 150, 136, 114, 136, 150, 104, 61, 96, 81}
{90, 104, 44, 80, 82, -16, -104, -104, -16, 82, 80, 44, 104, 90}
{119, 140, 84, 168, 183, 76, 16, 8, 16, 76, 183, 168, 84, 140, 119}
{138, 150, 76, 184, 194, 108, 182, 318, 318, 182, 108, 194, 184, 76, 150, 138}
{162, 160, 57, 152, 86, -56, 82, 304, 406, 304, 82, -56, 86, 152, 57, 160, 162}
{192, 204, 102, 268, 220, 122, 348, 528, 516, 516, 528, 348, 122, 220, 268, 102, 204, 192}
{229, 216, 95, 288, 229, 188, 531, 576, 265, 76, 265, 576, 531, 188, 229, 288, 95, 216, 229}
{252, 228, 66, 248, 80, -44, 194, -62, -690, -1052, -1052, -690, -62, 194, -44, 80, 248, 66, 228, 252}
{303, 280, 124, 392, 245, 184, 445, 16, -543, -480, -328, -480, -543, 16, 445, 184, 245, 392, 124, 280, 303}
{340, 294, 110, 416, 252, 278, 676, 370, 374, 1388, 2302, 2302, 1388, 374, 370, 676, 278, 252, 416, 110, 294, 340}
{384, 308, 79, 368, 62, -16, 259, -160, 153, 1552, 2417, 2608, 2417, 1552, 153, -160, 259, -16, 62, 368, 79, 308, 384}
{436, 368, 142, 540, 258, 270, 560, 50, 362, 1154, 468, -788, -788, 468, 1154, 362, 50, 560, 270, 258, 540, 142, 368, 436}
{497, 384, 129, 568, 263, 392, 867, 544, 1091, 1328, -805, -3344, -4293, -3344, -805, 1328, 1091, 544, 867, 392, 263, 568, 129, 384, 497}
{540, 400, 88, 512, 32, 36, 328, -148, 358, 172, -2018, -3170, -2638, -2638, -3170, -2018, 172, 358, -148, 328, 36, 32, 512, 88, 400, 540}
{619, 468, 164, 712, 259, 380, 688, 64, 291, -436, -2020, -328, 3817, 5784, 3817, -328, -2020, -436, 291, 64, 688, 380, 259, 712, 164, 468, 619}
{680, 486, 144, 744, 262, 530, 1050, 680, 1188, 616, 222, 3976, 8934, 11128, 11128, 8934, 3976, 222, 616, 1188, 680, 1050, 530, 262, 744, 144, 486, 680}
{750, 504, 101, 680, -10, 112, 405, -152, 354, 96, 985, 5104, 6601, 3048, 614, 3048, 6601, 5104, 985, 96, 354, -152, 405, 112, -10, 680, 101, 504, 750}
{830, 580, 182, 908, 248, 514, 808, 88, 286, -336, 488, 2642, -1370, -11072, -18056, -18056, -11072, -1370, 2642, 488, -336, 286, 88, 808, 514, 248, 908, 182, 580, 830}
{921, 600, 163, 944, 249, 692, 1241, 840, 1386, 948, 1619, 1352, -6011, -14624, -16494, -15480, -16494, -14624, -6011, 1352, 1619, 948, 1386, 840, 1241, 692, 249, 944, 163, 600, 921}
{990, 620, 110, 872, -64, 212, 474, -132, 410, 292, 1462, 762, -4840, -4178, 8194, 20396, 20396, 8194, -4178, -4840, 762, 1462, 292, 410, -132, 474, 212, -64, 872, 110, 620, 990}
{1103, 704, 204, 1128, 225, 672, 936, 136, 274, -360, 364, -808, -2958, 6680, 26224, 40320, 44087, 40320, 26224, 6680, -2958, -808, 364, -360, 274, 136, 936, 672, 225, 1128, 204, 704, 1103}
{1194, 726, 178, 1168, 224, 878, 1424, 1024, 1572, 1126, 1586, -336, -940, 9708, 19094, 11492, -2298, -2298, 11492, 19094, 9708, -940, -336, 1586, 1126, 1572, 1024, 1424, 878, 224, 1168, 178, 726, 1194}
{1296, 748, 123, 1088, -130, 336, 551, -88, 438, 396, 1624, 640, 2047, 9660, 2544, -28472, -61042, -73628, -61042, -28472, 2544, 9660, 2047, 640, 1624, 396, 438, -88, 551, 336, -130, 1088, 123, 748, 1296}
{1410, 840, 222, 1372, 190, 854, 1056, 208, 242, -412, 388, -492, 2184, 6654, -8738, -37328, -49124, -43930, -43930, -49124, -37328, -8738, 6654, 2184, -492, 388, -412, 242, 208, 1056, 854, 190, 1372, 222, 840, 1410}
{1537, 864, 197, 1416, 187, 1088, 1615, 1232, 1730, 1320, 1872, 40, 1256, 832, -15742, -22160, 11873, 62944, 86448, 62944, 11873, -22160, -15742, 832, 1256, 40, 1872, 1320, 1730, 1232, 1615, 1088, 187, 1416, 197, 864, 1537}
{1638, 888, 132, 1328, -208, 484, 620, -20, 446, 536, 2014, 1102, 2594, -178, -12646, 1976, 56878, 108278, 128898, 128898, 108278, 56878, 1976, -12646, -178, 2594, 1102, 2014, 536, 446, -20, 620, 484, -208, 1328, 132, 888, 1638}
{1791, 988, 244, 1640, 143, 1060, 1184, 304, 182, -428, 539, -424, 1938, 604, -2956, 23888, 61087, 47880, -7262, -37784, -7262, 47880, 61087, 23888, -2956, 604, 1938, -424, 539, -428, 182, 304, 1184, 1060, 143, 1640, 244, 988, 1791}
{1918, 1014, 212, 1688, 138, 1322, 1798, 1464, 1868, 1550, 2180, -36, 642, -1922, -1206, 23838, 24264, -52958, -161432, -228112, -228112, -161432, -52958, 24264, 23838, -1206, -1922, 642, -36, 2180, 1550, 1868, 1464, 1798, 1322, 138, 1688, 212, 1014, 1918}
{2058, 1040, 145, 1592, -298, 656, 697, 72, 426, 712, 2423, 1256, 2468, -560, 38, 12488, -19838, -106272, -155409, -132648, -108725, -132648, -155409, -106272, -19838, 12488, 38, -560, 2468, 1256, 2423, 712, 426, 72, 697, 656, -298, 1592, 145, 1040, 2058}
{2212, 1148, 262, 1932, 84, 1290, 1304, 424, 102, -408, 682, -520, 2028, 1564, 5318, 10748, -29214, -68842, 4544, 169652, 296050, 296050, 169652, 4544, -68842, -29214, 10748, 5318, 1564, 2028, -520, 682, -408, 102, 424, 1304, 1290, 84, 1932, 262, 1148, 2212}
{2381, 1176, 231, 1984, 77, 1580, 1989, 1720, 1978, 1816, 2496, -176, 538, -1312, 2251, 4416, -22823, 76, 145915, 311008, 382459, 391000, 382459, 311008, 145915, 76, -22823, 4416, 2251, -1312, 538, -176, 2496, 1816, 1978, 1720, 1989, 1580, 77, 1984, 231, 1176, 2381}
{2520, 1204, 154, 1880, -400, 852, 766, 188, 386, 924, 2824, 1408, 2836, 52, 344, -4052, -21784, 30094, 141292, 131434, -49838, -226624, -226624, -49838, 131434, 141292, 30094, -21784, -4052, 344, 52, 2836, 1408, 2824, 924, 386, 188, 766, 852, -400, 1880, 154, 1204, 2520}
{2719, 1320, 284, 2248, 13, 1544, 1432, 568, -6, -352, 833, -592, 2429, 2296, 5133, 1528, -6729, 41464, 58603, -131832, -459652, -704000, -781902, -704000, -459652, -131832, 58603, 41464, -6729, 1528, 5133, 2296, 2429, -592, 833, -352, -6, 568, 1432, 1544, 13, 2248, 284, 1320, 2719}
{2888, 1350, 246, 2304, 4, 1862, 2172, 2000, 2068, 2118, 2804, -292, 568, -1460, 1214, 968, 4880, 44418, -4156, -219092, -371506, -278434, -105764, -105764, -278434, -371506, -219092, -4156, 44418, 4880, 968, 1214, -1460, 568, -292, 2804, 2118, 2068, 2000, 2172, 1862, 4, 2304, 246, 1350, 2888}
{3072, 1380, 167, 2192, -514, 1072, 843, 328, 318, 1172, 3233, 1584, 3219, -72, -754, -4896, -1653, 19684, -51586, -158416, 12339, 505040, 987858, 1173840, 987858, 505040, 12339, -158416, -51586, 19684, -1653, -4896, -754, -72, 3219, 1584, 3233, 1172, 318, 328, 843, 1072, -514, 2192, 167, 1380, 3072}
{3272, 1504, 302, 2588, -70, 1822, 1552, 736, -134, -260, 976, -640, 2820, 2588, 5342, 3258, 4702, 5734, -66750, -58422, 271010, 711246, 886424, 837070, 837070, 886424, 711246, 271010, -58422, -66750, 5734, 4702, 3258, 5342, 2588, 2820, -640, 976, -260, -134, 736, 1552, 1822, -70, 2588, 302, 1504, 3272}
{3489, 1536, 265, 2648, -81, 2168, 2363, 2304, 2130, 2456, 3120, -384, 574, -1832, 1174, 2992, 10169, 10120, -35563, 47520, 306622, 292800, -268433, -988128, -1302043, -988128, -268433, 292800, 306622, 47520, -35563, 10120, 10169, 2992, 1174, -1832, 574, -384, 3120, 2456, 2130, 2304, 2363, 2168, -81, 2648, 265, 1536, 3489}
{3672, 1568, 176, 2528, -640, 1316, 912, 492, 230, 1456, 3634, 1784, 3578, -284, -992, -4188, -1678, -4460, -20324, 91750, 188512, -210612, -1049580, -1730954, -1992356, -1992356, -1730954, -1049580, -210612, 188512, 91750, -20324, -4460, -1678, -4188, -992, -284, 3578, 1784, 3634, 1456, 230, 492, 912, 1316, -640, 2528, 176, 1568, 3672}
{3923, 1700, 324, 2952, -165, 2124, 1680, 928, -290, -132, 1127, -664, 3187, 2872, 6272, 4800, 3591, -7704, -17982, 64744, 5132, -461644, -823440, -446488, 369639, 779664, 369639, -446488, -823440, -461644, 5132, 64744, -17982, -7704, 3591, 4800, 6272, 2872, 3187, -664, 1127, -132, -290, 928, 1680, 2124, -165, 2952, 324, 1700, 3923}
{4140, 1734, 280, 3016, -178, 2498, 2546, 2632, 2172, 2830, 3428, -452, 556, -2180, 1560, 4106, 9440, 5918, 7242, 52566, -92558, -386534, -59788, 1197334, 2616338, 3416884, 3416884, 2616338, 1197334, -59788, -386534, -92558, 52566, 7242, 5918, 9440, 4106, 1560, -2180, 556, -452, 3428, 2830, 2172, 2632, 2546, 2498, -178, 3016, 280, 1734, 4140}
{4374, 1768, 189, 2888, -778, 1584, 989, 680, 114, 1776, 4043, 2008, 3913, -472, -1025, -4664, -4146, -5632, 8165, 40216, -89707, -123136, 563664, 1580568, 1839355, 1282088, 899236, 1282088, 1839355, 1580568, 563664, -123136, -89707, 40216, 8165, -5632, -4146, -4664, -1025, -472, 3913, 2008, 4043, 1776, 114, 680, 989, 1584, -778, 2888, 189, 1768, 4374}
{4626, 1908, 342, 3340, -272, 2450, 1800, 1144, -466, 32, 1270, -664, 3530, 3180, 7242, 5360, 2396, -6968, -3710, 1922, -91622, 54918, 654824, 682592, -805512, -3058992, -4592210, -4592210, -3058992, -805512, 682592, 654824, 54918, -91622, 1922, -3710, -6968, 2396, 5360, 7242, 3180, 3530, -664, 1270, 32, -466, 1144, 1800, 2450, -272, 3340, 342, 1908, 4626}
{4897, 1944, 299, 3408, -287, 2852, 2737, 2984, 2186, 3240, 3744, -496, 514, -2504, 1971, 4672, 9951, 9612, 14590, 2112, -68773, 108652, 349366, -468352, -2407887, -3940892, -4263354, -4154792, -4263354, -3940892, -2407887, -468352, 349366, 108652, -68773, 2112, 14590, 9612, 9951, 4672, 1971, -2504, 514, -496, 3744, 3240, 2186, 2984, 2737, 2852, -287, 3408, 299, 1944, 4897}
{5130, 1980, 198, 3272, -928, 1876, 1058, 892, -22, 2132, 4444, 2256, 4224, -636, -1066, -5400, -5096, -3800, 9656, 8666, -14350, 148164, 75200, -921912, -1750426, -564494, 2289538, 4578066, 4578066, 2289538, -564494, -1750426, -921912, 75200, 148164, -14350, 8666, 9656, -3800, -5096, -5400, -1066, -636, 4224, 2256, 4444, 2132, -22, 892, 1058, 1876, -928, 3272, 198, 1980, 5130}
{5439, 2128, 364, 3752, -391, 2800, 1928, 1384, -670, 232, 1421, -640, 3849, 3512, 8220, 5832, 2343, -6352, -6870, -16464, -13227, 120160, -78988, -685632, -7688, 2960736, 6475657, 8537392, 9078006, 8537392, 6475657, 2960736, -7688, -685632, -78988, 120160, -13227, -16464, -6870, -6352, 2343, 5832, 8220, 3512, 3849, -640, 1421, 232, -670, 1384, 1928, 2800, -391, 3752, 364, 2128, 5439}
{5710, 2166, 314, 3824, -408, 3230, 2920, 3360, 2180, 3686, 4052, -516, 448, -2804, 2374, 5248, 11342, 12108, 13316, -4306, -9726, 49368, -194598, -331742, 1068274, 3276384, 3389864, 737778, -1969726, -1969726, 737778, 3389864, 3276384, 1068274, -331742, -194598, 49368, -9726, -4306, 13316, 12108, 11342, 5248, 2374, -2804, 448, -516, 4052, 3686, 2180, 3360, 2920, 3230, -408, 3824, 314, 2166, 5710}
{6000, 2204, 211, 3680, -1090, 2192, 1135, 1128, -186, 2524, 4853, 2528, 4511, -776, -1099, -6088, -5557, -3524, 8133, 9576, 24221, 46468, -174001, -25128, 1125257, 1120068, -2590813, -8596792, -13329202, -14973156, -13329202, -8596792, -2590813, 1120068, 1125257, -25128, -174001, 46468, 24221, 9576, 8133, -3524, -5557, -6088, -1099, -776, 4511, 2528, 4853, 2524, -186, 1128, 1135, 2192, -1090, 3680, 211, 2204, 6000}
{6310, 2360, 382, 4188, -522, 3174, 2048, 1648, -894, 468, 1564, -592, 4144, 3868, 9190, 6352, 2498, -7376, -10706, -16414, 5020, 26834, -92938, 221120, 774998, -845226, -5017148, -7915958, -7047114, -4821008, -4821008, -7047114, -7915958, -5017148, -845226, 774998, 221120, -92938, 26834, 5020, -16414, -10706, -7376, 2498, 6352, 9190, 3868, 4144, -592, 1564, 468, -894, 1648, 2048, 3174, -522, 4188, 382, 2360, 6310}
{6641, 2400, 333, 4264, -541, 3632, 3111, 3760, 2146, 4168, 4368, -512, 358, -3080, 2785, 5872, 12746, 13328, 13085, -1344, -3270, -19136, -91199, 232664, 272581, -1559128, -3067527, 418120, 8790594, 16841416, 19997100, 16841416, 8790594, 418120, -3067527, -1559128, 272581, 232664, -91199, -19136, -3270, -1344, 13085, 13328, 12746, 5872, 2785, -3080, 358, -512, 4368, 4168, 2146, 3760, 3111, 3632, -541, 4264, 333, 2400, 6641}
{6930, 2440, 220, 4112, -1264, 2532, 1204, 1388, -370, 2952, 5254, 2824, 4774, -892, -1140, -6728, -6026, -3952, 8668, 15270, 28462, 7372, -46118, 162182, -167204, -1405850, -64778, 6404612, 13906906, 17258512, 17134608, 17134608, 17258512, 13906906, 6404612, -64778, -1405850, -167204, 162182, -46118, 7372, 28462, 15270, 8668, -3952, -6026, -6728, -1140, -892, 4774, 2824, 5254, 2952, -370, 1388, 1204, 2532, -1264, 4112, 220, 2440, 6930}
{7303, 2604, 404, 4648, -665, 3572, 2176, 1936, -1146, 740, 1715, -520, 4415, 4248, 10168, 6920, 2609, -8744, -12447, -15296, 2374, 6440, 16440, 170824, -252208, -705420, 1803897, 5942432, 4623061, -4768852, -15935416, -20741504, -15935416, -4768852, 4623061, 5942432, 1803897, -705420, -252208, 170824, 16440, 6440, 2374, -15296, -12447, -8744, 2609, 6920, 10168, 4248, 4415, -520, 1715, 740, -1146, 1936, 2176, 3572, -665, 4648, 404, 2604, 7303}
{7634, 2646, 348, 4728, -686, 4058, 3294, 4184, 2092, 4686, 4676, -484, 244, -3332, 3188, 6544, 14122, 14412, 14346, 172, -9084, -30940, -17124, 89798, -234504, -14746, 2202080, 2095178, -6340264, -20147682, -30809924, -35132100, -35132100, -30809924, -20147682, -6340264, 2095178, 2202080, -14746, -234504, 89798, -17124, -30940, -9084, 172, 14346, 14412, 14122, 6544, 3188, -3332, 244, -484, 4676, 4686, 2092, 4184, 3294, 4058, -686, 4728, 348, 2646, 7634}
{7986, 2688, 233, 4568, -1450, 2896, 1281, 1672, -582, 3416, 5663, 3144, 5013, -984, -1173, -7320, -6539, -4400, 10318, 18888, 27645, 8464, 884, 9648, -268790, 207744, 1398737, -1485304, -9468513, -13412272, -6229140, 6254328, 12254392, 6254328, -6229140, -13412272, -9468513, -1485304, 1398737, 207744, -268790, 9648, 884, 8464, 27645, 18888, 10318, -4400, -6539, -7320, -1173, -984, 5013, 3144, 5663, 3416, -582, 1672, 1281, 2896, -1450, 4568, 233, 2688, 7986}
{8360, 2860, 422, 5132, -820, 3994, 2296, 2248, -1418, 1048, 1858, -424, 4662, 4652, 11138, 7536, 2692, -10088, -13568, -16334, -1026, 11394, 44348, 49348, -143150, 312418, 432134, -2994268, -5639054, 3197586, 24047362, 45097348, 56640630, 56640630, 45097348, 24047362, 3197586, -5639054, -2994268, 432134, 312418, -143150, 49348, 44348, 11394, -1026, -16334, -13568, -10088, 2692, 7536, 11138, 4652, 4662, -424, 1858, 1048, -1418, 2248, 2296, 3994, -820, 5132, 422, 2860, 8360}
{8757, 2904, 367, 5216, -843, 4508, 3485, 4632, 2010, 5240, 4992, -432, 106, -3560, 3599, 7264, 15454, 15520, 15894, -384, -14219, -30496, -10996, 2200, -50534, 398128, -10974, -2353296, 86876, 12819636, 26158783, 26809936, 17193276, 11429732, 17193276, 26809936, 26158783, 12819636, 86876, -2353296, -10974, 398128, -50534, 2200, -10996, -30496, -14219, -384, 15894, 15520, 15454, 7264, 3599, -3560, 106, -432, 4992, 5240, 2010, 4632, 3485, 4508, -843, 5216, 367, 2904, 8757}
{9108, 2948, 242, 5048, -1648, 3284, 1350, 1980, -814, 3916, 6064, 3488, 5228, -1052, -1214, -7864, -7080, -4824, 12022, 20960, 28802, 14856, 1450, -44928, -90916, 229752, -335916, -1161672, 3479000, 10942594, 5135002, -21261872, -54486730, -75732674, -75732674, -54486730, -21261872, 5135002, 10942594, 3479000, -1161672, -335916, 229752, -90916, -44928, 1450, 14856, 28802, 20960, 12022, -4824, -7080, -7864, -1214, -1052, 5228, 3488, 6064, 3916, -814, 1980, 1350, 3284, -1648, 5048, 242, 2948, 9108}
{9551, 3128, 444, 5640, -987, 4440, 2424, 2584, -1718, 1392, 2009, -304, 4885, 5080, 12116, 8200, 2731, -11408, -14654, -18208, -1618, 18848, 47076, 28448, 968, 138136, -516086, -412248, 3519945, 3096616, -14288074, -41549120, -58101815, -58495216, -55702430, -58495216, -58101815, -41549120, -14288074, 3096616, 3519945, -412248, -516086, 138136, 968, 28448, 47076, 18848, -1618, -18208, -14654, -11408, 2731, 8200, 12116, 5080, 4885, -304, 2009, 1392, -1718, 2584, 2424, 4440, -987, 5640, 444, 3128, 9551}
{9948, 3174, 382, 5728, -1012, 4982, 3668, 5104, 1908, 5830, 5300, -356, -56, -3764, 4002, 8032, 16758, 16652, 17430, -1344, -16758, -30482, -18776, -9316, 46234, 169558, -324702, 259340, 2305816, -3076494, -17736942, -20774680, 5864764, 49836330, 81725302, 81725302, 49836330, 5864764, -20774680, -17736942, -3076494, 2305816, 259340, -324702, 169558, 46234, -9316, -18776, -30482, -16758, -1344, 17430, 16652, 16758, 8032, 4002, -3764, -56, -356, 5300, 5830, 1908, 5104, 3668, 4982, -1012, 5728, 382, 3174, 9948}
{10368, 3220, 255, 5552, -1858, 3696, 1427, 2312, -1074, 4452, 6473, 3856, 5419, -1096, -1247, -8360, -7665, -5224, 13738, 22872, 31757, 18632, -6059, -52560, -40931, 19380, -255563, 604328, 1199593, -4649148, -8764806, 11184832, 55920913, 98062368, 118556032, 122906752, 118556032, 98062368, 55920913, 11184832, -8764806, -4649148, 1199593, 604328, -255563, 19380, -40931, -52560, -6059, 18632, 31757, 22872, 13738, -5224, -7665, -8360, -1247, -1096, 5419, 3856, 6473, 4452, -1074, 2312, 1427, 3696, -1858, 5552, 255, 3220, 10368}
{10812, 3408, 462, 6172, -1166, 4910, 2544, 2944, -2038, 1772, 2152, -160, 5084, 5532, 13086, 8912, 2742, -12704, -15752, -20108, -936, 23398, 47400, 37472, 34854, -15834, -266538, 435662, 34952, -3870150, 973564, 24939386, 45174214, 29026624, -18592588, -58750964, -58750964, -18592588, 29026624, 45174214, 24939386, 973564, -3870150, 34952, 435662, -266538, -15834, 34854, 37472, 47400, 23398, -936, -20108, -15752, -12704, 2742, 8912, 13086, 5532, 5084, -160, 2152, 1772, -2038, 2944, 2544, 4910, -1166, 6172, 462, 3408, 10812}
{11281, 3456, 401, 6264, -1193, 5480, 3859, 5600, 1778, 6456, 5616, -256, -242, -3944, 4413, 8848, 18018, 17808, 18978, -2280, -18590, -33200, -25442, -2736, 64517, 73024, -48769, 424960, -573689, -2448048, 5303098, 17485872, 275157, -62225224, -139125827, -191658944, -208505170, -191658944, -139125827, -62225224, 275157, 17485872, 5303098, -2448048, -573689, 424960, -48769, 73024, 64517, -2736, -25442, -33200, -18590, -2280, 18978, 17808, 18018, 8848, 4413, -3944, -242, -256, 5616, 6456, 1778, 5600, 3859, 5480, -1193, 6264, 401, 3456, 11281}
{11700, 3504, 264, 6080, -2080, 4132, 1496, 2668, -1354, 5024, 6874, 4248, 5586, -1116, -1288, -8808, -8278, -5600, 15442, 24808, 35002, 19928, -11650, -52814, -47336, -51154, -29570, 410674, -503862, -643658, 5800468, 3973938, -30071276, -77763414, -89416374, -53507202, -12892262, -12892262, -53507202, -89416374, -77763414, -30071276, 3973938, 5800468, -643658, -503862, 410674, -29570, -51154, -47336, -52814, -11650, 19928, 35002, 24808, 15442, -5600, -8278, -8808, -1288, -1116, 5586, 4248, 6874, 5024, -1354, 2668, 1496, 4132, -2080, 6080, 264, 3504, 11700}
{12219, 3700, 484, 6728, -1357, 5404, 2672, 3328, -2386, 2188, 2303, 8, 5259, 6008, 14064, 9672, 2709, -13976, -16838, -21984, -203, 26156, 50669, 48744, 33315, -52564, -101252, 121248, -613142, 348572, 4283464, -4655440, -29192632, -24491068, 49546742, 166005848, 261645429, 296623308, 261645429, 166005848, 49546742, -24491068, -29192632, -4655440, 4283464, 348572, -613142, 121248, -101252, -52564, 33315, 48744, 50669, 26156, -203, -21984, -16838, -13976, 2709, 9672, 14064, 6008, 5259, 8, 2303, 2188, -2386, 3328, 2672, 5404, -1357, 6728, 484, 3700, 12219}
{12688, 3750, 416, 6824, -1386, 6002, 4042, 6120, 1628, 7118, 5924, -132, -452, -4100, 4816, 9712, 19250, 18988, 20514, -3192, -20420, -36862, -28522, 4518, 66068, 70686, 77802, 121806, -580350, 493846, 1742492, -7781820, -13021516, 28906736, 114313916, 177487708, 178834454, 153048496, 153048496, 178834454, 177487708, 114313916, 28906736, -13021516, -7781820, 1742492, 493846, -580350, 121806, 77802, 70686, 66068, 4518, -28522, -36862, -20420, -3192, 20514, 18988, 19250, 9712, 4816, -4100, -452, -132, 5924, 7118, 1628, 6120, 4042, 6002, -1386, 6824, 416, 3750, 12688}
{13182, 3800, 277, 6632, -2314, 4592, 1573, 3048, -1662, 5632, 7283, 4664, 5729, -1112, -1321, -9208, -8935, -5952, 17158, 26768, 38223, 20784, -14076, -54888, -62423, -59312, 39600, 156400, -219238, 825112, 244881, -6701464, 1508448, 42678008, 65556325, -3379472, -154125783, -298342176, -355616466, -298342176, -154125783, -3379472, 65556325, 42678008, 1508448, -6701464, 244881, 825112, -219238, 156400, 39600, -59312, -62423, -54888, -14076, 20784, 38223, 26768, 17158, -5952, -8935, -9208, -1321, -1112, 5729, 4664, 7283, 5632, -1662, 3048, 1573, 4592, -2314, 6632, 277, 3800, 13182}
{13702, 4004, 502, 7308, -1560, 5922, 2792, 3736, -2754, 2640, 2446, 200, 5410, 6508, 15034, 10480, 2648, -15224, -17936, -23836, 506, 28754, 56070, 56212, 26612, -55576, -77132, -81074, -245538, 795598, -282432, -3466064, 9209672, 27335324, -15158104, -144891818, -287215712, -361663466, -374665494, -374665494, -361663466, -287215712, -144891818, -15158104, 27335324, 9209672, -3466064, -282432, 795598, -245538, -81074, -77132, -55576, 26612, 56212, 56070, 28754, 506, -23836, -17936, -15224, 2648, 10480, 15034, 6508, 5410, 200, 2446, 2640, -2754, 3736, 2792, 5922, -1560, 7308, 502, 4004, 13702}
{14249, 4056, 435, 7408, -1591, 6548, 4233, 6664, 1450, 7816, 6240, 16, -686, -4232, 5227, 10624, 20438, 20192, 22062, -4080, -22274, -40532, -30101, 7992, 67253, 89332, 105164, 3392, -221496, 376272, -981819, -1366592, 9588677, 5828424, -54741271, -125380952, -92399561, 70094872, 255981465, 335515712, 255981465, 70094872, -92399561, -125380952, -54741271, 5828424, 9588677, -1366592, -981819, 376272, -221496, 3392, 105164, 89332, 67253, 7992, -30101, -40532, -22274, -4080, 22062, 20192, 20438, 10624, 5227, -4232, -686, 16, 6240, 7816, 1450, 6664, 4233, 6548, -1591, 7408, 435, 4056, 14249}
{14742, 4108, 286, 7208, -2560, 5076, 1642, 3452, -1990, 6276, 7684, 5104, 5848, -1084, -1362, -9560, -9620, -6280, 18862, 28752, 41420, 21688, -15680, -60318, -74776, -54602, 47604, 93618, 80604, 446644, -994504, -232096, 5982468, -8935412, -47350550, -19177796, 152188546, 399264666, 589789602, 673564220, 673564220, 589789602, 399264666, 152188546, -19177796, -47350550, -8935412, 5982468, -232096, -994504, 446644, 80604, 93618, 47604, -54602, -74776, -60318, -15680, 21688, 41420, 28752, 18862, -6280, -9620, -9560, -1362, -1084, 5848, 5104, 7684, 6276, -1990, 3452, 1642, 5076, -2560, 7208, 286, 4108, 14742}
{15343, 4320, 524, 7912, -1775, 6464, 2920, 4168, -3150, 3128, 2597, 416, 5537, 7032, 16012, 11336, 2543, -16448, -19022, -25664, 1191, 31400, 61832, 60744, 22970, -54712, -95547, -139008, -54105, 338880, -557473, 1026768, 3265416, -12484912, -19311628, 59495368, 201181625, 251697192, 124928779, -74958872, -168923131, -74958872, 124928779, 251697192, 201181625, 59495368, -19311628, -12484912, 3265416, 1026768, -557473, 338880, -54105, -139008, -95547, -54712, 22970, 60744, 61832, 31400, 1191, -25664, -19022, -16448, 2543, 11336, 16012, 7032, 5537, 416, 2597, 3128, -3150, 4168, 2920, 6464, -1775, 7912, 524, 4320, 15343}
{15890, 4374, 450, 8016, -1808, 7118, 4416, 7232, 1252, 8550, 6548, 188, -944, -4340, 5630, 11584, 21598, 21420, 23598, -4944, -24152, -44154, -31604, 9380, 72274, 107808, 106310, -14342, -94932, -33734, -704852, 1148762, 1254928, -9307482, 5253820, 72075342, 82944490, -110401868, -475459168, -824080260, -1014899974, -1014899974, -824080260, -475459168, -110401868, 82944490, 72075342, 5253820, -9307482, 1254928, 1148762, -704852, -33734, -94932, -14342, 106310, 107808, 72274, 9380, -31604, -44154, -24152, -4944, 23598, 21420, 21598, 11584, 5630, -4340, -944, 188, 6548, 8550, 1252, 7232, 4416, 7118, -1808, 8016, 450, 4374, 15890}
{16464, 4428, 299, 7808, -2818, 5584, 1719, 3880, -2346, 6956, 8093, 5568, 5943, -1032, -1395, -9864, -10349, -6584, 20578, 30760, 44593, 22640, -17247, -66848, -82829, -50828, 45141, 106856, 187086, 158228, -482064, 779448, -794992, -6133516, 14543738, 40970800, -47533349, -281836192, -479381442, -466888592, -310145473, -221389120, -310145473, -466888592, -479381442, -281836192, -47533349, 40970800, 14543738, -6133516, -794992, 779448, -482064, 158228, 187086, 106856, 45141, -50828, -82829, -66848, -17247, 22640, 44593, 30760, 20578, -6584, -10349, -9864, -1395, -1032, 5943, 5568, 8093, 6956, -2346, 3880, 1719, 5584, -2818, 7808, 299, 4428, 16464}
{17066, 4648, 542, 8540, -2002, 7030, 3040, 4624, -3566, 3652, 2740, 656, 5640, 7580, 16982, 12240, 2410, -17648, -20120, -27468, 1852, 34094, 67586, 64752, 22982, -56988, -118782, -149290, -15448, 120214, -40302, 1053936, -1133494, -2970872, 13327000, 4308956, -97813988, -183487600, -13757978, 454949000, 988265806, 1318582958, 1318582958, 988265806, 454949000, -13757978, -183487600, -97813988, 4308956, 13327000, -2970872, -1133494, 1053936, -40302, 120214, -15448, -149290, -118782, -56988, 22982, 64752, 67586, 34094, 1852, -27468, -20120, -17648, 2410, 12240, 16982, 7580, 5640, 656, 2740, 3652, -3566, 4624, 3040, 7030, -2002, 8540, 542, 4648, 17066}
{17697, 4704, 469, 8648, -2037, 7712, 4607, 7824, 1026, 9320, 6864, 384, -1226, -4424, 6041, 12592, 22714, 22672, 25146, -5784, -26054, -47728, -33099, 10560, 79697, 121328, 104655, -9096, -91159, -208504, -295242, 686320, -973482, 131648, 10191751, -14199488, -72131661, 5829320, 344009486, 761789848, 974708407, 954356728, 905839072, 954356728, 974708407, 761789848, 344009486, 5829320, -72131661, -14199488, 10191751, 131648, -973482, 686320, -295242, -208504, -91159, -9096, 104655, 121328, 79697, 10560, -33099, -47728, -26054, -5784, 25146, 22672, 22714, 12592, 6041, -4424, -1226, 384, 6864, 9320, 1026, 7824, 4607, 7712, -2037, 8648, 469, 4704, 17697}
{18270, 4760, 308, 8432, -3088, 6116, 1788, 4332, -2722, 7672, 8494, 6056, 6014, -956, -1436, -10120, -11106, -6864, 22282, 32792, 47742, 23640, -18822, -73416, -89234, -51674, 44254, 134712, 214962, 85626, -136130, 195324, -1444862, 846238, 5663290, -17512034, -22814006, 116899664, 323001284, 257092032, -254060262, -961794172, -1446826804, -1446826804, -961794172, -254060262, 257092032, 323001284, 116899664, -22814006, -17512034, 5663290, 846238, -1444862, 195324, -136130, 85626, 214962, 134712, 44254, -51674, -89234, -73416, -18822, 23640, 47742, 32792, 22282, -6864, -11106, -10120, -1436, -956, 6014, 6056, 8494, 7672, -2722, 4332, 1788, 6116, -3088, 8432, 308, 4760, 18270}
{18959, 4988, 564, 9192, -2241, 7620, 3168, 5104, -4010, 4212, 2891, 920, 5719, 8152, 17960, 13192, 2233, -18824, -21206, -29248, 2489, 36836, 73348, 68784, 23867, -63208, -137603, -150344, -20789, 85140, 229633, 513432, -914991, 1105344, 1245372, -15478528, 9071997, 112438540, 81589698, -348526816, -1054841733, -1629779664, -1876138425, -1920101408, -1876138425, -1629779664, -1054841733, -348526816, 81589698, 112438540, 9071997, -15478528, 1245372, 1105344, -914991, 513432, 229633, 85140, -20789, -150344, -137603, -63208, 23867, 68784, 73348, 36836, 2489, -29248, -21206, -18824, 2233, 13192, 17960, 8152, 5719, 920, 2891, 4212, -4010, 5104, 3168, 7620, -2241, 9192, 564, 4988, 18959}
{19590, 5046, 484, 9304, -2278, 8330, 4790, 8440, 780, 10126, 7172, 604, -1532, -4484, 6444, 13648, 23802, 23948, 26682, -6600, -27980, -51254, -34602, 11764, 87472, 131492, 107300, -2786, -119216, -262312, -166214, 182822, -415770, 1874560, -57170, -9552058, 20824242, 53702102, -116194850, -493002556, -651265750, -226807064, 580615946, 1199504296, 1199504296, 580615946, -226807064, -651265750, -493002556, -116194850, 53702102, 20824242, -9552058, -57170, 1874560, -415770, 182822, -166214, -262312, -119216, -2786, 107300, 131492, 87472, 11764, -34602, -51254, -27980, -6600, 26682, 23948, 23802, 13648, 6444, -4484, -1532, 604, 7172, 10126, 780, 8440, 4790, 8330, -2278, 9304, 484, 5046, 19590}
{20250, 5104, 321, 9080, -3370, 6672, 1865, 4808, -3126, 8424, 8903, 6568, 6061, -856, -1469, -10328, -11907, -7120, 23998, 34848, 50867, 24688, -20389, -79960, -95602, -54864, 48190, 160184, 222911, 89472, -45941, -196712, -789173, 1191304, -1025957, -3608792, 21841596, 4323424, -158141949, -231173096, 238791803, 1271898560, 2350669831, 3021990688, 3226098317, 3021990688, 2350669831, 1271898560, 238791803, -231173096, -158141949, 4323424, 21841596, -3608792, -1025957, 1191304, -789173, -196712, -45941, 89472, 222911, 160184, 48190, -54864, -95602, -79960, -20389, 24688, 50867, 34848, 23998, -7120, -11907, -10328, -1469, -856, 6061, 6568, 8903, 8424, -3126, 4808, 1865, 6672, -3370, 9080, 321, 5104, 20250}
{20940, 5340, 582, 9868, -2492, 8234, 3288, 5608, -4474, 4808, 3034, 1208, 5774, 8748, 18930, 14192, 2028, -19976, -22304, -31004, 3102, 39626, 79102, 72840, 24744, -70648, -151314, -153906, -32128, 108988, 323020, 298882, -236206, 749708, -2236072, -1461010, 14869088, -21302658, -99903942, 76249428, 667662050, 1209015394, 1086620648, 349315958, -323424386, -323424386, 349315958, 1086620648, 1209015394, 667662050, 76249428, -99903942, -21302658, 14869088, -1461010, -2236072, 749708, -236206, 298882, 323020, 108988, -32128, -153906, -151314, -70648, 24744, 72840, 79102, 39626, 3102, -31004, -22304, -19976, 2028, 14192, 18930, 8748, 5774, 1208, 3034, 4808, -4474, 5608, 3288, 8234, -2492, 9868, 582, 5340, 20940}
{21661, 5400, 503, 9984, -2531, 8972, 4981, 9080, 506, 10968, 7488, 848, -1862, -4520, 6855, 14752, 24846, 25248, 28230, -7392, -29930, -54732, -36097, 12992, 95191, 141084, 114184, -936, -149031, -279624, -161626, 7232, 123547, 1168608, -1443655, 601560, 7343571, -28595612, -30426360, 200237536, 455556711, 57600048, -1273557605, -2965290536, -4223535971, -4663246272, -4223535971, -2965290536, -1273557605, 57600048, 455556711, 200237536, -30426360, -28595612, 7343571, 601560, -1443655, 1168608, 123547, 7232, -161626, -279624, -149031, -936, 114184, 141084, 95191, 12992, -36097, -54732, -29930, -7392, 28230, 25248, 24846, 14752, 6855, -4520, -1862, 848, 7488, 10968, 506, 9080, 4981, 8972, -2531, 9984, 503, 5400, 21661}
{22320, 5460, 330, 9752, -3664, 7252, 1934, 5308, -3550, 9212, 9304, 7104, 6084, -732, -1510, -10488, -12736, -7352, 25702, 36928, 53968, 25784, -21964, -86480, -102010, -58274, 54894, 179548, 230126, 108662, -54344, -345012, -450536, 350890, -1159802, 2446528, 4069222, -21616920, 15917958, 162702708, 28935394, -795953362, -1903946248, -2393546786, -2018843894, -1455496208, -1455496208, -2018843894, -2393546786, -1903946248, -795953362, 28935394, 162702708, 15917958, -21616920, 4069222, 2446528, -1159802, 350890, -450536, -345012, -54344, 108662, 230126, 179548, 54894, -58274, -102010, -86480, -21964, 25784, 53968, 36928, 25702, -7352, -12736, -10488, -1510, -732, 6084, 7104, 9304, 9212, -3550, 5308, 1934, 7252, -3664, 9752, 330, 5460, 22320}
{23103, 5704, 604, 10568, -2755, 8872, 3416, 6136, -4966, 5440, 3185, 1520, 5805, 9368, 19908, 15240, 1779, -21104, -23390, -32736, 3691, 42464, 84864, 76920, 25565, -78120, -163134, -162928, -40053, 142896, 356415, 276880, 65997, 52848, -1616697, 1640720, 437241, -12763768, 34412580, 74527448, -221940418, -756112704, -620863247, 864779048, 3187360383, 5154251560, 5897122284, 5154251560, 3187360383, 864779048, -620863247, -756112704, -221940418, 74527448, 34412580, -12763768, 437241, 1640720, -1616697, 52848, 65997, 276880, 356415, 142896, -40053, -162928, -163134, -78120, 25565, 76920, 84864, 42464, 3691, -32736, -23390, -21104, 1779, 15240, 19908, 9368, 5805, 1520, 3185, 5440, -4966, 6136, 3416, 8872, -2755, 10568, 604, 5704, 23103}
{23824, 5766, 518, 10688, -2796, 9638, 5164, 9744, 212, 11846, 7796, 1116, -2216, -4532, 7258, 15904, 25862, 26572, 29766, -8160, -31904, -58162, -37600, 14244, 102870, 150712, 122088, -3618, -172832, -290602, -187980, -13544, 350018, 667150, -501784, 1667730, -2284956, -8096878, 29592528, -105384, -239516238, -229958596, 794816076, 2645378720, 4139886642, 4557717632, 4369616058, 4369616058, 4557717632, 4139886642, 2645378720, 794816076, -229958596, -239516238, -105384, 29592528, -8096878, -2284956, 1667730, -501784, 667150, 350018, -13544, -187980, -290602, -172832, -3618, 122088, 150712, 102870, 14244, -37600, -58162, -31904, -8160, 29766, 26572, 25862, 15904, 7258, -4532, -2216, 1116, 7796, 11846, 212, 9744, 5164, 9638, -2796, 10688, 518, 5766, 23824}
{24576, 5828, 343, 10448, -3970, 7856, 2011, 5832, -4002, 10036, 9713, 7664, 6083, -584, -1543, -10600, -13609, -7560, 27418, 39032, 57045, 26928, -23531, -92976, -108474, -61648, 62037, 195136, 242816, 126296, -87220, -399896, -392197, -121792, -315741, 2166432, -1628204, -2335636, 20237741, -36763256, -141815428, 196597964, 1112700780, 1522479088, 194820084, -2606455860, -5297028764, -6377385112, -5297028764, -2606455860, 194820084, 1522479088, 1112700780, 196597964, -141815428, -36763256, 20237741, -2335636, -1628204, 2166432, -315741, -121792, -392197, -399896, -87220, 126296, 242816, 195136, 62037, -61648, -108474, -92976, -23531, 26928, 57045, 39032, 27418, -7560, -13609, -10600, -1543, -584, 6083, 7664, 9713, 10036, -4002, 5832, 2011, 7856, -3970, 10448, 343, 5828, 24576}
{25360, 6080, 622, 11292, -3030, 9534, 3536, 6688, -5478, 6108, 3328, 1856, 5812, 10012, 20878, 16336, 1502, -22208, -24488, -34444, 4256, 45350, 90618, 81024, 26346, -85556, -174860, -174552, -42248, 172212, 374224, 310100, 137624, -278958, -916332, 738332, -2187770, 1547084, 14007712, -37970422, -32227678, 321191478, 557417870, -545394678, -3250764250, -6182798968, -7949202962, -8510952684, -8510952684, -7949202962, -6182798968, -3250764250, -545394678, 557417870, 321191478, -32227678, -37970422, 14007712, 1547084, -2187770, 738332, -916332, -278958, 137624, 310100, 374224, 172212, -42248, -174552, -174860, -85556, 26346, 81024, 90618, 45350, 4256, -34444, -24488, -22208, 1502, 16336, 20878, 10012, 5812, 1856, 3328, 6108, -5478, 6688, 3536, 9534, -3030, 11292, 622, 6080, 25360}
{26177, 6144, 537, 11416, -3073, 10328, 5355, 10432, -110, 12760, 8112, 1408, -2594, -4520, 7669, 17104, 26834, 27920, 31314, -8904, -33902, -61544, -39095, 15520, 110493, 160376, 130035, -7640, -190777, -305696, -216619, 12200, 434752, 544456, 185613, 727872, -2752599, 1284216, 5500991, -29900896, 31626088, 235984872, -86197901, -1470573328, -2797481062, -2160053632, 704452024, 3939168296, 5322849976, 3939168296, 704452024, -2160053632, -2797481062, -1470573328, -86197901, 235984872, 31626088, -29900896, 5500991, 1284216, -2752599, 727872, 185613, 544456, 434752, 12200, -216619, -305696, -190777, -7640, 130035, 160376, 110493, 15520, -39095, -61544, -33902, -8904, 31314, 27920, 26834, 17104, 7669, -4520, -2594, 1408, 8112, 12760, -110, 10432, 5355, 10328, -3073, 11416, 537, 6144, 26177}
{26928, 6208, 352, 11168, -4288, 8484, 2080, 6380, -4474, 10896, 10114, 8248, 6058, -412, -1584, -10664, -14510, -7744, 29122, 41160, 60098, 28120, -25106, -99448, -114978, -64986, 69172, 210104, 260250, 138114, -119008, -425714, -427454, -272216, 153976, 1248186, -1021452, 2686864, 154128, -22175456, 45118654, 88685136, -388352442, -1033120152, -103716068, 3421591024, 8176372362, 11920161402, 13697077028, 13697077028, 11920161402, 8176372362, 3421591024, -103716068, -1033120152, -388352442, 88685136, 45118654, -22175456, 154128, 2686864, -1021452, 1248186, 153976, -272216, -427454, -425714, -119008, 138114, 260250, 210104, 69172, -64986, -114978, -99448, -25106, 28120, 60098, 41160, 29122, -7744, -14510, -10664, -1584, -412, 6058, 8248, 10114, 10896, -4474, 6380, 2080, 8484, -4288, 11168, 352, 6208, 26928}
{27811, 6468, 644, 12040, -3317, 10220, 3664, 7264, -6018, 6812, 3479, 2216, 5795, 10680, 21856, 17480, 1181, -23288, -25574, -36128, 4797, 48284, 96380, 85152, 27071, -92956, -186578, -186408, -41373, 194232, 393394, 353152, 130917, -402208, -686887, -195944, -1265915, 3373380, -319036, -10319304, 41623497, -12903328, -356607441, -157986520, 1726265408, 4405074384, 5242297031, 3088064224, -214323967, -1755258756, -214323967, 3088064224, 5242297031, 4405074384, 1726265408, -157986520, -356607441, -12903328, 41623497, -10319304, -319036, 3373380, -1265915, -195944, -686887, -402208, 130917, 353152, 393394, 194232, -41373, -186408, -186578, -92956, 27071, 85152, 96380, 48284, 4797, -36128, -25574, -23288, 1181, 17480, 21856, 10680, 5795, 2216, 3479, 6812, -6018, 7264, 3664, 10220, -3317, 12040, 644, 6468, 27811}
{28628, 6534, 552, 12168, -3362, 11042, 5538, 11144, -452, 13710, 8420, 1724, -2996, -4484, 8072, 18352, 27778, 29292, 32850, -9624, -35924, -64878, -40598, 16820, 118076, 170076, 137974, -11688, -206668, -327126, -239982, 44344, 472824, 575678, 455626, 91672, -1626226, 1393244, -2978604, -3211986, 32965466, -47984564, -177500294, 407744964, 1656871928, 1322733574, -2730242426, -9504401052, -15815070524, -19308313442, -19308313442, -15815070524, -9504401052, -2730242426, 1322733574, 1656871928, 407744964, -177500294, -47984564, 32965466, -3211986, -2978604, 1393244, -1626226, 91672, 455626, 575678, 472824, 44344, -239982, -327126, -206668, -11688, 137974, 170076, 118076, 16820, -40598, -64878, -35924, -9624, 32850, 29292, 27778, 18352, 8072, -4484, -2996, 1724, 8420, 13710, -452, 11144, 5538, 11042, -3362, 12168, 552, 6534, 28628}
{29478, 6600, 365, 11912, -4618, 9136, 2157, 6952, -4974, 11792, 10523, 8856, 6009, -216, -1617, -10680, -15455, -7904, 30838, 43312, 63127, 29360, -26673, -105896, -121538, -68288, 76315, 225120, 278787, 144776, -143110, -447816, -484633, -297744, 331992, 861760, 173957, 2000584, -3874736, -1537600, 17310496, -54551696, -27716323, 495726736, 591971416, -1714010720, -6177289881, -9517694472, -9278927874, -6783829952, -5390272002, -6783829952, -9278927874, -9517694472, -6177289881, -1714010720, 591971416, 495726736, -27716323, -54551696, 17310496, -1537600, -3874736, 2000584, 173957, 861760, 331992, -297744, -484633, -447816, -143110, 144776, 278787, 225120, 76315, -68288, -121538, -105896, -26673, 29360, 63127, 43312, 30838, -7904, -15455, -10680, -1617, -216, 6009, 8856, 10523, 11792, -4974, 6952, 2157, 9136, -4618, 11912, 365, 6600, 29478}
{30362, 6868, 662, 12812, -3616, 10930, 3784, 7864, -6578, 7552, 3622, 2600, 5754, 11372, 22826, 18672, 832, -24344, -26672, -37788, 5314, 51266, 102134, 89304, 27756, -100320, -198304, -198216, -40052, 212020, 419238, 392098, 104774, -454828, -698468, -632058, -436454, 2113594, -1760630, 2906330, 8202934, -46429386, 41722150, 306179570, -328453202, -2387367216, -3270405904, 630813284, 9232733730, 18475407276, 24117866452, 24117866452, 18475407276, 9232733730, 630813284, -3270405904, -2387367216, -328453202, 306179570, 41722150, -46429386, 8202934, 2906330, -1760630, 2113594, -436454, -632058, -698468, -454828, 104774, 392098, 419238, 212020, -40052, -198216, -198304, -100320, 27756, 89304, 102134, 51266, 5314, -37788, -26672, -24344, 832, 18672, 22826, 11372, 5754, 2600, 3622, 7552, -6578, 7864, 3784, 10930, -3616, 12812, 662, 6868, 30362}
{31281, 6936, 571, 12944, -3663, 11780, 5729, 11880, -822, 14696, 8736, 2064, -3422, -4424, 8483, 19648, 28678, 30688, 34398, -10320, -37970, -68164, -42093, 18144, 125603, 179812, 145921, -15688, -222472, -351452, -256636, 69712, 498679, 646632, 533326, -161592, -1022245, -34164, -2880841, 4137280, 4722340, -26903948, 66900653, 101032184, -632750703, -1270100664, 1197926249, 7760800040, 14800679119, 18133428624, 17794406575, 17051967776, 17794406575, 18133428624, 14800679119, 7760800040, 1197926249, -1270100664, -632750703, 101032184, 66900653, -26903948, 4722340, 4137280, -2880841, -34164, -1022245, -161592, 533326, 646632, 498679, 69712, -256636, -351452, -222472, -15688, 145921, 179812, 125603, 18144, -42093, -68164, -37970, -10320, 34398, 30688, 28678, 19648, 8483, -4424, -3422, 2064, 8736, 14696, -822, 11880, 5729, 11780, -3663, 12944, 571, 6936, 31281}
{32130, 7004, 374, 12680, -4960, 9812, 2226, 7548, -5494, 12724, 10924, 9488, 5936, 4, -1658, -10648, -16428, -8040, 32542, 45488, 66132, 30648, -28248, -112320, -128138, -71554, 83450, 240184, 297338, 149942, -160586, -475618, -540740, -284864, 403010, 828640, 829110, 965592, -2653502, 2094480, -2138670, -15683102, 62311880, -18832688, -478462078, 80120174, 3118521990, 6043132056, 3491883438, -6106611004, -18157589144, -26151483280, -26151483280, -18157589144, -6106611004, 3491883438, 6043132056, 3118521990, 80120174, -478462078, -18832688, 62311880, -15683102, -2138670, 2094480, -2653502, 965592, 829110, 828640, 403010, -284864, -540740, -475618, -160586, 149942, 297338, 240184, 83450, -71554, -128138, -112320, -28248, 30648, 66132, 45488, 32542, -8040, -16428, -10648, -1658, 4, 5936, 9488, 10924, 12724, -5494, 7548, 2226, 9812, -4960, 12680, 374, 7004, 32130}
{33119, 7280, 684, 13608, -3927, 11664, 3912, 8488, -7166, 8328, 3773, 3008, 5689, 12088, 23804, 19912, 439, -25376, -27758, -39424, 5807, 54296, 107896, 93480, 28385, -107648, -210022, -209976, -38755, 229104, 450403, 423896, 82465, -483432, -778286, -786280, -78288, 1231896, -194630, 3932384, -3873909, -9654464, 39568092, -75162096, -219575018, 728765152, 2229526562, 124435616, -8560595809, -20488617664, -29421266858, -33073937584, -33705904550, -33073937584, -29421266858, -20488617664, -8560595809, 124435616, 2229526562, 728765152, -219575018, -75162096, 39568092, -9654464, -3873909, 3932384, -194630, 1231896, -78288, -786280, -778286, -483432, 82465, 423896, 450403, 229104, -38755, -209976, -210022, -107648, 28385, 93480, 107896, 54296, 5807, -39424, -27758, -25376, 439, 19912, 23804, 12088, 5689, 3008, 3773, 8328, -7166, 8488, 3912, 11664, -3927, 13608, 684, 7280, 33119}
{34038, 7350, 586, 13744, -3976, 12542, 5912, 12640, -1212, 15718, 9044, 2428, -3872, -4340, 8886, 20992, 29550, 32108, 35934, -10992, -40040, -71402, -43596, 19492, 133090, 189584, 153860, -19640, -238300, -376058, -269894, 86620, 527898, 722896, 546814, -252350, -901564, -956460, -1650290, 3272788, -2230264, 344246, 26369636, -79506198, -31209050, 690118416, 425798140, -3652835840, -9600043726, -10219156558, -1374559714, 12535836410, 22630440314, 22630440314, 12535836410, -1374559714, -10219156558, -9600043726, -3652835840, 425798140, 690118416, -31209050, -79506198, 26369636, 344246, -2230264, 3272788, -1650290, -956460, -901564, -252350, 546814, 722896, 527898, 86620, -269894, -376058, -238300, -19640, 153860, 189584, 133090, 19492, -43596, -71402, -40040, -10992, 35934, 32108, 29550, 20992, 8886, -4340, -3872, 2428, 9044, 15718, -1212, 12640, 5912, 12542, -3976, 13744, 586, 7350, 34038}
{34992, 7420, 387, 13472, -5314, 10512, 2303, 8168, -6042, 13692, 11333, 10144, 5839, 248, -1691, -10568, -17445, -8152, 34258, 47688, 69113, 31984, -29815, -118720, -134794, -74784, 90593, 255296, 315865, 155052, -175773, -510608, -589761, -268944, 436244, 912248, 1097043, 472636, -1434797, 588864, -5045183, 2813904, 16947156, -55462632, 73545189, 396209592, -720243249, -3466180728, -2599062198, 7700669156, 25394288117, 42101777216, 51973428352, 54904599984, 51973428352, 42101777216, 25394288117, 7700669156, -2599062198, -3466180728, -720243249, 396209592, 73545189, -55462632, 16947156, 2813904, -5045183, 588864, -1434797, 472636, 1097043, 912248, 436244, -268944, -589761, -510608, -175773, 155052, 315865, 255296, 90593, -74784, -134794, -118720, -29815, 31984, 69113, 47688, 34258, -8152, -17445, -10568, -1691, 248, 5839, 10144, 11333, 13692, -6042, 8168, 2303, 10512, -5314, 13472, 387, 7420, 34992}
{35982, 7704, 702, 14428, -4250, 12422, 4032, 9136, -7774, 9140, 3916, 3440, 5600, 12828, 24774, 21200, 18, -26384, -28856, -41036, 6276, 57374, 113650, 97680, 28974, -114940, -221748, -221688, -37482, 246212, 482778, 449938, 69422, -510864, -873394, -839118, 40352, 970280, 1040062, 2567042, -3874750, 2046520, 3024952, -40887440, 95741536, 122419512, -922679498, -1288949542, 3676485528, 13664805180, 19927639974, 14769773616, 1153928594, -10066117350, -10066117350, 1153928594, 14769773616, 19927639974, 13664805180, 3676485528, -1288949542, -922679498, 122419512, 95741536, -40887440, 3024952, 2046520, -3874750, 2567042, 1040062, 970280, 40352, -839118, -873394, -510864, 69422, 449938, 482778, 246212, -37482, -221688, -221748, -114940, 28974, 97680, 113650, 57374, 6276, -41036, -28856, -26384, 18, 21200, 24774, 12828, 5600, 3440, 3916, 9140, -7774, 9136, 4032, 12422, -4250, 14428, 702, 7704, 35982}
{37009, 7776, 605, 14568, -4301, 13328, 6103, 13424, -1630, 16776, 9360, 2816, -4346, -4232, 9297, 22384, 30378, 33552, 37482, -11640, -42134, -74592, -45091, 20864, 140521, 199392, 161807, -23544, -254152, -400640, -282627, 98864, 564938, 792528, 544987, -288536, -973878, -1379712, -984811, 1682520, -1123531, 6159912, -470489, -27167648, 74417921, -52907104, -640936823, 513927968, 4902076131, 6565017536, -4021740173, -27594442472, -53975299849, -72429297848, -78707800898, -72429297848, -53975299849, -27594442472, -4021740173, 6565017536, 4902076131, 513927968, -640936823, -52907104, 74417921, -27167648, -470489, 6159912, -1123531, 1682520, -984811, -1379712, -973878, -288536, 544987, 792528, 564938, 98864, -282627, -400640, -254152, -23544, 161807, 199392, 140521, 20864, -45091, -74592, -42134, -11640, 37482, 33552, 30378, 22384, 9297, -4232, -4346, 2816, 9360, 16776, -1630, 13424, 6103, 13328, -4301, 14568, 605, 7776, 37009}
{37962, 7848, 396, 14288, -5680, 11236, 2372, 8812, -6610, 14696, 11734, 10824, 5718, 516, -1732, -10440, -18490, -8240, 35962, 49912, 72070, 33368, -31390, -125096, -141490, -77978, 97728, 270456, 334368, 160186, -190856, -548764, -631186, -261960, 460438, 1024904, 1208090, 315684, -961514, -983974, -3679242, 4441750, -1218544, -8507328, 59894438, -106679374, -271799236, 1135784576, 2605277678, -2741835040, -17608101080, -32539971760, -35358661590, -25762943454, -15409816562, -15409816562, -25762943454, -35358661590, -32539971760, -17608101080, -2741835040, 2605277678, 1135784576, -271799236, -106679374, 59894438, -8507328, -1218544, 4441750, -3679242, -983974, -961514, 315684, 1208090, 1024904, 460438, -261960, -631186, -548764, -190856, 160186, 334368, 270456, 97728, -77978, -141490, -125096, -31390, 33368, 72070, 49912, 35962, -8240, -18490, -10440, -1732, 516, 5718, 10824, 11734, 14696, -6610, 8812, 2372, 11236, -5680, 14288, 396, 7848, 37962}
{39063, 8140, 724, 15272, -4585, 13204, 4160, 9808, -8410, 9988, 4067, 3896, 5487, 13592, 25752, 22536, -447, -27368, -29942, -42624, 6721, 60500, 119412, 101904, 29507, -122196, -233466, -233352, -36233, 263344, 515210, 474352, 63723, -545556, -964029, -859072, 79393, 1008676, 1668807, 1689240, -1926011, 1865044, -7035092, -3653912, 41006074, -95366568, 93466, 956229864, 16216637, -6343144640, -12265849328, -3854546480, 24342787451, 61359110232, 90427841103, 101063890072, 90427841103, 61359110232, 24342787451, -3854546480, -12265849328, -6343144640, 16216637, 956229864, 93466, -95366568, 41006074, -3653912, -7035092, 1865044, -1926011, 1689240, 1668807, 1008676, 79393, -859072, -964029, -545556, 63723, 474352, 515210, 263344, -36233, -233352, -233466, -122196, 29507, 101904, 119412, 60500, 6721, -42624, -29942, -27368, -447, 22536, 25752, 13592, 5487, 3896, 4067, 9988, -8410, 9808, 4160, 13204, -4585, 15272, 724, 8140, 39063}
{40090, 8214, 620, 15416, -4638, 14138, 6286, 14232, -2068, 17870, 9668, 3228, -4844, -4100, 9700, 23824, 31178, 35020, 39018, -12264, -44252, -77734, -46594, 22260, 147912, 209236, 169746, -27400, -270028, -425198, -295376, 110344, 607784, 853704, 549836, -304722, -1096430, -1568432, -769244, 914670, 779062, 5038414, -4797094, -564178, 16851532, -83695810, 105251924, 498295798, -1257516966, -4440236536, 268728480, 20325458982, 47199878552, 63627381104, 63610680226, 57395901720, 57395901720, 63610680226, 63627381104, 47199878552, 20325458982, 268728480, -4440236536, -1257516966, 498295798, 105251924, -83695810, 16851532, -564178, -4797094, 5038414, 779062, 914670, -769244, -1568432, -1096430, -304722, 549836, 853704, 607784, 110344, -295376, -425198, -270028, -27400, 169746, 209236, 147912, 22260, -46594, -77734, -44252, -12264, 39018, 35020, 31178, 23824, 9700, -4100, -4844, 3228, 9668, 17870, -2068, 14232, 6286, 14138, -4638, 15416, 620, 8214, 40090}
{41154, 8288, 409, 15128, -6058, 11984, 2449, 9480, -7206, 15736, 12143, 11528, 5573, 808, -1765, -10264, -19579, -8304, 37678, 52160, 75003, 34800, -32957, -131448, -148242, -81136, 104871, 285664, 352847, 165344, -205923, -587224, -668941, -264576, 490095, 1138624, 1263855, 279120, -924936, -1869048, -2549004, 2232256, -2723471, 7464632, 10297749, -58994032, 116040671, 103031120, -1329385416, -1025985176, 7431752232, 19716352856, 17363226688, -12111542944, -58877447347, -99546064056, -115247792549, -99546064056, -58877447347, -12111542944, 17363226688, 19716352856, 7431752232, -1025985176, -1329385416, 103031120, 116040671, -58994032, 10297749, 7464632, -2723471, 2232256, -2549004, -1869048, -924936, 279120, 1263855, 1138624, 490095, -264576, -668941, -587224, -205923, 165344, 352847, 285664, 104871, -81136, -148242, -131448, -32957, 34800, 75003, 52160, 37678, -8304, -19579, -10264, -1765, 808, 5573, 11528, 12143, 15736, -7206, 9480, 2449, 11984, -6058, 15128, 409, 8288, 41154}
{42256, 8588, 742, 16140, -4932, 14010, 4280, 10504, -9066, 10872, 4210, 4376, 5350, 14380, 26722, 23920, -940, -28328, -31040, -44188, 7142, 63674, 125166, 106152, 30000, -129416, -245192, -244968, -35008, 280500, 547626, 498704, 60456, -588264, -1045672, -879316, 86700, 1134678, 1965408, 1390388, -766832, -296180, -6552160, 4812434, 3822240, -28786084, 112221386, -80292124, -819598770, 1174913326, 6788353380, 4422822806, -20133944866, -61891735420, -98572854900, -115556433674, -118184111976, -118184111976, -115556433674, -98572854900, -61891735420, -20133944866, 4422822806, 6788353380, 1174913326, -819598770, -80292124, 112221386, -28786084, 3822240, 4812434, -6552160, -296180, -766832, 1390388, 1965408, 1134678, 86700, -879316, -1045672, -588264, 60456, 498704, 547626, 280500, -35008, -244968, -245192, -129416, 30000, 106152, 125166, 63674, 7142, -44188, -31040, -28328, -940, 23920, 26722, 14380, 5350, 4376, 4210, 10872, -9066, 10504, 4280, 14010, -4932, 16140, 742, 8588, 42256}
{43397, 8664, 639, 16288, -4987, 14972, 6477, 15064, -2534, 19000, 9984, 3664, -5366, -3944, 10111, 25312, 31934, 36512, 40566, -12864, -46394, -80828, -48089, 23680, 155247, 219116, 177693, -31208, -285928, -449732, -308109, 121848, 651895, 908548, 565627, -322304, -1228824, -1671512, -735711, 747352, 1973366, 3632676, -2542839, 3685312, -7018270, -20191424, 81677058, -131895008, -279493981, 1722638000, 2689068767, -7599867192, -28521803149, -37702839128, -13160154926, 39487866920, 90719441228, 111515340848, 90719441228, 39487866920, -13160154926, -37702839128, -28521803149, -7599867192, 2689068767, 1722638000, -279493981, -131895008, 81677058, -20191424, -7018270, 3685312, -2542839, 3632676, 1973366, 747352, -735711, -1671512, -1228824, -322304, 565627, 908548, 651895, 121848, -308109, -449732, -285928, -31208, 177693, 219116, 155247, 23680, -48089, -80828, -46394, -12864, 40566, 36512, 31934, 25312, 10111, -3944, -5366, 3664, 9984, 19000, -2534, 15064, 6477, 14972, -4987, 16288, 639, 8664, 43397}
{44460, 8740, 418, 15992, -6448, 12756, 2518, 10172, -7822, 16812, 12544, 12256, 5404, 1124, -1806, -10040, -20696, -8344, 39382, 54432, 77912, 36280, -34532, -137776, -155034, -84258, 112006, 300920, 371302, 170526, -221006, -625660, -706184, -272264, 528816, 1243162, 1308026, 286440, -1038428, -2307948, -2128890, 590356, -452828, 8232592, -4136884, -9040284, 45264840, -144334598, 15554512, 1247078836, -725709196, -9517068668, -12032414578, 14723974206, 73049852738, 136855051068, 179758262588, 197306284232, 197306284232, 179758262588, 136855051068, 73049852738, 14723974206, -12032414578, -9517068668, -725709196, 1247078836, 15554512, -144334598, 45264840, -9040284, -4136884, 8232592, -452828, 590356, -2128890, -2307948, -1038428, 286440, 1308026, 1243162, 528816, -272264, -706184, -625660, -221006, 170526, 371302, 300920, 112006, -84258, -155034, -137776, -34532, 36280, 77912, 54432, 39382, -8344, -20696, -10040, -1806, 1124, 5404, 12256, 12544, 16812, -7822, 10172, 2518, 12756, -6448, 15992, 418, 8740, 44460}
{45679, 9048, 764, 17032, -5291, 14840, 4408, 11224, -9750, 11792, 4361, 4880, 5189, 15192, 27700, 25352, -1477, -29264, -32126, -45728, 7539, 66896, 130928, 110424, 30437, -136600, -256910, -256536, -33807, 297680, 580058, 523080, 57258, -634384, -1118736, -910680, 88008, 1281888, 2131718, 1358456, -391779, -1840984, -4871302, 2911072, -4562422, 5264272, 34302160, -109188696, 135237327, 556512576, -2060346989, -5171562000, 6034045666, 37655723992, 65385173520, 55526520224, 5106676568, -52432597192, -77187268060, -52432597192, 5106676568, 55526520224, 65385173520, 37655723992, 6034045666, -5171562000, -2060346989, 556512576, 135237327, -109188696, 34302160, 5264272, -4562422, 2911072, -4871302, -1840984, -391779, 1358456, 2131718, 1281888, 88008, -910680, -1118736, -634384, 57258, 523080, 580058, 297680, -33807, -256536, -256910, -136600, 30437, 110424, 130928, 66896, 7539, -45728, -32126, -29264, -1477, 25352, 27700, 15192, 5189, 4880, 4361, 11792, -9750, 11224, 4408, 14840, -5291, 17032, 764, 9048, 45679}
{46820, 9126, 654, 17184, -5348, 15830, 6660, 15920, -3020, 20166, 10292, 4124, -5912, -3764, 10514, 26848, 32662, 38028, 42102, -13440, -48560, -83874, -49592, 25124, 162542, 229032, 185632, -34968, -301852, -474242, -320858, 133376, 696014, 961656, 589576, -348730, -1353432, -1746106, -762634, 823274, 2595052, 3042164, -344664, 1569420, -9928232, 2436642, 16942478, -67145966, 177420742, 111609832, -1777365264, -305113774, 12296118258, 23135724668, -1213388464, -75231415380, -171873328038, -250173471554, -289695792004, -289695792004, -250173471554, -171873328038, -75231415380, -1213388464, 23135724668, 12296118258, -305113774, -1777365264, 111609832, 177420742, -67145966, 16942478, 2436642, -9928232, 1569420, -344664, 3042164, 2595052, 823274, -762634, -1746106, -1353432, -348730, 589576, 961656, 696014, 133376, -320858, -474242, -301852, -34968, 185632, 229032, 162542, 25124, -49592, -83874, -48560, -13440, 42102, 38028, 32662, 26848, 10514, -3764, -5912, 4124, 10292, 20166, -3020, 15920, 6660, 15830, -5348, 17184, 654, 9126, 46820}
{48000, 9204, 431, 16880, -6850, 13552, 2595, 10888, -8466, 17924, 12953, 13008, 5211, 1464, -1839, -9768, -21857, -8360, 41098, 56728, 80797, 37808, -36099, -144080, -161882, -87344, 119149, 316224, 389733, 175732, -236073, -664072, -743487, -280752, 573924, 1337912, 1361635, 310044, -1189747, -2553256, -2087880, -86148, 1466514, 6323408, -3234464, 5227748, -1485974, -53546136, 141202204, -113626448, -962627876, 2214757024, 8589176144, -1666416076, -45211790274, -99612050952, -118118515478, -83487705628, -28425943898, -2570280864, -28425943898, -83487705628, -118118515478, -99612050952, -45211790274, -1666416076, 8589176144, 2214757024, -962627876, -113626448, 141202204, -53546136, -1485974, 5227748, -3234464, 6323408, 1466514, -86148, -2087880, -2553256, -1189747, 310044, 1361635, 1337912, 573924, -280752, -743487, -664072, -236073, 175732, 389733, 316224, 119149, -87344, -161882, -144080, -36099, 37808, 80797, 56728, 41098, -8360, -21857, -9768, -1839, 1464, 5211, 13008, 12953, 17924, -8466, 10888, 2595, 13552, -6850, 16880, 431, 9204, 48000}
{49220, 9520, 782, 17948, -5662, 15694, 4528, 11968, -10454, 12748, 4504, 5408, 5004, 16028, 28670, 26832, -2042, -30176, -33224, -47244, 7912, 70166, 136682, 114720, 30834, -143748, -268636, -268056, -32630, 314884, 612474, 547480, 54024, -680808, -1187760, -952808, 96790, 1425950, 2248736, 1414592, -387206, -2684918, -4046186, 124544, -3024590, 11544464, 871534, -28231502, 95328690, -206199024, -330635238, 2380881874, 2181000200, -14514655072, -37960199074, -23633354676, 60968470442, 192913674772, 314948599018, 383601775188, 383601775188, 314948599018, 192913674772, 60968470442, -23633354676, -37960199074, -14514655072, 2181000200, 2380881874, -330635238, -206199024, 95328690, -28231502, 871534, 11544464, -3024590, 124544, -4046186, -2684918, -387206, 1414592, 2248736, 1425950, 96790, -952808, -1187760, -680808, 54024, 547480, 612474, 314884, -32630, -268056, -268636, -143748, 30834, 114720, 136682, 70166, 7912, -47244, -33224, -30176, -2042, 26832, 28670, 16028, 5004, 5408, 4504, 12748, -10454, 11968, 4528, 15694, -5662, 17948, 782, 9520, 49220}
{50481, 9600, 673, 18104, -5721, 16712, 6851, 16800, -3534, 21368, 10608, 4608, -6482, -3560, 10925, 28432, 33346, 39568, 43650, -13992, -50750, -86872, -51087, 26592, 169781, 238984, 193579, -38680, -317800, -498728, -333591, 144928, 740073, 1014720, 616196, -384024, -1467222, -1824344, -816349, 966560, 2941443, 2975856, 748788, -712264, -7909277, 3505488, -5316444, -5051912, 78998199, -176235136, 48558768, 1522866248, -1990621795, -12940907576, -6784945634, 48166546520, 137494135887, 201791438504, 202829830967, 164790933680, 142980192821, 164790933680, 202829830967, 201791438504, 137494135887, 48166546520, -6784945634, -12940907576, -1990621795, 1522866248, 48558768, -176235136, 78998199, -5051912, -5316444, 3505488, -7909277, -712264, 748788, 2975856, 2941443, 966560, -816349, -1824344, -1467222, -384024, 616196, 1014720, 740073, 144928, -333591, -498728, -317800, -38680, 193579, 238984, 169781, 26592, -51087, -86872, -50750, -13992, 43650, 39568, 33346, 28432, 10925, -3560, -6482, 4608, 10608, 21368, -3534, 16800, 6851, 16712, -5721, 18104, 673, 9600, 50481}
{51660, 9680, 440, 17792, -7264, 14372, 2664, 11628, -9130, 19072, 13354, 13784, 4994, 1828, -1880, -9448, -23046, -8352, 42802, 59048, 83658, 39384, -37674, -150360, -168770, -90394, 126284, 331576, 408140, 180962, -251156, -702460, -780826, -289192, 620448, 1425730, 1427774, 329660, -1345740, -2722662, -2179064, -227266, 2577740, 5196384, 111236, 4913636, -12743738, -6357662, 43822010, -130339956, 221690796, 677714004, -2985718456, -5194604000, 15196584938, 56071205656, 62953699750, -20950391712, -184591302226, -354961687992, -458528804758, -458528804758, -354961687992, -184591302226, -20950391712, 62953699750, 56071205656, 15196584938, -5194604000, -2985718456, 677714004, 221690796, -130339956, 43822010, -6357662, -12743738, 4913636, 111236, 5196384, 2577740, -227266, -2179064, -2722662, -1345740, 329660, 1427774, 1425730, 620448, -289192, -780826, -702460, -251156, 180962, 408140, 331576, 126284, -90394, -168770, -150360, -37674, 39384, 83658, 59048, 42802, -8352, -23046, -9448, -1880, 1828, 4994, 13784, 13354, 19072, -9130, 11628, 2664, 14372, -7264, 17792, 440, 9680, 51660}
{53003, 10004, 804, 18888, -6045, 16572, 4656, 12736, -11186, 13740, 4655, 5960, 4795, 16888, 29648, 28360, -2651, -31064, -34310, -48736, 8261, 73484, 142444, 119040, 31175, -150860, -280354, -279528, -31477, 332112, 644906, 571904, 50730, -727184, -1256189, -1000440, 115799, 1558256, 2357909, 1507096, -500434, -3153008, -3920265, -1507808, -434879, 9662556, -3521736, 4491408, 15373999, -111543264, 211273746, 86526232, -2249684832, 1112992580, 18017292191, 20700036576, -42209527044, -173167757488, -303328913138, -366369096496, -366504999927, -356636851560, -366504999927, -366369096496, -303328913138, -173167757488, -42209527044, 20700036576, 18017292191, 1112992580, -2249684832, 86526232, 211273746, -111543264, 15373999, 4491408, -3521736, 9662556, -434879, -1507808, -3920265, -3153008, -500434, 1507096, 2357909, 1558256, 115799, -1000440, -1256189, -727184, 50730, 571904, 644906, 332112, -31477, -279528, -280354, -150860, 31175, 119040, 142444, 73484, 8261, -48736, -34310, -31064, -2651, 28360, 29648, 16888, 4795, 5960, 4655, 13740, -11186, 12736, 4656, 16572, -6045, 18888, 804, 10004, 53003}
{54264, 10086, 688, 19048, -6106, 17618, 7034, 17704, -4068, 22606, 10916, 5116, -7076, -3332, 11328, 30064, 34002, 41132, 45186, -14520, -52964, -89822, -52590, 28084, 176980, 248972, 201518, -42344, -333772, -523190, -346340, 156504, 784096, 1067832, 642946, -423000, -1571538, -1915910, -872966, 1124504, 3174694, 3107080, 1104116, -2130954, -6408838, -259492, -7138902, 13232000, 14880688, -64522578, 172383572, -209163866, -1193335316, 3458400736, 9628021094, -12929559570, -75970363592, -119038522700, -55282359146, 126892456978, 342908269866, 483633276130, 483633276130, 342908269866, 126892456978, -55282359146, -119038522700, -75970363592, -12929559570, 9628021094, 3458400736, -1193335316, -209163866, 172383572, -64522578, 14880688, 13232000, -7138902, -259492, -6408838, -2130954, 1104116, 3107080, 3174694, 1124504, -872966, -1915910, -1571538, -423000, 642946, 1067832, 784096, 156504, -346340, -523190, -333772, -42344, 201518, 248972, 176980, 28084, -52590, -89822, -52964, -14520, 45186, 41132, 34002, 30064, 11328, -3332, -7076, 5116, 10916, 22606, -4068, 17704, 7034, 17618, -6106, 19048, 688, 10086, 54264}
{55566, 10168, 453, 18728, -7690, 15216, 2741, 12392, -9822, 20256, 13763, 14584, 4753, 2216, -1913, -9080, -24279, -8320, 44518, 61392, 86495, 41008, -39241, -156616, -175714, -93408, 133427, 346976, 426523, 186216, -266223, -740824, -818225, -297584, 667027, 1511680, 1502805, 338824, -1490546, -2867584, -2317877, -173216, 3191807, 4958112, 2402165, 2134696, -11427312, 3164712, -2149494, -30509648, 152078471, -240391632, -327272660, 3130013576, 778367254, -23282913640, -41335589479, 21720867744, 196919365037, 413275382064, 569999291765, 636119186864, 649047410736, 636119186864, 569999291765, 413275382064, 196919365037, 21720867744, -41335589479, -23282913640, 778367254, 3130013576, -327272660, -240391632, 152078471, -30509648, -2149494, 3164712, -11427312, 2134696, 2402165, 4958112, 3191807, -173216, -2317877, -2867584, -1490546, 338824, 1502805, 1511680, 667027, -297584, -818225, -740824, -266223, 186216, 426523, 346976, 133427, -93408, -175714, -156616, -39241, 41008, 86495, 61392, 44518, -8320, -24279, -9080, -1913, 2216, 4753, 14584, 13763, 20256, -9822, 12392, 2741, 15216, -7690, 18728, 453, 10168, 55566}
{56910, 10500, 822, 19852, -6440, 17474, 4776, 13528, -11938, 14768, 4798, 6536, 4562, 17772, 30618, 29936, -3288, -31928, -35408, -50204, 8586, 76850, 148198, 123384, 31476, -157936, -292080, -290952, -30348, 349364, 677322, 596352, 47400, -773512, -1324626, -1048932, 141688, 1679418, 2479338, 1612278, -642422, -3457084, -4087298, -2175218, 1320560, 7722480, 359164, 9689728, -12452022, -27293896, 91326624, -220526928, 146365112, 1917624920, -3581764806, -15684793258, 5831911786, 94626195358, 192237523296, 177937720486, 3809329754, -243454647958, -417178960524, -417178960524, -243454647958, 3809329754, 177937720486, 192237523296, 94626195358, 5831911786, -15684793258, -3581764806, 1917624920, 146365112, -220526928, 91326624, -27293896, -12452022, 9689728, 359164, 7722480, 1320560, -2175218, -4087298, -3457084, -642422, 1612278, 2479338, 1679418, 141688, -1048932, -1324626, -773512, 47400, 596352, 677322, 349364, -30348, -290952, -292080, -157936, 31476, 123384, 148198, 76850, 8586, -50204, -35408, -31928, -3288, 29936, 30618, 17772, 4562, 6536, 4798, 14768, -11938, 13528, 4776, 17474, -6440, 19852, 822, 10500, 56910}
{58297, 10584, 707, 20016, -6503, 18548, 7225, 18632, -4630, 23880, 11232, 5648, -7694, -3080, 11739, 31744, 34614, 42720, 46734, -15024, -55202, -92724, -54085, 29600, 184123, 258996, 209465, -45960, -349768, -547628, -359073, 168104, 828059, 1120992, 669704, -462304, -1671524, -2019428, -920010, 1275136, 3363279, 3303876, 1153958, -2914288, -5981367, -3307496, -4374352, 13166568, -2074451, -2298040, 51800977, -201010840, 253520677, 719030112, -4106736038, -4121304040, 27738449337, 69469951736, 20000759716, -194492269248, -513579803120, -798104044976, -963417261026, -1012693147272, -963417261026, -798104044976, -513579803120, -194492269248, 20000759716, 69469951736, 27738449337, -4121304040, -4106736038, 719030112, 253520677, -201010840, 51800977, -2298040, -2074451, 13166568, -4374352, -3307496, -5981367, -2914288, 1153958, 3303876, 3363279, 1275136, -920010, -2019428, -1671524, -462304, 669704, 1120992, 828059, 168104, -359073, -547628, -349768, -45960, 209465, 258996, 184123, 29600, -54085, -92724, -55202, -15024, 46734, 42720, 34614, 31744, 11739, -3080, -7694, 5648, 11232, 23880, -4630, 18632, 7225, 18548, -6503, 20016, 707, 10584, 58297}
{59598, 10668, 462, 19688, -8128, 16084, 2810, 13180, -10534, 21476, 14164, 15408, 4488, 2628, -1954, -8664, -25540, -8264, 46222, 63760, 89308, 42680, -40816, -162848, -182698, -96386, 140562, 362424, 444882, 191494, -281306, -779164, -855660, -305928, 713598, 1597580, 1580658, 338244, -1622652, -3019456, -2478992, -65570, 3577580, 5150458, 3506560, 41124, -8990092, -286364, -12332850, 9843138, 44736460, -125050004, 272180938, -1056904, -2881376460, 3032976516, 23387487088, 8410960014, -106980393470, -279498162050, -354672805924, -232330346744, 15111215616, 207831494784, 207831494784, 15111215616, -232330346744, -354672805924, -279498162050, -106980393470, 8410960014, 23387487088, 3032976516, -2881376460, -1056904, 272180938, -125050004, 44736460, 9843138, -12332850, -286364, -8990092, 41124, 3506560, 5150458, 3577580, -65570, -2478992, -3019456, -1622652, 338244, 1580658, 1597580, 713598, -305928, -855660, -779164, -281306, 191494, 444882, 362424, 140562, -96386, -182698, -162848, -40816, 42680, 89308, 63760, 46222, -8264, -25540, -8664, -1954, 2628, 4488, 15408, 14164, 21476, -10534, 13180, 2810, 16084, -8128, 19688, 462, 10668, 59598}
{61071, 11008, 844, 20840, -6847, 18400, 4904, 14344, -12718, 15832, 4949, 7136, 4305, 18680, 31596, 31560, -3969, -32768, -36494, -51648, 8887, 80264, 153960, 127752, 31721, -164976, -303798, -302328, -29243, 366640, 709754, 620824, 44010, -819792, -1393055, -1097376, 169064, 1793024, 2614973, 1710928, -784056, -3691664, -4348821, -2385504, 2301166, 7013624, 4235046, 7277824, -14647370, -72384, 9755393, -80564456, 258197010, -234248592, -1315341030, 5055042200, 9403405050, -29771915392, -104887070910, -90130216744, 146837350571, 575393991408, 1018956360404, 1318929199200, 1419841570053, 1318929199200, 1018956360404, 575393991408, 146837350571, -90130216744, -104887070910, -29771915392, 9403405050, 5055042200, -1315341030, -234248592, 258197010, -80564456, 9755393, -72384, -14647370, 7277824, 4235046, 7013624, 2301166, -2385504, -4348821, -3691664, -784056, 1710928, 2614973, 1793024, 169064, -1097376, -1393055, -819792, 44010, 620824, 709754, 366640, -29243, -302328, -303798, -164976, 31721, 127752, 153960, 80264, 8887, -51648, -36494, -32768, -3969, 31560, 31596, 18680, 4305, 7136, 4949, 15832, -12718, 14344, 4904, 18400, -6847, 20840, 844, 11008, 61071}
{62458, 11094, 722, 21008, -6912, 19502, 7408, 19584, -5212, 25190, 11540, 6204, -8336, -2804, 12142, 33472, 35198, 44332, 48270, -15504, -57464, -95578, -55588, 31140, 191226, 269056, 217404, -49528, -365788, -572042, -371822, 179728, 871986, 1174200, 696454, -501560, -1770920, -2128906, -955608, 1411486, 3547676, 3530810, 1107964, -3389154, -6168638, -4984734, -1961600, 10226808, 98740, 14905276, -4486100, -68287166, 166515820, -321654844, -270773006, 4092497288, -1364335202, -32432931714, -32395416912, 105513512702, 372582918364, 587261594344, 580421471096, 385454256450, 201308483800, 201308483800, 385454256450, 580421471096, 587261594344, 372582918364, 105513512702, -32395416912, -32432931714, -1364335202, 4092497288, -270773006, -321654844, 166515820, -68287166, -4486100, 14905276, 98740, 10226808, -1961600, -4984734, -6168638, -3389154, 1107964, 3530810, 3547676, 1411486, -955608, -2128906, -1770920, -501560, 696454, 1174200, 871986, 179728, -371822, -572042, -365788, -49528, 217404, 269056, 191226, 31140, -55588, -95578, -57464, -15504, 48270, 44332, 35198, 33472, 12142, -2804, -8336, 6204, 11540, 25190, -5212, 19584, 7408, 19502, -6912, 21008, 722, 11094, 62458}
{63888, 11180, 475, 20672, -8578, 16976, 2887, 13992, -11274, 22732, 14573, 16256, 4199, 3064, -1987, -8200, -26845, -8184, 47938, 66152, 92097, 44400, -42383, -169056, -189738, -99328, 147705, 377920, 463217, 196796, -296373, -817480, -893155, -314224, 760177, 1683528, 1658622, 333688, -1744301, -3186816, -2639988, 50508, 3860664, 5482096, 3954698, -1158524, -7881017, -4993808, -10782771, 15725572, 3905347, -21110144, 118352807, -322091884, 157743368, 2174374160, -5752527289, -17101728064, 27023331569, 145691120736, 195192639597, -30647038184, -557550166943, -1180300402432, -1647050009950, -1814713839376, -1647050009950, -1180300402432, -557550166943, -30647038184, 195192639597, 145691120736, 27023331569, -17101728064, -5752527289, 2174374160, 157743368, -322091884, 118352807, -21110144, 3905347, 15725572, -10782771, -4993808, -7881017, -1158524, 3954698, 5482096, 3860664, 50508, -2639988, -3186816, -1744301, 333688, 1658622, 1683528, 760177, -314224, -893155, -817480, -296373, 196796, 463217, 377920, 147705, -99328, -189738, -169056, -42383, 44400, 92097, 66152, 47938, -8184, -26845, -8200, -1987, 3064, 4199, 16256, 14573, 22732, -11274, 13992, 2887, 16976, -8578, 20672, 475, 11180, 63888}
{65362, 11528, 862, 21852, -7266, 19350, 5024, 15184, -13518, 16932, 5092, 7760, 4024, 19612, 32566, 33232, -4678, -33584, -37592, -53068, 9164, 83726, 159714, 132144, 31926, -171980, -315524, -313656, -28162, 383940, 742170, 645320, 40584, -866024, -1461492, -1145772, 196454, 1904606, 2760290, 1797566, -911194, -3905744, -4648566, -2435600, 2871034, 7142680, 6627364, 4597544, -11292264, 263074, -16954188, -4574338, 99236850, -216082044, 358797912, 726650932, -5515133726, -2004908318, 42004929782, 68684231890, -79993538384, -456097094858, -867205779452, -1060339940020, -995968394102, -865009670202, -865009670202, -995968394102, -1060339940020, -867205779452, -456097094858, -79993538384, 68684231890, 42004929782, -2004908318, -5515133726, 726650932, 358797912, -216082044, 99236850, -4574338, -16954188, 263074, -11292264, 4597544, 6627364, 7142680, 2871034, -2435600, -4648566, -3905744, -911194, 1797566, 2760290, 1904606, 196454, -1145772, -1461492, -866024, 40584, 645320, 742170, 383940, -28162, -313656, -315524, -171980, 31926, 132144, 159714, 83726, 9164, -53068, -37592, -33584, -4678, 33232, 32566, 19612, 4024, 7760, 5092, 16932, -13518, 15184, 5024, 19350, -7266, 21852, 862, 11528, 65362}
{66881, 11616, 741, 22024, -7333, 20480, 7599, 20560, -5822, 26536, 11856, 6784, -9002, -2504, 12553, 35248, 35738, 45968, 49818, -15960, -59750, -98384, -57083, 32704, 198273, 279152, 225351, -53048, -381832, -596432, -384555, 191376, 915853, 1227456, 723212, -540768, -1870352, -2239328, -983745, 1535384, 3747071, 3766768, 1041001, -3718648, -6567261, -5766456, -525418, 8578048, 5535414, 14946808, -15986078, -10046536, 37526535, -166597176, 389223278, 12411328, -3350375718, 5846498088, 27580354926, -16297220112, -187467233237, -339299445992, -179926029177, 406431394104, 1206056707923, 1859810381496, 2106077387242, 1859810381496, 1206056707923, 406431394104, -179926029177, -339299445992, -187467233237, -16297220112, 27580354926, 5846498088, -3350375718, 12411328, 389223278, -166597176, 37526535, -10046536, -15986078, 14946808, 5535414, 8578048, -525418, -5766456, -6567261, -3718648, 1041001, 3766768, 3747071, 1535384, -983745, -2239328, -1870352, -540768, 723212, 1227456, 915853, 191376, -384555, -596432, -381832, -53048, 225351, 279152, 198273, 32704, -57083, -98384, -59750, -15960, 49818, 45968, 35738, 35248, 12553, -2504, -9002, 6784, 11856, 26536, -5822, 20560, 7599, 20480, -7333, 22024, 741, 11616, 66881}
{68310, 11704, 484, 21680, -9040, 17892, 2956, 14828, -12034, 24024, 14974, 17128, 3886, 3524, -2028, -7688, -28178, -8080, 49642, 68568, 94862, 46168, -43958, -175240, -196818, -102234, 154840, 393464, 481528, 202122, -311456, -855772, -930686, -322472, 806748, 1769524, 1736550, 328756, -1861274, -3367268, -2789404, 155062, 4103412, 5863920, 4149936, -1821442, -7862416, -8230886, -7928794, 12189942, -638534, 18041852, 18640964, -138722986, 273702288, -366291892, -1436993140, 7042110062, 7778013800, -50548890842, -119273838552, 17575640576, 505573543470, 1170438929084, 1666092114300, 1837424356186, 1823740292638, 1823740292638, 1837424356186, 1666092114300, 1170438929084, 505573543470, 17575640576, -119273838552, -50548890842, 7778013800, 7042110062, -1436993140, -366291892, 273702288, -138722986, 18640964, 18041852, -638534, 12189942, -7928794, -8230886, -7862416, -1821442, 4149936, 5863920, 4103412, 155062, -2789404, -3367268, -1861274, 328756, 1736550, 1769524, 806748, -322472, -930686, -855772, -311456, 202122, 481528, 393464, 154840, -102234, -196818, -175240, -43958, 46168, 94862, 68568, 49642, -8080, -28178, -7688, -2028, 3524, 3886, 17128, 14974, 24024, -12034, 14828, 2956, 17892, -9040, 21680, 484, 11704, 68310}
{69919, 12060, 884, 22888, -7697, 20324, 5152, 16048, -14346, 18068, 5243, 8408, 3719, 20568, 33544, 34952, -5431, -34376, -38678, -54464, 9417, 87236, 165476, 136560, 32075, -178948, -327242, -324936, -27105, 401264, 774602, 669840, 37098, -912208, -1529921, -1194120, 223808, 2016108, 2908668, 1873632, -1023826, -4130128, -4966087, -2442208, 3245661, 7599744, 7867738, 2927304, -8940966, -5636804, -19588213, 15063480, 19443858, -60113616, 226855793, -452522296, -326720897, 4880021008, -4820707450, -40934196104, -6427683027, 222341107248, 521652453041, 509929853056, -58129668479, -995448189960, -1832842629881, -2161882319896, -1832842629881, -995448189960, -58129668479, 509929853056, 521652453041, 222341107248, -6427683027, -40934196104, -4820707450, 4880021008, -326720897, -452522296, 226855793, -60113616, 19443858, 15063480, -19588213, -5636804, -8940966, 2927304, 7867738, 7599744, 3245661, -2442208, -4966087, -4130128, -1023826, 1873632, 2908668, 2016108, 223808, -1194120, -1529921, -912208, 37098, 669840, 774602, 401264, -27105, -324936, -327242, -178948, 32075, 136560, 165476, 87236, 9417, -54464, -38678, -34376, -5431, 34952, 33544, 20568, 3719, 8408, 5243, 18068, -14346, 16048, 5152, 20324, -7697, 22888, 884, 12060, 69919}
{71438, 12150, 756, 23064, -7766, 21482, 7782, 21560, -6452, 27918, 12164, 7388, -9692, -2180, 12956, 37072, 36250, 47628, 51354, -16392, -62060, -101142, -58586, 34292, 205280, 289284, 233290, -56520, -397900, -620798, -397304, 203048, 959684, 1280760, 749962, -579928, -1969820, -2349726, -1010268, 1651150, 3962256, 3993602, 979508, -3983602, -7034198, -6163198, 234170, 8296144, 9731116, 12084132, -12710856, 967110, -17402660, -39050588, 188002494, -338069194, 316994900, 2482394386, -8459155754, -16739340848, 55523540354, 184795321966, 96534337156, -486001229100, -1451522392664, -2362504389730, -2899050866608, -3086517891190, -3086517891190, -2899050866608, -2362504389730, -1451522392664, -486001229100, 96534337156, 184795321966, 55523540354, -16739340848, -8459155754, 2482394386, 316994900, -338069194, 188002494, -39050588, -17402660, 967110, -12710856, 12084132, 9731116, 8296144, 234170, -6163198, -7034198, -3983602, 979508, 3993602, 3962256, 1651150, -1010268, -2349726, -1969820, -579928, 749962, 1280760, 959684, 203048, -397304, -620798, -397900, -56520, 233290, 289284, 205280, 34292, -58586, -101142, -62060, -16392, 51354, 47628, 36250, 37072, 12956, -2180, -9692, 7388, 12164, 27918, -6452, 21560, 7782, 21482, -7766, 23064, 756, 12150, 71438}
{73002, 12240, 497, 22712, -9514, 18832, 3033, 15688, -12822, 25352, 15383, 18024, 3549, 4008, -2061, -7128, -29555, -7952, 51358, 71008, 97603, 47984, -45525, -181400, -203954, -105104, 161983, 409056, 499815, 207472, -326523, -894040, -968277, -330672, 853327, 1855568, 1814442, 323848, -1977574, -3554088, -2926231, 242760, 4345733, 6270072, 4263887, -2229720, -8343449, -10065976, -6038144, 8976376, 5250493, 24626040, -12276341, -33022072, 90280885, -300252656, 499735087, 852355528, -6760969146, 1967702040, 56769981765, 45828199800, -238039670806, -733291578000, -978226763002, -556066168424, 426205816150, 1405624895568, 1808171337676, 1405624895568, 426205816150, -556066168424, -978226763002, -733291578000, -238039670806, 45828199800, 56769981765, 1967702040, -6760969146, 852355528, 499735087, -300252656, 90280885, -33022072, -12276341, 24626040, 5250493, 8976376, -6038144, -10065976, -8343449, -2229720, 4263887, 6270072, 4345733, 242760, -2926231, -3554088, -1977574, 323848, 1814442, 1855568, 853327, -330672, -968277, -894040, -326523, 207472, 499815, 409056, 161983, -105104, -203954, -181400, -45525, 47984, 97603, 71008, 51358, -7952, -29555, -7128, -2061, 4008, 3549, 18024, 15383, 25352, -12822, 15688, 3033, 18832, -9514, 22712, 497, 12240, 73002}
{74612, 12604, 902, 23948, -8140, 21322, 5272, 16936, -15194, 19240, 5386, 9080, 3390, 21548, 34514, 36720, -6212, -35144, -39776, -55836, 9646, 90794, 171230, 141000, 32184, -185880, -338968, -336168, -26072, 418612, 807018, 694384, 33576, -958344, -1598358, -1242420, 251126, 2127634, 3057194, 1945476, -1125110, -4372208, -5280380, -2446516, 3524190, 8152638, 8540834, 2072354, -8242930, -10859176, -16964122, 12801772, -900146, 14277586, 67537632, -248010692, 406067786, -170134242, -3946176416, 9402350470, 29668847924, -53156105096, -263410541928, -277596150660, 351358547484, 1638078211334, 3072773595532, 4119727389782, 4608869168148, 4608869168148, 4119727389782, 3072773595532, 1638078211334, 351358547484, -277596150660, -263410541928, -53156105096, 29668847924, 9402350470, -3946176416, -170134242, 406067786, -248010692, 67537632, 14277586, -900146, 12801772, -16964122, -10859176, -8242930, 2072354, 8540834, 8152638, 3524190, -2446516, -5280380, -4372208, -1125110, 1945476, 3057194, 2127634, 251126, -1242420, -1598358, -958344, 33576, 694384, 807018, 418612, -26072, -336168, -338968, -185880, 32184, 141000, 171230, 90794, 9646, -55836, -39776, -35144, -6212, 36720, 34514, 21548, 3390, 9080, 5386, 19240, -15194, 16936, 5272, 21322, -8140, 23948, 902, 12604, 74612}
{76269, 12696, 775, 24128, -8211, 22508, 7973, 22584, -7110, 29336, 12480, 8016, -10406, -1832, 13367, 38944, 36718, 49312, 52902, -16800, -64394, -103852, -60081, 35904, 212231, 299452, 241237, -59944, -413992, -645140, -410037, 214744, 1003455, 1334112, 776720, -619040, -2069324, -2460100, -1036730, 1764784, 4187837, 4206816, 935924, -4232016, -7531470, -6422728, 661873, 8739952, 12303331, 10002204, -8500013, -4154312, -29716158, 6932508, 52017718, -129368824, 387461995, -510446808, -1673711351, 8922138432, 3626066808, -73916087024, -106822207292, 217130009904, 953192799662, 1589744508280, 1499782703359, 636229894384, -388550160856, -835041774268, -388550160856, 636229894384, 1499782703359, 1589744508280, 953192799662, 217130009904, -106822207292, -73916087024, 3626066808, 8922138432, -1673711351, -510446808, 387461995, -129368824, 52017718, 6932508, -29716158, -4154312, -8500013, 10002204, 12303331, 8739952, 661873, -6422728, -7531470, -4232016, 935924, 4206816, 4187837, 1764784, -1036730, -2460100, -2069324, -619040, 776720, 1334112, 1003455, 214744, -410037, -645140, -413992, -59944, 241237, 299452, 212231, 35904, -60081, -103852, -64394, -16800, 52902, 49312, 36718, 38944, 13367, -1832, -10406, 8016, 12480, 29336, -7110, 22584, 7973, 22508, -8211, 24128, 775, 12696, 76269}
{77832, 12788, 506, 23768, -10000, 19796, 3102, 16572, -13630, 26716, 15784, 18944, 3188, 4516, -2102, -6520, -30960, -7800, 53062, 73472, 100320, 49848, -47100, -187536, -211130, -107938, 169118, 424696, 518078, 212846, -341606, -932284, -1005904, -338824, 899898, 1941660, 1892298, 318964, -2093882, -3741888, -3055108, 316650, 4605882, 6681618, 4364156, -2503570, -8968896, -11103128, -5093034, 7670096, 11491736, 22597830, -12205300, 129098, -7527690, -105831916, 319595578, -471035852, -132079254, 5901631074, -9309271364, -47193016392, 38251324644, 349401563916, 538765455858, -45876112410, -1626609642688, -3665801473542, -5367022879044, -6266900104746, -6266900104746, -5367022879044, -3665801473542, -1626609642688, -45876112410, 538765455858, 349401563916, 38251324644, -47193016392, -9309271364, 5901631074, -132079254, -471035852, 319595578, -105831916, -7527690, 129098, -12205300, 22597830, 11491736, 7670096, -5093034, -11103128, -8968896, -2503570, 4364156, 6681618, 4605882, 316650, -3055108, -3741888, -2093882, 318964, 1892298, 1941660, 899898, -338824, -1005904, -932284, -341606, 212846, 518078, 424696, 169118, -107938, -211130, -187536, -47100, 49848, 100320, 73472, 53062, -7800, -30960, -6520, -2102, 4516, 3188, 18944, 15784, 26716, -13630, 16572, 3102, 19796, -10000, 23768, 506, 12788, 77832}
{79583, 13160, 924, 25032, -8595, 22344, 5400, 17848, -16070, 20448, 5537, 9776, 3037, 22552, 35492, 38536, -7037, -35888, -40862, -57184, 9851, 94400, 176992, 145464, 32237, -192776, -350686, -347352, -25063, 435984, 839450, 718952, 29994, -1004432, -1666787, -1290672, 278408, 2239184, 3205728, 2016944, -1221448, -4628568, -5580982, -2466536, 3766593, 8744272, 8998128, 1650312, -8549251, -14303112, -14735056, 7520368, 2327123, 34569376, 2051738, -77617008, 178939895, -487785576, 453062571, 2891278328, -11182481564, -13067244872, 90066659852, 193820207680, -136690353524, -1144002442040, -2325274407319, -2816340831416, -2321525849740, -1420348942696, -987189822224, -1420348942696, -2321525849740, -2816340831416, -2325274407319, -1144002442040, -136690353524, 193820207680, 90066659852, -13067244872, -11182481564, 2891278328, 453062571, -487785576, 178939895, -77617008, 2051738, 34569376, 2327123, 7520368, -14735056, -14303112, -8549251, 1650312, 8998128, 8744272, 3766593, -2466536, -5580982, -4628568, -1221448, 2016944, 3205728, 2239184, 278408, -1290672, -1666787, -1004432, 29994, 718952, 839450, 435984, -25063, -347352, -350686, -192776, 32237, 145464, 176992, 94400, 9851, -57184, -40862, -35888, -7037, 38536, 35492, 22552, 3037, 9776, 5537, 20448, -16070, 17848, 5400, 22344, -8595, 25032, 924, 13160, 79583}
{81240, 13254, 790, 25216, -8668, 23558, 8156, 23632, -7788, 30790, 12788, 8668, -11144, -1460, 13770, 40864, 37158, 51020, 54438, -17184, -66752, -106514, -61584, 37540, 219142, 309656, 249176, -63320, -430108, -669458, -422786, 226464, 1047190, 1387512, 803470, -658104, -2168864, -2570450, -1063200, 1878356, 4416626, 4408582, 908740, -4494064, -8042088, -6647312, 914940, 9418272, 13815936, 8986690, -6345404, -11286928, -28787164, 10769112, 1973242, -4040566, 155947334, -402946064, 521153836, 668504652, -8390012746, 7370735756, 69556244326, -4124005166, -431501053214, -887196336612, -492109663434, 1281297372300, 3945406304356, 6416109941602, 7829701759996, 7829701759996, 6416109941602, 3945406304356, 1281297372300, -492109663434, -887196336612, -431501053214, -4124005166, 69556244326, 7370735756, -8390012746, 668504652, 521153836, -402946064, 155947334, -4040566, 1973242, 10769112, -28787164, -11286928, -6345404, 8986690, 13815936, 9418272, 914940, -6647312, -8042088, -4494064, 908740, 4408582, 4416626, 1878356, -1063200, -2570450, -2168864, -658104, 803470, 1387512, 1047190, 226464, -422786, -669458, -430108, -63320, 249176, 309656, 219142, 37540, -61584, -106514, -66752, -17184, 54438, 51020, 37158, 40864, 13770, -1460, -11144, 8668, 12788, 30790, -7788, 23632, 8156, 23558, -8668, 25216, 790, 13254, 81240}
{82944, 13348, 519, 24848, -10498, 20784, 3179, 17480, -14466, 28116, 16193, 19888, 2803, 5048, -2135, -5864, -32409, -7624, 54778, 75960, 103013, 51760, -48667, -193648, -218362, -110736, 176261, 440384, 536317, 218244, -356673, -970504, -1043591, -346928, 946477, 2027800, 1970118, 314104, -2210182, -3929640, -3182320, 381784, 4883509, 7081472, 4474963, -2717368, -9644341, -11811664, -4700808, 7702932, 15930853, 20295752, -5883954, 392792, -38546981, -15785672, 111298461, -240338580, 598629160, -280205512, -4615449327, 13199701484, 27599574329, -101376694280, -309551589262, -31249845156, 1247924218105, 3129083901336, 4507616202545, 4727503066740, 4206188949727, 3878387082024, 4206188949727, 4727503066740, 4507616202545, 3129083901336, 1247924218105, -31249845156, -309551589262, -101376694280, 27599574329, 13199701484, -4615449327, -280205512, 598629160, -240338580, 111298461, -15785672, -38546981, 392792, -5883954, 20295752, 15930853, 7702932, -4700808, -11811664, -9644341, -2717368, 4474963, 7081472, 4883509, 381784, -3182320, -3929640, -2210182, 314104, 1970118, 2027800, 946477, -346928, -1043591, -970504, -356673, 218244, 536317, 440384, 176261, -110736, -218362, -193648, -48667, 51760, 103013, 75960, 54778, -7624, -32409, -5864, -2135, 5048, 2803, 19888, 16193, 28116, -14466, 17480, 3179, 20784, -10498, 24848, 519, 13348, 82944}
{84696, 13728, 942, 26140, -9062, 23390, 5520, 18784, -16966, 21692, 5680, 10496, 2660, 23580, 36462, 40400, -7890, -36608, -41960, -58508, 10032, 98054, 182746, 149952, 32250, -199636, -362412, -358488, -24078, 453380, 871866, 743544, 26376, -1050472, -1735224, -1338876, 305654, 2350758, 3354254, 2088460, -1317122, -4891752, -5867764, -2505962, 4012234, 9354546, 9384688, 1445376, -9237054, -16412250, -13669950, 4251260, 10078692, 35464342, -8039034, -6005262, 22041866, -219751990, 497672338, -536157508, -1541210634, 11388906610, -2489641836, -96296386310, -57249787122, 491083805712, 1318646309736, 1322767950548, -437795856922, -3644401431904, -6932114544228, -8933859146540, -8933859146540, -6932114544228, -3644401431904, -437795856922, 1322767950548, 1318646309736, 491083805712, -57249787122, -96296386310, -2489641836, 11388906610, -1541210634, -536157508, 497672338, -219751990, 22041866, -6005262, -8039034, 35464342, 10078692, 4251260, -13669950, -16412250, -9237054, 1445376, 9384688, 9354546, 4012234, -2505962, -5867764, -4891752, -1317122, 2088460, 3354254, 2350758, 305654, -1338876, -1735224, -1050472, 26376, 743544, 871866, 453380, -24078, -358488, -362412, -199636, 32250, 149952, 182746, 98054, 10032, -58508, -41960, -36608, -7890, 40400, 36462, 23580, 2660, 10496, 5680, 21692, -16966, 18784, 5520, 23390, -9062, 26140, 942, 13728, 84696}
{86497, 13824, 809, 26328, -9137, 24632, 8347, 24704, -8494, 32280, 13104, 9344, -11906, -1064, 14181, 42832, 37554, 52752, 55986, -17544, -69134, -109128, -63079, 39200, 225997, 319896, 257123, -66648, -446248, -693752, -435519, 238208, 1090865, 1440960, 830228, -697120, -2268440, -2680776, -1089662, 1991976, 4645524, 4605832, 893899, -4775992, -8546417, -6875680, 1077008, 10161856, 14839366, 8653248, -5919055, -16805504, -26511877, 3630520, -3915564, 41010080, 35800719, -154345608, 315113613, -713466144, -75530930, 6954852872, -14408722606, -48484347568, 102043521087, 453386146552, 318080967230, -1183560897360, -3895128242065, -6507030077160, -7882201848841, -8093146920960, -8002690623852, -8093146920960, -7882201848841, -6507030077160, -3895128242065, -1183560897360, 318080967230, 453386146552, 102043521087, -48484347568, -14408722606, 6954852872, -75530930, -713466144, 315113613, -154345608, 35800719, 41010080, -3915564, 3630520, -26511877, -16805504, -5919055, 8653248, 14839366, 10161856, 1077008, -6875680, -8546417, -4775992, 893899, 4605832, 4645524, 1991976, -1089662, -2680776, -2268440, -697120, 830228, 1440960, 1090865, 238208, -435519, -693752, -446248, -66648, 257123, 319896, 225997, 39200, -63079, -109128, -69134, -17544, 55986, 52752, 37554, 42832, 14181, -1064, -11906, 9344, 13104, 32280, -8494, 24704, 8347, 24632, -9137, 26328, 809, 13824, 86497}
{88200, 13920, 528, 25952, -11008, 21796, 3248, 18412, -15322, 29552, 16594, 20856, 2394, 5604, -2176, -5160, -33886, -7424, 56482, 78472, 105682, 53720, -50242, -199736, -225634, -113498, 183396, 456120, 554532, 223666, -371756, -1008700, -1081314, -354984, 993048, 2113988, 2047902, 309268, -2326490, -4117344, -3309516, 444630, 5172334, 7466122, 4606996, -2918538, -10342642, -12397848, -4578774, 8326154, 18760976, 19201170, -1223688, -7507068, -42275180, 3652664, 12984882, -48043392, 299410910, -601743954, 483901964, 2875988648, -14767770254, -6740916748, 125813802794, 154743498690, -500436320588, -1810551900318, -2492914068822, -1085566207274, 2427480303340, 6460960925230, 9065660204154, 9065660204154, 6460960925230, 2427480303340, -1085566207274, -2492914068822, -1810551900318, -500436320588, 154743498690, 125813802794, -6740916748, -14767770254, 2875988648, 483901964, -601743954, 299410910, -48043392, 12984882, 3652664, -42275180, -7507068, -1223688, 19201170, 18760976, 8326154, -4578774, -12397848, -10342642, -2918538, 4606996, 7466122, 5172334, 444630, -3309516, -4117344, -2326490, 309268, 2047902, 2113988, 993048, -354984, -1081314, -1008700, -371756, 223666, 554532, 456120, 183396, -113498, -225634, -199736, -50242, 53720, 105682, 78472, 56482, -7424, -33886, -5160, -2176, 5604, 2394, 20856, 16594, 29552, -15322, 18412, 3248, 21796, -11008, 25952, 528, 13920, 88200}
{90099, 14308, 964, 27272, -9541, 24460, 5648, 19744, -17890, 22972, 5831, 11240, 2259, 24632, 37440, 42312, -8787, -37304, -43046, -59808, 10189, 101756, 188508, 154464, 32207, -206460, -374130, -369576, -23117, 470800, 904298, 768160, 22698, -1096464, -1803653, -1387032, 332864, 2462356, 3502788, 2160024, -1412852, -5156000, -6146003, -2560528, 4278485, 9966632, 9764849, 1367976, -10019649, -17822148, -13425404, 3126648, 16696086, 33347976, -596605, 8254024, -40903241, -63641856, 208226053, -404477464, 819814022, 706525400, -9995606062, 13953576720, 76794269448, -83932983064, -619098537182, -755300275744, 844860532017, 4453366773244, 8647749055656, 11694898314856, 13084225194755, 13404529908240, 13084225194755, 11694898314856, 8647749055656, 4453366773244, 844860532017, -755300275744, -619098537182, -83932983064, 76794269448, 13953576720, -9995606062, 706525400, 819814022, -404477464, 208226053, -63641856, -40903241, 8254024, -596605, 33347976, 16696086, 3126648, -13425404, -17822148, -10019649, 1367976, 9764849, 9966632, 4278485, -2560528, -6146003, -5156000, -1412852, 2160024, 3502788, 2462356, 332864, -1387032, -1803653, -1096464, 22698, 768160, 904298, 470800, -23117, -369576, -374130, -206460, 32207, 154464, 188508, 101756, 10189, -59808, -43046, -37304, -8787, 42312, 37440, 24632, 2259, 11240, 5831, 22972, -17890, 19744, 5648, 24460, -9541, 27272, 964, 14308, 90099}
{91900, 14406, 824, 27464, -9618, 25730, 8530, 25800, -9220, 33806, 13412, 10044, -12692, -644, 14584, 44848, 37922, 54508, 57522, -17880, -71540, -111694, -64582, 40884, 232812, 330172, 265062, -69928, -462412, -718022, -448268, 249976, 1134504, 1494456, 856978, -736088, -2368052, -2791078, -1116132, 2105644, 4874382, 4802658, 884362, -5073364, -9035040, -7123900, 1207184, 10934248, 15670484, 8661302, -6359142, -20471134, -25403600, -2684368, 3397508, 48935752, 3076664, -23924166, 84013414, -396866648, 710841162, -315251986, -4818322196, 18229973440, 22025079952, -154829104682, -297104041478, 421457896998, 2313794151622, 4018940048162, 3466606220834, 92341251076, -4435253046462, -7558506358686, -7558506358686, -4435253046462, 92341251076, 3466606220834, 4018940048162, 2313794151622, 421457896998, -297104041478, -154829104682, 22025079952, 18229973440, -4818322196, -315251986, 710841162, -396866648, 84013414, -23924166, 3076664, 48935752, 3397508, -2684368, -25403600, -20471134, -6359142, 8661302, 15670484, 10934248, 1207184, -7123900, -9035040, -5073364, 884362, 4802658, 4874382, 2105644, -1116132, -2791078, -2368052, -736088, 856978, 1494456, 1134504, 249976, -448268, -718022, -462412, -69928, 265062, 330172, 232812, 40884, -64582, -111694, -71540, -17880, 57522, 54508, 37922, 44848, 14584, -644, -12692, 10044, 13412, 33806, -9220, 25800, 8530, 25730, -9618, 27464, 824, 14406, 91900}
{93750, 14504, 541, 27080, -11530, 22832, 3325, 19368, -16206, 31024, 17003, 21848, 1961, 6184, -2209, -4408, -35407, -7200, 58198, 81008, 108327, 55728, -51809, -205800, -232962, -116224, 190539, 471904, 572723, 229112, -386823, -1046872, -1119097, -362992, 1039627, 2200224, 2125650, 304456, -2442790, -4305000, -3436768, 507384, 5464618, 7838472, 4757275, -3136624, -11049787, -12957280, -4619363, 9108704, 20644762, 19082864, 900869, -15139072, -40485310, -3160712, -13048519, 37189264, 101331601, -274107464, 509360767, -895617880, -1733642840, 13770122632, -10616569971, -113090217080, 36349258259, 792093775944, 1369005208179, -103656389328, -4558557513461, -10628587965536, -15897787088211, -18985533758040, -19926732502760, -18985533758040, -15897787088211, -10628587965536, -4558557513461, -103656389328, 1369005208179, 792093775944, 36349258259, -113090217080, -10616569971, 13770122632, -1733642840, -895617880, 509360767, -274107464, 101331601, 37189264, -13048519, -3160712, -40485310, -15139072, 900869, 19082864, 20644762, 9108704, -4619363, -12957280, -11049787, -3136624, 4757275, 7838472, 5464618, 507384, -3436768, -4305000, -2442790, 304456, 2125650, 2200224, 1039627, -362992, -1119097, -1046872, -386823, 229112, 572723, 471904, 190539, -116224, -232962, -205800, -51809, 55728, 108327, 81008, 58198, -7200, -35407, -4408, -2209, 6184, 1961, 21848, 17003, 31024, -16206, 19368, 3325, 22832, -11530, 27080, 541, 14504, 93750}
{95650, 14900, 982, 28428, -10032, 25554, 5768, 20728, -18834, 24288, 5974, 12008, 1834, 25708, 38410, 44272, -9712, -37976, -44144, -61084, 10322, 105506, 194262, 159000, 32124, -213248, -385856, -380616, -22180, 488244, 936714, 792800, 18984, -1142408, -1872090, -1435140, 360038, 2573978, 3651314, 2231636, -1508622, -5420224, -6422438, -2624450, 4563806, 10564506, 10160640, 1346122, -10838298, -18941684, -13610656, 3223768, 21301184, 32249094, 7605268, 2618426, -54807636, -12777778, 40246764, -131925244, 514010876, -816433022, -41079342, 7524179074, -21238514748, -45291163878, 177748125888, 491332765238, -205289746128, -2743721898532, -5864217377180, -6845700434054, -4318486034154, 202965137490, 3614749477358, 3614749477358, 202965137490, -4318486034154, -6845700434054, -5864217377180, -2743721898532, -205289746128, 491332765238, 177748125888, -45291163878, -21238514748, 7524179074, -41079342, -816433022, 514010876, -131925244, 40246764, -12777778, -54807636, 2618426, 7605268, 32249094, 21301184, 3223768, -13610656, -18941684, -10838298, 1346122, 10160640, 10564506, 4563806, -2624450, -6422438, -5420224, -1508622, 2231636, 3651314, 2573978, 360038, -1435140, -1872090, -1142408, 18984, 792800, 936714, 488244, -22180, -380616, -385856, -213248, 32124, 159000, 194262, 105506, 10322, -61084, -44144, -37976, -9712, 44272, 38410, 25708, 1834, 12008, 5974, 24288, -18834, 20728, 5768, 25554, -10032, 28428, 982, 14900, 95650}
{97601, 15000, 843, 28624, -10111, 26852, 8721, 26920, -9974, 35368, 13728, 10768, -13502, -200, 14995, 46912, 38246, 56288, 59070, -18192, -73970, -114212, -66077, 42592, 239571, 340484, 273009, -73160, -478600, -742268, -461001, 261768, 1178083, 1548000, 883736, -775008, -2467700, -2901356, -1142594, 2219360, 5103184, 4999508, 875584, -5377992, -9508660, -7394028, 1344335, 11719496, 16439669, 8863020, -7076347, -22917864, -25439842, -6152100, 11845475, 47725112, 7797759, 17995736, -28345369, -150886904, 353176676, -629469968, 905308528, 3308739448, -18210500049, 2757931560, 156957156524, 53918194208, -946207828255, -2171732470336, -1182419295025, 3884868947456, 11981879804487, 19982487600348, 25318575814162, 27113857160640, 25318575814162, 19982487600348, 11981879804487, 3884868947456, -1182419295025, -2171732470336, -946207828255, 53918194208, 156957156524, 2757931560, -18210500049, 3308739448, 905308528, -629469968, 353176676, -150886904, -28345369, 17995736, 7797759, 47725112, 11845475, -6152100, -25439842, -22917864, -7076347, 8863020, 16439669, 11719496, 1344335, -7394028, -9508660, -5377992, 875584, 4999508, 5103184, 2219360, -1142594, -2901356, -2467700, -775008, 883736, 1548000, 1178083, 261768, -461001, -742268, -478600, -73160, 273009, 340484, 239571, 42592, -66077, -114212, -73970, -18192, 59070, 56288, 38246, 46912, 14995, -200, -13502, 10768, 13728, 35368, -9974, 26920, 8721, 26852, -10111, 28624, 843, 15000, 97601}
{99450, 15100, 550, 28232, -12064, 23892, 3394, 20348, -17110, 32532, 17404, 22864, 1504, 6788, -2250, -3608, -36956, -6952, 59902, 83568, 110948, 57784, -53384, -211840, -240330, -118914, 197674, 487736, 590890, 234582, -401906, -1085020, -1156916, -370952, 1086198, 2286508, 2203362, 299668, -2559098, -4492608, -3564060, 570162, 5757060, 8206036, 4920796, -3376726, -11747558, -13526676, -4746404, 9934790, 22098192, 19494988, 1362102, -20747942, -39405512, -13378778, -10594138, 59376194, 26563646, -63312520, 194128926, -652083482, 903831008, 685007200, -11140860720, 22929145190, 78531161584, -185975103672, -740270649064, -206479712804, 2971450175694, 7911341838912, 11277934401554, 10611560975182, 6912552990482, 3637556692808, 3637556692808, 6912552990482, 10611560975182, 11277934401554, 7911341838912, 2971450175694, -206479712804, -740270649064, -185975103672, 78531161584, 22929145190, -11140860720, 685007200, 903831008, -652083482, 194128926, -63312520, 26563646, 59376194, -10594138, -13378778, -39405512, -20747942, 1362102, 19494988, 22098192, 9934790, -4746404, -13526676, -11747558, -3376726, 4920796, 8206036, 5757060, 570162, -3564060, -4492608, -2559098, 299668, 2203362, 2286508, 1086198, -370952, -1156916, -1085020, -401906, 234582, 590890, 487736, 197674, -118914, -240330, -211840, -53384, 57784, 110948, 83568, 59902, -6952, -36956, -3608, -2250, 6788, 1504, 22864, 17404, 32532, -17110, 20348, 3394, 23892, -12064, 28232, 550, 15100, 99450}
{101503, 15504, 1004, 29608, -10535, 26672, 5896, 21736, -19806, 25640, 6125, 12800, 1385, 26808, 39388, 46280, -10681, -38624, -45230, -62336, 10431, 109304, 200024, 163560, 31985, -220000, -397574, -391608, -21267, 505712, 969146, 817464, 15210, -1188304, -1940519, -1483200, 387176, 2685624, 3799848, 2303296, -1604448, -5684424, -6698798, -2690792, 4861079, 11145640, 10581046, 1332888, -11672500, -19949264, -14023155, 3778688, 24397440, 32456792, 12793755, -6295424, -54557477, -13268248, -22371452, 12755384, 214621901, -446170336, 762824026, -793571328, -5612347104, 23086080472, 11719735217, -206379047360, -202097037477, 1040331280640, 3151316825359, 3154665839080, -2030658962148, -12049682318080, -23138669182230, -31227837179080, -34107921335699, -31227837179080, -23138669182230, -12049682318080, -2030658962148, 3154665839080, 3151316825359, 1040331280640, -202097037477, -206379047360, 11719735217, 23086080472, -5612347104, -793571328, 762824026, -446170336, 214621901, 12755384, -22371452, -13268248, -54557477, -6295424, 12793755, 32456792, 24397440, 3778688, -14023155, -19949264, -11672500, 1332888, 10581046, 11145640, 4861079, -2690792, -6698798, -5684424, -1604448, 2303296, 3799848, 2685624, 387176, -1483200, -1940519, -1188304, 15210, 817464, 969146, 505712, -21267, -391608, -397574, -220000, 31985, 163560, 200024, 109304, 10431, -62336, -45230, -38624, -10681, 46280, 39388, 26808, 1385, 12800, 6125, 25640, -19806, 21736, 5896, 26672, -10535, 29608, 1004, 15504, 101503}
{103454, 15606, 858, 29808, -10616, 27998, 8904, 28064, -10748, 36966, 14036, 11516, -14336, 268, 15398, 49024, 38542, 58092, 60606, -18480, -76424, -116682, -67580, 44324, 246290, 350832, 280948, -76344, -494812, -766490, -473750, 273584, 1221626, 1601592, 910486, -813880, -2567384, -3011610, -1169064, 2333124, 5331946, 5196382, 866790, -5683744, -9973240, -7680580, 1504902, 12502878, 17209642, 9187144, -7853118, -24748562, -26125956, -7447092, 18459198, 46648806, 19972608, 20709352, -61736182, -45584528, 94814994, -272871180, 811864048, -948130468, -1750143238, 15776848560, -22013504004, -123518870302, 167249140878, 1039261898160, 878234217170, -2817012454632, -9930611688142, -16670303388846, -19201674424650, -17512885571880, -15042118861800, -15042118861800, -17512885571880, -19201674424650, -16670303388846, -9930611688142, -2817012454632, 878234217170, 1039261898160, 167249140878, -123518870302, -22013504004, 15776848560, -1750143238, -948130468, 811864048, -272871180, 94814994, -45584528, -61736182, 20709352, 19972608, 46648806, 18459198, -7447092, -26125956, -24748562, -7853118, 9187144, 17209642, 12502878, 1504902, -7680580, -9973240, -5683744, 866790, 5196382, 5331946, 2333124, -1169064, -3011610, -2567384, -813880, 910486, 1601592, 1221626, 273584, -473750, -766490, -494812, -76344, 280948, 350832, 246290, 44324, -67580, -116682, -76424, -18480, 60606, 58092, 38542, 49024, 15398, 268, -14336, 11516, 14036, 36966, -10748, 28064, 8904, 27998, -10616, 29808, 858, 15606, 103454}
{105456, 15708, 563, 29408, -12610, 24976, 3471, 21352, -18042, 34076, 17813, 23904, 1023, 7416, -2283, -2760, -38549, -6680, 61618, 86152, 113545, 59888, -54951, -217856, -247754, -121568, 204817, 503616, 609033, 240076, -416973, -1123144, -1194795, -378864, 1132777, 2372840, 2281038, 294904, -2675398, -4680168, -3691408, 632964, 6049518, 8573152, 5089931, -3633388, -12427536, -14120160, -4901199, 10780280, 23373872, 20177824, 1110804, -24563536, -39777070, -20679528, -1759044, 60651340, 19853718, 25450368, 11699812, -294674236, 553773879, -903637440, 478981221, 8846188928, -27921917793, -35360033744, 256942995945, 424269546912, -1015285140185, -4256706668728, -5928675570705, -1461287317400, 9977040129994, 24205884922704, 35395822564053, 39548898928032, 35395822564053, 24205884922704, 9977040129994, -1461287317400, -5928675570705, -4256706668728, -1015285140185, 424269546912, 256942995945, -35360033744, -27921917793, 8846188928, 478981221, -903637440, 553773879, -294674236, 11699812, 25450368, 19853718, 60651340, -1759044, -20679528, -39777070, -24563536, 1110804, 20177824, 23373872, 10780280, -4901199, -14120160, -12427536, -3633388, 5089931, 8573152, 6049518, 632964, -3691408, -4680168, -2675398, 294904, 2281038, 2372840, 1132777, -378864, -1194795, -1123144, -416973, 240076, 609033, 503616, 204817, -121568, -247754, -217856, -54951, 59888, 113545, 86152, 61618, -6680, -38549, -2760, -2283, 7416, 1023, 23904, 17813, 34076, -18042, 21352, 3471, 24976, -12610, 29408, 563, 15708, 105456}
{107510, 16120, 1022, 30812, -11050, 27814, 6016, 22768, -20798, 27028, 6268, 13616, 912, 27932, 40358, 48336, -11678, -39248, -46328, -63564, 10516, 113150, 205778, 168144, 31806, -226716, -409300, -402552, -20378, 523204, 1001562, 842152, 11400, -1234152, -2008956, -1531212, 414278, 2797294, 3948374, 2375004, -1700314, -5948600, -6975174, -2757232, 5161966, 11713670, 11021568, 1299360, -12511140, -20938144, -14590640, 4437462, 26655828, 33468484, 15273960, -13815364, -53428760, -27042474, -32792610, 60970236, 71400850, -136336890, 370767824, -992501016, 909855828, 3408154916, -21455926342, 16680264570, 181369077796, -105121794356, -1371829776650, -1873444303798, 2046619233030, 11547561459816, 22705256303664, 30069901505320, 31978363829214, 31256348742660, 31256348742660, 31978363829214, 30069901505320, 22705256303664, 11547561459816, 2046619233030, -1873444303798, -1371829776650, -105121794356, 181369077796, 16680264570, -21455926342, 3408154916, 909855828, -992501016, 370767824, -136336890, 71400850, 60970236, -32792610, -27042474, -53428760, -13815364, 15273960, 33468484, 26655828, 4437462, -14590640, -20938144, -12511140, 1299360, 11021568, 11713670, 5161966, -2757232, -6975174, -5948600, -1700314, 2375004, 3948374, 2797294, 414278, -1531212, -2008956, -1234152, 11400, 842152, 1001562, 523204, -20378, -402552, -409300, -226716, 31806, 168144, 205778, 113150, 10516, -63564, -46328, -39248, -11678, 48336, 40358, 27932, 912, 13616, 6268, 27028, -20798, 22768, 6016, 27814, -11050, 30812, 1022, 16120, 107510}
{109617, 16224, 877, 31016, -11133, 29168, 9095, 29232, -11550, 38600, 14352, 12288, -15194, 760, 15809, 51184, 38794, 59920, 62154, -18744, -78902, -119104, -69075, 46080, 252953, 361216, 288895, -79480, -511048, -790688, -486483, 285424, 1265109, 1655232, 937244, -852704, -2667104, -3121840, -1195526, 2446936, 5560652, 5393280, 858012, -5989472, -10435925, -7977040, 1686203, 13269432, 18000241, 9562368, -8653615, -26312080, -27135930, -7680808, 23049194, 47156184, 29776318, 12756512, -65341850, -27708576, -26032160, -47175968, 393461684, -675978040, 1040128436, 153731272, -13216506565, 31898030288, 71065945058, -300877859384, -735287546797, 791621415456, 5381139415211, 9558620007816, 7062166457449, -4733273110608, -21653817340156, -35983228318704, -41498435493974, -35983228318704, -21653817340156, -4733273110608, 7062166457449, 9558620007816, 5381139415211, 791621415456, -735287546797, -300877859384, 71065945058, 31898030288, -13216506565, 153731272, 1040128436, -675978040, 393461684, -47175968, -26032160, -27708576, -65341850, 12756512, 29776318, 47156184, 23049194, -7680808, -27135930, -26312080, -8653615, 9562368, 18000241, 13269432, 1686203, -7977040, -10435925, -5989472, 858012, 5393280, 5560652, 2446936, -1195526, -3121840, -2667104, -852704, 937244, 1655232, 1265109, 285424, -486483, -790688, -511048, -79480, 288895, 361216, 252953, 46080, -69075, -119104, -78902, -18744, 62154, 59920, 38794, 51184, 15809, 760, -15194, 12288, 14352, 38600, -11550, 29232, 9095, 29168, -11133, 31016, 877, 16224, 109617}
{111618, 16328, 572, 30608, -13168, 26084, 3540, 22380, -18994, 35656, 18214, 24968, 518, 8068, -2324, -1864, -40170, -6384, 63322, 88760, 116118, 62040, -56526, -223848, -255218, -124186, 211952, 519544, 627152, 245594, -432056, -1161244, -1232710, -386728, 1179348, 2459220, 2358678, 290164, -2791706, -4867680, -3818796, 695790, 6341960, 8940292, 5259824, -3897690, -13091304, -14738150, -5045378, 11632902, 24596096, 21040224, 664832, -27289884, -41144762, -24749722, 6466160, 59403614, 34479670, 46772108, -55676406, -105551386, 189782066, -490335200, 1190709650, -728504878, -5869305022, 28053105288, -4505107106, -251893220336, -21241395006, 1704426491244, 3243516612972, -376956768612, -12214144621080, -28754726748766, -42799893329592, -50271986390624, -52531273217292, -52531273217292, -50271986390624, -42799893329592, -28754726748766, -12214144621080, -376956768612, 3243516612972, 1704426491244, -21241395006, -251893220336, -4505107106, 28053105288, -5869305022, -728504878, 1190709650, -490335200, 189782066, -105551386, -55676406, 46772108, 34479670, 59403614, 6466160, -24749722, -41144762, -27289884, 664832, 21040224, 24596096, 11632902, -5045378, -14738150, -13091304, -3897690, 5259824, 8940292, 6341960, 695790, -3818796, -4867680, -2791706, 290164, 2358678, 2459220, 1179348, -386728, -1232710, -1161244, -432056, 245594, 627152, 519544, 211952, -124186, -255218, -223848, -56526, 62040, 116118, 88760, 63322, -6384, -40170, -1864, -2324, 8068, 518, 24968, 18214, 35656, -18994, 22380, 3540, 26084, -13168, 30608, 572, 16328, 111618}
{113831, 16748, 1044, 32040, -11577, 28980, 6144, 23824, -21818, 28452, 6419, 14456, 415, 29080, 41336, 50440, -12719, -39848, -47414, -64768, 10577, 117044, 211540, 172752, 31571, -233396, -421018, -413448, -19513, 540720, 1033994, 866864, 7530, -1279952, -2077385, -1579176, 441344, 2908988, 4096908, 2446760, -1796236, -6212752, -7251534, -2823648, 5463012, 12276692, 11476303, 1241584, -13337417, -21943108, -15239982, 5122704, 28522051, 34865588, 16234546, -19191480, -53997668, -39677528, -26813530, 68074552, 37304753, 22870276, 96371155, -513063488, 812226842, -1150320732, -1260675416, 18906231232, -33728366405, -121894189488, 325973466232, 1145499774504, -269277907187, -6343727178412, -13989483108811, -15188272469560, -4825946344207, 13610136581880, 30617722400850, 37411700694128, 30617722400850, 13610136581880, -4825946344207, -15188272469560, -13989483108811, -6343727178412, -269277907187, 1145499774504, 325973466232, -121894189488, -33728366405, 18906231232, -1260675416, -1150320732, 812226842, -513063488, 96371155, 22870276, 37304753, 68074552, -26813530, -39677528, -53997668, -19191480, 16234546, 34865588, 28522051, 5122704, -15239982, -21943108, -13337417, 1241584, 11476303, 12276692, 5463012, -2823648, -7251534, -6212752, -1796236, 2446760, 4096908, 2908988, 441344, -1579176, -2077385, -1279952, 7530, 866864, 1033994, 540720, -19513, -413448, -421018, -233396, 31571, 172752, 211540, 117044, 10577, -64768, -47414, -39848, -12719, 50440, 41336, 29080, 415, 14456, 6419, 28452, -21818, 23824, 6144, 28980, -11577, 32040, 1044, 16748, 113831}
{115938, 16854, 892, 32248, -11662, 30362, 9278, 30424, -12372, 40270, 14660, 13084, -16076, 1276, 16212, 53392, 39018, 61772, 63690, -18984, -81404, -121478, -70578, 47860, 259576, 371636, 296834, -82568, -527308, -814862, -499232, 297288, 1308556, 1708920, 963994, -891480, -2766860, -3232046, -1221996, 2560796, 5789318, 5590202, 849218, -6295176, -10898572, -8276004, 1880234, 14017614, 18818748, 9942264, -9462206, -27772244, -28345902, -7570716, 26270782, 48879246, 35882550, 4156878, -63907910, -41896104, -62139718, 44454310, 150115818, -256772518, 634403356, -1398487996, 315575652, 9378521604, -35206407606, -17606210200, 332718927430, 236694779932, -1980493837166, -5011500593494, -2509919489710, 11190198011512, 33792523856928, 56405657594128, 71695692010678, 78428672181726, 78428672181726, 71695692010678, 56405657594128, 33792523856928, 11190198011512, -2509919489710, -5011500593494, -1980493837166, 236694779932, 332718927430, -17606210200, -35206407606, 9378521604, 315575652, -1398487996, 634403356, -256772518, 150115818, 44454310, -62139718, -41896104, -63907910, 4156878, 35882550, 48879246, 26270782, -7570716, -28345902, -27772244, -9462206, 9942264, 18818748, 14017614, 1880234, -8276004, -10898572, -6295176, 849218, 5590202, 5789318, 2560796, -1221996, -3232046, -2766860, -891480, 963994, 1708920, 1308556, 297288, -499232, -814862, -527308, -82568, 296834, 371636, 259576, 47860, -70578, -121478, -81404, -18984, 63690, 61772, 39018, 53392, 16212, 1276, -16076, 13084, 14660, 40270, -12372, 30424, 9278, 30362, -11662, 32248, 892, 16854, 115938}
{118098, 16960, 585, 31832, -13738, 27216, 3617, 23432, -19974, 37272, 18623, 26056, -11, 8744, -2357, -920, -41835, -6064, 65038, 91392, 118667, 64240, -58093, -229816, -262738, -126768, 219095, 535520, 645247, 251136, -447123, -1199320, -1270685, -394544, 1225927, 2545648, 2436282, 285448, -2908006, -5055144, -3946240, 758640, 6634418, 9307456, 5429693, -4163128, -13745463, -15373944, -5163431, 12480040, 25826427, 22020392, 184808, -29460440, -42980194, -26743128, 12576897, 59898120, 50150259, 44196696, -67937275, -49024152, -14172307, -162034784, 655504575, -960451144, 1197333563, 3045958736, -26029347984, 31527918368, 190685996417, -314468261584, -1656041719065, -669711542800, 6871341892018, 18997505297664, 26099624235947, 19842017084016, 2041454392560, -16460266223720, -24188591752065, -16460266223720, 2041454392560, 19842017084016, 26099624235947, 18997505297664, 6871341892018, -669711542800, -1656041719065, -314468261584, 190685996417, 31527918368, -26029347984, 3045958736, 1197333563, -960451144, 655504575, -162034784, -14172307, -49024152, -67937275, 44196696, 50150259, 59898120, 12576897, -26743128, -42980194, -29460440, 184808, 22020392, 25826427, 12480040, -5163431, -15373944, -13745463, -4163128, 5429693, 9307456, 6634418, 758640, -3946240, -5055144, -2908006, 285448, 2436282, 2545648, 1225927, -394544, -1270685, -1199320, -447123, 251136, 645247, 535520, 219095, -126768, -262738, -229816, -58093, 64240, 118667, 91392, 65038, -6064, -41835, -920, -2357, 8744, -11, 26056, 18623, 37272, -19974, 23432, 3617, 27216, -13738, 31832, 585, 16960, 118098}
{120312, 17388, 1062, 33292, -12116, 30170, 6264, 24904, -22858, 29912, 6562, 15320, -106, 30252, 42306, 52592, -13788, -40424, -48512, -65948, 10614, 120986, 217294, 177384, 31296, -240040, -432744, -424296, -18672, 558260, 1066410, 891600, 3624, -1325704, -2145822, -1627092, 468374, 3020706, 4245434, 2518564, -1892198, -6476880, -7527910, -2890040, 5764034, 12839290, 11936986, 1166036, -14143910, -22976336, -15912784, 5818032, 30220194, 36483954, 16627906, -22909282, -56028870, -48286428, -18328410, 66406752, 49037394, 78331542, -25400806, -207184536, 339012146, -805563422, 1600810488, 454624416, -14201633930, 42204947926, 53414513986, -418150322608, -568875125494, 2114312581128, 7150015530158, 6937065193012, -7544046211224, -36317576471370, -69148384382376, -94609519397552, -107483615352314, -107483615352314, -94609519397552, -69148384382376, -36317576471370, -7544046211224, 6937065193012, 7150015530158, 2114312581128, -568875125494, -418150322608, 53414513986, 42204947926, -14201633930, 454624416, 1600810488, -805563422, 339012146, -207184536, -25400806, 78331542, 49037394, 66406752, -18328410, -48286428, -56028870, -22909282, 16627906, 36483954, 30220194, 5818032, -15912784, -22976336, -14143910, 1166036, 11936986, 12839290, 5764034, -2890040, -7527910, -6476880, -1892198, 2518564, 4245434, 3020706, 468374, -1627092, -2145822, -1325704, 3624, 891600, 1066410, 558260, -18672, -424296, -432744, -240040, 31296, 177384, 217294, 120986, 10614, -65948, -48512, -40424, -13788, 52592, 42306, 30252, -106, 15320, 6562, 29912, -22858, 24904, 6264, 30170, -12116, 33292, 1062, 17388, 120312}
{122581, 17496, 911, 33504, -12203, 31580, 9469, 31640, -13222, 41976, 14976, 13904, -16982, 1816, 16623, 55648, 39198, 63648, 65238, -19200, -83930, -123804, -72073, 49664, 266143, 382092, 304781, -85608, -543592, -839012, -511965, 309176, 1351943, 1762656, 990752, -930208, -2866652, -3342228, -1248458, 2674704, 6017928, 5787148, 840440, -6600856, -11361243, -8575024, 2078106, 14751792, 19659145, 10298548, -10270697, -29221760, -29705151, -7396168, 28742847, 51196584, 39290708, -2539084, -64100646, -60593008, -64792591, 64145720, 63747041, -1883864, 247376208, -822209572, 1116615651, -1121830296, -5764773053, 34565961412, -22675878279, -279480949880, 242050700714, 2252492234412, 2153975594333, -6583750001096, -24121001387303, -39762808966336, -41269111479786, -27468466528920, -9617845369311, -1659338651460, -9617845369311, -27468466528920, -41269111479786, -39762808966336, -24121001387303, -6583750001096, 2153975594333, 2252492234412, 242050700714, -279480949880, -22675878279, 34565961412, -5764773053, -1121830296, 1116615651, -822209572, 247376208, -1883864, 63747041, 64145720, -64792591, -60593008, -64100646, -2539084, 39290708, 51196584, 28742847, -7396168, -29705151, -29221760, -10270697, 10298548, 19659145, 14751792, 2078106, -8575024, -11361243, -6600856, 840440, 5787148, 6017928, 2674704, -1248458, -3342228, -2866652, -930208, 990752, 1762656, 1351943, 309176, -511965, -839012, -543592, -85608, 304781, 382092, 266143, 49664, -72073, -123804, -83930, -19200, 65238, 63648, 39198, 55648, 16623, 1816, -16982, 13904, 14976, 41976, -13222, 31640, 9469, 31580, -12203, 33504, 911, 17496, 122581}
{124740, 17604, 594, 33080, -14320, 28372, 3686, 24508, -20974, 38924, 19024, 27168, -564, 9444, -2398, 72, -43528, -5720, 66742, 94048, 121192, 66488, -59668, -235760, -270298, -129314, 226230, 551544, 663318, 256702, -462206, -1237372, -1308696, -402312, 1272498, 2632124, 2513850, 280756, -3024314, -5242560, -4073724, 821514, 6926860, 9674644, 5599538, -4428494, -14397612, -16020294, -5259182, 13307794, 27082536, 23047214, -307222, -31377128, -45057720, -27844682, 16772254, 62148904, 61743060, 36516304, -66042786, -55370862, -94211214, -3460178, 279188944, -437810034, 1006469004, -1770775858, -1753310664, 20600779518, -47850741192, -107244874982, 497766947808, 1045720159938, -1985442678382, -9553234042096, -13184292413962, 183308598766, 34305904683888, 78363913575068, 116135438210424, 136833089080024, 136833089080024, 116135438210424, 78363913575068, 34305904683888, 183308598766, -13184292413962, -9553234042096, -1985442678382, 1045720159938, 497766947808, -107244874982, -47850741192, 20600779518, -1753310664, -1770775858, 1006469004, -437810034, 279188944, -3460178, -94211214, -55370862, -66042786, 36516304, 61743060, 62148904, 16772254, -27844682, -45057720, -31377128, -307222, 23047214, 27082536, 13307794, -5259182, -16020294, -14397612, -4428494, 5599538, 9674644, 6926860, 821514, -4073724, -5242560, -3024314, 280756, 2513850, 2632124, 1272498, -402312, -1308696, -1237372, -462206, 256702, 663318, 551544, 226230, -129314, -270298, -235760, -59668, 66488, 121192, 94048, 66742, -5720, -43528, 72, -2398, 9444, -564, 27168, 19024, 38924, -20974, 24508, 3686, 28372, -14320, 33080, 594, 17604, 124740}
{127119, 18040, 1084, 34568, -12667, 31384, 6392, 26008, -23926, 31408, 6713, 16208, -651, 31448, 43284, 54792, -14901, -40976, -49598, -67104, 10627, 124976, 223056, 182040, 30965, -246648, -444462, -435096, -17855, 575824, 1098842, 916360, -342, -1371408, -2214251, -1674960, 495368, 3132448, 4393968, 2590416, -1988216, -6740984, -7804270, -2956408, 6065032, 13401960, 12398498, 1082368, -14933082, -24036608, -16571197, 6514768, 31873182, 38272664, 16886912, -25656864, -58835832, -53542424, -11292905, 65987000, 70455517, 88516104, -55520693, -82358568, 27611632, -355516352, 1014472177, -1272388976, 833840380, 9722207792, -44272351869, 3690714032, 388655638444, -77194206824, -2896816201237, -4309325509544, 4986225319808, 28586418154800, 55678251157067, 69611694896368, 64578313091530, 50712472275016, 43687341893208, 50712472275016, 64578313091530, 69611694896368, 55678251157067, 28586418154800, 4986225319808, -4309325509544, -2896816201237, -77194206824, 388655638444, 3690714032, -44272351869, 9722207792, 833840380, -1272388976, 1014472177, -355516352, 27611632, -82358568, -55520693, 88516104, 70455517, 65987000, -11292905, -53542424, -58835832, -25656864, 16886912, 38272664, 31873182, 6514768, -16571197, -24036608, -14933082, 1082368, 12398498, 13401960, 6065032, -2956408, -7804270, -6740984, -1988216, 2590416, 4393968, 3132448, 495368, -1674960, -2214251, -1371408, -342, 916360, 1098842, 575824, -17855, -435096, -444462, -246648, 30965, 182040, 223056, 124976, 10627, -67104, -49598, -40976, -14901, 54792, 43284, 31448, -651, 16208, 6713, 31408, -23926, 26008, 6392, 31384, -12667, 34568, 1084, 18040, 127119}
{129388, 18150, 926, 34784, -12756, 32822, 9652, 32880, -14092, 43718, 15284, 14748, -17912, 2380, 17026, 57952, 39350, 65548, 66774, -19392, -86480, -126082, -73576, 51492, 272670, 392584, 312720, -88600, -559900, -863138, -524714, 321088, 1395294, 1816440, 1017502, -968888, -2966480, -3452386, -1274928, 2788660, 6246498, 5984118, 831646, -6906512, -11823938, -8873972, 2276162, 15480644, 20514630, 10628412, -11063680, -30693480, -31141766, -7210370, 30844326, 53776134, 41357596, -7146844, -66407246, -75607766, -58811330, 62191650, 60721922, 108599212, 44709512, -368315746, 554638490, -1238736026, 1864148342, 3805774572, -28793210588, 50296032892, 183735476016, -554791967408, -1691311188460, 1434976698616, 12003572362956, 21417163596152, 12071286174486, -25214819542330, -80332613901150, -131881598388194, -161847434455406, -161847434455406, -131881598388194, -80332613901150, -25214819542330, 12071286174486, 21417163596152, 12003572362956, 1434976698616, -1691311188460, -554791967408, 183735476016, 50296032892, -28793210588, 3805774572, 1864148342, -1238736026, 554638490, -368315746, 44709512, 108599212, 60721922, 62191650, -58811330, -75607766, -66407246, -7146844, 41357596, 53776134, 30844326, -7210370, -31141766, -30693480, -11063680, 10628412, 20514630, 15480644, 2276162, -8873972, -11823938, -6906512, 831646, 5984118, 6246498, 2788660, -1274928, -3452386, -2966480, -968888, 1017502, 1816440, 1395294, 321088, -524714, -863138, -559900, -88600, 312720, 392584, 272670, 51492, -73576, -126082, -86480, -19392, 66774, 65548, 39350, 57952, 17026, 2380, -17912, 14748, 15284, 43718, -14092, 32880, 9652, 32822, -12756, 34784, 926, 18150, 129388}
{131712, 18260, 607, 34352, -14914, 29552, 3763, 25608, -22002, 40612, 19433, 28304, -1141, 10168, -2431, 1112, -45265, -5352, 68458, 96728, 123693, 68784, -61235, -241680, -277914, -131824, 233373, 567616, 681365, 262292, -477273, -1275400, -1346767, -410032, 1319077, 2718648, 2591382, 276088, -3140614, -5429928, -4201264, 884412, 7219318, 10041856, 5769359, -4693788, -15049688, -16669328, -5341521, 14115604, 28369978, 24074760, -799975, -33198584, -47318107, -28690992, 19746253, 65408660, 69324856, 29504576, -64609853, -78777964, -114755790, 40970880, 106234509, -65284844, 490031591, -1232629656, 1412884775, -202154496, -15263435353, 54562444248, 29859375432, -515724317524, -218850436740, 3517735656088, 7237259131839, -1475205049980, -31237942283779, -72677442483520, -104579117411902, -114569006498764, -109386471262833, -105004155848328, -109386471262833, -114569006498764, -104579117411902, -72677442483520, -31237942283779, -1475205049980, 7237259131839, 3517735656088, -218850436740, -515724317524, 29859375432, 54562444248, -15263435353, -202154496, 1412884775, -1232629656, 490031591, -65284844, 106234509, 40970880, -114755790, -78777964, -64609853, 29504576, 69324856, 65408660, 19746253, -28690992, -47318107, -33198584, -799975, 24074760, 28369978, 14115604, -5341521, -16669328, -15049688, -4693788, 5769359, 10041856, 7219318, 884412, -4201264, -5429928, -3140614, 276088, 2591382, 2718648, 1319077, -410032, -1346767, -1275400, -477273, 262292, 681365, 567616, 233373, -131824, -277914, -241680, -61235, 68784, 123693, 96728, 68458, -5352, -45265, 1112, -2431, 10168, -1141, 28304, 19433, 40612, -22002, 25608, 3763, 29552, -14914, 34352, 607, 18260, 131712}
{134092, 18704, 1102, 35868, -13230, 32622, 6512, 27136, -25014, 32940, 6856, 17120, -1220, 32668, 44254, 57040, -16042, -41504, -50696, -68236, 10616, 129014, 228810, 186720, 30594, -253220, -456188, -445848, -17062, 593412, 1131258, 941144, -4344, -1417064, -2282688, -1722780, 522326, 3244214, 4542494, 2662316, -2084274, -7005064, -8080646, -3022752, 6366006, 13964702, 12860002, 997456, -15712172, -25116004, -17200618, 7202402, 33541492, 40174558, 17132356, -27885816, -61941038, -56886474, -6402332, 68082310, 89218748, 85342504, -53956364, -64763412, -119708490, -100971494, 477046710, -690492350, 1502423826, -1811101866, -6896978230, 38889684848, -46859306548, -287368726246, 564326663570, 2519601323206, -265282404230, -14134890239884, -31590659154866, -30355421635522, 6068086742666, 70234377579186, 135738801509490, 175820327938498, 175820327938498, 135738801509490, 70234377579186, 6068086742666, -30355421635522, -31590659154866, -14134890239884, -265282404230, 2519601323206, 564326663570, -287368726246, -46859306548, 38889684848, -6896978230, -1811101866, 1502423826, -690492350, 477046710, -100971494, -119708490, -64763412, -53956364, 85342504, 89218748, 68082310, -6402332, -56886474, -61941038, -27885816, 17132356, 40174558, 33541492, 7202402, -17200618, -25116004, -15712172, 997456, 12860002, 13964702, 6366006, -3022752, -8080646, -7005064, -2084274, 2662316, 4542494, 3244214, 522326, -1722780, -2282688, -1417064, -4344, 941144, 1131258, 593412, -17062, -445848, -456188, -253220, 30594, 186720, 228810, 129014, 10616, -68236, -50696, -41504, -16042, 57040, 44254, 32668, -1220, 17120, 6856, 32940, -25014, 27136, 6512, 32622, -13230, 35868, 1102, 18704, 134092}
{136529, 18816, 945, 36088, -13321, 34088, 9843, 34144, -14990, 45496, 15600, 15616, -18866, 2968, 17437, 60304, 39458, 67472, 68322, -19560, -89054, -128312, -75071, 53344, 279141, 403112, 320667, -91544, -576232, -887240, -537447, 333024, 1438585, 1870272, 1044260, -1007520, -3066344, -3562520, -1301390, 2902664, 6475012, 6181112, 822868, -7212144, -12286657, -9172848, 2474226, 16209000, 21376301, 10939352, -11834756, -32197640, -32597635, -7023840, 32785539, 56544696, 42979175, -10263272, -70016472, -86018336, -52326970, 59250600, 84796762, 142887304, -18957437, -136763608, 117644826, -654384136, 1476141431, -1512039368, -956304143, 22753350768, -64354465147, -83368570840, 653760064781, 690985565008, -3999979488741, -10983796694280, -4636173211700, 30483071064704, 88702957050401, 144661792642272, 177331698066761, 186967951207864, 187537364953011, 186967951207864, 177331698066761, 144661792642272, 88702957050401, 30483071064704, -4636173211700, -10983796694280, -3999979488741, 690985565008, 653760064781, -83368570840, -64354465147, 22753350768, -956304143, -1512039368, 1476141431, -654384136, 117644826, -136763608, -18957437, 142887304, 84796762, 59250600, -52326970, -86018336, -70016472, -10263272, 42979175, 56544696, 32785539, -7023840, -32597635, -32197640, -11834756, 10939352, 21376301, 16209000, 2474226, -9172848, -12286657, -7212144, 822868, 6181112, 6475012, 2902664, -1301390, -3562520, -3066344, -1007520, 1044260, 1870272, 1438585, 333024, -537447, -887240, -576232, -91544, 320667, 403112, 279141, 53344, -75071, -128312, -89054, -19560, 68322, 67472, 39458, 60304, 17437, 2968, -18866, 15616, 15600, 45496, -14990, 34144, 9843, 34088, -13321, 36088, 945, 18816, 136529}
{138852, 18928, 616, 35648, -15520, 30756, 3832, 26732, -23050, 42336, 19834, 29464, -1742, 10916, -2472, 2200, -47030, -4960, 70162, 99432, 126170, 71128, -62810, -247576, -285570, -134298, 240508, 583736, 699388, 267906, -492356, -1313404, -1384874, -417704, 1365648, 2805220, 2668878, 271444, -3256922, -5617248, -4328844, 947334, 7511760, 10409092, 5939156, -4959010, -15701772, -17318472, -5419888, 14908570, 29681240, 25075376, -1288194, -35017480, -49722570, -29501726, 22032410, 69048638, 74330832, 24556230, -66091028, -101425622, -115729084, 40672574, 67519988, 125596326, 175443936, -607452402, 846415508, -1793631142, 1507024284, 11373837988, -50804328468, 33836082150, 421712879170, -491620136996, -3525624114854, -1754607135788, 15395522400632, 43326934537762, 55560912937482, 26345127670756, -42242213850010, -119818228421774, -169794153182388, -169794153182388, -119818228421774, -42242213850010, 26345127670756, 55560912937482, 43326934537762, 15395522400632, -1754607135788, -3525624114854, -491620136996, 421712879170, 33836082150, -50804328468, 11373837988, 1507024284, -1793631142, 846415508, -607452402, 175443936, 125596326, 67519988, 40672574, -115729084, -101425622, -66091028, 24556230, 74330832, 69048638, 22032410, -29501726, -49722570, -35017480, -1288194, 25075376, 29681240, 14908570, -5419888, -17318472, -15701772, -4959010, 5939156, 10409092, 7511760, 947334, -4328844, -5617248, -3256922, 271444, 2668878, 2805220, 1365648, -417704, -1384874, -1313404, -492356, 267906, 699388, 583736, 240508, -134298, -285570, -247576, -62810, 71128, 126170, 99432, 70162, -4960, -47030, 2200, -2472, 10916, -1742, 29464, 19834, 42336, -23050, 26732, 3832, 30756, -15520, 35648, 616, 18928, 138852}
{141403, 19380, 1124, 37192, -13805, 33884, 6640, 28288, -26130, 34508, 7007, 18056, -1813, 33912, 45232, 59336, -17227, -42008, -51782, -69344, 10581, 133100, 234572, 191424, 30167, -259756, -467906, -456552, -16293, 611024, 1163690, 965952, -8406, -1462672, -2351117, -1770552, 549248, 3356004, 4691028, 2734264, -2180388, -7269120, -8357006, -3089072, 6666956, 14527516, 13321514, 912568, -16489233, -26206544, -17806037, 7868096, 35240644, 42118624, 17377498, -29868992, -65230480, -59493620, -3252991, 71866320, 102968055, 80055564, -48918957, -87401648, -171686914, -11971072, 175959894, -187247336, 852410706, -1742459308, 1527175505, 2888274688, -32538179686, 71885387472, 163080583437, -789415854208, -1387596310982, 4173280044380, 15497386603343, 14064740747136, -24271208507142, -100593503019912, -186646953198256, -250710342325576, -282638691420559, -291063435647872, -282638691420559, -250710342325576, -186646953198256, -100593503019912, -24271208507142, 14064740747136, 15497386603343, 4173280044380, -1387596310982, -789415854208, 163080583437, 71885387472, -32538179686, 2888274688, 1527175505, -1742459308, 852410706, -187247336, 175959894, -11971072, -171686914, -87401648, -48918957, 80055564, 102968055, 71866320, -3252991, -59493620, -65230480, -29868992, 17377498, 42118624, 35240644, 7868096, -17806037, -26206544, -16489233, 912568, 13321514, 14527516, 6666956, -3089072, -8357006, -7269120, -2180388, 2734264, 4691028, 3356004, 549248, -1770552, -2351117, -1462672, -8406, 965952, 1163690, 611024, -16293, -456552, -467906, -259756, 30167, 191424, 234572, 133100, 10581, -69344, -51782, -42008, -17227, 59336, 45232, 33912, -1813, 18056, 7007, 34508, -26130, 28288, 6640, 33884, -13805, 37192, 1124, 19380, 141403}
{143840, 19494, 960, 37416, -13898, 35378, 10026, 35432, -15908, 47310, 15908, 16508, -19844, 3580, 17840, 62704, 39538, 69420, 69858, -19704, -91652, -130494, -76574, 55220, 285572, 413676, 328606, -94440, -592588, -911318, -550196, 344984, 1481840, 1924152, 1071010, -1046104, -3166244, -3672630, -1327860, 3016716, 6703486, 6378130, 814074, -7517752, -12749400, -9471652, 2672282, 16937380, 22238776, 11241752, -12587244, -33731382, -34035446, -6841662, 34689918, 59476408, 44508952, -12503620, -74151744, -93118994, -47636514, 59584654, 111220844, 149638316, -21362932, -68913130, -123596770, -271353950, 761491692, -1023057428, 2101967714, -800206442, -17638418224, 64134041576, -6322396026, -588292275836, 290640932822, 4673878841918, 4875311316466, -15016397374132, -55769906282648, -88055075181616, -75122932831288, -10182947440800, 74616215487030, 132619155656488, 132619155656488, 74616215487030, -10182947440800, -75122932831288, -88055075181616, -55769906282648, -15016397374132, 4875311316466, 4673878841918, 290640932822, -588292275836, -6322396026, 64134041576, -17638418224, -800206442, 2101967714, -1023057428, 761491692, -271353950, -123596770, -68913130, -21362932, 149638316, 111220844, 59584654, -47636514, -93118994, -74151744, -12503620, 44508952, 59476408, 34689918, -6841662, -34035446, -33731382, -12587244, 11241752, 22238776, 16937380, 2672282, -9471652, -12749400, -7517752, 814074, 6378130, 6703486, 3016716, -1327860, -3672630, -3166244, -1046104, 1071010, 1924152, 1481840, 344984, -550196, -911318, -592588, -94440, 328606, 413676, 285572, 55220, -76574, -130494, -91652, -19704, 69858, 69420, 39538, 62704, 17840, 3580, -19844, 16508, 15908, 47310, -15908, 35432, 10026, 35378, -13898, 37416, 960, 19494, 143840}
{146334, 19608, 629, 36968, -16138, 31984, 3909, 27880, -24126, 44096, 20243, 30648, -2367, 11688, -2505, 3336, -48839, -4544, 71878, 102160, 128623, 73520, -64377, -253448, -293282, -136736, 247651, 599904, 717387, 273544, -507423, -1351384, -1423041, -425328, 1412227, 2891840, 2746338, 266824, -3373222, -5804520, -4456480, 1010280, 7804218, 10776352, 6108929, -5224160, -16353848, -17967592, -5498142, 15695952, 31008597, 26047400, -1757848, -36864736, -52199832, -30315840, 23958760, 72855360, 78175951, 21532248, -69768864, -118969528, -112453279, 32933184, 85674984, 199808056, 53772926, -225823584, 276982457, -1087687720, 2026562395, -1390144832, -5913032168, 44886489608, -74493365383, -275786641064, 900563216342, 2355654009608, -3802542955626, -20575412119272, -27467649686375, 10127225546688, 103907758061368, 225110162155616, 329646655707180, 392329521457072, 412014034863706, 392329521457072, 329646655707180, 225110162155616, 103907758061368, 10127225546688, -27467649686375, -20575412119272, -3802542955626, 2355654009608, 900563216342, -275786641064, -74493365383, 44886489608, -5913032168, -1390144832, 2026562395, -1087687720, 276982457, -225823584, 53772926, 199808056, 85674984, 32933184, -112453279, -118969528, -69768864, 21532248, 78175951, 72855360, 23958760, -30315840, -52199832, -36864736, -1757848, 26047400, 31008597, 15695952, -5498142, -17967592, -16353848, -5224160, 6108929, 10776352, 7804218, 1010280, -4456480, -5804520, -3373222, 266824, 2746338, 2891840, 1412227, -425328, -1423041, -1351384, -507423, 273544, 717387, 599904, 247651, -136736, -293282, -253448, -64377, 73520, 128623, 102160, 71878, -4544, -48839, 3336, -2505, 11688, -2367, 30648, 20243, 44096, -24126, 27880, 3909, 31984, -16138, 36968, 629, 19608, 146334}
{148886, 20068, 1142, 38540, -14392, 35170, 6760, 29464, -27266, 36112, 7150, 19016, -2430, 35180, 46202, 61680, -18440, -42488, -52880, -70428, 10522, 137234, 240326, 196152, 29700, -266256, -479632, -467208, -15548, 628660, 1196106, 990784, -12504, -1508232, -2419554, -1818276, 576134, 3467818, 4839554, 2806260, -2276542, -7533152, -8633382, -3155368, 6967882, 15090402, 13783018, 827704, -17266282, -27299888, -18397206, 8512274, 36974450, 44059430, 17629308, -31764916, -68691042, -61909420, -1194330, 76390042, 112624950, 76040618, -47424006, -117139568, -186159440, -4653956, 69482118, 110975514, 392536738, -940277502, 1221241738, -2405215394, -520587404, 26130941518, -78000550082, -41918687390, 785000909006, 96658371414, -5883795918930, -9342068747972, 11991841308726, 67424250104532, 127314733790894, 142722574461604, 93728479218120, 10494622009360, -51363757505614, -51363757505614, 10494622009360, 93728479218120, 142722574461604, 127314733790894, 67424250104532, 11991841308726, -9342068747972, -5883795918930, 96658371414, 785000909006, -41918687390, -78000550082, 26130941518, -520587404, -2405215394, 1221241738, -940277502, 392536738, 110975514, 69482118, -4653956, -186159440, -117139568, -47424006, 76040618, 112624950, 76390042, -1194330, -61909420, -68691042, -31764916, 17629308, 44059430, 36974450, 8512274, -18397206, -27299888, -17266282, 827704, 13783018, 15090402, 6967882, -3155368, -8633382, -7533152, -2276542, 2806260, 4839554, 3467818, 576134, -1818276, -2419554, -1508232, -12504, 990784, 1196106, 628660, -15548, -467208, -479632, -266256, 29700, 196152, 240326, 137234, 10522, -70428, -52880, -42488, -18440, 61680, 46202, 35180, -2430, 19016, 7150, 36112, -27266, 29464, 6760, 35170, -14392, 38540, 1142, 20068, 148886}
{151497, 20184, 979, 38768, -14487, 36692, 10217, 36744, -16854, 49160, 16224, 17424, -20846, 4216, 18251, 65152, 39574, 71392, 71406, -19824, -94274, -132628, -78069, 57120, 291947, 424276, 336553, -97288, -608968, -935372, -562929, 356968, 1525035, 1978080, 1097768, -1084640, -3266180, -3782716, -1354322, 3130816, 6931904, 6575172, 805296, -7823336, -13212167, -9770384, 2870346, 17665784, 23101163, 11542860, -13329045, -35285568, -35441487, -6672240, 36616910, 62516768, 46043585, -14244332, -78442140, -98499080, -44961070, 62740248, 132901342, 149315160, -10399233, -78422032, -225170546, -108369864, 288823223, -389458808, 1364149730, -2318260096, 997495750, 10428601000, -59902092926, 68374466848, 428252174751, -953626569856, -3632882320040, 2581329979584, 25800205465069, 45308198330720, 14733693660932, -92833572153456, -251941374587300, -405269240883992, -507474927102053, -542107195696760, -507474927102053, -405269240883992, -251941374587300, -92833572153456, 14733693660932, 45308198330720, 25800205465069, 2581329979584, -3632882320040, -953626569856, 428252174751, 68374466848, -59902092926, 10428601000, 997495750, -2318260096, 1364149730, -389458808, 288823223, -108369864, -225170546, -78422032, -10399233, 149315160, 132901342, 62740248, -44961070, -98499080, -78442140, -14244332, 46043585, 62516768, 36616910, -6672240, -35441487, -35285568, -13329045, 11542860, 23101163, 17665784, 2870346, -9770384, -13212167, -7823336, 805296, 6575172, 6931904, 3130816, -1354322, -3782716, -3266180, -1084640, 1097768, 1978080, 1525035, 356968, -562929, -935372, -608968, -97288, 336553, 424276, 291947, 57120, -78069, -132628, -94274, -19824, 71406, 71392, 39574, 65152, 18251, 4216, -20846, 17424, 16224, 49160, -16854, 36744, 10217, 36692, -14487, 38768, 979, 20184, 151497}
{153990, 20300, 638, 38312, -16768, 33236, 3978, 29052, -25222, 45892, 20644, 31856, -3016, 12484, -2546, 4520, -50676, -4104, 73582, 104912, 131052, 75960, -65952, -259296, -301034, -139138, 254786, 616120, 735362, 279206, -522506, -1389340, -1461244, -432904, 1458798, 2978508, 2823762, 262228, -3489530, -5991744, -4584156, 1073250, 8096660, 11143636, 6278678, -5489238, -17005932, -18616688, -5576452, 16482826, 32342534, 26999348, -2203576, -38748644, -54692122, -31138528, 25732010, 76829854, 81668822, 19832984, -74485280, -131650998, -109646398, 28755178, 117757328, 224257236, 38310110, -69834402, -84331930, -542720910, 1144664088, -1440923108, 2663110192, 2739931428, -37296466808, 90851133036, 118504244870, -1003974818142, -739830805746, 7012561155532, 15355123427044, -5083200207470, -75992763616904, -171478989697212, -230226724221020, -214330927910576, -146341693863238, -87793875294292, -87793875294292, -146341693863238, -214330927910576, -230226724221020, -171478989697212, -75992763616904, -5083200207470, 15355123427044, 7012561155532, -739830805746, -1003974818142, 118504244870, 90851133036, -37296466808, 2739931428, 2663110192, -1440923108, 1144664088, -542720910, -84331930, -69834402, 38310110, 224257236, 117757328, 28755178, -109646398, -131650998, -74485280, 19832984, 81668822, 76829854, 25732010, -31138528, -54692122, -38748644, -2203576, 26999348, 32342534, 16482826, -5576452, -18616688, -17005932, -5489238, 6278678, 11143636, 8096660, 1073250, -4584156, -5991744, -3489530, 262228, 2823762, 2978508, 1458798, -432904, -1461244, -1389340, -522506, 279206, 735362, 616120, 254786, -139138, -301034, -259296, -65952, 75960, 131052, 104912, 73582, -4104, -50676, 4520, -2546, 12484, -3016, 31856, 20644, 45892, -25222, 29052, 3978, 33236, -16768, 38312, 638, 20300, 153990}
{156719, 20768, 1164, 39912, -14991, 36480, 6888, 30664, -28430, 37752, 7301, 20000, -3071, 36472, 47180, 64072, -19697, -42944, -53966, -71488, 10439, 141416, 246088, 200904, 29177, -272720, -491350, -477816, -14827, 646320, 1228538, 1015640, -16662, -1553744, -2487983, -1865952, 602984, 3579656, 4988088, 2878304, -2372752, -7797160, -8909742, -3221640, 7268784, 15653360, 14244530, 742864, -18043419, -28393336, -18984140, 9140768, 38733918, 45969952, 17890162, -33666320, -72290623, -64313120, 212754, 81098328, 119887579, 74023752, -49468574, -143108344, -189841496, -19152616, 64887490, 245572304, 178283755, -367245272, 527562435, -1685487584, 2599317472, -197540360, -16910564318, 77403508552, -48324539226, -626264709384, 900799921208, 5236270372504, -131575217896, -30467450886600, -67670512052703, -53180460396760, 60242273874319, 255990539934976, 464023927249019, 613725270867176, 666900671115883, 613725270867176, 464023927249019, 255990539934976, 60242273874319, -53180460396760, -67670512052703, -30467450886600, -131575217896, 5236270372504, 900799921208, -626264709384, -48324539226, 77403508552, -16910564318, -197540360, 2599317472, -1685487584, 527562435, -367245272, 178283755, 245572304, 64887490, -19152616, -189841496, -143108344, -49468574, 74023752, 119887579, 81098328, 212754, -64313120, -72290623, -33666320, 17890162, 45969952, 38733918, 9140768, -18984140, -28393336, -18043419, 742864, 14244530, 15653360, 7268784, -3221640, -8909742, -7797160, -2372752, 2878304, 4988088, 3579656, 602984, -1865952, -2487983, -1553744, -16662, 1015640, 1228538, 646320, -14827, -477816, -491350, -272720, 29177, 200904, 246088, 141416, 10439, -71488, -53966, -42944, -19697, 64072, 47180, 36472, -3071, 20000, 7301, 37752, -28430, 30664, 6888, 36480, -14991, 39912, 1164, 20768, 156719}
{159330, 20886, 994, 40144, -15088, 38030, 10400, 38080, -17820, 51046, 16532, 18364, -21872, 4876, 18654, 67648, 39582, 73388, 72942, -19920, -96920, -134714, -79572, 59044, 298282, 434912, 344492, -100088, -625372, -959402, -575678, 368976, 1568194, 2032056, 1124518, -1123128, -3366152, -3892778, -1380792, 3244964, 7160282, 6772238, 796502, -8128896, -13674958, -10069044, 3068402, 18394212, 23963494, 11844004, -14068642, -36851486, -36821930, -6527350, 38579828, 65594866, 47589524, -15745314, -82877538, -103269184, -43829050, 67361040, 149072740, 148384092, -2494664, -111200398, -262163818, -80237786, 71233608, 40160062, 726023016, -1374546524, 1680819252, -2807561914, -6227495552, 51531249044, -100212919354, -232323203156, 1228873791434, 1717472704260, -7836096647948, -23012451215118, -7142047401968, 78233884142910, 216838062655274, 336394182269762, 375885817546768, 342493343062928, 298060780168532, 298060780168532, 342493343062928, 375885817546768, 336394182269762, 216838062655274, 78233884142910, -7142047401968, -23012451215118, -7836096647948, 1717472704260, 1228873791434, -232323203156, -100212919354, 51531249044, -6227495552, -2807561914, 1680819252, -1374546524, 726023016, 40160062, 71233608, -80237786, -262163818, -111200398, -2494664, 148384092, 149072740, 67361040, -43829050, -103269184, -82877538, -15745314, 47589524, 65594866, 38579828, -6527350, -36821930, -36851486, -14068642, 11844004, 23963494, 18394212, 3068402, -10069044, -13674958, -8128896, 796502, 6772238, 7160282, 3244964, -1380792, -3892778, -3366152, -1123128, 1124518, 2032056, 1568194, 368976, -575678, -959402, -625372, -100088, 344492, 434912, 298282, 59044, -79572, -134714, -96920, -19920, 72942, 73388, 39582, 67648, 18654, 4876, -21872, 18364, 16532, 51046, -17820, 38080, 10400, 38030, -15088, 40144, 994, 20886, 159330}
{162000, 21004, 651, 39680, -17410, 34512, 4055, 30248, -26346, 47724, 21053, 33088, -3689, 13304, -2579, 5752, -52557, -3640, 75298, 107688, 133457, 78448, -67519, -265120, -308842, -141504, 261929, 632384, 753313, 284892, -537573, -1427272, -1499507, -440432, 1505377, 3065224, 2901150, 257656, -3605830, -6178920, -4711888, 1136244, 8389118, 11510944, 6448403, -5754244, -17658008, -19265760, -5654850, 17269736, 33677382, 27942336, -2629537, -40664708, -57162609, -31971280, 27476699, 80960844, 85101231, 18945768, -79480860, -141166440, -108670237, 28927264, 147918900, 233123000, 56312477, -44184912, -258000693, -265953872, 463804037, -693786584, 2055471669, -2837996664, -1223474910, 25901629520, -96759767974, 7496200920, 873193448311, -677453177456, -7146283624954, -3986710512448, 33512484314067, 94019700298264, 107799260593177, 2039963336080, -222946228886525, -486987191291624, -689771416699484, -764425316502884, -689771416699484, -486987191291624, -222946228886525, 2039963336080, 107799260593177, 94019700298264, 33512484314067, -3986710512448, -7146283624954, -677453177456, 873193448311, 7496200920, -96759767974, 25901629520, -1223474910, -2837996664, 2055471669, -693786584, 463804037, -265953872, -258000693, -44184912, 56312477, 233123000, 147918900, 28927264, -108670237, -141166440, -79480860, 18945768, 85101231, 80960844, 27476699, -31971280, -57162609, -40664708, -2629537, 27942336, 33677382, 17269736, -5654850, -19265760, -17658008, -5754244, 6448403, 11510944, 8389118, 1136244, -4711888, -6178920, -3605830, 257656, 2901150, 3065224, 1505377, -440432, -1499507, -1427272, -537573, 284892, 753313, 632384, 261929, -141504, -308842, -265120, -67519, 78448, 133457, 107688, 75298, -3640, -52557, 5752, -2579, 13304, -3689, 33088, 21053, 47724, -26346, 30248, 4055, 34512, -17410, 39680, 651, 21004, 162000}
{164730, 21480, 1182, 41308, -15602, 37814, 7008, 31888, -29614, 39428, 7444, 21008, -3736, 37788, 48150, 66512, -20982, -43376, -55064, -72524, 10332, 145646, 251842, 205680, 28614, -279148, -503076, -488376, -14130, 664004, 1260954, 1040520, -20856, -1599208, -2556420, -1913580, 629798, 3691518, 5136614, 2950396, -2469002, -8061144, -9186118, -3287888, 7569662, 16216390, 14706034, 658048, -18820612, -29486748, -19570876, 9763420, 40510384, 47849674, 18172658, -35602192, -75958532, -66734756, 1265342, 85904216, 126149280, 73711184, -53573836, -163168786, -191553396, -31957760, 95909518, 298059024, 131486488, -75004034, 25743652, -946309266, 1629178516, -1936306336, 2731205858, 11447919414, -69098837870, 102407688722, 393192471420, -1431563879700, -3111940522776, 8029696787924, 32232338371520, 26220700834740, -69870363460552, -257293409133102, -456508600862858, -578533988328604, -605179985726376, -589792363294134, -589792363294134, -605179985726376, -578533988328604, -456508600862858, -257293409133102, -69870363460552, 26220700834740, 32232338371520, 8029696787924, -3111940522776, -1431563879700, 393192471420, 102407688722, -69098837870, 11447919414, 2731205858, -1936306336, 1629178516, -946309266, 25743652, -75004034, 131486488, 298059024, 95909518, -31957760, -191553396, -163168786, -53573836, 73711184, 126149280, 85904216, 1265342, -66734756, -75958532, -35602192, 18172658, 47849674, 40510384, 9763420, -19570876, -29486748, -18820612, 658048, 14706034, 16216390, 7569662, -3287888, -9186118, -8061144, -2469002, 2950396, 5136614, 3691518, 629798, -1913580, -2556420, -1599208, -20856, 1040520, 1260954, 664004, -14130, -488376, -503076, -279148, 28614, 205680, 251842, 145646, 10332, -72524, -55064, -43376, -20982, 66512, 48150, 37788, -3736, 21008, 7444, 39428, -29614, 31888, 7008, 37814, -15602, 41308, 1182, 21480, 164730}
{167521, 21600, 1013, 41544, -15701, 39392, 10591, 39440, -18814, 52968, 16848, 19328, -22922, 5560, 19065, 70192, 39546, 75408, 74490, -19992, -99590, -136752, -81067, 60992, 304561, 445584, 352439, -102840, -641800, -983408, -588411, 381008, 1611293, 2086080, 1151276, -1161568, -3466160, -4002816, -1407254, 3359160, 7388604, 6969328, 787724, -8434432, -14137773, -10367632, 3266466, 19122664, 24825737, 12145184, -14808156, -38420328, -38187373, -6405584, 40580797, 68665768, 49149474, -17167048, -87474327, -107892632, -43686740, 72431288, 161222126, 148909952, 160745, -145109808, -277486694, -101135928, 15996579, 259221504, 374348736, -580879160, 890823185, -2476779056, 2982744317, 3557839784, -37983979031, 116680284280, 62793572513, -1167941764216, 200191266829, 9286298061976, 10251134303224, -33443393418072, -122909547385457, -180357432103936, -102662491258299, 135589112735256, 449553681877281, 706501276415712, 804126821486318, 706501276415712, 449553681877281, 135589112735256, -102662491258299, -180357432103936, -122909547385457, -33443393418072, 10251134303224, 9286298061976, 200191266829, -1167941764216, 62793572513, 116680284280, -37983979031, 3557839784, 2982744317, -2476779056, 890823185, -580879160, 374348736, 259221504, 15996579, -101135928, -277486694, -145109808, 160745, 148909952, 161222126, 72431288, -43686740, -107892632, -87474327, -17167048, 49149474, 68665768, 40580797, -6405584, -38187373, -38420328, -14808156, 12145184, 24825737, 19122664, 3266466, -10367632, -14137773, -8434432, 787724, 6969328, 7388604, 3359160, -1407254, -4002816, -3466160, -1161568, 1151276, 2086080, 1611293, 381008, -588411, -983408, -641800, -102840, 352439, 445584, 304561, 60992, -81067, -136752, -99590, -19992, 74490, 75408, 39546, 70192, 19065, 5560, -22922, 19328, 16848, 52968, -18814, 39440, 10591, 39392, -15701, 41544, 1013, 21600, 167521}
{170190, 21720, 660, 41072, -18064, 35812, 4124, 31468, -27490, 49592, 21454, 34344, -4386, 14148, -2620, 7032, -54466, -3152, 77002, 110488, 135838, 80984, -69094, -270920, -316690, -143834, 269064, 648696, 771240, 290602, -552656, -1465180, -1537806, -447912, 1551948, 3151988, 2978502, 253108, -3722138, -6366048, -4839660, 1199262, 8681560, 11878276, 6618104, -6019178, -18310092, -19914808, -5733304, 18056682, 35012218, 28883984, -3044310, -42602572, -59598528, -32820394, 29251196, 85195922, 88556426, 18550768, -84519868, -149147564, -109481736, 31930464, 172128208, 238305342, 75250582, -70023438, -329327012, -192795676, 83312982, -117512118, 1207726176, -1906412314, 2197277232, -2271771552, -18962785982, 90012410706, -92232699552, -611173787354, 1568260281312, 5000219691176, -7150751932094, -42654584442148, -53637145297794, 45590234490932, 283847062313990, 581072997306576, 816531648560912, 934550040114178, 967442010877222, 967442010877222, 934550040114178, 816531648560912, 581072997306576, 283847062313990, 45590234490932, -53637145297794, -42654584442148, -7150751932094, 5000219691176, 1568260281312, -611173787354, -92232699552, 90012410706, -18962785982, -2271771552, 2197277232, -1906412314, 1207726176, -117512118, 83312982, -192795676, -329327012, -70023438, 75250582, 238305342, 172128208, 31930464, -109481736, -149147564, -84519868, 18550768, 88556426, 85195922, 29251196, -32820394, -59598528, -42602572, -3044310, 28883984, 35012218, 18056682, -5733304, -19914808, -18310092, -6019178, 6618104, 11878276, 8681560, 1199262, -4839660, -6366048, -3722138, 253108, 2978502, 3151988, 1551948, -447912, -1537806, -1465180, -552656, 290602, 771240, 648696, 269064, -143834, -316690, -270920, -69094, 80984, 135838, 110488, 77002, -3152, -54466, 7032, -2620, 14148, -4386, 34344, 21454, 49592, -27490, 31468, 4124, 35812, -18064, 41072, 660, 21720, 170190}
{173103, 22204, 1204, 42728, -16225, 39172, 7136, 33136, -30826, 41140, 7595, 22040, -4425, 39128, 49128, 69000, -22311, -43784, -56150, -73536, 10201, 149924, 257604, 210480, 27995, -285540, -514794, -498888, -13457, 681712, 1293386, 1065424, -25110, -1644624, -2624849, -1961160, 656576, 3803404, 5285148, 3022536, -2565308, -8325104, -9462478, -3354112, 7870516, 16779492, 15167546, 573256, -19597893, -30580124, -20157600, 10385552, 42293736, 49708132, 18481175, -37578880, -79637291, -69174296, 2172000, 90862296, 132124526, 74579084, -58400404, -178321488, -194128145, -38610536, 132651985, 321172344, 153807000, 19940036, -245188876, -506432408, 720795900, -1121166468, 2950564728, -2951611136, -7190775327, 53732021644, -134952003836, -173152685328, 1502170437035, 633769465332, -11497134024543, -19132653247920, 28293999249577, 151648007354220, 271077512247692, 249797874807408, 25413802118042, -321737705855568, -626776162191612, -746419861547856, -626776162191612, -321737705855568, 25413802118042, 249797874807408, 271077512247692, 151648007354220, 28293999249577, -19132653247920, -11497134024543, 633769465332, 1502170437035, -173152685328, -134952003836, 53732021644, -7190775327, -2951611136, 2950564728, -1121166468, 720795900, -506432408, -245188876, 19940036, 153807000, 321172344, 132651985, -38610536, -194128145, -178321488, -58400404, 74579084, 132124526, 90862296, 2172000, -69174296, -79637291, -37578880, 18481175, 49708132, 42293736, 10385552, -20157600, -30580124, -19597893, 573256, 15167546, 16779492, 7870516, -3354112, -9462478, -8325104, -2565308, 3022536, 5285148, 3803404, 656576, -1961160, -2624849, -1644624, -25110, 1065424, 1293386, 681712, -13457, -498888, -514794, -285540, 27995, 210480, 257604, 149924, 10201, -73536, -56150, -43784, -22311, 69000, 49128, 39128, -4425, 22040, 7595, 41140, -30826, 33136, 7136, 39172, -16225, 42728, 1204, 22204, 173103}
{175894, 22326, 1028, 42968, -16326, 40778, 10774, 40824, -19828, 54926, 17156, 20316, -23996, 6268, 19468, 72784, 39482, 77452, 76026, -20040, -102284, -138742, -82570, 62964, 310800, 456292, 360378, -105544, -658252, -1007390, -601160, 393064, 1654356, 2140152, 1178026, -1199960, -3566204, -4112830, -1433724, 3473404, 7616886, 7166442, 778930, -8739944, -14600612, -10666148, 3464522, 19851140, 25687924, 12446400, -15547682, -39989268, -39548422, -6300378, 42609290, 71703080, 50722882, -18602326, -92204990, -112525318, -44179598, 77521656, 171177156, 151221122, -948488, -173505832, -286976826, -127394210, 32059194, 353102070, 265170702, -98603642, 239687618, -1513924278, 2203361526, -2442469308, 1195582412, 29423870164, -113874045680, 62621964842, 895421648914, -1575295437672, -7439797538598, 4627173637562, 53521308991982, 90582694770898, 808810305092, -284205008350252, -694443065016422, -1075769737949686, -1321279271002278, -1425680430082864, -1425680430082864, -1321279271002278, -1075769737949686, -694443065016422, -284205008350252, 808810305092, 90582694770898, 53521308991982, 4627173637562, -7439797538598, -1575295437672, 895421648914, 62621964842, -113874045680, 29423870164, 1195582412, -2442469308, 2203361526, -1513924278, 239687618, -98603642, 265170702, 353102070, 32059194, -127394210, -286976826, -173505832, -948488, 151221122, 171177156, 77521656, -44179598, -112525318, -92204990, -18602326, 50722882, 71703080, 42609290, -6300378, -39548422, -39989268, -15547682, 12446400, 25687924, 19851140, 3464522, -10666148, -14600612, -8739944, 778930, 7166442, 7616886, 3473404, -1433724, -4112830, -3566204, -1199960, 1178026, 2140152, 1654356, 393064, -601160, -1007390, -658252, -105544, 360378, 456292, 310800, 62964, -82570, -138742, -102284, -20040, 76026, 77452, 39482, 72784, 19468, 6268, -23996, 20316, 17156, 54926, -19828, 40824, 10774, 40778, -16326, 42968, 1028, 22326, 175894}
{178746, 22448, 673, 42488, -18730, 37136, 4201, 32712, -28662, 51496, 21863, 35624, -5107, 15016, -2653, 8360, -56419, -2640, 78718, 113312, 138195, 83568, -70661, -276696, -324594, -146128, 276207, 665056, 789143, 296336, -567723, -1503064, -1576165, -455344, 1598527, 3238800, 3055818, 248584, -3838438, -6553128, -4967488, 1262304, 8974018, 12245632, 6787781, -6284040, -18962168, -20563832, -5811846, 18843664, 36347066, 29825680, -3456792, -44552792, -62007177, -33696584, 31066655, 89464280, 92034639, 18390016, -89676612, -156613096, -111646187, 36081624, 190621435, 243569864, 87310932, -108066704, -361590692, -213886832, -63002427, 211741296, 665766518, -884985592, 1388089723, -3473652248, 2620020402, 12613313552, -73637179066, 148120711504, 336025103505, -1856680603584, -1944991453985, 13507176728584, 31025601353013, -15614453264808, -175941936026939, -377714982273776, -449728521818751, -279993434463200, 69370775125808, 406180033172048, 543232759696190, 406180033172048, 69370775125808, -279993434463200, -449728521818751, -377714982273776, -175941936026939, -15614453264808, 31025601353013, 13507176728584, -1944991453985, -1856680603584, 336025103505, 148120711504, -73637179066, 12613313552, 2620020402, -3473652248, 1388089723, -884985592, 665766518, 211741296, -63002427, -213886832, -361590692, -108066704, 87310932, 243569864, 190621435, 36081624, -111646187, -156613096, -89676612, 18390016, 92034639, 89464280, 31066655, -33696584, -62007177, -44552792, -3456792, 29825680, 36347066, 18843664, -5811846, -20563832, -18962168, -6284040, 6787781, 12245632, 8974018, 1262304, -4967488, -6553128, -3838438, 248584, 3055818, 3238800, 1598527, -455344, -1576165, -1503064, -567723, 296336, 789143, 665056, 276207, -146128, -324594, -276696, -70661, 83568, 138195, 113312, 78718, -2640, -56419, 8360, -2653, 15016, -5107, 35624, 21863, 51496, -28662, 32712, 4201, 37136, -18730, 42488, 673, 22448, 178746}
{181660, 22940, 1222, 44172, -16860, 40554, 7256, 34408, -32058, 42888, 7738, 23096, -5138, 40492, 50098, 71536, -23668, -44168, -57248, -74524, 10046, 154250, 263358, 215304, 27336, -291896, -526520, -509352, -12808, 699444, 1325802, 1090352, -29400, -1689992, -2693286, -2008692, 683318, 3915314, 5433674, 3094724, -2661654, -8589040, -9738854, -3420312, 8171346, 17342666, 15629050, 488488, -20375230, -31673464, -20744336, 11007732, 44078002, 51557174, 18810658, -39590250, -83290598, -71629636, 3058458, 95970296, 138064734, 76223034, -63283474, -190501978, -198362862, -40384494, 165008674, 335805092, 188419170, 19613806, -365661706, -349389060, 124052746, -396634282, 1868610074, -2515288224, 2632776506, 821821274, -43551088852, 139663117360, -4313179596, -1252401488032, 1364847010724, 10448392137106, 243552975050, -63541572727508, -137615889864310, -76071898178168, 242609065531372, 773548261166290, 1331087026964714, 1742645098496872, 1944766696537260, 1944766696537260, 1742645098496872, 1331087026964714, 773548261166290, 242609065531372, -76071898178168, -137615889864310, -63541572727508, 243552975050, 10448392137106, 1364847010724, -1252401488032, -4313179596, 139663117360, -43551088852, 821821274, 2632776506, -2515288224, 1868610074, -396634282, 124052746, -349389060, -365661706, 19613806, 188419170, 335805092, 165008674, -40384494, -198362862, -190501978, -63283474, 76223034, 138064734, 95970296, 3058458, -71629636, -83290598, -39590250, 18810658, 51557174, 44078002, 11007732, -20744336, -31673464, -20375230, 488488, 15629050, 17342666, 8171346, -3420312, -9738854, -8589040, -2661654, 3094724, 5433674, 3915314, 683318, -2008692, -2693286, -1689992, -29400, 1090352, 1325802, 699444, -12808, -509352, -526520, -291896, 27336, 215304, 263358, 154250, 10046, -74524, -57248, -44168, -23668, 71536, 50098, 40492, -5138, 23096, 7738, 42888, -32058, 34408, 7256, 40554, -16860, 44172, 1222, 22940, 181660}
{184637, 23064, 1047, 44416, -16963, 42188, 10965, 42232, -20870, 56920, 17472, 21328, -25094, 7000, 19879, 75424, 39374, 79520, 77574, -20064, -105002, -140684, -84065, 64960, 316983, 467036, 368325, -108200, -674728, -1031348, -613893, 405144, 1697359, 2194272, 1204784, -1238304, -3666284, -4222820, -1460186, 3587696, 7845112, 7363580, 770152, -9045432, -15063475, -10964592, 3662586, 20579640, 26550023, 12747652, -16287196, -41558160, -40909276, -6201308, 44655760, 74707432, 52320961, -20078204, -96999406, -117190520, -45023937, 82660780, 180258539, 155001040, -3839157, -195574444, -295611561, -146462968, 69147407, 395928556, 280910298, 112213448, -153998600, -855717272, 1074660858, -1695053776, 4035554619, -1804625672, -20429384663, 97997739784, -151114685780, -565312081972, 2196907521531, 3866818322200, -14899413089153, -46146377696536, -7477965031932, 189556696294384, 494455121483483, 704912605565092, 646260821748539, 343494701146640, 4852083635441, -139983906919988, 4852083635441, 343494701146640, 646260821748539, 704912605565092, 494455121483483, 189556696294384, -7477965031932, -46146377696536, -14899413089153, 3866818322200, 2196907521531, -565312081972, -151114685780, 97997739784, -20429384663, -1804625672, 4035554619, -1695053776, 1074660858, -855717272, -153998600, 112213448, 280910298, 395928556, 69147407, -146462968, -295611561, -195574444, -3839157, 155001040, 180258539, 82660780, -45023937, -117190520, -96999406, -20078204, 52320961, 74707432, 44655760, -6201308, -40909276, -41558160, -16287196, 12747652, 26550023, 20579640, 3662586, -10964592, -15063475, -9045432, 770152, 7363580, 7845112, 3587696, -1460186, -4222820, -3666284, -1238304, 1204784, 2194272, 1697359, 405144, -613893, -1031348, -674728, -108200, 368325, 467036, 316983, 64960, -84065, -140684, -105002, -20064, 77574, 79520, 39374, 75424, 19879, 7000, -25094, 21328, 17472, 56920, -20870, 42232, 10965, 42188, -16963, 44416, 1047, 23064, 184637}
{187488, 23188, 682, 43928, -19408, 38484, 4270, 33980, -29854, 53436, 22264, 36928, -5852, 15908, -2694, 9736, -58400, -2104, 80422, 116160, 140528, 86200, -72236, -282448, -332538, -148386, 283342, 681464, 807022, 302094, -582806, -1540924, -1614560, -462728, 1645098, 3325660, 3133098, 244084, -3954746, -6740160, -5095356, 1325370, 9266460, 12613012, 6957434, -6548830, -19614252, -21212832, -5890444, 19630682, 37681902, 30767424, -3869224, -46506092, -64400056, -34597458, 32923466, 93721482, 95534294, 18300484, -94985722, -163964476, -114732994, 40401832, 205253198, 250195708, 93175366, -143797122, -382127824, -257510728, -85851324, 363197148, 446779682, -162773836, 593304370, -2274759014, 2835101242, -2700801492, -4214747904, 62090802754, -165462338482, -94427744974, 1683315083706, -821153456512, -13976500302314, -8278341000782, 70748416047382, 194213192821378, 186870859983106, -140042269586264, -786915146603870, -1543621277435154, -2158302103937180, -2485389746076530, -2485389746076530, -2158302103937180, -1543621277435154, -786915146603870, -140042269586264, 186870859983106, 194213192821378, 70748416047382, -8278341000782, -13976500302314, -821153456512, 1683315083706, -94427744974, -165462338482, 62090802754, -4214747904, -2700801492, 2835101242, -2274759014, 593304370, -162773836, 446779682, 363197148, -85851324, -257510728, -382127824, -143797122, 93175366, 250195708, 205253198, 40401832, -114732994, -163964476, -94985722, 18300484, 95534294, 93721482, 32923466, -34597458, -64400056, -46506092, -3869224, 30767424, 37681902, 19630682, -5890444, -21212832, -19614252, -6548830, 6957434, 12613012, 9266460, 1325370, -5095356, -6740160, -3954746, 244084, 3133098, 3325660, 1645098, -462728, -1614560, -1540924, -582806, 302094, 807022, 681464, 283342, -148386, -332538, -282448, -72236, 86200, 140528, 116160, 80422, -2104, -58400, 9736, -2694, 15908, -5852, 36928, 22264, 53436, -29854, 33980, 4270, 38484, -19408, 43928, 682, 23188, 187488}
{190591, 23688, 1244, 45640, -17507, 41960, 7384, 35704, -33318, 44672, 7889, 24176, -5875, 41880, 51076, 74120, -25069, -44528, -58334, -75488, 9867, 158624, 269120, 220152, 26621, -298216, -538238, -519768, -12183, 717200, 1358234, 1115304, -33750, -1735312, -2761715, -2056176, 710024, 4027248, 5582208, 3166960, -2758056, -8852952, -10015214, -3486488, 8472152, 17905912, 16090562, 403744, -21152655, -32766768, -21331060, 11629960, 45862244, 53404792, 19151906, -41624728, -86906587, -74104968, 3982023, 101177800, 144045466, 78357744, -68127004, -201308096, -204111151, -39520544, 190722850, 348481344, 216227704, -13404328, -420518616, -353817536, -165584174, 67011472, 1080073609, -1289928688, 2046439454, -4612262912, 245551874, 31355582744, -126761226765, 136825558496, 875575028889, -2467548678152, -6535585349570, 15077854715264, 64395962990914, 44160547428520, -184043553292904, -610675663016152, -1011505228434167, -1137029423325728, -950662108753851, -657091317014544, -520529345951320, -657091317014544, -950662108753851, -1137029423325728, -1011505228434167, -610675663016152, -184043553292904, 44160547428520, 64395962990914, 15077854715264, -6535585349570, -2467548678152, 875575028889, 136825558496, -126761226765, 31355582744, 245551874, -4612262912, 2046439454, -1289928688, 1080073609, 67011472, -165584174, -353817536, -420518616, -13404328, 216227704, 348481344, 190722850, -39520544, -204111151, -201308096, -68127004, 78357744, 144045466, 101177800, 3982023, -74104968, -86906587, -41624728, 19151906, 53404792, 45862244, 11629960, -21331060, -32766768, -21152655, 403744, 16090562, 17905912, 8472152, -3486488, -10015214, -8852952, -2758056, 3166960, 5582208, 4027248, 710024, -2056176, -2761715, -1735312, -33750, 1115304, 1358234, 717200, -12183, -519768, -538238, -298216, 26621, 220152, 269120, 158624, 9867, -75488, -58334, -44528, -25069, 74120, 51076, 41880, -5875, 24176, 7889, 44672, -33318, 35704, 7384, 41960, -17507, 45640, 1244, 23688, 190591}
{193568, 23814, 1062, 45888, -17612, 43622, 11148, 43664, -21932, 58950, 17780, 22364, -26216, 7756, 20282, 78112, 39238, 81612, 79110, -20064, -107744, -142578, -85568, 66980, 323126, 477816, 376264, -110808, -691228, -1055282, -626642, 417248, 1740326, 2248440, 1231534, -1276600, -3766400, -4332786, -1486656, 3702036, 8073298, 7560742, 761358, -9350896, -15526362, -11262964, 3860642, 21308164, 27412066, 13048940, -17026722, -43127004, -42270154, -6102806, 46709442, 77689380, 53947060, -21599086, -101800406, -121882980, -46007140, 87938794, 189098548, 159851554, -7121178, -212829522, -305131050, -157864914, 107179474, 422961256, 333525256, 167215222, -341187842, -558492354, 218608774, -834323080, 2735233798, -3150856232, 2538195350, 9546245146, -85743943130, 188120825808, 247962601670, -2180560943670, -202004407846, 17872015397966, 20367669158588, -72362677028694, -258207793916262, -338853529292892, -45019115098868, 694279255349264, 1658562043753118, 2506151828110134, 2983375847891478, 2983375847891478, 2506151828110134, 1658562043753118, 694279255349264, -45019115098868, -338853529292892, -258207793916262, -72362677028694, 20367669158588, 17872015397966, -202004407846, -2180560943670, 247962601670, 188120825808, -85743943130, 9546245146, 2538195350, -3150856232, 2735233798, -834323080, 218608774, -558492354, -341187842, 167215222, 333525256, 422961256, 107179474, -157864914, -305131050, -212829522, -7121178, 159851554, 189098548, 87938794, -46007140, -121882980, -101800406, -21599086, 53947060, 77689380, 46709442, -6102806, -42270154, -43127004, -17026722, 13048940, 27412066, 21308164, 3860642, -11262964, -15526362, -9350896, 761358, 7560742, 8073298, 3702036, -1486656, -4332786, -3766400, -1276600, 1231534, 2248440, 1740326, 417248, -626642, -1055282, -691228, -110808, 376264, 477816, 323126, 66980, -85568, -142578, -107744, -20064, 79110, 81612, 39238, 78112, 20282, 7756, -26216, 22364, 17780, 58950, -21932, 43664, 11148, 43622, -17612, 45888, 1062, 23814, 193568}
{196608, 23940, 695, 45392, -20098, 39856, 4347, 35272, -31074, 55412, 22673, 38256, -6621, 16824, -2727, 11160, -60425, -1544, 82138, 119032, 142837, 88880, -73803, -288176, -340538, -150608, 290485, 697920, 824877, 307876, -597873, -1578760, -1653015, -470064, 1691677, 3412568, 3210342, 239608, -4071046, -6927144, -5223280, 1388460, 9558918, 12980416, 7127063, -6813548, -20266328, -21861808, -5969130, 20417736, 39016750, 31709216, -4281680, -48459520, -66788306, -35515720, 34809615, 97941764, 99051925, 18189320, -100423649, -171345796, -118450892, 44612648, 217878255, 258307292, 95323697, -172980504, -399442150, -295831872, -61024668, 431608280, 431713306, 220745568, 54952073, -1342266848, 1530135133, -2447037168, 5158620346, 2415233016, -46204867196, 159315014184, -95661705973, -1280659258864, 2586460727281, 10074391468648, -13237338455394, -85183309028936, -97648172260306, 148607605296540, 709663704193211, 1356367602760112, 1755173713036948, 1778068399590704, 1596333859038360, 1491849760939224, 1596333859038360, 1778068399590704, 1755173713036948, 1356367602760112, 709663704193211, 148607605296540, -97648172260306, -85183309028936, -13237338455394, 10074391468648, 2586460727281, -1280659258864, -95661705973, 159315014184, -46204867196, 2415233016, 5158620346, -2447037168, 1530135133, -1342266848, 54952073, 220745568, 431713306, 431608280, -61024668, -295831872, -399442150, -172980504, 95323697, 258307292, 217878255, 44612648, -118450892, -171345796, -100423649, 18189320, 99051925, 97941764, 34809615, -35515720, -66788306, -48459520, -4281680, 31709216, 39016750, 20417736, -5969130, -21861808, -20266328, -6813548, 7127063, 12980416, 9558918, 1388460, -5223280, -6927144, -4071046, 239608, 3210342, 3412568, 1691677, -470064, -1653015, -1578760, -597873, 307876, 824877, 697920, 290485, -150608, -340538, -288176, -73803, 88880, 142837, 119032, 82138, -1544, -60425, 11160, -2727, 16824, -6621, 38256, 22673, 55412, -31074, 35272, 4347, 39856, -20098, 45392, 695, 23940, 196608}
{199712, 24448, 1262, 47132, -18166, 43390, 7504, 37024, -34598, 46492, 8032, 25280, -6636, 43292, 52046, 76752, -26498, -44864, -59432, -76428, 9664, 163046, 274874, 225024, 25866, -304500, -549964, -530136, -11582, 734980, 1390650, 1140280, -38136, -1780584, -2830152, -2103612, 736694, 4139206, 5730734, 3239244, -2854498, -9116840, -10291590, -3552640, 8772934, 18469230, 16552066, 319024, -21930136, -33860036, -21917796, 12252236, 47646462, 55252434, 19495552, -43672138, -90493730, -76609944, 4951674, 106414102, 150060824, 80721350, -73066992, -211663294, -211050248, -37869652, 210712128, 361435988, 234877736, -52048498, -454375828, -414379426, -263273044, 295001670, 686142872, -295383736, 1124453166, -3252108674, 3443322722, -1977574114, -17520435568, 115060241840, -202848507862, -473228693286, 2723062348110, 1881461531406, -21836732751304, -37400782144206, 64685118456018, 325127321143186, 535300105415452, 335113228705388, -447143642727256, -1603801471566030, -2698884641009562, -3344871318747482, -3344871318747482, -2698884641009562, -1603801471566030, -447143642727256, 335113228705388, 535300105415452, 325127321143186, 64685118456018, -37400782144206, -21836732751304, 1881461531406, 2723062348110, -473228693286, -202848507862, 115060241840, -17520435568, -1977574114, 3443322722, -3252108674, 1124453166, -295383736, 686142872, 295001670, -263273044, -414379426, -454375828, -52048498, 234877736, 361435988, 210712128, -37869652, -211050248, -211663294, -73066992, 80721350, 150060824, 106414102, 4951674, -76609944, -90493730, -43672138, 19495552, 55252434, 47646462, 12252236, -21917796, -33860036, -21930136, 319024, 16552066, 18469230, 8772934, -3552640, -10291590, -9116840, -2854498, 3239244, 5730734, 4139206, 736694, -2103612, -2830152, -1780584, -38136, 1140280, 1390650, 734980, -11582, -530136, -549964, -304500, 25866, 225024, 274874, 163046, 9664, -76428, -59432, -44864, -26498, 76752, 52046, 43292, -6636, 25280, 8032, 46492, -34598, 37024, 7504, 43390, -18166, 47132, 1262, 24448, 199712}
{202881, 24576, 1081, 47384, -18273, 45080, 11339, 45120, -23022, 61016, 18096, 23424, -27362, 8536, 20693, 80848, 39058, 83728, 80658, -20040, -110510, -144424, -87063, 69024, 329213, 488632, 384211, -113368, -707752, -1079192, -639375, 429376, 1783233, 2302656, 1258292, -1314848, -3866552, -4442728, -1513118, 3816424, 8301428, 7757928, 752580, -9656336, -15989273, -11561264, 4058706, 22036712, 28274021, 13350264, -17766236, -44695800, -43631056, -6004280, 48764117, 80661504, 55595276, -23157200, -106572201, -126597000, -47002270, 93360176, 197926755, 165463480, -10273047, -227316320, -316004164, -164219912, 139357680, 445392336, 384081884, 155889560, -424710892, -513131808, -274025427, -217512784, 1645892867, -1793172888, 2902314296, -5595834864, -6654698671, 65852124064, -194213317738, 15103925512, 1791540733851, -2438132827640, -14568610069090, 8342606166696, 107210034263029, 170784547936576, -70209911646692, -767427199794216, -1713678095791217, -2487813457198544, -2836068676737750, -2854626042252920, -2814768080256590, -2854626042252920, -2836068676737750, -2487813457198544, -1713678095791217, -767427199794216, -70209911646692, 170784547936576, 107210034263029, 8342606166696, -14568610069090, -2438132827640, 1791540733851, 15103925512, -194213317738, 65852124064, -6654698671, -5595834864, 2902314296, -1793172888, 1645892867, -217512784, -274025427, -513131808, -424710892, 155889560, 384081884, 445392336, 139357680, -164219912, -316004164, -227316320, -10273047, 165463480, 197926755, 93360176, -47002270, -126597000, -106572201, -23157200, 55595276, 80661504, 48764117, -6004280, -43631056, -44695800, -17766236, 13350264, 28274021, 22036712, 4058706, -11561264, -15989273, -9656336, 752580, 7757928, 8301428, 3816424, -1513118, -4442728, -3866552, -1314848, 1258292, 2302656, 1783233, 429376, -639375, -1079192, -707752, -113368, 384211, 488632, 329213, 69024, -87063, -144424, -110510, -20040, 80658, 83728, 39058, 80848, 20693, 8536, -27362, 23424, 18096, 61016, -23022, 45120, 11339, 45080, -18273, 47384, 1081, 24576, 202881}
{205920, 24704, 704, 46880, -20800, 41252, 4416, 36588, -32314, 57424, 23074, 39608, -7414, 17764, -2768, 12632, -62478, -960, 83842, 121928, 145122, 91608, -75378, -293880, -348578, -152794, 297620, 714424, 842708, 313682, -612956, -1616572, -1691506, -477352, 1738248, 3499524, 3287550, 235156, -4187354, -7114080, -5351244, 1451574, 9851360, 13347844, 7296668, -7078194, -20918412, -22510760, -6047872, 21204826, 40351586, 32651056, -4694160, -50412924, -69176344, -36440364, 36714624, 102126902, 102597344, 18031400, -105920858, -178774188, -122517800, 48836148, 229720766, 267666506, 96053178, -195684748, -416347838, -323645440, -24138454, 472349178, 497830910, 373203332, -219157058, -831167876, 397258640, -1468123988, 3827165382, -3679924164, 772657858, 28988388810, -150287022774, 202741804444, 789355241362, -3270327622332, -4420995488642, 25375516585070, 60146929955010, -43046625747838, -387459724278494, -775346894333310, -751359002256926, -9294260407698, 1290116261254168, 2621974893933734, 3442852005095766, 3442852005095766, 2621974893933734, 1290116261254168, -9294260407698, -751359002256926, -775346894333310, -387459724278494, -43046625747838, 60146929955010, 25375516585070, -4420995488642, -3270327622332, 789355241362, 202741804444, -150287022774, 28988388810, 772657858, -3679924164, 3827165382, -1468123988, 397258640, -831167876, -219157058, 373203332, 497830910, 472349178, -24138454, -323645440, -416347838, -195684748, 96053178, 267666506, 229720766, 48836148, -122517800, -178774188, -105920858, 18031400, 102597344, 102126902, 36714624, -36440364, -69176344, -50412924, -4694160, 32651056, 40351586, 21204826, -6047872, -22510760, -20918412, -7078194, 7296668, 13347844, 9851360, 1451574, -5351244, -7114080, -4187354, 235156, 3287550, 3499524, 1738248, -477352, -1691506, -1616572, -612956, 313682, 842708, 714424, 297620, -152794, -348578, -293880, -75378, 91608, 145122, 121928, 83842, -960, -62478, 12632, -2768, 17764, -7414, 39608, 23074, 57424, -32314, 36588, 4416, 41252, -20800, 46880, 704, 24704, 205920}
{209219, 25220, 1284, 48648, -18837, 44844, 7632, 38368, -35906, 48348, 8183, 26408, -7421, 44728, 53024, 79432, -27971, -45176, -60518, -77344, 9437, 167516, 280636, 229920, 25055, -310748, -561682, -540456, -11005, 752784, 1423082, 1165280, -42582, -1825808, -2898581, -2151000, 763328, 4251188, 5879268, 3311576, -2950996, -9380704, -10567950, -3618768, 9073692, 19032620, 17013578, 234328, -22707705, -34953268, -22504520, 12874560, 49430656, 57100100, 19839291, -45722736, -94064381, -79141188, 5966082, 111635264, 156104967, 83148172, -78150317, -221930600, -218874955, -36300012, 227041174, 375462904, 246859310, -86352536, -482177641, -478639640, -272049179, 395282408, 596763089, 321093056, 426701590, -1993803336, 2076465404, -3415920464, 5796807327, 13089627080, -91173061601, 228830299008, 120687454922, -2413159207972, 1867309299919, 20031317329016, 875283485706, -128221937907316, -265449732557935, -65982348658240, 751802033609857, 2041366033142864, 3299452536396952, 4109682302477168, 4438683519851128, 4505139638844420, 4438683519851128, 4109682302477168, 3299452536396952, 2041366033142864, 751802033609857, -65982348658240, -265449732557935, -128221937907316, 875283485706, 20031317329016, 1867309299919, -2413159207972, 120687454922, 228830299008, -91173061601, 13089627080, 5796807327, -3415920464, 2076465404, -1993803336, 426701590, 321093056, 596763089, 395282408, -272049179, -478639640, -482177641, -86352536, 246859310, 375462904, 227041174, -36300012, -218874955, -221930600, -78150317, 83148172, 156104967, 111635264, 5966082, -79141188, -94064381, -45722736, 19839291, 57100100, 49430656, 12874560, -22504520, -34953268, -22707705, 234328, 17013578, 19032620, 9073692, -3618768, -10567950, -9380704, -2950996, 3311576, 5879268, 4251188, 763328, -2151000, -2898581, -1825808, -42582, 1165280, 1423082, 752784, -11005, -540456, -561682, -310748, 25055, 229920, 280636, 167516, 9437, -77344, -60518, -45176, -27971, 79432, 53024, 44728, -7421, 26408, 8183, 48348, -35906, 38368, 7632, 44844, -18837, 48648, 1284, 25220, 209219}
{212388, 25350, 1096, 48904, -18946, 46562, 11522, 46600, -24132, 63118, 18404, 24508, -28532, 9340, 21096, 83632, 38850, 85868, 82194, -19992, -113300, -146222, -88566, 71092, 335260, 499484, 392150, -115880, -724300, -1103078, -652124, 441528, 1826104, 2356920, 1285042, -1353048, -3966740, -4552646, -1539588, 3930860, 8529518, 7955138, 743786, -9961752, -16452208, -11859492, 4256762, 22765284, 29135920, 13651624, -18505762, -46264548, -44991982, -5905730, 50818776, 83632168, 57255738, -24739754, -111303840, -131334666, -47953098, 98876502, 206813304, 171567104, -13324348, -240551294, -328109334, -168261724, 164554246, 466668166, 423109724, 123904102, -472095896, -580646932, -494720106, 108308502, 995663402, -527718380, 1870509814, -4460502850, 3807418326, 1425667396, -44940750578, 191162549242, -178245911824, -1216775597916, 3755203560172, 8041983076104, -27740233907928, -89082550973302, 1855170055120, 433900966955698, 1051770391543526, 1309893550583640, 732381536595822, -613641535356610, -2134118647076176, -3116067834183580, -3116067834183580, -2134118647076176, -613641535356610, 732381536595822, 1309893550583640, 1051770391543526, 433900966955698, 1855170055120, -89082550973302, -27740233907928, 8041983076104, 3755203560172, -1216775597916, -178245911824, 191162549242, -44940750578, 1425667396, 3807418326, -4460502850, 1870509814, -527718380, 995663402, 108308502, -494720106, -580646932, -472095896, 123904102, 423109724, 466668166, 164554246, -168261724, -328109334, -240551294, -13324348, 171567104, 206813304, 98876502, -47953098, -131334666, -111303840, -24739754, 57255738, 83632168, 50818776, -5905730, -44991982, -46264548, -18505762, 13651624, 29135920, 22765284, 4256762, -11859492, -16452208, -9961752, 743786, 7955138, 8529518, 3930860, -1539588, -4552646, -3966740, -1353048, 1285042, 2356920, 1826104, 441528, -652124, -1103078, -724300, -115880, 392150, 499484, 335260, 71092, -88566, -146222, -113300, -19992, 82194, 85868, 38850, 83632, 21096, 9340, -28532, 24508, 18404, 63118, -24132, 46600, 11522, 46562, -18946, 48904, 1096, 25350, 212388}
{215622, 25480, 717, 48392, -21514, 42672, 4493, 37928, -33582, 59472, 23483, 40984, -8231, 18728, -2801, 14152, -64575, -352, 85558, 124848, 147383, 94384, -76945, -299560, -356674, -154944, 304763, 730976, 860515, 319512, -628023, -1654360, -1730057, -484592, 1784827, 3586528, 3364722, 230728, -4303654, -7300968, -5479264, 1514712, 10143818, 13715296, 7466249, -7342768, -21570488, -23159688, -6126702, 21991952, 41686434, 33592944, -5106664, -52366304, -71564366, -37365576, 38627123, 106288472, 106172886, 17824264, -111420473, -186239168, -126716394, 53185920, 241353868, 278023632, 96704517, -213749336, -433898690, -342910936, 10921420, 505421360, 576718916, 410015672, -338036943, -680870528, -356395158, -688302032, 2388596018, -2376377464, 3987195582, -5566012608, -22492684943, 122949545744, -258927537896, -331127997440, 3140001797858, -673638749904, -26356995372509, -15894789712464, 144739877040096, 381757392851256, 275666810721077, -622122890711072, -2277722720423697, -4124393253999000, -5546981347993642, -6315529898911592, -6538568473609974, -6315529898911592, -5546981347993642, -4124393253999000, -2277722720423697, -622122890711072, 275666810721077, 381757392851256, 144739877040096, -15894789712464, -26356995372509, -673638749904, 3140001797858, -331127997440, -258927537896, 122949545744, -22492684943, -5566012608, 3987195582, -2376377464, 2388596018, -688302032, -356395158, -680870528, -338036943, 410015672, 576718916, 505421360, 10921420, -342910936, -433898690, -213749336, 96704517, 278023632, 241353868, 53185920, -126716394, -186239168, -111420473, 17824264, 106172886, 106288472, 38627123, -37365576, -71564366, -52366304, -5106664, 33592944, 41686434, 21991952, -6126702, -23159688, -21570488, -7342768, 7466249, 13715296, 10143818, 1514712, -5479264, -7300968, -4303654, 230728, 3364722, 3586528, 1784827, -484592, -1730057, -1654360, -628023, 319512, 860515, 730976, 304763, -154944, -356674, -299560, -76945, 94384, 147383, 124848, 85558, -352, -64575, 14152, -2801, 18728, -8231, 40984, 23483, 59472, -33582, 37928, 4493, 42672, -21514, 48392, 717, 25480, 215622}
{218922, 26004, 1302, 50188, -19520, 46322, 7752, 39736, -37234, 50240, 8326, 27560, -8230, 46188, 53994, 82160, -29472, -45464, -61616, -78236, 9186, 172034, 286390, 234840, 24204, -316960, -573408, -550728, -10452, 770612, 1455498, 1190304, -47064, -1870984, -2967018, -2198340, 789926, 4363194, 6027794, 3383956, -3047534, -9644544, -10844326, -3684872, 9374426, 19596082, 17475082, 149656, -23485330, -36046464, -23091256, 13496932, 51214826, 58947790, 20183014, -47773444, -97630264, -81690672, 7011730, 116816152, 162171500, 85545298, -83357322, -232248390, -227333108, -34938018, 241519152, 390638554, 255362140, -113533914, -508061988, -530982282, -248998682, 448723068, 659241178, 624561454, 43265046, -1181652354, 690231586, -2336834854, 5150153256, -3739887692, -5094135740, 66482767514, -236638935474, 116581885892, 1775636111174, -4075403112794, -12966162400796, 27872365810356, 124155265566512, 65212636405206, -448668811971212, -1348374752671716, -2017034865698628, -1775937795401400, -538503512725254, 1071294128669946, 2171779193503036, 2171779193503036, 1071294128669946, -538503512725254, -1775937795401400, -2017034865698628, -1348374752671716, -448668811971212, 65212636405206, 124155265566512, 27872365810356, -12966162400796, -4075403112794, 1775636111174, 116581885892, -236638935474, 66482767514, -5094135740, -3739887692, 5150153256, -2336834854, 690231586, -1181652354, 43265046, 624561454, 659241178, 448723068, -248998682, -530982282, -508061988, -113533914, 255362140, 390638554, 241519152, -34938018, -227333108, -232248390, -83357322, 85545298, 162171500, 116816152, 7011730, -81690672, -97630264, -47773444, 20183014, 58947790, 51214826, 13496932, -23091256, -36046464, -23485330, 149656, 17475082, 19596082, 9374426, -3684872, -10844326, -9644544, -3047534, 3383956, 6027794, 4363194, 789926, -2198340, -2967018, -1870984, -47064, 1190304, 1455498, 770612, -10452, -550728, -573408, -316960, 24204, 234840, 286390, 172034, 9186, -78236, -61616, -45464, -29472, 82160, 53994, 46188, -8230, 27560, 8326, 50240, -37234, 39736, 7752, 46322, -19520, 50188, 1302, 26004, 218922}
{222289, 26136, 1115, 50448, -19631, 48068, 11713, 48104, -25270, 65256, 18720, 25616, -29726, 10168, 21507, 86464, 38598, 88032, 83742, -19920, -116114, -147972, -90061, 73184, 341251, 510372, 400097, -118344, -740872, -1126940, -664857, 453704, 1868915, 2411232, 1311800, -1391200, -4066964, -4662540, -1566050, 4045344, 8757552, 8152372, 735008, -10267144, -16915167, -12157648, 4454826, 23493880, 29997731, 13953020, -19245276, -47833248, -46352932, -5807156, 52873451, 86602880, 58918657, -26335840, -116004953, -136104568, -48852804, 104417168, 215746199, 177894320, -16453329, -253377740, -341282096, -171882168, 184144625, 488075908, 451563478, 90073488, -509855434, -674205780, -568851850, 247936208, 764207072, 373961504, 1008614251, -2831621792, 2688975186, -4605340400, 4616499197, 35802817840, -161727106965, 278138603388, 639223188436, -3950198175888, -1391390907669, 33262312885632, 38339034151278, -151791938668680, -517026706747163, -573856908891536, 329795356221191, 2338701678084840, 4858994969972070, 7046116234238828, 8395728810375268, 8832275946391040, 8395728810375268, 7046116234238828, 4858994969972070, 2338701678084840, 329795356221191, -573856908891536, -517026706747163, -151791938668680, 38339034151278, 33262312885632, -1391390907669, -3950198175888, 639223188436, 278138603388, -161727106965, 35802817840, 4616499197, -4605340400, 2688975186, -2831621792, 1008614251, 373961504, 764207072, 247936208, -568851850, -674205780, -509855434, 90073488, 451563478, 488075908, 184144625, -171882168, -341282096, -253377740, -16453329, 177894320, 215746199, 104417168, -48852804, -136104568, -116004953, -26335840, 58918657, 86602880, 52873451, -5807156, -46352932, -47833248, -19245276, 13953020, 29997731, 23493880, 4454826, -12157648, -16915167, -10267144, 735008, 8152372, 8757552, 4045344, -1566050, -4662540, -4066964, -1391200, 1311800, 2411232, 1868915, 453704, -664857, -1126940, -740872, -118344, 400097, 510372, 341251, 73184, -90061, -147972, -116114, -19920, 83742, 88032, 38598, 86464, 21507, 10168, -29726, 25616, 18720, 65256, -25270, 48104, 11713, 48068, -19631, 50448, 1115, 26136, 222289}
{225522, 26268, 726, 49928, -22240, 44116, 4562, 39292, -34870, 61556, 23884, 42384, -9072, 19716, -2842, 15720, -66700, 280, 87262, 127792, 149620, 97208, -78520, -305216, -364810, -157058, 311898, 747576, 878298, 325366, -643106, -1692124, -1768644, -491784, 1831398, 3673580, 3441858, 226324, -4419962, -7487808, -5607324, 1577874, 10436260, 14082772, 7635806, -7607270, -22222572, -23808592, -6205588, 22779114, 43021270, 34534880, -5519192, -54319660, -73952404, -38290740, 40540598, 110439786, 109771784, 17577322, -116887234, -193731444, -130918562, 57672556, 252997648, 289140750, 97634342, -229230368, -452420780, -357217458, 39262352, 535922170, 644444508, 400961740, -396552876, -729058854, -757770538, -241003274, 1391683670, -887343634, 2873268708, -5889205514, 3344367084, 10863977136, -94780393218, 284529393014, -1171722340, -2483257880412, 4084071793624, 19387910570164, -24350607458460, -164478150235500, -164819266941330, 411003549535242, 1637096267007548, 2863104690781702, 3181436781611674, 2278533516175958, 744232553310452, -393848222112378, -393848222112378, 744232553310452, 2278533516175958, 3181436781611674, 2863104690781702, 1637096267007548, 411003549535242, -164819266941330, -164478150235500, -24350607458460, 19387910570164, 4084071793624, -2483257880412, -1171722340, 284529393014, -94780393218, 10863977136, 3344367084, -5889205514, 2873268708, -887343634, 1391683670, -241003274, -757770538, -729058854, -396552876, 400961740, 644444508, 535922170, 39262352, -357217458, -452420780, -229230368, 97634342, 289140750, 252997648, 57672556, -130918562, -193731444, -116887234, 17577322, 109771784, 110439786, 40540598, -38290740, -73952404, -54319660, -5519192, 34534880, 43021270, 22779114, -6205588, -23808592, -22222572, -7607270, 7635806, 14082772, 10436260, 1577874, -5607324, -7487808, -4419962, 226324, 3441858, 3673580, 1831398, -491784, -1768644, -1692124, -643106, 325366, 878298, 747576, 311898, -157058, -364810, -305216, -78520, 97208, 149620, 127792, 87262, 280, -66700, 15720, -2842, 19716, -9072, 42384, 23884, 61556, -34870, 39292, 4562, 44116, -22240, 49928, 726, 26268, 225522}
{229023, 26800, 1324, 51752, -20215, 47824, 7880, 41128, -38590, 52168, 8477, 28736, -9063, 47672, 54972, 84936, -31017, -45728, -62702, -79104, 8911, 176600, 292152, 239784, 23297, -323136, -585126, -560952, -9923, 788464, 1487930, 1215352, -51606, -1916112, -3035447, -2245632, 816488, 4475224, 6176328, 3456384, -3144128, -9908360, -11120686, -3750952, 9675136, 20159616, 17936594, 65008, -24263043, -37139624, -23677980, 14119352, 52998972, 60795504, 20526753, -49824104, -101195966, -84246808, 8077225, 121959688, 168268850, 87889536, -88619026, -242627760, -236138020, -33593032, 255273637, 406874816, 262842938, -134268944, -533540933, -570707584, -219052569, 490036264, 766292144, 746664128, -119632558, -845352456, -366589711, -1393433448, 3323570173, -3009291576, 5242024088, -2541511768, -54121223599, 207618903160, -277368347552, -1071197880936, 4797905866124, 4623491400992, -40213658269499, -69854963848560, 142680753921925, 664533225135760, 972573663087185, 179830029517416, -2116593912153396, -5354646105893448, -8441879152956134, -10515053416779216, -11224961637692529, -10515053416779216, -8441879152956134, -5354646105893448, -2116593912153396, 179830029517416, 972573663087185, 664533225135760, 142680753921925, -69854963848560, -40213658269499, 4623491400992, 4797905866124, -1071197880936, -277368347552, 207618903160, -54121223599, -2541511768, 5242024088, -3009291576, 3323570173, -1393433448, -366589711, -845352456, -119632558, 746664128, 766292144, 490036264, -219052569, -570707584, -533540933, -134268944, 262842938, 406874816, 255273637, -33593032, -236138020, -242627760, -88619026, 87889536, 168268850, 121959688, 8077225, -84246808, -101195966, -49824104, 20526753, 60795504, 52998972, 14119352, -23677980, -37139624, -24263043, 65008, 17936594, 20159616, 9675136, -3750952, -11120686, -9908360, -3144128, 3456384, 6176328, 4475224, 816488, -2245632, -3035447, -1916112, -51606, 1215352, 1487930, 788464, -9923, -560952, -585126, -323136, 23297, 239784, 292152, 176600, 8911, -79104, -62702, -45728, -31017, 84936, 54972, 47672, -9063, 28736, 8477, 52168, -38590, 41128, 7880, 47824, -20215, 51752, 1324, 26800, 229023}
{232390, 26934, 1130, 52016, -20328, 49598, 11896, 49632, -26428, 67430, 19028, 26748, -30944, 11020, 21910, 89344, 38318, 90220, 85278, -19824, -118952, -149674, -91564, 75300, 347202, 521296, 408036, -120760, -757468, -1150778, -677606, 465904, 1911690, 2465592, 1338550, -1429304, -4167224, -4772410, -1592520, 4159876, 8985546, 8349630, 726214, -10572512, -17378150, -12455732, 4652882, 24222500, 30859486, 14254452, -19984802, -49401900, -47713906, -5708558, 54928110, 89573640, 60581616, -27935246, -120688764, -140902346, -49704452, 109938734, 224715302, 184276796, -19716726, -266140188, -355326466, -175793554, 200277716, 510143244, 473211504, 61798778, -544633878, -759152348, -579918806, 310248276, 785608814, 888451004, 490862966, -1627953376, 1121099466, -3486805942, 6662657294, -2420390968, -19543149600, 130974066126, -331066014928, -188883588708, 3350358504896, -3579932760698, -27433190675376, 15352785808156, 207952682902646, 303311369567622, -295017241216514, -1875030736611882, -3814974163313978, -4966117990897936, -4703393267796062, -3488578391979632, -2442130395409256, -2442130395409256, -3488578391979632, -4703393267796062, -4966117990897936, -3814974163313978, -1875030736611882, -295017241216514, 303311369567622, 207952682902646, 15352785808156, -27433190675376, -3579932760698, 3350358504896, -188883588708, -331066014928, 130974066126, -19543149600, -2420390968, 6662657294, -3486805942, 1121099466, -1627953376, 490862966, 888451004, 785608814, 310248276, -579918806, -759152348, -544633878, 61798778, 473211504, 510143244, 200277716, -175793554, -355326466, -266140188, -19716726, 184276796, 224715302, 109938734, -49704452, -140902346, -120688764, -27935246, 60581616, 89573640, 54928110, -5708558, -47713906, -49401900, -19984802, 14254452, 30859486, 24222500, 4652882, -12455732, -17378150, -10572512, 726214, 8349630, 8985546, 4159876, -1592520, -4772410, -4167224, -1429304, 1338550, 2465592, 1911690, 465904, -677606, -1150778, -757468, -120760, 408036, 521296, 347202, 75300, -91564, -149674, -118952, -19824, 85278, 90220, 38318, 89344, 21910, 11020, -30944, 26748, 19028, 67430, -26428, 49632, 11896, 49598, -20328, 52016, 1130, 26934, 232390}
{235824, 27068, 739, 51488, -22978, 45584, 4639, 40680, -36186, 63676, 24293, 43808, -9937, 20728, -2875, 17336, -68869, 936, 88978, 130760, 151833, 100080, -80087, -310848, -373002, -159136, 319041, 764224, 896057, 331244, -658173, -1729864, -1807291, -498928, 1877977, 3760680, 3518958, 221944, -4536262, -7674600, -5735440, 1641060, 10728718, 14450272, 7805339, -7871700, -22874648, -24457472, -6284562, 23566312, 44356118, 35476864, -5931744, -56272992, -76340426, -39215856, 42454017, 114589580, 113383513, 17304584, -122311089, -201250996, -135069121, 62249624, 264717480, 300751092, 98712303, -243542488, -471915038, -369608084, 60533658, 565492384, 697625012, 378292104, -439643820, -846741120, -939728195, -51748980, 923545192, 326735136, 1848651204, -3863459028, 3332026628, -5837949944, -1214362064, 78690861312, -260042481791, 244112340944, 1655545148627, -5603825914092, -9358278068536, 46342559458384, 111919569504071, -108833839419796, -812071779130662, -1477657979451680, -963833528617307, 1480942037031628, 5412660934990529, 9493198945234728, 12416030335076740, 13456091607424780, 12416030335076740, 9493198945234728, 5412660934990529, 1480942037031628, -963833528617307, -1477657979451680, -812071779130662, -108833839419796, 111919569504071, 46342559458384, -9358278068536, -5603825914092, 1655545148627, 244112340944, -260042481791, 78690861312, -1214362064, -5837949944, 3332026628, -3863459028, 1848651204, 326735136, 923545192, -51748980, -939728195, -846741120, -439643820, 378292104, 697625012, 565492384, 60533658, -369608084, -471915038, -243542488, 98712303, 300751092, 264717480, 62249624, -135069121, -201250996, -122311089, 17304584, 113383513, 114589580, 42454017, -39215856, -76340426, -56272992, -5931744, 35476864, 44356118, 23566312, -6284562, -24457472, -22874648, -7871700, 7805339, 14450272, 10728718, 1641060, -5735440, -7674600, -4536262, 221944, 3518958, 3760680, 1877977, -498928, -1807291, -1729864, -658173, 331244, 896057, 764224, 319041, -159136, -373002, -310848, -80087, 100080, 151833, 130760, 88978, 936, -68869, 17336, -2875, 20728, -9937, 43808, 24293, 63676, -36186, 40680, 4639, 45584, -22978, 51488, 739, 27068, 235824}
{239326, 27608, 1342, 53340, -20922, 49350, 8000, 42544, -39966, 54132, 8620, 29936, -9920, 49180, 55942, 87760, -32590, -45968, -63800, -79948, 8612, 181214, 297906, 244752, 22350, -329276, -596852, -571128, -9418, 806340, 1520346, 1240424, -56184, -1961192, -3103884, -2292876, 843014, 4587278, 6324854, 3528860, -3240762, -10172152, -11397062, -3817008, 9975822, 20723222, 18398098, -19616, -25040812, -38232748, -24264716, 14741820, 54783094, 62643242, 20870476, -51874716, -104761708, -86803536, 9150576, 127078468, 174398322, 90180370, -93878878, -253053000, -245067548, -32134350, 268844226, 424069296, 270522644, -150569312, -559245226, -601434862, -192581968, 528243474, 869781992, 785026958, -184313034, -823822440, -1008800806, -798232736, 1893093552, -1391951684, 4186870608, -7440035398, 676830680, 32133907386, -176048283748, 370356693242, 479187447530, -4375695624422, 2297947864884, 37102315389502, 1355118999130, -250826378849964, -485738725395042, 70095458265012, 2001703476589650, 4807577014834918, 7107907067140350, 7874524587095068, 7313288994731308, 6544988655977868, 6544988655977868, 7313288994731308, 7874524587095068, 7107907067140350, 4807577014834918, 2001703476589650, 70095458265012, -485738725395042, -250826378849964, 1355118999130, 37102315389502, 2297947864884, -4375695624422, 479187447530, 370356693242, -176048283748, 32133907386, 676830680, -7440035398, 4186870608, -1391951684, 1893093552, -798232736, -1008800806, -823822440, -184313034, 785026958, 869781992, 528243474, -192581968, -601434862, -559245226, -150569312, 270522644, 424069296, 268844226, -32134350, -245067548, -253053000, -93878878, 90180370, 174398322, 127078468, 9150576, -86803536, -104761708, -51874716, 20870476, 62643242, 54783094, 14741820, -24264716, -38232748, -25040812, -19616, 18398098, 20723222, 9975822, -3817008, -11397062, -10172152, -3240762, 3528860, 6324854, 4587278, 843014, -2292876, -3103884, -1961192, -56184, 1240424, 1520346, 806340, -9418, -571128, -596852, -329276, 22350, 244752, 297906, 181214, 8612, -79948, -63800, -45968, -32590, 87760, 55942, 49180, -9920, 29936, 8620, 54132, -39966, 42544, 8000, 49350, -20922, 53340, 1342, 27608, 239326}
{242897, 27744, 1149, 53608, -21037, 51152, 12087, 51184, -27614, 69640, 19344, 27904, -32186, 11896, 22321, 92272, 37994, 92432, 86826, -19704, -121814, -151328, -93059, 77440, 353097, 532256, 415983, -123128, -774088, -1174592, -690339, 478128, 1954405, 2520000, 1365308, -1467360, -4267520, -4882256, -1618982, 4274456, 9213484, 8546912, 717436, -10877856, -17841157, -12753744, 4850946, 24951144, 31721153, 14555920, -20724316, -50970504, -49074904, -5609936, 56982785, 92544448, 62244519, -29534768, -125367564, -145719240, -50523046, 115416696, 233711321, 190621560, -23098774, -278973736, -370009009, -179987448, 214673129, 533023288, 491737981, 40893752, -578034926, -827972648, -568715517, 352616312, 908833898, 1143097440, 271291455, -998058824, -246027745, -2379532864, 4449347391, -3649416568, 6286641160, 7386332144, -110850336501, 317376005040, -161714857455, -2421231710536, 6243842867136, 15954771119704, -50352164358615, -165555542108736, 39800573390456, 940403934558824, 2084625068859773, 2075883867385320, -282722275665125, -4782679790063008, -9873527929038982, -13731502536004608, -15146806738826626, -13731502536004608, -9873527929038982, -4782679790063008, -282722275665125, 2075883867385320, 2084625068859773, 940403934558824, 39800573390456, -165555542108736, -50352164358615, 15954771119704, 6243842867136, -2421231710536, -161714857455, 317376005040, -110850336501, 7386332144, 6286641160, -3649416568, 4449347391, -2379532864, -246027745, -998058824, 271291455, 1143097440, 908833898, 352616312, -568715517, -827972648, -578034926, 40893752, 491737981, 533023288, 214673129, -179987448, -370009009, -278973736, -23098774, 190621560, 233711321, 115416696, -50523046, -145719240, -125367564, -29534768, 62244519, 92544448, 56982785, -5609936, -49074904, -50970504, -20724316, 14555920, 31721153, 24951144, 4850946, -12753744, -17841157, -10877856, 717436, 8546912, 9213484, 4274456, -1618982, -4882256, -4267520, -1467360, 1365308, 2520000, 1954405, 478128, -690339, -1174592, -774088, -123128, 415983, 532256, 353097, 77440, -93059, -151328, -121814, -19704, 86826, 92432, 37994, 92272, 22321, 11896, -32186, 27904, 19344, 69640, -27614, 51184, 12087, 51152, -21037, 53608, 1149, 27744, 242897}
{246330, 27880, 748, 53072, -23728, 47076, 4708, 42092, -37522, 65832, 24694, 45256, -10826, 21764, -2916, 19000, -71066, 1616, 90682, 133752, 154022, 103000, -81662, -316456, -381234, -161178, 326176, 780920, 913792, 337146, -673256, -1767580, -1845974, -506024, 1924548, 3847828, 3596022, 217588, -4652570, -7861344, -5863596, 1704270, 11021160, 14817796, 7974848, -8136058, -23526732, -25106328, -6363592, 24353546, 45690954, 36418896, -6344320, -58226300, -78728464, -40140924, 44367396, 118739422, 116997846, 17017690, -127702842, -208805352, -139163442, 66846622, 276495270, 312579650, 99730818, -257474618, -492394596, -381918956, 76386592, 594801926, 739371126, 355983014, -479753206, -969253128, -1013594096, 13872014, 838857788, 1109770450, 1168481618, -2189141908, 1699801108, -4984436624, 8166675268, 2296806836, -49839221838, 230645596878, -393731269296, -900155345400, 5538799035932, 98105757970, -48193931529592, -28386201217338, 287201976182178, 714488295733400, 297903859674124, -1937035322263524, -5734878010719384, -9527336972281800, -11791608144268938, -12313716164163530, -12073974584229104, -12073974584229104, -12313716164163530, -11791608144268938, -9527336972281800, -5734878010719384, -1937035322263524, 297903859674124, 714488295733400, 287201976182178, -28386201217338, -48193931529592, 98105757970, 5538799035932, -900155345400, -393731269296, 230645596878, -49839221838, 2296806836, 8166675268, -4984436624, 1699801108, -2189141908, 1168481618, 1109770450, 838857788, 13872014, -1013594096, -969253128, -479753206, 355983014, 739371126, 594801926, 76386592, -381918956, -492394596, -257474618, 99730818, 312579650, 276495270, 66846622, -139163442, -208805352, -127702842, 17017690, 116997846, 118739422, 44367396, -40140924, -78728464, -58226300, -6344320, 36418896, 45690954, 24353546, -6363592, -25106328, -23526732, -8136058, 7974848, 14817796, 11021160, 1704270, -5863596, -7861344, -4652570, 217588, 3596022, 3847828, 1924548, -506024, -1845974, -1767580, -673256, 337146, 913792, 780920, 326176, -161178, -381234, -316456, -81662, 103000, 154022, 133752, 90682, 1616, -71066, 19000, -2916, 21764, -10826, 45256, 24694, 65832, -37522, 42092, 4708, 47076, -23728, 53072, 748, 27880, 246330}
{250039, 28428, 1364, 54952, -21641, 50900, 8128, 43984, -41370, 56132, 8771, 31160, -10801, 50712, 56920, 90632, -34207, -46184, -64886, -80768, 8289, 185876, 303668, 249744, 21347, -335380, -608570, -581256, -8937, 824240, 1552778, 1265520, -60822, -2006224, -3172313, -2340072, 869504, 4699356, 6473388, 3601384, -3337452, -10435920, -11673422, -3883040, 10276484, 21286900, 18859610, -104216, -25818669, -39325836, -24851440, 15364336, 56567192, 64491004, 21214215, -53925280, -108327506, -89360216, 10224990, 132186536, 180552301, 92428848, -99102115, -263511224, -253992405, -30545380, 282447969, 442029056, 278595282, -164432780, -585510262, -627467040, -173274305, 564866116, 956328087, 790348200, -222669278, -944680516, -1349527821, -543149464, 1069284089, 116452104, 2991750195, -5077397528, 3948946644, -6412178480, -16918062962, 151955397256, -376515265644, 8616874680, 3394760603850, -6535978106248, -24766252208444, 50420722589928, 230939610536081, 76523762220280, -1021713870324535, -2773554482182804, -3557733892534847, -1637048921782008, 3166514236569271, 9166692994432384, 13973152480911426, 15785507840767176, 13973152480911426, 9166692994432384, 3166514236569271, -1637048921782008, -3557733892534847, -2773554482182804, -1021713870324535, 76523762220280, 230939610536081, 50420722589928, -24766252208444, -6535978106248, 3394760603850, 8616874680, -376515265644, 151955397256, -16918062962, -6412178480, 3948946644, -5077397528, 2991750195, 116452104, 1069284089, -543149464, -1349527821, -944680516, -222669278, 790348200, 956328087, 564866116, -173274305, -627467040, -585510262, -164432780, 278595282, 442029056, 282447969, -30545380, -253992405, -263511224, -99102115, 92428848, 180552301, 132186536, 10224990, -89360216, -108327506, -53925280, 21214215, 64491004, 56567192, 15364336, -24851440, -39325836, -25818669, -104216, 18859610, 21286900, 10276484, -3883040, -11673422, -10435920, -3337452, 3601384, 6473388, 4699356, 869504, -2340072, -3172313, -2006224, -60822, 1265520, 1552778, 824240, -8937, -581256, -608570, -335380, 21347, 249744, 303668, 185876, 8289, -80768, -64886, -46184, -34207, 90632, 56920, 50712, -10801, 31160, 8771, 56132, -41370, 43984, 8128, 50900, -21641, 54952, 1364, 28428, 250039}
{253610, 28566, 1164, 55224, -21758, 52730, 12270, 52760, -28820, 71886, 19652, 29084, -33452, 12796, 22724, 95248, 37642, 94668, 88362, -19560, -124700, -152934, -94562, 79604, 358952, 543252, 423922, -125448, -790732, -1198382, -703088, 490376, 1997084, 2574456, 1392058, -1505368, -4367852, -4992078, -1645452, 4389084, 9441382, 8744218, 708642, -11183176, -18304188, -13051684, 5049002, 25679812, 32582764, 14857424, -21463842, -52539060, -50435926, -5511290, 59037444, 95515304, 63907382, -31134242, -130046126, -150543080, -51320910, 120855122, 242741266, 196907352, -26531046, -291883444, -385035932, -184225512, 228380090, 556820724, 509635584, 26286400, -610711634, -882793446, -553565220, 392333554, 1049680612, 1261688740, 205986044, -825538688, -1180361408, -1606170850, 2518031534, -2043488240, 5892078222, -8749597642, -7060968904, 74054685176, -294807251464, 388985980742, 1486678845498, -6790465653010, -4019162191356, 60208290236418, 68635292822976, -308529769759536, -987488489865244, -844376554995944, 1580606276417806, 6441089976431114, 12067103731580182, 16360390194882856, 18488185406319026, 19093586704062534, 19093586704062534, 18488185406319026, 16360390194882856, 12067103731580182, 6441089976431114, 1580606276417806, -844376554995944, -987488489865244, -308529769759536, 68635292822976, 60208290236418, -4019162191356, -6790465653010, 1486678845498, 388985980742, -294807251464, 74054685176, -7060968904, -8749597642, 5892078222, -2043488240, 2518031534, -1606170850, -1180361408, -825538688, 205986044, 1261688740, 1049680612, 392333554, -553565220, -882793446, -610711634, 26286400, 509635584, 556820724, 228380090, -184225512, -385035932, -291883444, -26531046, 196907352, 242741266, 120855122, -51320910, -150543080, -130046126, -31134242, 63907382, 95515304, 59037444, -5511290, -50435926, -52539060, -21463842, 14857424, 32582764, 25679812, 5049002, -13051684, -18304188, -11183176, 708642, 8744218, 9441382, 4389084, -1645452, -4992078, -4367852, -1505368, 1392058, 2574456, 1997084, 490376, -703088, -1198382, -790732, -125448, 423922, 543252, 358952, 79604, -94562, -152934, -124700, -19560, 88362, 94668, 37642, 95248, 22724, 12796, -33452, 29084, 19652, 71886, -28820, 52760, 12270, 52730, -21758, 55224, 1164, 28566, 253610}
{257250, 28704, 761, 54680, -24490, 48592, 4785, 43528, -38886, 68024, 25103, 46728, -11739, 22824, -2949, 20712, -73307, 2320, 92398, 136768, 156187, 105968, -83229, -322040, -389522, -163184, 333319, 797664, 931503, 343072, -688323, -1805272, -1884717, -513072, 1971127, 3935024, 3673050, 213256, -4768870, -8048040, -5991808, 1767504, 11313618, 15185344, 8144333, -8400344, -24178808, -25755160, -6442710, 25140816, 47025802, 37360976, -6756920, -60179584, -81116486, -41065944, 46280719, 122889312, 120612270, 16727320, -133076571, -216389168, -143206292, 71420608, 288316583, 324455440, 100623950, -271365960, -513745964, -394688400, 88958998, 624292776, 774415291, 339907680, -518503291, -1075307560, -1041346871, 44199280, 946080493, 1550106440, 871162111, -1137911616, 70443478, -3690380384, 5742546977, -4207522416, 5942777020, 30986732616, -203253522399, 432325884512, 242344789688, -4595732102800, 6226129474297, 36094485124168, -44111707493282, -306890099159592, -253349954568496, 1018260134756848, 3503118199111514, 5427697109596352, 4433069770132946, -229693260319968, -6871391195585377, -12528762807560896, -14722095367797525, -12528762807560896, -6871391195585377, -229693260319968, 4433069770132946, 5427697109596352, 3503118199111514, 1018260134756848, -253349954568496, -306890099159592, -44111707493282, 36094485124168, 6226129474297, -4595732102800, 242344789688, 432325884512, -203253522399, 30986732616, 5942777020, -4207522416, 5742546977, -3690380384, 70443478, -1137911616, 871162111, 1550106440, 946080493, 44199280, -1041346871, -1075307560, -518503291, 339907680, 774415291, 624292776, 88958998, -394688400, -513745964, -271365960, 100623950, 324455440, 288316583, 71420608, -143206292, -216389168, -133076571, 16727320, 120612270, 122889312, 46280719, -41065944, -81116486, -60179584, -6756920, 37360976, 47025802, 25140816, -6442710, -25755160, -24178808, -8400344, 8144333, 15185344, 11313618, 1767504, -5991808, -8048040, -4768870, 213256, 3673050, 3935024, 1971127, -513072, -1884717, -1805272, -688323, 343072, 931503, 797664, 333319, -163184, -389522, -322040, -83229, 105968, 156187, 136768, 92398, 2320, -73307, 20712, -2949, 22824, -11739, 46728, 25103, 68024, -38886, 43528, 4785, 48592, -24490, 54680, 761, 28704, 257250}
{260960, 29260, 1382, 56588, -22372, 52474, 8248, 45448, -42794, 58168, 8914, 32408, -11706, 52268, 57890, 93552, -35852, -46376, -65984, -81564, 7942, 190586, 309422, 254760, 20304, -341448, -620296, -591336, -8480, 842164, 1585194, 1290640, -65496, -2051208, -3240750, -2387220, 895958, 4811458, 6621914, 3673956, -3434182, -10699664, -11949798, -3949048, 10577122, 21850650, 19321114, -188792, -26596582, -40418888, -25438176, 15986900, 58351266, 66338790, 21557938, -55975796, -111893344, -91916848, 11299396, 137293000, 186719592, 94650198, -104279616, -274000306, -262858454, -28870562, 296145602, 460483684, 286856688, -177175550, -612527542, -652005552, -160952830, 600370808, 1026290560, 786019414, -258820054, -1101555744, -1522908968, -478863358, 779755814, 1208833414, 2116102664, -2880329878, 2421822730, -6922009132, 9039702376, 14359798110, -106334129820, 367633403584, -339531658066, -2277121618412, 8040732984668, 9947792010948, -72229168796820, -125092204561634, 303133726549142, 1295965218196052, 1602327674199540, -812970760959274, -6713295620177386, -14470470327553602, -21355434311689848, -25688205073707406, -27517073968502728, -27517073968502728, -25688205073707406, -21355434311689848, -14470470327553602, -6713295620177386, -812970760959274, 1602327674199540, 1295965218196052, 303133726549142, -125092204561634, -72229168796820, 9947792010948, 8040732984668, -2277121618412, -339531658066, 367633403584, -106334129820, 14359798110, 9039702376, -6922009132, 2421822730, -2880329878, 2116102664, 1208833414, 779755814, -478863358, -1522908968, -1101555744, -258820054, 786019414, 1026290560, 600370808, -160952830, -652005552, -612527542, -177175550, 286856688, 460483684, 296145602, -28870562, -262858454, -274000306, -104279616, 94650198, 186719592, 137293000, 11299396, -91916848, -111893344, -55975796, 21557938, 66338790, 58351266, 15986900, -25438176, -40418888, -26596582, -188792, 19321114, 21850650, 10577122, -3949048, -11949798, -10699664, -3434182, 3673956, 6621914, 4811458, 895958, -2387220, -3240750, -2051208, -65496, 1290640, 1585194, 842164, -8480, -591336, -620296, -341448, 20304, 254760, 309422, 190586, 7942, -81564, -65984, -46376, -35852, 93552, 57890, 52268, -11706, 32408, 8914, 58168, -42794, 45448, 8248, 52474, -22372, 56588, 1382, 29260, 260960}
{264741, 29400, 1183, 56864, -22491, 54332, 12461, 54360, -30054, 74168, 19968, 30288, -34742, 13720, 23135, 98272, 37246, 96928, 89910, -19392, -127610, -154492, -96057, 81792, 364751, 554284, 431869, -127720, -807400, -1222148, -715821, 502648, 2039703, 2628960, 1418816, -1543328, -4468220, -5101876, -1671914, 4503760, 9669224, 8941548, 699864, -11488472, -18767243, -13349552, 5247066, 26408504, 33444287, 15158964, -22203356, -54107568, -51796972, -5412620, 61092119, 98486208, 65570189, -32733668, -134724680, -155367560, -52110640, 126267628, 251805444, 203135600, -29957316, -304848376, -400180289, -188362456, 241926024, 581561164, 527963905, 15915088, -643082034, -928482680, -542844458, 431466648, 1176440462, 1318549820, 188293868, -903947032, -1733361569, -1257940368, 1205787892, -322509256, 4480604934, -6437431148, 4384289041, -4476653864, -51015232490, 265705671384, -476977098347, -624495244240, 6030476016626, -4973492287828, -50122920234735, 28304881735128, 390227029601679, 504012211166316, -881484801726709, -4203999994415152, -7665916865243549, -8234707335069336, -4376823668977405, 2418046101355992, 8672793649197769, 11175745248752764, 8672793649197769, 2418046101355992, -4376823668977405, -8234707335069336, -7665916865243549, -4203999994415152, -881484801726709, 504012211166316, 390227029601679, 28304881735128, -50122920234735, -4973492287828, 6030476016626, -624495244240, -476977098347, 265705671384, -51015232490, -4476653864, 4384289041, -6437431148, 4480604934, -322509256, 1205787892, -1257940368, -1733361569, -903947032, 188293868, 1318549820, 1176440462, 431466648, -542844458, -928482680, -643082034, 15915088, 527963905, 581561164, 241926024, -188362456, -400180289, -304848376, -29957316, 203135600, 251805444, 126267628, -52110640, -155367560, -134724680, -32733668, 65570189, 98486208, 61092119, -5412620, -51796972, -54107568, -22203356, 15158964, 33444287, 26408504, 5247066, -13349552, -18767243, -11488472, 699864, 8941548, 9669224, 4503760, -1671914, -5101876, -4468220, -1543328, 1418816, 2628960, 2039703, 502648, -715821, -1222148, -807400, -127720, 431869, 554284, 364751, 81792, -96057, -154492, -127610, -19392, 89910, 96928, 37246, 98272, 23135, 13720, -34742, 30288, 19968, 74168, -30054, 54360, 12461, 54332, -22491, 56864, 1183, 29400, 264741}
{268380, 29540, 770, 56312, -25264, 50132, 4854, 44988, -40270, 70252, 25504, 48224, -12676, 23908, -2990, 22472, -75576, 3048, 94102, 139808, 158328, 108984, -84804, -327600, -397850, -165154, 340454, 814456, 949190, 349022, -703406, -1842940, -1923496, -520072, 2017698, 4022268, 3750042, 208948, -4885178, -8234688, -6120060, 1830762, 11606060, 15552916, 8313794, -8664558, -24830892, -26403968, -6521884, 25928122, 48360638, 38303104, -7169544, -62132844, -83504524, -41990916, 48194002, 127039250, 124226686, 16436804, -138445150, -223992952, -147214194, 75947708, 300169230, 336285430, 101403588, -285349018, -535741028, -407800748, 99863932, 654288876, 806757018, 331212704, -555893684, -1162374196, -1052204064, 72598196, 1114497666, 1788894912, 807564158, -697844912, -1181844144, -2702156038, 3275766466, -2833296854, 8084076400, -8806449056, -25151628830, 148325299190, -446845479178, 223463903724, 3311349081150, -9144158536532, -18424989267946, 82785962439044, 200537465910404, -255845040214582, -1621773043382054, -2597066833167246, -500079705777942, 6277037303888762, 16360449556185622, 26379614452928622, 33561100861837160, 37039616557332078, 37039616557332078, 33561100861837160, 26379614452928622, 16360449556185622, 6277037303888762, -500079705777942, -2597066833167246, -1621773043382054, -255845040214582, 200537465910404, 82785962439044, -18424989267946, -9144158536532, 3311349081150, 223463903724, -446845479178, 148325299190, -25151628830, -8806449056, 8084076400, -2833296854, 3275766466, -2702156038, -1181844144, -697844912, 807564158, 1788894912, 1114497666, 72598196, -1052204064, -1162374196, -555893684, 331212704, 806757018, 654288876, 99863932, -407800748, -535741028, -285349018, 101403588, 336285430, 300169230, 75947708, -147214194, -223992952, -138445150, 16436804, 124226686, 127039250, 48194002, -41990916, -83504524, -62132844, -7169544, 38303104, 48360638, 25928122, -6521884, -26403968, -24830892, -8664558, 8313794, 15552916, 11606060, 1830762, -6120060, -8234688, -4885178, 208948, 3750042, 4022268, 2017698, -520072, -1923496, -1842940, -703406, 349022, 949190, 814456, 340454, -165154, -397850, -327600, -84804, 108984, 158328, 139808, 94102, 3048, -75576, 22472, -2990, 23908, -12676, 48224, 25504, 70252, -40270, 44988, 4854, 50132, -25264, 56312, 770, 29540, 268380}
{272303, 30104, 1404, 58248, -23115, 54072, 8376, 46936, -44246, 60240, 9065, 33680, -12635, 53848, 58868, 96520, -37541, -46544, -67070, -82336, 7571, 195344, 315184, 259800, 19205, -347480, -632014, -601368, -8047, 860112, 1617626, 1315784, -70230, -2096144, -3309179, -2434320, 922376, 4923584, 6770448, 3746576, -3530968, -10963384, -12226158, -4015032, 10877736, 22414472, 19782626, -273344, -27374583, -41511904, -26024900, 16609512, 60135316, 68186600, 21901677, -58026264, -115459238, -94473432, 12373810, 142399488, 192889546, 96856792, -109423327, -284526712, -271663257, -27180296, 309912917, 479151152, 295076694, -189559856, -640483230, -676764032, -153840232, 635055040, 1084362465, 783337312, -295779548, -1249309504, -1616209447, -478789680, 809728936, 1886284992, 1705751665, -1275114784, 647284717, -5367440064, 7152299048, -4407255304, 1445607743, 78670384912, -339739863883, 499145621720, 1177593410128, -7683278298848, 2337148647318, 66824466787272, 831981191156, -475009022009664, -840431888539454, 551923305703568, 4772155134029106, 10196510053560560, 13117192294866669, 10982263744388648, 4797882484422956, -1595524476942312, -4261886000441966, -1595524476942312, 4797882484422956, 10982263744388648, 13117192294866669, 10196510053560560, 4772155134029106, 551923305703568, -840431888539454, -475009022009664, 831981191156, 66824466787272, 2337148647318, -7683278298848, 1177593410128, 499145621720, -339739863883, 78670384912, 1445607743, -4407255304, 7152299048, -5367440064, 647284717, -1275114784, 1705751665, 1886284992, 809728936, -478789680, -1616209447, -1249309504, -295779548, 783337312, 1084362465, 635055040, -153840232, -676764032, -640483230, -189559856, 295076694, 479151152, 309912917, -27180296, -271663257, -284526712, -109423327, 96856792, 192889546, 142399488, 12373810, -94473432, -115459238, -58026264, 21901677, 68186600, 60135316, 16609512, -26024900, -41511904, -27374583, -273344, 19782626, 22414472, 10877736, -4015032, -12226158, -10963384, -3530968, 3746576, 6770448, 4923584, 922376, -2434320, -3309179, -2096144, -70230, 1315784, 1617626, 860112, -8047, -601368, -632014, -347480, 19205, 259800, 315184, 195344, 7571, -82336, -67070, -46544, -37541, 96520, 58868, 53848, -12635, 33680, 9065, 60240, -44246, 46936, 8376, 54072, -23115, 58248, 1404, 30104, 272303}
{276084, 30246, 1198, 58528, -23236, 55958, 12644, 55984, -31308, 76486, 20276, 31516, -36056, 14668, 23538, 101344, 36822, 99212, 91446, -19200, -130544, -156002, -97560, 84004, 370510, 565352, 439808, -129944, -824092, -1245890, -728570, 514944, 2082286, 2683512, 1445566, -1581240, -4568624, -5211650, -1698384, 4618484, 9897026, 9138902, 691070, -11793744, -19230322, -13647348, 5445122, 27137220, 34305754, 15460540, -22942882, -55676028, -53158042, -5313926, 63146778, 101457160, 67232956, -34333046, -139403242, -160192016, -52899324, 131668990, 260895360, 209318990, -33343318, -317852052, -415311602, -192375688, 255527488, 607074842, 546774668, 7880862, -675611962, -969848660, -539419560, 469335466, 1282362446, 1349695936, 172968402, -1076601022, -2048324474, -1193111298, 577595040, 1085311278, 3367682324, -3702164534, 3278026860, -9378462070, 7709223366, 40637235456, -201663665238, 528232100146, -12596897536, -4627404791406, 9882465135754, 30022452859636, -89700493041338, -297090607960166, 147843412479042, 1934384667344566, 3838995239992032, 2499298371166904, -4796867010530954, -17222538948300686, -30823396578550872, -41487962135725732, -47063836193263110, -47063836193263110, -41487962135725732, -30823396578550872, -17222538948300686, -4796867010530954, 2499298371166904, 3838995239992032, 1934384667344566, 147843412479042, -297090607960166, -89700493041338, 30022452859636, 9882465135754, -4627404791406, -12596897536, 528232100146, -201663665238, 40637235456, 7709223366, -9378462070, 3278026860, -3702164534, 3367682324, 1085311278, 577595040, -1193111298, -2048324474, -1076601022, 172968402, 1349695936, 1282362446, 469335466, -539419560, -969848660, -675611962, 7880862, 546774668, 607074842, 255527488, -192375688, -415311602, -317852052, -33343318, 209318990, 260895360, 131668990, -52899324, -160192016, -139403242, -34333046, 67232956, 101457160, 63146778, -5313926, -53158042, -55676028, -22942882, 15460540, 34305754, 27137220, 5445122, -13647348, -19230322, -11793744, 691070, 9138902, 9897026, 4618484, -1698384, -5211650, -4568624, -1581240, 1445566, 2683512, 2082286, 514944, -728570, -1245890, -824092, -129944, 439808, 565352, 370510, 84004, -97560, -156002, -130544, -19200, 91446, 99212, 36822, 101344, 23538, 14668, -36056, 31516, 20276, 76486, -31308, 55984, 12644, 55958, -23236, 58528, 1198, 30246, 276084}
{279936, 30388, 783, 57968, -26050, 51696, 4931, 46472, -41682, 72516, 25913, 49744, -13637, 25016, -3023, 24280, -77889, 3800, 95818, 142872, 160445, 112048, -86371, -333136, -406234, -167088, 347597, 831296, 966853, 354996, -718473, -1880584, -1962335, -527024, 2064277, 4109560, 3826998, 204664, -5001478, -8421288, -6248368, 1894044, 11898518, 15920512, 8483231, -8928700, -25482968, -27052752, -6601146, 26715464, 49695486, 39245280, -7582192, -64086080, -85892546, -42915840, 50107229, 131189236, 127841110, 16146312, -143813522, -231603952, -151200371, 80433136, 312058804, 348050292, 102137589, -299422816, -558078161, -420983672, 110100835, 685103488, 838831985, 328608248, -592009030, -1234568272, -1060810388, 103914228, 1282316105, 1926528328, 830230427, -654825512, -1993348456, -2215325576, 1349361466, -1050734864, 6357450649, -7871849080, 4156612603, 3925475612, -115838145233, 424921381272, -483082971046, -1947601831264, 9504745452405, 2233998809344, -85839767976021, -47804869786328, 551667206487959, 1270908778496544, 39656680043753, -5062601855104680, -12867057971172726, -19064500277617376, -19846704215224123, -15361939061545284, -9543586968314438, -6955431630601872, -9543586968314438, -15361939061545284, -19846704215224123, -19064500277617376, -12867057971172726, -5062601855104680, 39656680043753, 1270908778496544, 551667206487959, -47804869786328, -85839767976021, 2233998809344, 9504745452405, -1947601831264, -483082971046, 424921381272, -115838145233, 3925475612, 4156612603, -7871849080, 6357450649, -1050734864, 1349361466, -2215325576, -1993348456, -654825512, 830230427, 1926528328, 1282316105, 103914228, -1060810388, -1234568272, -592009030, 328608248, 838831985, 685103488, 110100835, -420983672, -558078161, -299422816, 102137589, 348050292, 312058804, 80433136, -151200371, -231603952, -143813522, 16146312, 127841110, 131189236, 50107229, -42915840, -85892546, -64086080, -7582192, 39245280, 49695486, 26715464, -6601146, -27052752, -25482968, -8928700, 8483231, 15920512, 11898518, 1894044, -6248368, -8421288, -5001478, 204664, 3826998, 4109560, 2064277, -527024, -1962335, -1880584, -718473, 354996, 966853, 831296, 347597, -167088, -406234, -333136, -86371, 112048, 160445, 142872, 95818, 3800, -77889, 24280, -3023, 25016, -13637, 49744, 25913, 72516, -41682, 46472, 4931, 51696, -26050, 57968, 783, 30388, 279936}
{283860, 30960, 1422, 59932, -23870, 55694, 8496, 48448, -45718, 62348, 9208, 34976, -13588, 55452, 59838, 99536, -39258, -46688, -68168, -83084, 7176, 200150, 320938, 264864, 18066, -353476, -643740, -611352, -7638, 878084, 1650042, 1340952, -75000, -2141032, -3377616, -2481372, 948758, 5035734, 6918974, 3819244, -3627794, -11227080, -12502534, -4080992, 11178326, 22978366, 20244130, -357872, -28152640, -42604884, -26611636, 17232172, 61919342, 70034434, 22245400, -60076684, -119025172, -97029968, 13448216, 147506000, 199059538, 99059778, -114548212, -295084114, -280413284, -25517026, 323731198, 497857824, 303180250, -201926414, -669318006, -702112452, -149875418, 669423698, 1135999260, 787170094, -332131766, -1375402416, -1673380840, -482940992, 975942456, 2287921462, 1635572040, -417721330, -904033674, -4114819892, 4155919800, -3757860008, 10786311248, -5261705710, -62278648800, 267813592816, -604957530704, -328452337962, 6256393476134, -9944911820206, -45295131208326, 89927223063534, 415581275093432, 43164111831740, -2187703147549794, -5314324699869170, -5318745507180028, 1884264164841194, 16394715791140114, 33828426268954940, 48521667768263612, 56622379704680534, 56622379704680534, 48521667768263612, 33828426268954940, 16394715791140114, 1884264164841194, -5318745507180028, -5314324699869170, -2187703147549794, 43164111831740, 415581275093432, 89927223063534, -45295131208326, -9944911820206, 6256393476134, -328452337962, -604957530704, 267813592816, -62278648800, -5261705710, 10786311248, -3757860008, 4155919800, -4114819892, -904033674, -417721330, 1635572040, 2287921462, 975942456, -482940992, -1673380840, -1375402416, -332131766, 787170094, 1135999260, 669423698, -149875418, -702112452, -669318006, -201926414, 303180250, 497857824, 323731198, -25517026, -280413284, -295084114, -114548212, 99059778, 199059538, 147506000, 13448216, -97029968, -119025172, -60076684, 22245400, 70034434, 61919342, 17232172, -26611636, -42604884, -28152640, -357872, 20244130, 22978366, 11178326, -4080992, -12502534, -11227080, -3627794, 3819244, 6918974, 5035734, 948758, -2481372, -3377616, -2141032, -75000, 1340952, 1650042, 878084, -7638, -611352, -643740, -353476, 18066, 264864, 320938, 200150, 7176, -83084, -68168, -46688, -39258, 99536, 59838, 55452, -13588, 34976, 9208, 62348, -45718, 48448, 8496, 55694, -23870, 59932, 1422, 30960, 283860}
{287857, 31104, 1217, 60216, -23993, 57608, 12835, 57632, -32590, 78840, 20592, 32768, -37394, 15640, 23949, 104464, 36354, 101520, 92994, -18984, -133502, -157464, -99055, 86240, 376213, 576456, 447755, -132120, -840808, -1269608, -741303, 527264, 2124809, 2738112, 1472324, -1619104, -4669064, -5321400, -1724846, 4733256, 10124772, 9336280, 682292, -12098992, -19693425, -13945072, 5643186, 27865960, 35167133, 15762152, -23682396, -57244440, -54519136, -5215208, 65201453, 104428160, 68895667, -35932376, -144081796, -165016448, -53688056, 137068688, 269999181, 215473968, -36680862, -330890240, -430376796, -196307656, 269240612, 633085080, 565812243, 944544, -708722746, -1010131272, -542793192, 505593520, 1370306044, 1373416432, 151824672, -1261891608, -2238508640, -1243334600, 431798505, 2037368496, 2786408840, -1432294624, 1538211771, -7458094776, 8572333284, -3440816384, -12658972626, 164568432680, -519518324323, 407566801784, 2985694963441, -11396874674600, -9404912304789, 106322852013040, 117656195838864, -606078577942368, -1797134475448857, -969378434784248, 4884721419874337, 15426443604850712, 25924022467193813, 31095068175628600, 29762171838815437, 25532699833700016, 23379486537185293, 25532699833700016, 29762171838815437, 31095068175628600, 25924022467193813, 15426443604850712, 4884721419874337, -969378434784248, -1797134475448857, -606078577942368, 117656195838864, 106322852013040, -9404912304789, -11396874674600, 2985694963441, 407566801784, -519518324323, 164568432680, -12658972626, -3440816384, 8572333284, -7458094776, 1538211771, -1432294624, 2786408840, 2037368496, 431798505, -1243334600, -2238508640, -1261891608, 151824672, 1373416432, 1370306044, 505593520, -542793192, -1010131272, -708722746, 944544, 565812243, 633085080, 269240612, -196307656, -430376796, -330890240, -36680862, 215473968, 269999181, 137068688, -53688056, -165016448, -144081796, -35932376, 68895667, 104428160, 65201453, -5215208, -54519136, -57244440, -23682396, 15762152, 35167133, 27865960, 5643186, -13945072, -19693425, -12098992, 682292, 9336280, 10124772, 4733256, -1724846, -5321400, -4669064, -1619104, 1472324, 2738112, 2124809, 527264, -741303, -1269608, -840808, -132120, 447755, 576456, 376213, 86240, -99055, -157464, -133502, -18984, 92994, 101520, 36354, 104464, 23949, 15640, -37394, 32768, 20592, 78840, -32590, 57632, 12835, 57608, -23993, 60216, 1217, 31104, 287857}
{291708, 31248, 792, 59648, -26848, 53284, 5000, 47980, -43114, 74816, 26314, 51288, -14622, 26148, -3064, 26136, -80230, 4576, 97522, 145960, 162538, 115160, -87946, -338648, -414658, -168986, 354732, 848184, 984492, 360994, -733556, -1918204, -2001210, -533928, 2110848, 4196900, 3903918, 200404, -5117786, -8607840, -6376716, 1957350, 12190960, 16288132, 8652644, -9192770, -26135052, -27701512, -6680464, 27502842, 51030322, 40187504, -7994864, -66039292, -88280584, -43840716, 52020416, 135339270, 131455526, 15855844, -149181942, -239215616, -155178056, 84891528, 323984614, 359753398, 102881870, -313561192, -580525646, -434078004, 120198876, 716860824, 871523788, 330074554, -627231292, -1297724068, -1074302042, 135999394, 1429160854, 2015924372, 861190652, -799980182, -2491348054, -2132679458, 219300100, 623217066, 4945806010, -4630548526, 4277693374, -12254620194, 792123314, 91804681082, -347838123538, 666729301976, 843024243616, -8215050453300, 8907186809036, 64707976797488, -79401113266112, -554717142475232, -342266348085488, 2316965385204820, 6973719067710070, 9066500522367416, 2884321725390252, -13069368331424118, -34261598701901130, -53331985983916936, -64304857628894288, -64304857628894288, -53331985983916936, -34261598701901130, -13069368331424118, 2884321725390252, 9066500522367416, 6973719067710070, 2316965385204820, -342266348085488, -554717142475232, -79401113266112, 64707976797488, 8907186809036, -8215050453300, 843024243616, 666729301976, -347838123538, 91804681082, 792123314, -12254620194, 4277693374, -4630548526, 4945806010, 623217066, 219300100, -2132679458, -2491348054, -799980182, 861190652, 2015924372, 1429160854, 135999394, -1074302042, -1297724068, -627231292, 330074554, 871523788, 716860824, 120198876, -434078004, -580525646, -313561192, 102881870, 359753398, 323984614, 84891528, -155178056, -239215616, -149181942, 15855844, 131455526, 135339270, 52020416, -43840716, -88280584, -66039292, -7994864, 40187504, 51030322, 27502842, -6680464, -27701512, -26135052, -9192770, 8652644, 16288132, 12190960, 1957350, -6376716, -8607840, -5117786, 200404, 3903918, 4196900, 2110848, -533928, -2001210, -1918204, -733556, 360994, 984492, 848184, 354732, -168986, -414658, -338648, -87946, 115160, 162538, 145960, 97522, 4576, -80230, 26136, -3064, 26148, -14622, 51288, 26314, 74816, -43114, 47980, 5000, 53284, -26848, 59648, 792, 31248, 291708}
{295851, 31828, 1444, 61640, -24637, 57340, 8624, 49984, -47218, 64492, 9359, 36296, -14565, 57080, 60816, 102600, -41019, -46808, -69254, -83808, 6757, 205004, 326700, 269952, 16871, -359436, -655458, -621288, -7253, 896080, 1682474, 1366144, -79830, -2185872, -3446045, -2528376, 975104, 5147908, 7067508, 3891960, -3724676, -11490752, -12778894, -4146928, 11478892, 23542332, 20705642, -442376, -28930785, -43697828, -27198360, 17854880, 63703344, 71882292, 22589139, -62127056, -122591162, -99586456, 14522630, 152612536, 205229482, 101262612, -119667696, -305662288, -289126577, -23903996, 337585343, 516510608, 311175401, -214405256, -698802045, -727857000, -147545086, 704036032, 1185368356, 798235352, -366752051, -1480475372, -1716599513, -477690592, 1173911849, 2538834136, 1717230032, -134057168, -1999029719, -3417055584, 1528572070, -2113651048, 8678754784, -9214556984, 1968012446, 26064858600, -226973828915, 619953948076, -244756136628, -4346167963296, 13194471925577, 19947624913360, -126752896860966, -215688953307600, 618650564874365, 2410354332890284, 2315068322597427, -4000360113749768, -17502702631662986, -33354080129979492, -44633756518742645, -48283061672133776, -46989549052422948, -45759410582933880, -46989549052422948, -48283061672133776, -44633756518742645, -33354080129979492, -17502702631662986, -4000360113749768, 2315068322597427, 2410354332890284, 618650564874365, -215688953307600, -126752896860966, 19947624913360, 13194471925577, -4346167963296, -244756136628, 619953948076, -226973828915, 26064858600, 1968012446, -9214556984, 8678754784, -2113651048, 1528572070, -3417055584, -1999029719, -134057168, 1717230032, 2538834136, 1173911849, -477690592, -1716599513, -1480475372, -366752051, 798235352, 1185368356, 704036032, -147545086, -727857000, -698802045, -214405256, 311175401, 516510608, 337585343, -23903996, -289126577, -305662288, -119667696, 101262612, 205229482, 152612536, 14522630, -99586456, -122591162, -62127056, 22589139, 71882292, 63703344, 17854880, -27198360, -43697828, -28930785, -442376, 20705642, 23542332, 11478892, -4146928, -12778894, -11490752, -3724676, 3891960, 7067508, 5147908, 975104, -2528376, -3446045, -2185872, -79830, 1366144, 1682474, 896080, -7253, -621288, -655458, -359436, 16871, 269952, 326700, 205004, 6757, -83808, -69254, -46808, -41019, 102600, 60816, 57080, -14565, 36296, 9359, 64492, -47218, 49984, 8624, 57340, -24637, 61640, 1444, 31828, 295851}
{299848, 31974, 1232, 61928, -24762, 59282, 13018, 59304, -33892, 81230, 20900, 34044, -38756, 16636, 24352, 107632, 35858, 103852, 94530, -18744, -136484, -158878, -100558, 88500, 381876, 587596, 455694, -134248, -857548, -1293302, -754052, 539608, 2167296, 2792760, 1499074, -1656920, -4769540, -5431126, -1751316, 4848076, 10352478, 9533682, 673498, -12404216, -20156552, -14242724, 5841242, 28594724, 36028456, 16063800, -24421922, -58812804, -55880254, -5116466, 67256112, 107399208, 70558338, -37531658, -148760358, -169840856, -54476836, 142468410, 279105804, 221613638, -39983036, -343968344, -445375608, -200228658, 283035042, 659302830, 584826480, -5652170, -742751154, -1050883520, -551180714, 540371218, 1446202966, 1399444512, 127689574, -1429000180, -2366598134, -1309170028, 536700412, 2639877914, 2680229974, 14729642, -227831152, -5861734672, 5117526906, -4844177576, 13676991258, 6602026478, -131191612874, 442089622074, -698811131098, -1582867874284, 10495396158270, -6210250598252, -88530272928852, 52914387722892, 710031289197914, 775984388345600, -2236131848593894, -8719072512949178, -13798453970774972, -9936329721568596, 6312753846988344, 30707545062225948, 54167234630607856, 68199330119182604, 68199330119182604, 54167234630607856, 30707545062225948, 6312753846988344, -9936329721568596, -13798453970774972, -8719072512949178, -2236131848593894, 775984388345600, 710031289197914, 52914387722892, -88530272928852, -6210250598252, 10495396158270, -1582867874284, -698811131098, 442089622074, -131191612874, 6602026478, 13676991258, -4844177576, 5117526906, -5861734672, -227831152, 14729642, 2680229974, 2639877914, 536700412, -1309170028, -2366598134, -1429000180, 127689574, 1399444512, 1446202966, 540371218, -551180714, -1050883520, -742751154, -5652170, 584826480, 659302830, 283035042, -200228658, -445375608, -343968344, -39983036, 221613638, 279105804, 142468410, -54476836, -169840856, -148760358, -37531658, 70558338, 107399208, 67256112, -5116466, -55880254, -58812804, -24421922, 16063800, 36028456, 28594724, 5841242, -14242724, -20156552, -12404216, 673498, 9533682, 10352478, 4848076, -1751316, -5431126, -4769540, -1656920, 1499074, 2792760, 2167296, 539608, -754052, -1293302, -857548, -134248, 455694, 587596, 381876, 88500, -100558, -158878, -136484, -18744, 94530, 103852, 35858, 107632, 24352, 16636, -38756, 34044, 20900, 81230, -33892, 59304, 13018, 59282, -24762, 61928, 1232, 31974, 299848}
{303918, 32120, 805, 61352, -27658, 54896, 5077, 49512, -44574, 77152, 26723, 52856, -15631, 27304, -3097, 28040, -82615, 5376, 99238, 149072, 164607, 118320, -89513, -344136, -423138, -170848, 361875, 865120, 1002107, 367016, -748623, -1955800, -2040145, -540784, 2157427, 4284288, 3980802, 196168, -5234086, -8794344, -6505120, 2020680, 12483418, 16655776, 8822033, -9456768, -26787128, -28350248, -6759870, 28290256, 52365170, 41129776, -8407560, -67992480, -90668606, -44765544, 53933547, 139489352, 135069950, 15565400, -154550410, -246827256, -159154600, 89338392, 335937285, 371409072, 103670184, -327744072, -602951782, -447055152, 130374903, 749400040, 904772203, 333824920, -662247395, -1356979856, -1095000410, 166651952, 1552371133, 2083565024, 878866148, -1003029728, -2810671020, -2247929400, -242457406, 1858340352, 4104871448, -1642340144, 2780485953, -10030514144, 9734632437, 690977128, -45771116633, 305077324864, -720124027712, -41009815208, 6082799925608, -14642747261744, -34718658247729, 144713927040112, 347007121814061, -563524938272552, -3086660240537543, -4148149598915368, 2126355845817539, 18583359276516240, 40766617755140486, 60050776682870296, 70870424692608245, 74205031787509128, 74526918248309276, 74205031787509128, 70870424692608245, 60050776682870296, 40766617755140486, 18583359276516240, 2126355845817539, -4148149598915368, -3086660240537543, -563524938272552, 347007121814061, 144713927040112, -34718658247729, -14642747261744, 6082799925608, -41009815208, -720124027712, 305077324864, -45771116633, 690977128, 9734632437, -10030514144, 2780485953, -1642340144, 4104871448, 1858340352, -242457406, -2247929400, -2810671020, -1003029728, 878866148, 2083565024, 1552371133, 166651952, -1095000410, -1356979856, -662247395, 333824920, 904772203, 749400040, 130374903, -447055152, -602951782, -327744072, 103670184, 371409072, 335937285, 89338392, -159154600, -246827256, -154550410, 15565400, 135069950, 139489352, 53933547, -44765544, -90668606, -67992480, -8407560, 41129776, 52365170, 28290256, -6759870, -28350248, -26787128, -9456768, 8822033, 16655776, 12483418, 2020680, -6505120, -8794344, -5234086, 196168, 3980802, 4284288, 2157427, -540784, -2040145, -1955800, -748623, 367016, 1002107, 865120, 361875, -170848, -423138, -344136, -89513, 118320, 164607, 149072, 99238, 5376, -82615, 28040, -3097, 27304, -15631, 52856, 26723, 77152, -44574, 49512, 5077, 54896, -27658, 61352, 805, 32120, 303918}
{308062, 32708, 1462, 63372, -25416, 59010, 8744, 51544, -48738, 66672, 9502, 37640, -15566, 58732, 61786, 105712, -42808, -46904, -70352, -84508, 6314, 209906, 332454, 275064, 15636, -365360, -667184, -631176, -6892, 914100, 1714890, 1391360, -84696, -2230664, -3514482, -2575332, 1001414, 5260106, 7216034, 3964724, -3821598, -11754400, -13055270, -4212840, 11779434, 24106370, 21167146, -526856, -29708986, -44790736, -27785096, 18477636, 65487322, 73730174, 22932862, -64177380, -126157192, -102142896, 15597036, 157719096, 211399378, 103465470, -124786924, -316247900, -297817258, -22334846, 351479544, 535092108, 319129402, -226989370, -728625826, -753698452, -145869828, 739405992, 1234785130, 815171676, -399392390, -1570186522, -1758469132, -466196050, 1359435564, 2712173870, 1826484844, -174320868, -2711766540, -3271276246, -278577196, -296289748, 6862899244, -5605831110, 5464758918, -14864829992, -18097100576, 182617158846, -549801379054, 680871456362, 2608054376986, -13050824408818, 1141409999658, 116690785891268, -4051747674810, -872606518323134, -1370009840778080, 1836303826161706, 10388947455576192, 19484637812502380, 19655869649318104, 4891680483340450, -21489191431827114, -48844608658350302, -65861682468594142, -65861682468594142, -48844608658350302, -21489191431827114, 4891680483340450, 19655869649318104, 19484637812502380, 10388947455576192, 1836303826161706, -1370009840778080, -872606518323134, -4051747674810, 116690785891268, 1141409999658, -13050824408818, 2608054376986, 680871456362, -549801379054, 182617158846, -18097100576, -14864829992, 5464758918, -5605831110, 6862899244, -296289748, -278577196, -3271276246, -2711766540, -174320868, 1826484844, 2712173870, 1359435564, -466196050, -1758469132, -1570186522, -399392390, 815171676, 1234785130, 739405992, -145869828, -753698452, -728625826, -226989370, 319129402, 535092108, 351479544, -22334846, -297817258, -316247900, -124786924, 103465470, 211399378, 157719096, 15597036, -102142896, -126157192, -64177380, 22932862, 73730174, 65487322, 18477636, -27785096, -44790736, -29708986, -526856, 21167146, 24106370, 11779434, -4212840, -13055270, -11754400, -3821598, 3964724, 7216034, 5260106, 1001414, -2575332, -3514482, -2230664, -84696, 1391360, 1714890, 914100, -6892, -631176, -667184, -365360, 15636, 275064, 332454, 209906, 6314, -84508, -70352, -46904, -42808, 105712, 61786, 58732, -15566, 37640, 9502, 66672, -48738, 51544, 8744, 59010, -25416, 63372, 1462, 32708, 308062}
{312281, 32856, 1251, 63664, -25543, 60980, 13209, 61000, -35222, 83656, 21216, 35344, -40142, 17656, 24763, 110848, 35318, 106208, 96078, -18480, -139490, -160244, -102053, 90784, 387483, 598772, 463641, -136328, -874312, -1316972, -766785, 551976, 2209723, 2847456, 1525832, -1694688, -4870052, -5540828, -1777778, 4962944, 10580128, 9731108, 664720, -12709416, -20619703, -14540304, 6039306, 29323512, 36889691, 16365484, -25161436, -60381120, -57241396, -5017700, 69310787, 110370304, 72220953, -39130892, -153438912, -174665240, -55265664, 147868156, 288212524, 227749616, -43265690, -357079052, -460316227, -204180640, 296887813, 685551804, 603733280, -12254224, -777668764, -1092330540, -562634732, 574353904, 1516027761, 1431973508, 104018152, -1570738272, -2463973212, -1358088868, 733870491, 3034345160, 2828676324, 699550068, -1593978550, -4845849880, 1777801679, -3541113084, 11527257873, -10027719792, -5143198234, 73743206988, -400593300640, 810557139424, 494392300761, -8243108074728, 15371270160392, 54614120799424, -156648641241588, -515822855018896, 408052363316788, 3781481381468152, 6522023509349523, 1056572452291964, -18001638987460051, -47269036323885480, -76502407275330591, -96968273241454852, -106947366432498774, -109589344479744320, -106947366432498774, -96968273241454852, -76502407275330591, -47269036323885480, -18001638987460051, 1056572452291964, 6522023509349523, 3781481381468152, 408052363316788, -515822855018896, -156648641241588, 54614120799424, 15371270160392, -8243108074728, 494392300761, 810557139424, -400593300640, 73743206988, -5143198234, -10027719792, 11527257873, -3541113084, 1777801679, -4845849880, -1593978550, 699550068, 2828676324, 3034345160, 733870491, -1358088868, -2463973212, -1570738272, 104018152, 1431973508, 1516027761, 574353904, -562634732, -1092330540, -777668764, -12254224, 603733280, 685551804, 296887813, -204180640, -460316227, -357079052, -43265690, 227749616, 288212524, 147868156, -55265664, -174665240, -153438912, -39130892, 72220953, 110370304, 69310787, -5017700, -57241396, -60381120, -25161436, 16365484, 36889691, 29323512, 6039306, -14540304, -20619703, -12709416, 664720, 9731108, 10580128, 4962944, -1777778, -5540828, -4870052, -1694688, 1525832, 2847456, 2209723, 551976, -766785, -1316972, -874312, -136328, 463641, 598772, 387483, 90784, -102053, -160244, -139490, -18480, 96078, 106208, 35318, 110848, 24763, 17656, -40142, 35344, 21216, 83656, -35222, 61000, 13209, 60980, -25543, 63664, 1251, 32856, 312281}
{316350, 33004, 814, 63080, -28480, 56532, 5146, 51068, -46054, 79524, 27124, 54448, -16664, 28484, -3138, 29992, -85028, 6200, 100942, 152208, 166652, 121528, -91088, -349600, -431658, -172674, 369010, 882104, 1019698, 373062, -763706, -1993372, -2079116, -547592, 2203998, 4371724, 4057650, 191956, -5350394, -8980800, -6633564, 2084034, 12775860, 17023444, 8991398, -9720694, -27439212, -28998960, -6839332, 29077706, 53700006, 42072096, -8820280, -69945644, -93056644, -45690324, 55846638, 143639482, 138684366, 15274980, -159918926, -254438872, -163131152, 93783580, 347904346, 383034978, 104509806, -341965118, -625304588, -459955572, 140680376, 782437460, 938284614, 338665974, -697720774, -1415524502, -1122261830, 194983396, 1656688222, 2144969428, 885817924, -1203344494, -3035559604, -2409085220, -296746370, 2683790382, 3897410628, 564581384, 962847338, -7948133958, 6083084520, -6142231576, 15513134224, 35186101754, -248374630952, 668559503604, -585671088586, -3986027379530, 15778005874890, 7179087590454, -148587430645624, -74776889494160, 1027596629808690, 2145821590196132, -985871051748500, -11743597315536934, -25968093161867016, -32317757702721550, -21569355298801728, 4727539610496636, 34783818701719240, 54329405288094846, 54329405288094846, 34783818701719240, 4727539610496636, -21569355298801728, -32317757702721550, -25968093161867016, -11743597315536934, -985871051748500, 2145821590196132, 1027596629808690, -74776889494160, -148587430645624, 7179087590454, 15778005874890, -3986027379530, -585671088586, 668559503604, -248374630952, 35186101754, 15513134224, -6142231576, 6083084520, -7948133958, 962847338, 564581384, 3897410628, 2683790382, -296746370, -2409085220, -3035559604, -1203344494, 885817924, 2144969428, 1656688222, 194983396, -1122261830, -1415524502, -697720774, 338665974, 938284614, 782437460, 140680376, -459955572, -625304588, -341965118, 104509806, 383034978, 347904346, 93783580, -163131152, -254438872, -159918926, 15274980, 138684366, 143639482, 55846638, -45690324, -93056644, -69945644, -8820280, 42072096, 53700006, 29077706, -6839332, -28998960, -27439212, -9720694, 8991398, 17023444, 12775860, 2084034, -6633564, -8980800, -5350394, 191956, 4057650, 4371724, 2203998, -547592, -2079116, -1993372, -763706, 373062, 1019698, 882104, 369010, -172674, -431658, -349600, -91088, 121528, 166652, 152208, 100942, 6200, -85028, 29992, -3138, 28484, -16664, 54448, 27124, 79524, -46054, 51068, 5146, 56532, -28480, 63080, 814, 33004, 316350}
{320719, 33600, 1484, 65128, -26207, 60704, 8872, 53128, -50286, 68888, 9653, 39008, -16591, 60408, 62764, 108872, -44641, -46976, -71438, -85184, 5847, 214856, 338216, 280200, 14345, -371248, -678902, -641016, -6555, 932144, 1747322, 1416600, -89622, -2275408, -3582911, -2622240, 1027688, 5372328, 7364568, 4037536, -3918576, -12018024, -13331630, -4278728, 12079952, 24670480, 21628658, -611312, -30487275, -45883608, -28371820, 19100440, 67271276, 75578080, 23276601, -66227656, -129723278, -104699288, 16671450, 162825680, 217569226, 105668352, -129906144, -326834152, -306499197, -20793920, 365412096, 553607640, 327097893, -239647368, -758552797, -779463888, -144311471, 775725896, 1284966202, 836063312, -430543749, -1651102728, -1805301993, -453342944, 1519172067, 2844753384, 1916122124, -350708560, -3186587982, -3448928496, -1235389042, 1184539904, 5634972339, -1937944560, 4398944541, -13182766200, 9928459313, 12220684008, -112283539080, 514625123488, -877397283464, -1170074156984, 10859859982585, -14864918960544, -80494685017902, 157598600297216, 724479536704219, -112738389248104, -4423460429646950, -9456425257013160, -5886372023082804, 14932946402938776, 51611092223829493, 92592293409867432, 125332063062162771, 144229478492058296, 150080867629061325, 144229478492058296, 125332063062162771, 92592293409867432, 51611092223829493, 14932946402938776, -5886372023082804, -9456425257013160, -4423460429646950, -112738389248104, 724479536704219, 157598600297216, -80494685017902, -14864918960544, 10859859982585, -1170074156984, -877397283464, 514625123488, -112283539080, 12220684008, 9928459313, -13182766200, 4398944541, -1937944560, 5634972339, 1184539904, -1235389042, -3448928496, -3186587982, -350708560, 1916122124, 2844753384, 1519172067, -453342944, -1805301993, -1651102728, -430543749, 836063312, 1284966202, 775725896, -144311471, -779463888, -758552797, -239647368, 327097893, 553607640, 365412096, -20793920, -306499197, -326834152, -129906144, 105668352, 217569226, 162825680, 16671450, -104699288, -129723278, -66227656, 23276601, 75578080, 67271276, 19100440, -28371820, -45883608, -30487275, -611312, 21628658, 24670480, 12079952, -4278728, -13331630, -12018024, -3918576, 4037536, 7364568, 5372328, 1027688, -2622240, -3582911, -2275408, -89622, 1416600, 1747322, 932144, -6555, -641016, -678902, -371248, 14345, 280200, 338216, 214856, 5847, -85184, -71438, -46976, -44641, 108872, 62764, 60408, -16591, 39008, 9653, 68888, -50286, 53128, 8872, 60704, -26207, 65128, 1484, 33600, 320719}
{324938, 33750, 1266, 65424, -26336, 62702, 13392, 62720, -36572, 86118, 21524, 36668, -41552, 18700, 25166, 114112, 34750, 108588, 97614, -18192, -142520, -161562, -103556, 93092, 393050, 609984, 471580, -138360, -891100, -1340618, -779534, 564368, 2252114, 2902200, 1552582, -1732408, -4970600, -5650506, -1804248, 5077860, 10807738, 9928558, 655926, -13014592, -21082878, -14837812, 6237362, 30052324, 37750870, 16667204, -25900962, -61949388, -58602562, -4918910, 71365446, 113341448, 73883528, -40730078, -158117474, -179489600, -56054540, 153267926, 297319236, 233885484, -46542800, -370211408, -475218198, -208186216, 310780878, 711738850, 622536780, -18989178, -813241320, -1134224082, -575717130, 608371910, 1583999356, 1471494710, 82740808, -1690018644, -2548947112, -1390538862, 943054062, 3316347116, 3049393324, 883972136, -2530598486, -4547543534, -861962490, -1783357160, 9116525474, -6534228698, 6867576956, -15157204244, -59714398478, 330735691044, -793629570932, 377629547526, 5789397372360, -18494042428542, -19801393552368, 182846409940878, 192156387575402, -1152596814843754, -3115963448604778, -466740408988040, 12450998270976788, 32917071728123168, 48000866294907638, 44643327252330784, 21547173311172262, -9100838938516450, -30199171916962202, -30199171916962202, -9100838938516450, 21547173311172262, 44643327252330784, 48000866294907638, 32917071728123168, 12450998270976788, -466740408988040, -3115963448604778, -1152596814843754, 192156387575402, 182846409940878, -19801393552368, -18494042428542, 5789397372360, 377629547526, -793629570932, 330735691044, -59714398478, -15157204244, 6867576956, -6534228698, 9116525474, -1783357160, -861962490, -4547543534, -2530598486, 883972136, 3049393324, 3316347116, 943054062, -1390538862, -2548947112, -1690018644, 82740808, 1471494710, 1583999356, 608371910, -575717130, -1134224082, -813241320, -18989178, 622536780, 711738850, 310780878, -208186216, -475218198, -370211408, -46542800, 233885484, 297319236, 153267926, -56054540, -179489600, -158117474, -40730078, 73883528, 113341448, 71365446, -4918910, -58602562, -61949388, -25900962, 16667204, 37750870, 30052324, 6237362, -14837812, -21082878, -13014592, 655926, 9928558, 10807738, 5077860, -1804248, -5650506, -4970600, -1732408, 1552582, 2902200, 2252114, 564368, -779534, -1340618, -891100, -138360, 471580, 609984, 393050, 93092, -103556, -161562, -142520, -18192, 97614, 108588, 34750, 114112, 25166, 18700, -41552, 36668, 21524, 86118, -36572, 62720, 13392, 62702, -26336, 65424, 1266, 33750, 324938}
{329232, 33900, 827, 64832, -29314, 58192, 5223, 52648, -47562, 81932, 27533, 56064, -17721, 29688, -3171, 31992, -87485, 7048, 102658, 155368, 168673, 124784, -92655, -355040, -440234, -174464, 376153, 899136, 1037265, 379132, -778773, -2030920, -2118147, -554352, 2250577, 4459208, 4134462, 187768, -5466694, -9167208, -6762064, 2147412, 13068318, 17391136, 9160739, -9984548, -28091288, -29647648, -6918882, 29865192, 55034854, 43014464, -9233024, -71898784, -95444666, -46615056, 57759673, 147789660, 142298790, 14984584, -165287490, -262050464, -167107696, 98228840, 359874240, 394644952, 105386490, -356228672, -647585944, -472849460, 151078859, 815677016, 971791673, 343828552, -734106677, -1474739264, -1154382621, 221130124, 1749015359, 2208870096, 888577268, -1379302296, -3208688894, -2549858904, -160602339, 3241911520, 4095368233, 1844971272, -608280274, -6465566612, 2124870847, -5358900144, 15007602121, -9182996580, -23028801477, 164004962056, -647255810827, 901209266984, 2133449074269, -13939111838488, 12433098220644, 113071422374564, -140951127146176, -972143011614224, -368084647274510, 4908063235169124, 12917418762854526, 12691283886288792, -8406999052717627, -52145035388181476, -106252406433132810, -153827286940525024, -184047361440124232, -194079060125180512, -184047361440124232, -153827286940525024, -106252406433132810, -52145035388181476, -8406999052717627, 12691283886288792, 12917418762854526, 4908063235169124, -368084647274510, -972143011614224, -140951127146176, 113071422374564, 12433098220644, -13939111838488, 2133449074269, 901209266984, -647255810827, 164004962056, -23028801477, -9182996580, 15007602121, -5358900144, 2124870847, -6465566612, -608280274, 1844971272, 4095368233, 3241911520, -160602339, -2549858904, -3208688894, -1379302296, 888577268, 2208870096, 1749015359, 221130124, -1154382621, -1474739264, -734106677, 343828552, 971791673, 815677016, 151078859, -472849460, -647585944, -356228672, 105386490, 394644952, 359874240, 98228840, -167107696, -262050464, -165287490, 14984584, 142298790, 147789660, 57759673, -46615056, -95444666, -71898784, -9233024, 43014464, 55034854, 29865192, -6918882, -29647648, -28091288, -9984548, 9160739, 17391136, 13068318, 2147412, -6762064, -9167208, -5466694, 187768, 4134462, 4459208, 2250577, -554352, -2118147, -2030920, -778773, 379132, 1037265, 899136, 376153, -174464, -440234, -355040, -92655, 124784, 168673, 155368, 102658, 7048, -87485, 31992, -3171, 29688, -17721, 56064, 27533, 81932, -47562, 52648, 5223, 58192, -29314, 64832, 827, 33900, 329232}
{333602, 34504, 1502, 66908, -27010, 62422, 8992, 54736, -51854, 71140, 9796, 40400, -17640, 62108, 63734, 112080, -46502, -47024, -72536, -85836, 5356, 219854, 343970, 285360, 13014, -377100, -690628, -650808, -6242, 950212, 1779738, 1441864, -94584, -2320104, -3651348, -2669100, 1053926, 5484574, 7513094, 4110396, -4015594, -12281624, -13608006, -4344592, 12380446, 25234662, 22090162, -695744, -31265620, -46976444, -28958556, 19723292, 69055206, 77426010, 23620324, -68277884, -133289404, -107255632, 17745856, 167932288, 223739026, 107871258, -135025372, -337420332, -315180008, -19264978, 379372760, 572073166, 335114082, -252355582, -788450098, -805118716, -142652788, 812836476, 1335770596, 859225660, -461175102, -1728548320, -1859106726, -442462758, 1653216988, 2957622288, 1982492462, -559965118, -3529989500, -3735154622, -1591192692, 2225869206, 5208493542, 1157547672, 2767755364, -10366435212, 6942298062, -7605596382, 13123777512, 93904848426, -431743405812, 917126952222, -11314621148, -8091975574756, 20908448052210, 37933254858048, -217028364602378, -357278331176272, 1215958737077256, 4277796792748818, 2686693277576394, -12075902291400312, -39772453995223500, -66480117209824314, -74779920003128682, -59220572206001850, -31220049523648152, -10210229596018544, -10210229596018544, -31220049523648152, -59220572206001850, -74779920003128682, -66480117209824314, -39772453995223500, -12075902291400312, 2686693277576394, 4277796792748818, 1215958737077256, -357278331176272, -217028364602378, 37933254858048, 20908448052210, -8091975574756, -11314621148, 917126952222, -431743405812, 93904848426, 13123777512, -7605596382, 6942298062, -10366435212, 2767755364, 1157547672, 5208493542, 2225869206, -1591192692, -3735154622, -3529989500, -559965118, 1982492462, 2957622288, 1653216988, -442462758, -1859106726, -1728548320, -461175102, 859225660, 1335770596, 812836476, -142652788, -805118716, -788450098, -252355582, 335114082, 572073166, 379372760, -19264978, -315180008, -337420332, -135025372, 107871258, 223739026, 167932288, 17745856, -107255632, -133289404, -68277884, 23620324, 77426010, 69055206, 19723292, -28958556, -46976444, -31265620, -695744, 22090162, 25234662, 12380446, -4344592, -13608006, -12281624, -4015594, 4110396, 7513094, 5484574, 1053926, -2669100, -3651348, -2320104, -94584, 1441864, 1779738, 950212, -6242, -650808, -690628, -377100, 13014, 285360, 343970, 219854, 5356, -85836, -72536, -47024, -46502, 112080, 63734, 62108, -17640, 40400, 9796, 71140, -51854, 54736, 8992, 62422, -27010, 66908, 1502, 34504, 333602}
{338049, 34656, 1285, 67208, -27141, 64448, 13583, 64464, -37950, 88616, 21840, 38016, -42986, 19768, 25577, 117424, 34138, 110992, 99162, -17880, -145574, -162832, -105051, 95424, 398561, 621232, 479527, -140344, -907912, -1364240, -792267, 576784, 2294445, 2956992, 1579340, -1770080, -5071184, -5760160, -1830710, 5192824, 11035292, 10126032, 647148, -13319744, -21546077, -15135248, 6435426, 30781160, 38611961, 16968960, -26640476, -63517608, -59963752, -4820096, 73420121, 116312640, 75546047, -42329216, -162796028, -184313936, -56843464, 158667720, 306425956, 240021424, -49819713, -383351496, -490096558, -212237880, 324717060, 737848504, 641303697, -25843984, -849151367, -1176240832, -589444353, 643114256, 1652278235, 1516690336, 64236777, -1793732696, -2632891006, -1414718576, 1131908314, 3534953416, 3252354950, 812678616, -3171873313, -4750511704, -2518328463, -154947056, 7330855000, -2337952280, 6430063144, -17001556256, 7414995581, 38996185808, -231762003875, 797022145072, -855595891572, -3460736112080, 17443937447049, -7179418318464, -152742580835066, 98223617262200, 1253123479910256, 1084551627986176, -5091472730286563, -16792989579925648, -21748209740918437, -2658083428692856, 46809591500624475, 114639466615647952, 179228013361467273, 223103725355842248, 238300780335365066, 223103725355842248, 179228013361467273, 114639466615647952, 46809591500624475, -2658083428692856, -21748209740918437, -16792989579925648, -5091472730286563, 1084551627986176, 1253123479910256, 98223617262200, -152742580835066, -7179418318464, 17443937447049, -3460736112080, -855595891572, 797022145072, -231762003875, 38996185808, 7414995581, -17001556256, 6430063144, -2337952280, 7330855000, -154947056, -2518328463, -4750511704, -3171873313, 812678616, 3252354950, 3534953416, 1131908314, -1414718576, -2632891006, -1793732696, 64236777, 1516690336, 1652278235, 643114256, -589444353, -1176240832, -849151367, -25843984, 641303697, 737848504, 324717060, -212237880, -490096558, -383351496, -49819713, 240021424, 306425956, 158667720, -56843464, -184313936, -162796028, -42329216, 75546047, 116312640, 73420121, -4820096, -59963752, -63517608, -26640476, 16968960, 38611961, 30781160, 6435426, -15135248, -21546077, -13319744, 647148, 10126032, 11035292, 5192824, -1830710, -5760160, -5071184, -1770080, 1579340, 2956992, 2294445, 576784, -792267, -1364240, -907912, -140344, 479527, 621232, 398561, 95424, -105051, -162832, -145574, -17880, 99162, 110992, 34138, 117424, 25577, 19768, -42986, 38016, 21840, 88616, -37950, 64464, 13583, 64448, -27141, 67208, 1285, 34656, 338049}
{342342, 34808, 836, 66608, -30160, 59876, 5292, 54252, -49090, 84376, 27934, 57704, -18802, 30916, -3212, 34040, -89970, 7920, 104362, 158552, 170670, 128088, -94230, -360456, -448850, -176218, 383288, 916216, 1054808, 385226, -793856, -2068444, -2157214, -561064, 2297148, 4546740, 4211238, 183604, -5583002, -9353568, -6890604, 2210814, 13360760, 17758852, 9330056, -10248330, -28743372, -30296312, -6998488, 30652714, 56369690, 43956880, -9645792, -73851900, -97832704, -47539740, 59672668, 151939886, 145913206, 14694212, -170656102, -269662032, -171084248, 102674172, 371844182, 406251078, 106283516, -370526438, -669805790, -485778264, 161543074, 848939768, 1005200192, 348962726, -771392520, -1534737472, -1189539048, 246045058, 1835674240, 2279049656, 892121588, -1527118168, -3353862118, -2659887262, 36566548, 3649196670, 4450332280, 2418850728, -1742016458, -5864448514, -1435157336, -3923433070, 11696263404, -7286779874, 8276150630, -8473262290, -140359215948, 552929301932, -1027005179122, -570069132780, 10962399024578, -22589826503338, -62903263362458, 247283361980578, 579273893532686, -1175201020924312, -5605608652952776, -5841583753597022, 10074582571523352, 45693665185032404, 87098363010976342, 112187156890376556, 109844090969300634, 89057576777995048, 70587118497040336, 70587118497040336, 89057576777995048, 109844090969300634, 112187156890376556, 87098363010976342, 45693665185032404, 10074582571523352, -5841583753597022, -5605608652952776, -1175201020924312, 579273893532686, 247283361980578, -62903263362458, -22589826503338, 10962399024578, -570069132780, -1027005179122, 552929301932, -140359215948, -8473262290, 8276150630, -7286779874, 11696263404, -3923433070, -1435157336, -5864448514, -1742016458, 2418850728, 4450332280, 3649196670, 36566548, -2659887262, -3353862118, -1527118168, 892121588, 2279049656, 1835674240, 246045058, -1189539048, -1534737472, -771392520, 348962726, 1005200192, 848939768, 161543074, -485778264, -669805790, -370526438, 106283516, 406251078, 371844182, 102674172, -171084248, -269662032, -170656102, 14694212, 145913206, 151939886, 59672668, -47539740, -97832704, -73851900, -9645792, 43956880, 56369690, 30652714, -6998488, -30296312, -28743372, -10248330, 9330056, 17758852, 13360760, 2210814, -6890604, -9353568, -5583002, 183604, 4211238, 4546740, 2297148, -561064, -2157214, -2068444, -793856, 385226, 1054808, 916216, 383288, -176218, -448850, -360456, -94230, 128088, 170670, 158552, 104362, 7920, -89970, 34040, -3212, 30916, -18802, 57704, 27934, 84376, -49090, 54252, 5292, 59876, -30160, 66608, 836, 34808, 342342}
{346943, 35420, 1524, 68712, -27825, 64164, 9120, 56368, -53450, 73428, 9947, 41816, -18713, 63832, 64712, 115336, -48407, -47048, -73622, -86464, 4841, 224900, 349732, 290544, 11627, -382916, -702346, -660552, -5953, 968304, 1812170, 1467152, -99606, -2364752, -3719777, -2715912, 1080128, 5596844, 7661628, 4183304, -4112668, -12545200, -13884366, -4410432, 12680916, 25798916, 22551674, -780152, -32044053, -48069244, -29545280, 20346192, 70839112, 79273964, 23964063, -70328064, -136855586, -109811928, 18820270, 173038920, 229908778, 110074188, -140144592, -348006440, -323860895, -17737796, 393348411, 590507568, 343184361, -265105568, -818266778, -830701400, -140846949, 850446928, 1386876182, 883479256, -492180703, -1805601368, -1919236021, -434755392, 1767820070, 3064724712, 2035004256, -756439384, -3798139102, -4011417952, -1614874214, 2946332344, 5393353469, 3240853660, 1124020618, -8222799776, 2574445243, -7626374540, 19143873512, -4081522784, -61917185322, 318534179652, -960248036894, 705624882240, 5238170907318, -21272959693580, -2024737178926, 199371135304504, -18928301852976, -1554809522985708, -2088167641404694, 4785562333908224, 20864634701799801, 33225737035318208, 19392747310435311, -33150851287712864, -114065083148989212, -197036640143198424, -256539271663755093, -277799912746044144, -256539271663755093, -197036640143198424, -114065083148989212, -33150851287712864, 19392747310435311, 33225737035318208, 20864634701799801, 4785562333908224, -2088167641404694, -1554809522985708, -18928301852976, 199371135304504, -2024737178926, -21272959693580, 5238170907318, 705624882240, -960248036894, 318534179652, -61917185322, -4081522784, 19143873512, -7626374540, 2574445243, -8222799776, 1124020618, 3240853660, 5393353469, 2946332344, -1614874214, -4011417952, -3798139102, -756439384, 2035004256, 3064724712, 1767820070, -434755392, -1919236021, -1805601368, -492180703, 883479256, 1386876182, 850446928, -140846949, -830701400, -818266778, -265105568, 343184361, 590507568, 393348411, -17737796, -323860895, -348006440, -140144592, 110074188, 229908778, 173038920, 18820270, -109811928, -136855586, -70328064, 23964063, 79273964, 70839112, 20346192, -29545280, -48069244, -32044053, -780152, 22551674, 25798916, 12680916, -4410432, -13884366, -12545200, -4112668, 4183304, 7661628, 5596844, 1080128, -2715912, -3719777, -2364752, -99606, 1467152, 1812170, 968304, -5953, -660552, -702346, -382916, 11627, 290544, 349732, 224900, 4841, -86464, -73622, -47048, -48407, 115336, 64712, 63832, -18713, 41816, 9947, 73428, -53450, 56368, 9120, 64164, -27825, 68712, 1524, 35420, 346943}
{351390, 35574, 1300, 69016, -27958, 66218, 13766, 66232, -39348, 91150, 22148, 39388, -44444, 20860, 25980, 120784, 33498, 113420, 100698, -17544, -148652, -164054, -106554, 97780, 404032, 632516, 487466, -142280, -924748, -1387838, -805016, 589224, 2336740, 3011832, 1606090, -1807704, -5171804, -5869790, -1857180, 5307836, 11262806, 10323530, 638354, -13624872, -22009300, -15432612, 6633482, 31510020, 39472996, 17270752, -27380002, -65085780, -61324966, -4721258, 75474780, 119283880, 77208526, -43928306, -167474590, -189138248, -57632436, 164067538, 315532668, 246157436, -53096670, -396492272, -504965798, -216318956, 338693608, 763888026, 660089330, -32782028, -885157558, -1218194118, -603266372, 678816712, 1721440702, 1565782062, 47792018, -1888979616, -2721596530, -1437522660, 1291386684, 3716612960, 3416913862, 643624152, -3643090810, -5173405002, -3361671468, 1052432050, 6498836796, 1677341892, 5256217804, -13104083926, 7541879148, -8726030380, -59901870, 202033729426, -694933697428, 1105836655694, 1436060511190, -14454548889344, 22927623627514, 96090579811276, -267962715041264, -866188265998174, 975733164072278, 7041066384424066, 10084281356618434, -5798641145619840, -49508083511723834, -108622066656474028, -156364937630424164, -174300900250304968, -166771446056077926, -154226727508726092, -154226727508726092, -166771446056077926, -174300900250304968, -156364937630424164, -108622066656474028, -49508083511723834, -5798641145619840, 10084281356618434, 7041066384424066, 975733164072278, -866188265998174, -267962715041264, 96090579811276, 22927623627514, -14454548889344, 1436060511190, 1105836655694, -694933697428, 202033729426, -59901870, -8726030380, 7541879148, -13104083926, 5256217804, 1677341892, 6498836796, 1052432050, -3361671468, -5173405002, -3643090810, 643624152, 3416913862, 3716612960, 1291386684, -1437522660, -2721596530, -1888979616, 47792018, 1565782062, 1721440702, 678816712, -603266372, -1218194118, -885157558, -32782028, 660089330, 763888026, 338693608, -216318956, -504965798, -396492272, -53096670, 246157436, 315532668, 164067538, -57632436, -189138248, -167474590, -43928306, 77208526, 119283880, 75474780, -4721258, -61324966, -65085780, -27380002, 17270752, 39472996, 31510020, 6633482, -15432612, -22009300, -13624872, 638354, 10323530, 11262806, 5307836, -1857180, -5869790, -5171804, -1807704, 1606090, 3011832, 2336740, 589224, -805016, -1387838, -924748, -142280, 487466, 632516, 404032, 97780, -106554, -164054, -148652, -17544, 100698, 113420, 33498, 120784, 25980, 20860, -44444, 39388, 22148, 91150, -39348, 66232, 13766, 66218, -27958, 69016, 1300, 35574, 351390}
{355914, 35728, 849, 68408, -31018, 61584, 5369, 55880, -50646, 86856, 28343, 59368, -19907, 32168, -3245, 36136, -92499, 8816, 106078, 161760, 172643, 131440, -95797, -365848, -457522, -177936, 390431, 933344, 1072327, 391344, -808923, -2105944, -2196341, -567728, 2343727, 4634320, 4287978, 179464, -5699302, -9539880, -7019200, 2274240, 13653218, 18126592, 9499349, -10512040, -29395448, -30944952, -7078182, 31440272, 57704538, 44899344, -10058584, -75804992, -100220726, -48464376, 61585607, 156090160, 149527630, 14403864, -176024762, -277273576, -175060792, 107119576, 383814048, 417857064, 107186341, -384846728, -691985142, -498763968, 172052093, 882132504, 1038510440, 353943408, -809338848, -1595231768, -1226334237, 270838400, 1920849412, 2355943816, 898925403, -1651496768, -3487284699, -2748828440, 232955300, 3969526664, 4810268917, 2573350224, -2533130306, -5998707624, -3992097321, -2315056552, 9132740255, -2828416464, 8969546625, -21374576088, -1575377846, 93986665704, -427245892431, 1130208922288, -406088814218, -7559792669072, 25232864853403, 16557884588944, -251993431971677, -109425061841896, 1855225862452551, 3426925781375520, -3755027365342742, -24775956652091000, -47110333567387295, -42876746621372864, 8395383360415045, 99982767616690160, 201353629307164448, 277703260697058632, 305699445466161677, 277703260697058632, 201353629307164448, 99982767616690160, 8395383360415045, -42876746621372864, -47110333567387295, -24775956652091000, -3755027365342742, 3426925781375520, 1855225862452551, -109425061841896, -251993431971677, 16557884588944, 25232864853403, -7559792669072, -406088814218, 1130208922288, -427245892431, 93986665704, -1575377846, -21374576088, 8969546625, -2828416464, 9132740255, -2315056552, -3992097321, -5998707624, -2533130306, 2573350224, 4810268917, 3969526664, 232955300, -2748828440, -3487284699, -1651496768, 898925403, 2355943816, 1920849412, 270838400, -1226334237, -1595231768, -809338848, 353943408, 1038510440, 882132504, 172052093, -498763968, -691985142, -384846728, 107186341, 417857064, 383814048, 107119576, -175060792, -277273576, -176024762, 14403864, 149527630, 156090160, 61585607, -48464376, -100220726, -75804992, -10058584, 44899344, 57704538, 31440272, -7078182, -30944952, -29395448, -10512040, 9499349, 18126592, 13653218, 2274240, -7019200, -9539880, -5699302, 179464, 4287978, 4634320, 2343727, -567728, -2196341, -2105944, -808923, 391344, 1072327, 933344, 390431, -177936, -457522, -365848, -95797, 131440, 172643, 161760, 106078, 8816, -92499, 36136, -3245, 32168, -19907, 59368, 28343, 86856, -50646, 55880, 5369, 61584, -31018, 68408, 849, 35728, 355914}
{360516, 36348, 1542, 70540, -28652, 65930, 9240, 58024, -55066, 75752, 10090, 43256, -19810, 65580, 65682, 118640, -50340, -47048, -74720, -87068, 4302, 229994, 355486, 295752, 10200, -388696, -714072, -670248, -5688, 986420, 1844586, 1492464, -104664, -2409352, -3788214, -2762676, 1106294, 5709138, 7810154, 4256260, -4209782, -12808752, -14160742, -4476248, 12981362, 26363242, 23013178, -864536, -32822542, -49162008, -30132016, 20969140, 72622994, 81121942, 24307786, -72378196, -140421808, -112368176, 19894676, 178145576, 236078482, 112277142, -145263820, -358592476, -332541826, -16210566, 407327054, 608925414, 351293294, -277900606, -848006924, -856282034, -138936512, 888254164, 1437994546, 908036478, -524101688, -1883483794, -1984125804, -429936906, 1870626856, 3174151446, 2082824466, -924029532, -4019900012, -4242286952, -1494390582, 3478318206, 5877729960, 4408487920, -131472024, -7093505896, -1864694746, -6769037358, 14590097710, -7669174696, 8694772020, 14129776262, -282176772646, 857006497238, -1129364906240, -2669971527004, 18593869376166, -21089993568150, -138809698525450, 271204176775110, 1223512326501434, -550190272234738, -8482176284447470, -15528558607618372, -1488064587136302, 49670937359062804, 129088175159855372, 205810363225560430, 252383507096658892, 265694244298908760, 263483514931721554, 263483514931721554, 265694244298908760, 252383507096658892, 205810363225560430, 129088175159855372, 49670937359062804, -1488064587136302, -15528558607618372, -8482176284447470, -550190272234738, 1223512326501434, 271204176775110, -138809698525450, -21089993568150, 18593869376166, -2669971527004, -1129364906240, 857006497238, -282176772646, 14129776262, 8694772020, -7669174696, 14590097710, -6769037358, -1864694746, -7093505896, -131472024, 4408487920, 5877729960, 3478318206, -1494390582, -4242286952, -4019900012, -924029532, 2082824466, 3174151446, 1870626856, -429936906, -1984125804, -1883483794, -524101688, 908036478, 1437994546, 888254164, -138936512, -856282034, -848006924, -277900606, 351293294, 608925414, 407327054, -16210566, -332541826, -358592476, -145263820, 112277142, 236078482, 178145576, 19894676, -112368176, -140421808, -72378196, 24307786, 81121942, 72622994, 20969140, -30132016, -49162008, -32822542, -864536, 23013178, 26363242, 12981362, -4476248, -14160742, -12808752, -4209782, 4256260, 7810154, 5709138, 1106294, -2762676, -3788214, -2409352, -104664, 1492464, 1844586, 986420, -5688, -670248, -714072, -388696, 10200, 295752, 355486, 229994, 4302, -87068, -74720, -47048, -50340, 118640, 65682, 65580, -19810, 43256, 10090, 75752, -55066, 58024, 9240, 65930, -28652, 70540, 1542, 36348, 360516}
{365197, 36504, 1319, 70848, -28787, 68012, 13957, 68024, -40774, 93720, 22464, 40784, -45926, 21976, 26391, 124192, 32814, 115872, 102246, -17184, -151754, -165228, -108049, 100160, 409447, 643836, 495413, -144168, -941608, -1411412, -817749, 601688, 2378975, 3066720, 1632848, -1845280, -5272460, -5979396, -1883642, 5422896, 11490264, 10521052, 629576, -13929976, -22472547, -15729904, 6831546, 32238904, 40333943, 17572580, -28119516, -66653904, -62686204, -4622396, 77529455, 122255168, 78870949, -45527348, -172153144, -193962536, -58421456, 169467380, 324639388, 252293520, -56373703, -409633000, -519833811, -220412472, 352699451, 789875016, 678926406, -39776048, -921125834, -1260043348, -616965581, 715318688, 1791290165, 1617159672, 32123304, -1981156944, -2816958608, -1463114456, 1423679738, 3879448696, 3551614527, 457963376, -4016151270, -5625615232, -3688526851, 1900331820, 6538934569, 4746775752, 3741750357, -10050473512, 3091953895, -10488956488, 23570535671, 10584895440, -137817425987, 560507690944, -1296096202067, -100329804400, 10523248634137, -29004187787864, -38050701334913, 308450882885104, 301114651876062, -2120270985723776, -5138229740478994, 1718064663536104, 28000066134646418, 63115242902008536, 73996678714376363, 30407382068885316, -67059744742934239, -184833924204564224, -278005309604208043, -313001497076839704, -278005309604208043, -184833924204564224, -67059744742934239, 30407382068885316, 73996678714376363, 63115242902008536, 28000066134646418, 1718064663536104, -5138229740478994, -2120270985723776, 301114651876062, 308450882885104, -38050701334913, -29004187787864, 10523248634137, -100329804400, -1296096202067, 560507690944, -137817425987, 10584895440, 23570535671, -10488956488, 3091953895, -10050473512, 3741750357, 4746775752, 6538934569, 1900331820, -3688526851, -5625615232, -4016151270, 457963376, 3551614527, 3879448696, 1423679738, -1463114456, -2816958608, -1981156944, 32123304, 1617159672, 1791290165, 715318688, -616965581, -1260043348, -921125834, -39776048, 678926406, 789875016, 352699451, -220412472, -519833811, -409633000, -56373703, 252293520, 324639388, 169467380, -58421456, -193962536, -172153144, -45527348, 78870949, 122255168, 77529455, -4622396, -62686204, -66653904, -28119516, 17572580, 40333943, 32238904, 6831546, -15729904, -22472547, -13929976, 629576, 10521052, 11490264, 5422896, -1883642, -5979396, -5272460, -1845280, 1632848, 3066720, 2378975, 601688, -817749, -1411412, -941608, -144168, 495413, 643836, 409447, 100160, -108049, -165228, -151754, -17184, 102246, 115872, 32814, 124192, 26391, 21976, -45926, 40784, 22464, 93720, -40774, 68024, 13957, 68012, -28787, 70848, 1319, 36504, 365197}
{369720, 36660, 858, 70232, -31888, 63316, 5438, 57532, -52222, 89372, 28744, 61056, -21036, 33444, -3286, 38280, -95056, 9736, 107782, 164992, 174592, 134840, -97372, -371216, -466234, -179618, 397566, 950520, 1089822, 397486, -824006, -2143420, -2235504, -574344, 2390298, 4721948, 4364682, 175348, -5815610, -9726144, -7147836, 2337690, 13945660, 18494356, 9668618, -10775678, -30047532, -31593568, -7157932, 32227866, 59039374, 45841856, -10471400, -77758060, -102608764, -49388964, 63498506, 160240482, 153142046, 14113540, -181393470, -284885096, -179037344, 111565052, 395783870, 429463098, 108089432, -399175044, -714139984, -511797920, 182607306, 915241692, 1071788556, 358789682, -847620272, -1655875528, -1263764894, 296339398, 2006538794, 2438363190, 909329594, -1760303122, -3619544246, -2828341692, 403398314, 4234097146, 5119839470, 2526884698, -3118646054, -6530708942, -5540645306, -1043893754, 7629726258, 1977313890, 8463528952, -16155683348, 7609092816, -7769000984, -35837117970, 384217448972, -1036361117334, 1064834899362, 4369293629960, -23358568764516, 15979755342698, 192137028311406, -246518642993038, -1652188324223056, -181234704044624, 9771135648236774, 22216456093061540, 12574720225856354, -44244907826862956, -145653906393039654, -257687728915598388, -342285724634641922, -385491658530570916, -399064720836447348, -399064720836447348, -385491658530570916, -342285724634641922, -257687728915598388, -145653906393039654, -44244907826862956, 12574720225856354, 22216456093061540, 9771135648236774, -181234704044624, -1652188324223056, -246518642993038, 192137028311406, 15979755342698, -23358568764516, 4369293629960, 1064834899362, -1036361117334, 384217448972, -35837117970, -7769000984, 7609092816, -16155683348, 8463528952, 1977313890, 7629726258, -1043893754, -5540645306, -6530708942, -3118646054, 2526884698, 5119839470, 4234097146, 403398314, -2828341692, -3619544246, -1760303122, 909329594, 2438363190, 2006538794, 296339398, -1263764894, -1655875528, -847620272, 358789682, 1071788556, 915241692, 182607306, -511797920, -714139984, -399175044, 108089432, 429463098, 395783870, 111565052, -179037344, -284885096, -181393470, 14113540, 153142046, 160240482, 63498506, -49388964, -102608764, -77758060, -10471400, 45841856, 59039374, 32227866, -7157932, -31593568, -30047532, -10775678, 9668618, 18494356, 13945660, 2337690, -7147836, -9726144, -5815610, 175348, 4364682, 4721948, 2390298, -574344, -2235504, -2143420, -824006, 397486, 1089822, 950520, 397566, -179618, -466234, -371216, -97372, 134840, 174592, 164992, 107782, 9736, -95056, 38280, -3286, 33444, -21036, 61056, 28744, 89372, -52222, 57532, 5438, 63316, -31888, 70232, 858, 36660, 369720}
{374559, 37288, 1564, 72392, -29491, 67720, 9368, 59704, -56710, 78112, 10241, 44720, -20931, 67352, 66660, 121992, -52317, -47024, -75806, -87648, 3739, 235136, 361248, 300984, 8717, -394440, -725790, -679896, -5447, 1004560, 1877018, 1517800, -109782, -2453904, -3856643, -2809392, 1132424, 5821456, 7958688, 4329264, -4306952, -13072280, -14437102, -4542040, 13281784, 26927640, 23474690, -948896, -33601119, -50254736, -30718740, 21592136, 74406852, 82969944, 24651525, -74428280, -143988086, -114924376, 20969090, 183252256, 242248138, 114480120, -150383040, -369178440, -341222833, -14683288, 421305808, 627339256, 359423323, -290731416, -877682163, -881901568, -136953028, 926076592, 1489023411, 932542280, -556933579, -1962230424, -2052062411, -426729376, 1968165845, 3289502376, 2132106243, -1061393288, -4214925363, -4433206936, -1333456005, 3901946000, 6427866086, 4954667216, -1016319798, -6983191152, -5473407438, -5413169720, 10966024578, -3354184272, 12221615618, -25512020480, -24307105926, 196434028064, -720253893683, 1441771792608, 884905971912, -14222887055416, 32099874253425, 68364046440504, -364940118926674, -571688767336696, 2300752509443024, 7239229389655416, 1647688282459290, -29808588120396696, -80573149579377556, -113254469171617008, -86155638691296166, 9365597563343352, 138774541112759993, 246900977878008240, 288530576679175952, 246900977878008240, 138774541112759993, 9365597563343352, -86155638691296166, -113254469171617008, -80573149579377556, -29808588120396696, 1647688282459290, 7239229389655416, 2300752509443024, -571688767336696, -364940118926674, 68364046440504, 32099874253425, -14222887055416, 884905971912, 1441771792608, -720253893683, 196434028064, -24307105926, -25512020480, 12221615618, -3354184272, 10966024578, -5413169720, -5473407438, -6983191152, -1016319798, 4954667216, 6427866086, 3901946000, -1333456005, -4433206936, -4214925363, -1061393288, 2132106243, 3289502376, 1968165845, -426729376, -2052062411, -1962230424, -556933579, 932542280, 1489023411, 926076592, -136953028, -881901568, -877682163, -290731416, 359423323, 627339256, 421305808, -14683288, -341222833, -369178440, -150383040, 114480120, 242248138, 183252256, 20969090, -114924376, -143988086, -74428280, 24651525, 82969944, 74406852, 21592136, -30718740, -50254736, -33601119, -948896, 23474690, 26927640, 13281784, -4542040, -14437102, -13072280, -4306952, 4329264, 7958688, 5821456, 1132424, -2809392, -3856643, -2453904, -109782, 1517800, 1877018, 1004560, -5447, -679896, -725790, -394440, 8717, 300984, 361248, 235136, 3739, -87648, -75806, -47024, -52317, 121992, 66660, 67352, -20931, 44720, 10241, 78112, -56710, 59704, 9368, 67720, -29491, 72392, 1564, 37288, 374559}
{379240, 37446, 1334, 72704, -29628, 69830, 14140, 69840, -42220, 96326, 22772, 42204, -47432, 23116, 26794, 127648, 32102, 118348, 103782, -16800, -154880, -166354, -109552, 102564, 414822, 655192, 503352, -146008, -958492, -1434962, -830498, 614176, 2421174, 3121656, 1659598, -1882808, -5373152, -6088978, -1910112, 5538004, 11717682, 10718598, 620782, -14235056, -22935818, -16027124, 7029602, 32967812, 41194834, 17874444, -28859042, -68221980, -64047466, -4523510, 79584114, 125226504, 80533332, -47126342, -176831706, -198786800, -59210524, 174867246, 333746100, 258429676, -59650780, -422773680, -534701840, -224507832, 366720778, 815829574, 697820370, -46815494, -957006314, -1301824994, -630499780, 752322252, 1861477916, 1669632008, 16134282, -2073200876, -2918437986, -1492807354, 1536251900, 4036432628, 3670422616, 291995128, -4324801098, -6026261268, -3746801564, 2527356734, 7095472322, 6732579264, 2494245832, -8087679150, -1994544572, -10340291712, 17803212674, -7265951208, 5329066078, 67781358584, -511584105260, 1227370845924, -869098815768, -6645106418586, 28654565341052, -6191734924694, -256664712831584, 180421369758908, 2146016697737570, 1308980153259100, -10681772825226808, -30076655550320162, -28246006454890272, 30910972195227040, 154466275838485512, 307480597117608252, 440021533038503848, 523396044608082890, 559164797893279494, 559164797893279494, 523396044608082890, 440021533038503848, 307480597117608252, 154466275838485512, 30910972195227040, -28246006454890272, -30076655550320162, -10681772825226808, 1308980153259100, 2146016697737570, 180421369758908, -256664712831584, -6191734924694, 28654565341052, -6645106418586, -869098815768, 1227370845924, -511584105260, 67781358584, 5329066078, -7265951208, 17803212674, -10340291712, -1994544572, -8087679150, 2494245832, 6732579264, 7095472322, 2527356734, -3746801564, -6026261268, -4324801098, 291995128, 3670422616, 4036432628, 1536251900, -1492807354, -2918437986, -2073200876, 16134282, 1669632008, 1861477916, 752322252, -630499780, -1301824994, -957006314, -46815494, 697820370, 815829574, 366720778, -224507832, -534701840, -422773680, -59650780, 258429676, 333746100, 174867246, -59210524, -198786800, -176831706, -47126342, 80533332, 125226504, 79584114, -4523510, -64047466, -68221980, -28859042, 17874444, 41194834, 32967812, 7029602, -16027124, -22935818, -14235056, 620782, 10718598, 11717682, 5538004, -1910112, -6088978, -5373152, -1882808, 1659598, 3121656, 2421174, 614176, -830498, -1434962, -958492, -146008, 503352, 655192, 414822, 102564, -109552, -166354, -154880, -16800, 103782, 118348, 32102, 127648, 26794, 23116, -47432, 42204, 22772, 96326, -42220, 69840, 14140, 69830, -29628, 72704, 1334, 37446, 379240}
{384000, 37604, 871, 72080, -32770, 65072, 5515, 59208, -53826, 91924, 29153, 62768, -22189, 34744, -3319, 40472, -97657, 10680, 109498, 168248, 176517, 138288, -98939, -376560, -475002, -181264, 404709, 967744, 1107293, 403652, -839073, -2180872, -2274727, -580912, 2436877, 4809624, 4441350, 171256, -5931910, -9912360, -7276528, 2401164, 14238118, 18862144, 9837863, -11039244, -30699608, -32242160, -7237770, 33015496, 60374222, 46784416, -10884240, -79711104, -104996786, -50313504, 65411349, 164390852, 156756470, 13823240, -186762226, -292496592, -183013888, 116010600, 407753616, 441069180, 108992539, -413504096, -736285396, -524862424, 193204980, 948276536, 1105089538, 363543388, -885990650, -1716468328, -1301268334, 322811404, 2093214170, 2524673344, 922313485, -1861000376, -3756169731, -2906908000, 541719278, 4463437992, 5378372346, 2408459840, -3587251043, -7180008256, -6357867408, -148251432, 7298815775, 6135412316, 7334309835, -11868382216, 3603130807, -14207112352, 26841736114, 44496545408, -273227284641, 907265797192, -1544285406984, -2034602145456, 18739216254022, -33816567522744, -109531452718352, 415482822783320, 937036305621887, -2329418560319224, -9714243244847584, -6691938647726088, 29246242591306989, 98315820103093340, 160523183938817834, 161361276280254008, 79287426637638279, -53384675935040660, -172073805846061262, -219076706974680912, -172073805846061262, -53384675935040660, 79287426637638279, 161361276280254008, 160523183938817834, 98315820103093340, 29246242591306989, -6691938647726088, -9714243244847584, -2329418560319224, 937036305621887, 415482822783320, -109531452718352, -33816567522744, 18739216254022, -2034602145456, -1544285406984, 907265797192, -273227284641, 44496545408, 26841736114, -14207112352, 3603130807, -11868382216, 7334309835, 6135412316, 7298815775, -148251432, -6357867408, -7180008256, -3587251043, 2408459840, 5378372346, 4463437992, 541719278, -2906908000, -3756169731, -1861000376, 922313485, 2524673344, 2093214170, 322811404, -1301268334, -1716468328, -885990650, 363543388, 1105089538, 948276536, 193204980, -524862424, -736285396, -413504096, 108992539, 441069180, 407753616, 116010600, -183013888, -292496592, -186762226, 13823240, 156756470, 164390852, 65411349, -50313504, -104996786, -79711104, -10884240, 46784416, 60374222, 33015496, -7237770, -32242160, -30699608, -11039244, 9837863, 18862144, 14238118, 2401164, -7276528, -9912360, -5931910, 171256, 4441350, 4809624, 2436877, -580912, -2274727, -2180872, -839073, 403652, 1107293, 967744, 404709, -181264, -475002, -376560, -98939, 138288, 176517, 168248, 109498, 10680, -97657, 40472, -3319, 34744, -22189, 62768, 29153, 91924, -53826, 59208, 5515, 65072, -32770, 72080, 871, 37604, 384000}
{388840, 38240, 1582, 74268, -30342, 69534, 9488, 61408, -58374, 80508, 10384, 46208, -22076, 69148, 67630, 125392, -54322, -46976, -76904, -88204, 3152, 240326, 367002, 306240, 7194, -400148, -737516, -689496, -5230, 1022724, 1909434, 1543160, -114936, -2498408, -3925080, -2856060, 1158518, 5933798, 8107214, 4402316, -4404162, -13335784, -14713478, -4607808, 13582182, 27492110, 23936194, -1033232, -34379752, -51347428, -31305476, 22215180, 76190686, 84817970, 24995248, -76478316, -147554404, -117480528, 22043496, 188358960, 248417746, 116683122, -155502268, -379764332, -349903884, -13155962, 435284546, 645752928, 367559306, -303585578, -907315046, -907581356, -134920346, 963820940, 1539959178, 956874046, -590431594, -2041522642, -2121656254, -423757400, 2064530924, 3411296828, 2185641504, -1174689904, -4398176084, -4599862418, -1181799852, 4253828024, 6931031028, 5153749526, -1667420600, -7529941842, -7949670360, -4234819202, 8448967262, 1897563154, 12401529492, -19533538870, 6487646096, -485521996, -113093584026, 667446389768, -1420576988200, 486510023322, 9619967133858, -34283002573290, -10023495553798, 332166583288410, -56168704258118, -2688413577536088, -2930251923899950, 10907652793546704, 38873685298065260, 49196523934516590, -7024267448800050, -150573940851946292, -348653048944325976, -538796265799973888, -673333254660212852, -738456011537514918, -738456011537514918, -673333254660212852, -538796265799973888, -348653048944325976, -150573940851946292, -7024267448800050, 49196523934516590, 38873685298065260, 10907652793546704, -2930251923899950, -2688413577536088, -56168704258118, 332166583288410, -10023495553798, -34283002573290, 9619967133858, 486510023322, -1420576988200, 667446389768, -113093584026, -485521996, 6487646096, -19533538870, 12401529492, 1897563154, 8448967262, -4234819202, -7949670360, -7529941842, -1667420600, 5153749526, 6931031028, 4253828024, -1181799852, -4599862418, -4398176084, -1174689904, 2185641504, 3411296828, 2064530924, -423757400, -2121656254, -2041522642, -590431594, 956874046, 1539959178, 963820940, -134920346, -907581356, -907315046, -303585578, 367559306, 645752928, 435284546, -13155962, -349903884, -379764332, -155502268, 116683122, 248417746, 188358960, 22043496, -117480528, -147554404, -76478316, 24995248, 84817970, 76190686, 22215180, -31305476, -51347428, -34379752, -1033232, 23936194, 27492110, 13582182, -4607808, -14713478, -13335784, -4404162, 4402316, 8107214, 5933798, 1158518, -2856060, -3925080, -2498408, -114936, 1543160, 1909434, 1022724, -5230, -689496, -737516, -400148, 7194, 306240, 367002, 240326, 3152, -88204, -76904, -46976, -54322, 125392, 67630, 69148, -22076, 46208, 10384, 80508, -58374, 61408, 9488, 69534, -30342, 74268, 1582, 38240, 388840}
{393761, 38400, 1353, 74584, -30481, 71672, 14331, 71680, -43694, 98968, 23088, 43648, -48962, 24280, 27205, 131152, 31346, 120848, 105330, -16392, -158030, -167432, -111047, 104992, 420141, 666584, 511299, -147800, -975400, -1458488, -843231, 626688, 2463313, 3176640, 1686356, -1920288, -5473880, -6198536, -1936574, 5653160, 11945044, 10916168, 612004, -14540112, -23399113, -16324272, 7227666, 33696744, 42055637, 18176344, -29598556, -69790008, -65408752, -4424600, 81638789, 128197888, 82195659, -48725288, -181510260, -203611040, -59999640, 180267136, 342852820, 264565904, -62927933, -435914312, -549569853, -228603168, 380745188, 841767000, 716754660, -53902584, -992805252, -1343609048, -643917649, 789517296, 1931696483, 1722390000, -775948, -2166203816, -3024640069, -1526059376, 1637294274, 4195304496, 3784587188, 158383576, -4589544141, -6364448456, -3692902863, 3031086056, 7838944206, 7876125136, 1620336684, -7451108848, -6690443955, -9504870784, 12745826442, -3826381568, 16480354024, -27010255136, -73358728430, 371865796872, -1120555312217, 1572124522928, 3653460792731, -24123617054928, 33179303489076, 163652272319160, -451324897830293, -1411921863220584, 2118284029014223, 12499070626859072, 13768978771813520, -25116308213383752, -114546728816793589, -214750125817040976, -257696776191127931, -204816996826889216, -81705483257719751, 39884887297367920, 89814842767549713, 39884887297367920, -81705483257719751, -204816996826889216, -257696776191127931, -214750125817040976, -114546728816793589, -25116308213383752, 13768978771813520, 12499070626859072, 2118284029014223, -1411921863220584, -451324897830293, 163652272319160, 33179303489076, -24123617054928, 3653460792731, 1572124522928, -1120555312217, 371865796872, -73358728430, -27010255136, 16480354024, -3826381568, 12745826442, -9504870784, -6690443955, -7451108848, 1620336684, 7876125136, 7838944206, 3031086056, -3692902863, -6364448456, -4589544141, 158383576, 3784587188, 4195304496, 1637294274, -1526059376, -3024640069, -2166203816, -775948, 1722390000, 1931696483, 789517296, -643917649, -1343609048, -992805252, -53902584, 716754660, 841767000, 380745188, -228603168, -549569853, -435914312, -62927933, 264565904, 342852820, 180267136, -59999640, -203611040, -181510260, -48725288, 82195659, 128197888, 81638789, -4424600, -65408752, -69790008, -29598556, 18176344, 42055637, 33696744, 7227666, -16324272, -23399113, -14540112, 612004, 10916168, 11945044, 5653160, -1936574, -6198536, -5473880, -1920288, 1686356, 3176640, 2463313, 626688, -843231, -1458488, -975400, -147800, 511299, 666584, 420141, 104992, -111047, -167432, -158030, -16392, 105330, 120848, 31346, 131152, 27205, 24280, -48962, 43648, 23088, 98968, -43694, 71680, 14331, 71672, -30481, 74584, 1353, 38400, 393761}
{398520, 38560, 880, 73952, -33664, 66852, 5584, 60908, -55450, 94512, 29554, 64504, -23366, 36068, -3360, 42712, -100286, 11648, 111202, 171528, 178418, 141784, -100514, -381880, -483810, -182874, 411844, 985016, 1124740, 409842, -854156, -2218300, -2313986, -587432, 2483448, 4897348, 4517982, 167188, -6048218, -10098528, -7405260, 2464662, 14530560, 19229956, 10007084, -11302738, -31351692, -32890728, -7317664, 33803162, 61709058, 47727024, -11297104, -81664124, -107384824, -51237996, 67324152, 168541270, 160370886, 13532964, -192131030, -300108064, -186990440, 120456220, 419723318, 452675310, 109895630, -427833124, -758429582, -537939776, 203833148, 981256274, 1138445592, 368235382, -924314724, -1776963576, -1338626580, 350091702, 2180639424, 2613301792, 936274268, -1958976864, -3899109548, -2989266124, 651800600, 4674020454, 5602397040, 2283926604, -3978654900, -7795111012, -6739097356, 503454992, 7788090266, 9148640862, 6275344174, -8696044556, -1669403932, -14651816550, 21344060762, -5033957876, -7987782424, 175447960768, -854361397738, 1601472471526, 153342715574, -13423582476124, 39899269775812, 34782437046980, -417161589276848, -146317338466292, 3248506727261778, 5142448154844416, -10052388099018398, -48148611373960132, -75912355831317086, -30269328503282788, 127910066313598560, 372358547981276870, 628371654846443932, 824982025257335062, 926971480037628714, 926971480037628714, 824982025257335062, 628371654846443932, 372358547981276870, 127910066313598560, -30269328503282788, -75912355831317086, -48148611373960132, -10052388099018398, 5142448154844416, 3248506727261778, -146317338466292, -417161589276848, 34782437046980, 39899269775812, -13423582476124, 153342715574, 1601472471526, -854361397738, 175447960768, -7987782424, -5033957876, 21344060762, -14651816550, -1669403932, -8696044556, 6275344174, 9148640862, 7788090266, 503454992, -6739097356, -7795111012, -3978654900, 2283926604, 5602397040, 4674020454, 651800600, -2989266124, -3899109548, -1958976864, 936274268, 2613301792, 2180639424, 350091702, -1338626580, -1776963576, -924314724, 368235382, 1138445592, 981256274, 203833148, -537939776, -758429582, -427833124, 109895630, 452675310, 419723318, 120456220, -186990440, -300108064, -192131030, 13532964, 160370886, 168541270, 67324152, -51237996, -107384824, -81664124, -11297104, 47727024, 61709058, 33803162, -7317664, -32890728, -31351692, -11302738, 10007084, 19229956, 14530560, 2464662, -7405260, -10098528, -6048218, 167188, 4517982, 4897348, 2483448, -587432, -2313986, -2218300, -854156, 409842, 1124740, 985016, 411844, -182874, -483810, -381880, -100514, 141784, 178418, 171528, 111202, 11648, -100286, 42712, -3360, 36068, -23366, 64504, 29554, 94512, -55450, 60908, 5584, 66852, -33664, 73952, 880, 38560, 398520}
{403603, 39204, 1604, 76168, -31205, 71372, 9616, 63136, -60066, 82940, 10535, 47720, -23245, 70968, 68608, 128840, -56371, -46904, -77990, -88736, 2541, 245564, 372764, 311520, 5615, -405820, -749234, -699048, -5037, 1040912, 1941866, 1568544, -120150, -2542864, -3993509, -2902680, 1184576, 6046164, 8255748, 4475416, -4501428, -13599264, -14989838, -4673552, 13882556, 28056652, 24397706, -1117544, -35158473, -52440084, -31892200, 22838272, 77974496, 86666020, 25338987, -78528304, -151120778, -120036632, 23117910, 193465688, 254587306, 118886148, -160621488, -390350152, -358585011, -11628588, 449263300, 664166624, 375695556, -316448012, -936922440, -933311600, -132838469, 1001475608, 1590867408, 981056896, -624262402, -2120990652, -2191876276, -420086208, 2161573279, 3538528884, 2243594736, -1272532528, -4579786739, -4756595840, -1060346121, 4553618656, 7361173757, 5191026452, -2191285855, -8354290152, -9476641459, -3421245572, 7406177702, 7092495752, 11919972595, -13585171592, 4013553984, -19055870320, 25213762007, 113600087952, -496148202249, 1356579788384, -1483180775589, -5863322495232, 30377076822915, -28881252214816, -232718999916650, 460286448546200, 2007850362668006, -1556672452047816, -15462207382185866, -23202960747730844, 15983719929728628, 126716178023625168, 273612367613144278, 375413236466059008, 372123242970326981, 276639515078296936, 163833741334457455, 114916314886031784, 163833741334457455, 276639515078296936, 372123242970326981, 375413236466059008, 273612367613144278, 126716178023625168, 15983719929728628, -23202960747730844, -15462207382185866, -1556672452047816, 2007850362668006, 460286448546200, -232718999916650, -28881252214816, 30377076822915, -5863322495232, -1483180775589, 1356579788384, -496148202249, 113600087952, 25213762007, -19055870320, 4013553984, -13585171592, 11919972595, 7092495752, 7406177702, -3421245572, -9476641459, -8354290152, -2191285855, 5191026452, 7361173757, 4553618656, -1060346121, -4756595840, -4579786739, -1272532528, 2243594736, 3538528884, 2161573279, -420086208, -2191876276, -2120990652, -624262402, 981056896, 1590867408, 1001475608, -132838469, -933311600, -936922440, -316448012, 375695556, 664166624, 449263300, -11628588, -358585011, -390350152, -160621488, 118886148, 254587306, 193465688, 23117910, -120036632, -151120778, -78528304, 25338987, 86666020, 77974496, 22838272, -31892200, -52440084, -35158473, -1117544, 24397706, 28056652, 13882556, -4673552, -14989838, -13599264, -4501428, 4475416, 8255748, 6046164, 1184576, -2902680, -3993509, -2542864, -120150, 1568544, 1941866, 1040912, -5037, -699048, -749234, -405820, 5615, 311520, 372764, 245564, 2541, -88736, -77990, -46904, -56371, 128840, 68608, 70968, -23245, 47720, 10535, 82940, -60066, 63136, 9616, 71372, -31205, 76168, 1604, 39204, 403603}
{408524, 39366, 1368, 76488, -31346, 73538, 14514, 73544, -45188, 101646, 23396, 45116, -50516, 25468, 27608, 134704, 30562, 123372, 106866, -15960, -161204, -168462, -112550, 107444, 425420, 678012, 519238, -149544, -992332, -1481990, -855980, 639224, 2505416, 3231672, 1713106, -1957720, -5574644, -6308070, -1963044, 5768364, 12172366, 11113762, 603210, -14845144, -23862432, -16621348, 7425722, 34425700, 42916384, 18478280, -30338082, -71357988, -66770062, -4325666, 83693448, 131169320, 83857946, -50324186, -186188822, -208435256, -60788804, 185667050, 351959532, 270702204, -66205130, -449054896, -564437882, -232698480, 394769672, 867700314, 735710816, -61027054, -1028536002, -1385435962, -657255012, 826719576, 2001834492, 1775073484, -18608026, -2260148636, -3133930428, -1561238866, 1733432858, 4359676996, 3901149050, 56542782, -4827757162, -6656147510, -3611595280, 3454747878, 8572140432, 8485837644, 998088232, -7819737244, -10276371716, -8618378006, 8812935748, 1296285864, 17101793680, -23219766596, 2539183364, 21728118402, -259038096602, 1073801220458, -1749027788112, -1137943388130, 18185425026432, -44962640481412, -70568478558424, 508362069298722, 450229661864612, -3776616499413718, -8033153925512972, 7624229226925924, 57153023277565354, 108515908823593774, 83838937947601352, -79380992890769344, -367247461427958982, -694485381479578764, -962829240180954890, -1108943465633310734, -1108943465633310734, -962829240180954890, -694485381479578764, -367247461427958982, -79380992890769344, 83838937947601352, 108515908823593774, 57153023277565354, 7624229226925924, -8033153925512972, -3776616499413718, 450229661864612, 508362069298722, -70568478558424, -44962640481412, 18185425026432, -1137943388130, -1749027788112, 1073801220458, -259038096602, 21728118402, 2539183364, -23219766596, 17101793680, 1296285864, 8812935748, -8618378006, -10276371716, -7819737244, 998088232, 8485837644, 8572140432, 3454747878, -3611595280, -6656147510, -4827757162, 56542782, 3901149050, 4359676996, 1733432858, -1561238866, -3133930428, -2260148636, -18608026, 1775073484, 2001834492, 826719576, -657255012, -1385435962, -1028536002, -61027054, 735710816, 867700314, 394769672, -232698480, -564437882, -449054896, -66205130, 270702204, 351959532, 185667050, -60788804, -208435256, -186188822, -50324186, 83857946, 131169320, 83693448, -4325666, -66770062, -71357988, -30338082, 18478280, 42916384, 34425700, 7425722, -16621348, -23862432, -14845144, 603210, 11113762, 12172366, 5768364, -1963044, -6308070, -5574644, -1957720, 1713106, 3231672, 2505416, 639224, -855980, -1481990, -992332, -149544, 519238, 678012, 425420, 107444, -112550, -168462, -161204, -15960, 106866, 123372, 30562, 134704, 27608, 25468, -50516, 45116, 23396, 101646, -45188, 73544, 14514, 73538, -31346, 76488, 1368, 39366, 408524}
{413526, 39528, 893, 75848, -34570, 68656, 5661, 62632, -57102, 97136, 29963, 66264, -24567, 37416, -3393, 45000, -102959, 12640, 112918, 174832, 180295, 145328, -102081, -387176, -492674, -184448, 418987, 1002336, 1142163, 416056, -869223, -2255704, -2353305, -593904, 2530027, 4985120, 4594578, 163144, -6164518, -10284648, -7534048, 2528184, 14823018, 19597792, 10176281, -11566160, -32003768, -33539272, -7397646, 34590864, 63043906, 48669680, -11709992, -83617120, -109772846, -52162440, 69236899, 172691736, 163985310, 13242712, -197499882, -307719512, -190966984, 124901912, 431692944, 464281488, 110798737, -442162128, -780573792, -551019008, 214477377, 1014202224, 1171861256, 372878320, -962543683, -1837395752, -1375802054, 377875232, 2268440134, 2703029272, 949951083, -2057022776, -4048013755, -3076676928, 742066393, 4878232256, 5809297681, 2184186400, -4311121479, -8329093504, -6898981977, 1026646480, 8669605846, 11115805992, 5566081302, -7130957760, -7291721780, -14568583368, 14374062747, -4154966664, 21906810448, -20321054296, -168462664721, 649779777288, -1608253024512, 1222456699128, 8803457462536, -37421557738240, 19221467809852, 318359694480568, -426100205946810, -2730122151734112, 510535911288721, 18383291357974440, 35238796893354184, -204006402065768, -131412591939374774, -333136893270499968, -512628068314286327, -584095131107483984, -540178700599740426, -452565460913008912, -410391413736370280, -452565460913008912, -540178700599740426, -584095131107483984, -512628068314286327, -333136893270499968, -131412591939374774, -204006402065768, 35238796893354184, 18383291357974440, 510535911288721, -2730122151734112, -426100205946810, 318359694480568, 19221467809852, -37421557738240, 8803457462536, 1222456699128, -1608253024512, 649779777288, -168462664721, -20321054296, 21906810448, -4154966664, 14374062747, -14568583368, -7291721780, -7130957760, 5566081302, 11115805992, 8669605846, 1026646480, -6898981977, -8329093504, -4311121479, 2184186400, 5809297681, 4878232256, 742066393, -3076676928, -4048013755, -2057022776, 949951083, 2703029272, 2268440134, 377875232, -1375802054, -1837395752, -962543683, 372878320, 1171861256, 1014202224, 214477377, -551019008, -780573792, -442162128, 110798737, 464281488, 431692944, 124901912, -190966984, -307719512, -197499882, 13242712, 163985310, 172691736, 69236899, -52162440, -109772846, -83617120, -11709992, 48669680, 63043906, 34590864, -7397646, -33539272, -32003768, -11566160, 10176281, 19597792, 14823018, 2528184, -7534048, -10284648, -6164518, 163144, 4594578, 4985120, 2530027, -593904, -2353305, -2255704, -869223, 416056, 1142163, 1002336, 418987, -184448, -492674, -387176, -102081, 145328, 180295, 174832, 112918, 12640, -102959, 45000, -3393, 37416, -24567, 66264, 29963, 97136, -57102, 62632, 5661, 68656, -34570, 75848, 893, 39528, 413526}
{418610, 40180, 1622, 78092, -32080, 73234, 9736, 64888, -61778, 85408, 10678, 49256, -24438, 72812, 69578, 132336, -58448, -46808, -79088, -89244, 1906, 250850, 378518, 316824, 3996, -411456, -760960, -708552, -4868, 1059124, 1974282, 1593952, -125400, -2587272, -4061946, -2949252, 1210598, 6158554, 8404274, 4548564, -4598734, -13862720, -15266214, -4739272, 14182906, 28621266, 24859210, -1201832, -35937250, -53532704, -32478936, 23461412, 79758282, 88514094, 25682710, -80578244, -154687192, -122592688, 24192316, 198572440, 260756818, 121089198, -165740716, -400935900, -367266182, -10101166, 463242038, 682580344, 383831782, -329311182, -966520078, -959073584, -130712152, 1039051744, 1641802798, 1005137896, -658175074, -2200420278, -2262147044, -415432968, 2259695550, 3669691070, 2304584748, -1362611416, -4765247964, -4913149580, -973106704, 4818608308, 7731315230, 5172619862, -2635613584, -9206849478, -10365348576, -2865216326, 7573680714, 11271551630, 11259551494, -8784644600, -766941766, -19770169996, 25120920086, 1536083918, -42858471268, 368507702594, -1325531658984, 1833951476400, 2574056942834, -24023252946218, 48675990257890, 120196100155514, -599998686555960, -881227938550500, 4199252384513420, 11665966831871434, -3037595283403568, -64779641374102640, -146571965715646280, -156279584424280008, -2899073005250746, 319437535183371700, 718407393604001838, 1065312705322974530, 1261691685177116200, 1261691685177116200, 1065312705322974530, 718407393604001838, 319437535183371700, -2899073005250746, -156279584424280008, -146571965715646280, -64779641374102640, -3037595283403568, 11665966831871434, 4199252384513420, -881227938550500, -599998686555960, 120196100155514, 48675990257890, -24023252946218, 2574056942834, 1833951476400, -1325531658984, 368507702594, -42858471268, 1536083918, 25120920086, -19770169996, -766941766, -8784644600, 11259551494, 11271551630, 7573680714, -2865216326, -10365348576, -9206849478, -2635613584, 5172619862, 7731315230, 4818608308, -973106704, -4913149580, -4765247964, -1362611416, 2304584748, 3669691070, 2259695550, -415432968, -2262147044, -2200420278, -658175074, 1005137896, 1641802798, 1039051744, -130712152, -959073584, -966520078, -329311182, 383831782, 682580344, 463242038, -10101166, -367266182, -400935900, -165740716, 121089198, 260756818, 198572440, 24192316, -122592688, -154687192, -80578244, 25682710, 88514094, 79758282, 23461412, -32478936, -53532704, -35937250, -1201832, 24859210, 28621266, 14182906, -4739272, -15266214, -13862720, -4598734, 4548564, 8404274, 6158554, 1210598, -2949252, -4061946, -2587272, -125400, 1593952, 1974282, 1059124, -4868, -708552, -760960, -411456, 3996, 316824, 378518, 250850, 1906, -89244, -79088, -46808, -58448, 132336, 69578, 72812, -24438, 49256, 10678, 85408, -61778, 64888, 9736, 73234, -32080, 78092, 1622, 40180, 418610}
{423777, 40344, 1387, 78416, -32223, 75428, 14705, 75432, -46710, 104360, 23712, 46608, -52094, 26680, 28019, 138304, 29734, 125920, 108414, -15504, -164402, -169444, -114045, 109920, 430643, 689476, 527185, -151240, -1009288, -1505468, -868713, 651784, 2547459, 3286752, 1739864, -1995104, -5675444, -6417580, -1989506, 5883616, 12399632, 11311380, 594432, -15150152, -24325775, -16918352, 7623786, 35154680, 43777043, 18780252, -31077596, -72925920, -68131396, -4226708, 85748123, 134140800, 85520177, -51923036, -190867376, -213259448, -61578016, 191066988, 361066252, 276838576, -69482403, -462195432, -579305895, -236793768, 408794132, 893633476, 754673161, -68175752, -1064222610, -1427326460, -670538639, 863835760, 2071884484, 1827562316, -37111795, -2354688544, -3244899705, -1596737140, 1828643307, 4530261216, 4023023141, -20855100, -5053638065, -6921385200, -3545595222, 3814798912, 9220505453, 8804508912, 502815810, -8721990912, -12737384685, -8061412928, 6594985740, 7236335456, 17434915149, -15099931936, 4241795426, -24931979900, 10794456945, 241737191064, -836049641520, 1863736407912, -719528817876, -12628555856136, 45062475628582, -2045450307684, -421474363731953, 327796932913408, 3573947421256371, 1176228366987496, -20929533607338055, -49976527303661104, -24012389805074711, 124288408755650488, 387306493486911119, 664492888762699416, 840356744820244961, 878150652790136756, 837405757267857813, 809752491046803456, 837405757267857813, 878150652790136756, 840356744820244961, 664492888762699416, 387306493486911119, 124288408755650488, -24012389805074711, -49976527303661104, -20929533607338055, 1176228366987496, 3573947421256371, 327796932913408, -421474363731953, -2045450307684, 45062475628582, -12628555856136, -719528817876, 1863736407912, -836049641520, 241737191064, 10794456945, -24931979900, 4241795426, -15099931936, 17434915149, 7236335456, 6594985740, -8061412928, -12737384685, -8721990912, 502815810, 8804508912, 9220505453, 3814798912, -3545595222, -6921385200, -5053638065, -20855100, 4023023141, 4530261216, 1828643307, -1596737140, -3244899705, -2354688544, -37111795, 1827562316, 2071884484, 863835760, -670538639, -1427326460, -1064222610, -68175752, 754673161, 893633476, 408794132, -236793768, -579305895, -462195432, -69482403, 276838576, 361066252, 191066988, -61578016, -213259448, -190867376, -51923036, 85520177, 134140800, 85748123, -4226708, -68131396, -72925920, -31077596, 18780252, 43777043, 35154680, 7623786, -16918352, -24325775, -15150152, 594432, 11311380, 12399632, 5883616, -1989506, -6417580, -5675444, -1995104, 1739864, 3286752, 2547459, 651784, -868713, -1505468, -1009288, -151240, 527185, 689476, 430643, 109920, -114045, -169444, -164402, -15504, 108414, 125920, 29734, 138304, 28019, 26680, -52094, 46608, 23712, 104360, -46710, 75432, 14705, 75428, -32223, 78416, 1387, 40344, 423777}
{428778, 40508, 902, 77768, -35488, 70484, 5730, 64380, -58774, 99796, 30364, 68048, -25792, 38788, -3434, 47336, -105660, 13656, 114622, 178160, 182148, 148920, -103656, -392448, -501578, -185986, 426122, 1019704, 1159562, 422294, -884306, -2293084, -2392660, -600328, 2576598, 5072940, 4671138, 159124, -6280826, -10470720, -7662876, 2591730, 15115460, 19965652, 10345454, -11829510, -32655852, -34187792, -7477684, 35378602, 64378742, 49612384, -12122904, -85570092, -112160884, -53086836, 71149606, 176842250, 167599726, 12952484, -202868782, -315330936, -194943536, 129347676, 443662526, 475887714, 111701828, -456491108, -802718026, -564098192, 225124796, 1047130418, 1205318802, 377471046, -1000685948, -1897834746, -1412849566, 405844866, 2356289722, 2793024438, 962699914, -2156139464, -4201660188, -3168260332, 821088482, 5083715848, 6012030610, 2119488734, -4600470890, -8788547558, -6967034052, 1474824472, 9635908140, 12336839588, 5119358260, -6998016662, -12063807866, -14184939442, 8599772836, 75055788, 22688078098, -26962753210, -7962152454, 74058667354, -508815552848, 1606830318206, -1816654722904, -4589621187264, 31026243428794, -49915710363476, -186723447622008, 683021483533824, 1466200497285694, -4413868236551924, -16061455106784560, -4375184384826728, 69494775164557896, 188855683873425476, 249512424878951672, 127183102436906174, -212724564695886914, -676738428394320004, -1104174909099703248, -1354693105321424966, -1354693105321424966, -1104174909099703248, -676738428394320004, -212724564695886914, 127183102436906174, 249512424878951672, 188855683873425476, 69494775164557896, -4375184384826728, -16061455106784560, -4413868236551924, 1466200497285694, 683021483533824, -186723447622008, -49915710363476, 31026243428794, -4589621187264, -1816654722904, 1606830318206, -508815552848, 74058667354, -7962152454, -26962753210, 22688078098, 75055788, 8599772836, -14184939442, -12063807866, -6998016662, 5119358260, 12336839588, 9635908140, 1474824472, -6967034052, -8788547558, -4600470890, 2119488734, 6012030610, 5083715848, 821088482, -3168260332, -4201660188, -2156139464, 962699914, 2793024438, 2356289722, 405844866, -1412849566, -1897834746, -1000685948, 377471046, 1205318802, 1047130418, 225124796, -564098192, -802718026, -456491108, 111701828, 475887714, 443662526, 129347676, -194943536, -315330936, -202868782, 12952484, 167599726, 176842250, 71149606, -53086836, -112160884, -85570092, -12122904, 49612384, 64378742, 35378602, -7477684, -34187792, -32655852, -11829510, 10345454, 19965652, 15115460, 2591730, -7662876, -10470720, -6280826, 159124, 4671138, 5072940, 2576598, -600328, -2392660, -2293084, -884306, 422294, 1159562, 1019704, 426122, -185986, -501578, -392448, -103656, 148920, 182148, 178160, 114622, 13656, -105660, 47336, -3434, 38788, -25792, 68048, 30364, 99796, -58774, 64380, 5730, 70484, -35488, 77768, 902, 40508, 428778}
{434111, 41168, 1644, 80040, -32967, 75120, 9864, 66664, -63518, 87912, 10829, 50816, -25655, 74680, 70556, 135880, -60569, -46688, -80174, -89728, 1247, 256184, 384280, 322152, 2321, -417056, -772678, -718008, -4723, 1077360, 2006714, 1619384, -130710, -2631632, -4130375, -2995776, 1236584, 6270968, 8552808, 4621760, -4696096, -14126152, -15542574, -4804968, 14483232, 29185952, 25320722, -1286096, -36716115, -54625288, -33065660, 24084600, 81542044, 90362192, 26026449, -82628136, -158253662, -125148696, 25266730, 203679216, 266926282, 123292272, -170859936, -411521576, -375947429, -8573696, 477220792, 700994088, 391967984, -342174304, -996116411, -984848872, -128554218, 1076570224, 1692797033, 1029151496, -692033145, -2279758928, -2332250162, -409962664, 2358630357, 3803212520, 2366707195, -1450252976, -4956697295, -5074614664, -914827995, 5064259880, 8063526316, 5155205968, -3014656272, -9977635704, -10883478551, -2432065600, 8445009604, 14273424048, 10904837587, -5770836784, -6872830991, -20498119216, 15750744011, -4262294944, 27913634293, 5397608648, -337736435984, 1057400988200, -2104972646991, -114194576960, 17504311124981, -52940752471408, -25304295227052, 541743171752376, -139221924510889, -4519512600559104, -3677582007079788, 22631453225673408, 67287564280199076, 58489820044604056, -100044132203500848, -427683517689999864, -822268365534482285, -1135758355799779488, -1291476505621270656, -1324816347885969392, -1321676587635220747, -1324816347885969392, -1291476505621270656, -1135758355799779488, -822268365534482285, -427683517689999864, -100044132203500848, 58489820044604056, 67287564280199076, 22631453225673408, -3677582007079788, -4519512600559104, -139221924510889, 541743171752376, -25304295227052, -52940752471408, 17504311124981, -114194576960, -2104972646991, 1057400988200, -337736435984, 5397608648, 27913634293, -4262294944, 15750744011, -20498119216, -6872830991, -5770836784, 10904837587, 14273424048, 8445009604, -2432065600, -10883478551, -9977635704, -3014656272, 5155205968, 8063526316, 5064259880, -914827995, -5074614664, -4956697295, -1450252976, 2366707195, 3803212520, 2358630357, -409962664, -2332250162, -2279758928, -692033145, 1029151496, 1692797033, 1076570224, -128554218, -984848872, -996116411, -342174304, 391967984, 700994088, 477220792, -8573696, -375947429, -411521576, -170859936, 123292272, 266926282, 203679216, 25266730, -125148696, -158253662, -82628136, 26026449, 90362192, 81542044, 24084600, -33065660, -54625288, -36716115, -1286096, 25320722, 29185952, 14483232, -4804968, -15542574, -14126152, -4696096, 4621760, 8552808, 6270968, 1236584, -2995776, -4130375, -2631632, -130710, 1619384, 2006714, 1077360, -4723, -718008, -772678, -417056, 2321, 322152, 384280, 256184, 1247, -89728, -80174, -46688, -60569, 135880, 70556, 74680, -25655, 50816, 10829, 87912, -63518, 66664, 9864, 75120, -32967, 80040, 1644, 41168, 434111}
{439278, 41334, 1402, 80368, -33112, 77342, 14888, 77344, -48252, 107110, 24020, 48124, -53696, 27916, 28422, 141952, 28878, 128492, 109950, -15024, -167624, -170378, -115548, 112420, 435826, 700976, 535124, -152888, -1026268, -1528922, -881462, 664368, 2589466, 3341880, 1766614, -2032440, -5776280, -6527066, -2015976, 5998916, 12626858, 11509022, 585638, -15455136, -24789142, -17215284, 7821842, 35883684, 44637646, 19082260, -31817122, -74493804, -69492754, -4127726, 87802782, 137112328, 87182368, -53521838, -195545938, -218083616, -62367276, 196466950, 370172964, 282975020, -72759720, -475335920, -594173924, -240889032, 422818568, 919566686, 773635790, -75333016, -1099882866, -1469269598, -683769926, 900856180, 2141911434, 1879887652, -55946030, -2449430572, -3356485984, -1631541404, 1924663058, 4706261088, 4150090586, -82978140, -5277152730, -7176733452, -3513101286, 4124140716, 9779831088, 8986727858, 73743534, -9787281520, -14345111750, -7772698078, 6042293138, 12575054294, 17371310318, -8249453636, 781959334, -25899656634, 28589810748, 17810502598, -118620380024, 685028266364, -1911512996632, 1644890147720, 7334981609644, -39231213020912, 47152962270054, 273293696808420, -744187758964842, -2231248928575590, 4283763707011456, 21172674989822120, 15338058054061474, -69280148408129164, -233087275356030906, -364261904238136766, -301430141704666248, 29121818809611310, 541579451805799902, 1044185137123250494, 1349004734244822836, 1349004734244822836, 1044185137123250494, 541579451805799902, 29121818809611310, -301430141704666248, -364261904238136766, -233087275356030906, -69280148408129164, 15338058054061474, 21172674989822120, 4283763707011456, -2231248928575590, -744187758964842, 273293696808420, 47152962270054, -39231213020912, 7334981609644, 1644890147720, -1911512996632, 685028266364, -118620380024, 17810502598, 28589810748, -25899656634, 781959334, -8249453636, 17371310318, 12575054294, 6042293138, -7772698078, -14345111750, -9787281520, 73743534, 8986727858, 9779831088, 4124140716, -3513101286, -7176733452, -5277152730, -82978140, 4150090586, 4706261088, 1924663058, -1631541404, -3356485984, -2449430572, -55946030, 1879887652, 2141911434, 900856180, -683769926, -1469269598, -1099882866, -75333016, 773635790, 919566686, 422818568, -240889032, -594173924, -475335920, -72759720, 282975020, 370172964, 196466950, -62367276, -218083616, -195545938, -53521838, 87182368, 137112328, 87802782, -4127726, -69492754, -74493804, -31817122, 19082260, 44637646, 35883684, 7821842, -17215284, -24789142, -15455136, 585638, 11509022, 12626858, 5998916, -2015976, -6527066, -5776280, -2032440, 1766614, 3341880, 2589466, 664368, -881462, -1528922, -1026268, -152888, 535124, 700976, 435826, 112420, -115548, -170378, -167624, -15024, 109950, 128492, 28878, 141952, 28422, 27916, -53696, 48124, 24020, 107110, -48252, 77344, 14888, 77342, -33112, 80368, 1402, 41334, 439278}
{444528, 41500, 915, 79712, -36418, 72336, 5807, 66152, -60474, 102492, 30773, 69856, -27041, 40184, -3467, 49720, -108405, 14696, 116338, 181512, 183977, 152560, -105223, -397696, -510538, -187488, 433265, 1037120, 1176937, 428556, -899373, -2330440, -2432075, -606704, 2623177, 5160808, 4747662, 155128, -6397126, -10656744, -7791760, 2655300, 15407918, 20333536, 10514603, -12092788, -33307928, -34836288, -7557810, 36166376, 65713590, 50555136, -12535840, -87523040, -114548906, -54011184, 73062257, 180992812, 171214150, 12662280, -208237730, -322942336, -198920080, 133793512, 455632032, 487493988, 112604935, -470820064, -824862284, -577177328, 235772332, 1080054344, 1238798908, 382024808, -1038756600, -1958320512, -1449809205, 433813708, 2444067765, 2882922008, 974515875, -2256274796, -4358454297, -3262029144, 895511476, 5294260400, 6218271792, 2087684448, -4862722191, -9196563480, -7016084171, 1860020624, 10533301203, 13099089716, 4789806810, -7769001904, -15642692756, -14081643736, 4637756863, 6149582968, 23734728101, -16314305612, 4195625290, -30460764848, -30865689410, 461225485204, -1314868041187, 2305918965920, 1388320375814, -23599598538704, 60473088497373, 66017688566200, -676984622248094, -171202550431404, 5525936450939005, 7177225910291448, -22859939383636792, -86712207384015868, -104920049113537578, 52499330146299368, 443096368193187303, 972353573897094948, 1458643634779831728, 1773779178880121824, 1913812376402601116, 1947421702796905572, 1913812376402601116, 1773779178880121824, 1458643634779831728, 972353573897094948, 443096368193187303, 52499330146299368, -104920049113537578, -86712207384015868, -22859939383636792, 7177225910291448, 5525936450939005, -171202550431404, -676984622248094, 66017688566200, 60473088497373, -23599598538704, 1388320375814, 2305918965920, -1314868041187, 461225485204, -30865689410, -30460764848, 4195625290, -16314305612, 23734728101, 6149582968, 4637756863, -14081643736, -15642692756, -7769001904, 4789806810, 13099089716, 10533301203, 1860020624, -7016084171, -9196563480, -4862722191, 2087684448, 6218271792, 5294260400, 895511476, -3262029144, -4358454297, -2256274796, 974515875, 2882922008, 2444067765, 433813708, -1449809205, -1958320512, -1038756600, 382024808, 1238798908, 1080054344, 235772332, -577177328, -824862284, -470820064, 112604935, 487493988, 455632032, 133793512, -198920080, -322942336, -208237730, 12662280, 171214150, 180992812, 73062257, -54011184, -114548906, -87523040, -12535840, 50555136, 65713590, 36166376, -7557810, -34836288, -33307928, -12092788, 10514603, 20333536, 15407918, 2655300, -7791760, -10656744, -6397126, 155128, 4747662, 5160808, 2623177, -606704, -2432075, -2330440, -899373, 428556, 1176937, 1037120, 433265, -187488, -510538, -397696, -105223, 152560, 183977, 181512, 116338, 14696, -108405, 49720, -3467, 40184, -27041, 69856, 30773, 102492, -60474, 66152, 5807, 72336, -36418, 79712, 915, 41500, 444528}
{449862, 42168, 1662, 82012, -33866, 77030, 9984, 68464, -65278, 90452, 10972, 52400, -26896, 76572, 71526, 139472, -62718, -46544, -81272, -90188, 564, 261566, 390034, 327504, 606, -422620, -784404, -727416, -4602, 1095620, 2039130, 1644840, -136056, -2675944, -4198812, -3042252, 1262534, 6383406, 8701334, 4695004, -4793498, -14389560, -15818950, -4870640, 14783534, 29750710, 25782226, -1370336, -37495036, -55717836, -33652396, 24707836, 83325782, 92210314, 26370172, -84677980, -161820172, -127704656, 26341136, 208786016, 273095698, 125495370, -175979164, -422107180, -384628720, -7046178, 491199530, 719407856, 400104162, -355037378, -1025712760, -1010626124, -126379762, 1114053584, 1743853744, 1053112458, -725788882, -2359039090, -2402152722, -403987484, 2457977676, 3937837514, 2428573538, -1538120582, -5154025646, -5242064934, -876348200, 5302694252, 8378018710, 5166506896, -3337106138, -10646336064, -11211666846, -2051850914, 9583102074, 16321051908, 10827356868, -4658515672, -12719509940, -20784981360, 7727398234, -1804022962, 29462529190, -29737023376, -32527912004, 180487111862, -902018639142, 2228730110048, -1251061253396, -10982973340544, 48590240271866, -38368758462420, -382881838999302, 765063423889642, 3198685887271792, -3633698898269684, -26854913454326198, -30587006910811504, 61594240615409902, 275643470628739320, 499403528048828228, 532364127879117060, 250175277032769150, -281221991682276332, -843421015422672280, -1197252043728240924, -1197252043728240924, -843421015422672280, -281221991682276332, 250175277032769150, 532364127879117060, 499403528048828228, 275643470628739320, 61594240615409902, -30587006910811504, -26854913454326198, -3633698898269684, 3198685887271792, 765063423889642, -382881838999302, -38368758462420, 48590240271866, -10982973340544, -1251061253396, 2228730110048, -902018639142, 180487111862, -32527912004, -29737023376, 29462529190, -1804022962, 7727398234, -20784981360, -12719509940, -4658515672, 10827356868, 16321051908, 9583102074, -2051850914, -11211666846, -10646336064, -3337106138, 5166506896, 8378018710, 5302694252, -876348200, -5242064934, -5154025646, -1538120582, 2428573538, 3937837514, 2457977676, -403987484, -2402152722, -2359039090, -725788882, 1053112458, 1743853744, 1114053584, -126379762, -1010626124, -1025712760, -355037378, 400104162, 719407856, 491199530, -7046178, -384628720, -422107180, -175979164, 125495370, 273095698, 208786016, 26341136, -127704656, -161820172, -84677980, 26370172, 92210314, 83325782, 24707836, -33652396, -55717836, -37495036, -1370336, 25782226, 29750710, 14783534, -4870640, -15818950, -14389560, -4793498, 4695004, 8701334, 6383406, 1262534, -3042252, -4198812, -2675944, -136056, 1644840, 2039130, 1095620, -4602, -727416, -784404, -422620, 606, 327504, 390034, 261566, 564, -90188, -81272, -46544, -62718, 139472, 71526, 76572, -26896, 52400, 10972, 90452, -65278, 68464, 9984, 77030, -33866, 82012, 1662, 42168, 449862}
{455281, 42336, 1421, 82344, -34013, 79280, 15079, 79280, -49822, 109896, 24336, 49664, -55322, 29176, 28833, 145648, 27978, 131088, 111498, -14520, -170870, -171264, -117043, 114944, 440953, 712512, 543071, -154488, -1043272, -1552352, -894195, 676976, 2631413, 3397056, 1793372, -2069728, -5877152, -6636528, -2042438, 6114264, 12854028, 11706688, 576860, -15760096, -25252533, -17512144, 8019906, 36612712, 45498161, 19384304, -32556636, -76061640, -70854136, -4028720, 89857457, 140083904, 88844503, -55120592, -200224492, -222907760, -63156584, 201866936, 379279684, 289111536, -76037113, -488476360, -609041937, -244984272, 436842980, 945499944, 792598435, -82491064, -1135533116, -1511245640, -696954650, 937793928, 2211969746, 1932101784, -74854967, -2544146792, -3468101052, -1665352520, 2021853563, 4886262080, 4280584471, -137637912, -5503945449, -7432913272, -3516393843, 4398179512, 10272312060, 9123326016, -299703832, -10809913336, -15399159347, -7595349472, 6623556258, 16751599624, 17564340556, -3181911160, -5017712162, -27118938624, 16780110994, -3996318096, 31942711492, 68881677880, -617293883336, 1607348784088, -2430442194125, -3236227905304, 31074071023507, -66779378974040, -123813005567142, 822344198689160, 640317921885174, -6524127181602432, -11855371082551838, 20807514648716696, 107339321944614548, 164626946869021896, 25215765010607210, -419447839982606496, -1095342831509825183, -1788959275861012224, -2308615859855584602, -2592601170098597288, -2677259174575297034, -2592601170098597288, -2308615859855584602, -1788959275861012224, -1095342831509825183, -419447839982606496, 25215765010607210, 164626946869021896, 107339321944614548, 20807514648716696, -11855371082551838, -6524127181602432, 640317921885174, 822344198689160, -123813005567142, -66779378974040, 31074071023507, -3236227905304, -2430442194125, 1607348784088, -617293883336, 68881677880, 31942711492, -3996318096, 16780110994, -27118938624, -5017712162, -3181911160, 17564340556, 16751599624, 6623556258, -7595349472, -15399159347, -10809913336, -299703832, 9123326016, 10272312060, 4398179512, -3516393843, -7432913272, -5503945449, -137637912, 4280584471, 4886262080, 2021853563, -1665352520, -3468101052, -2544146792, -74854967, 1932101784, 2211969746, 937793928, -696954650, -1511245640, -1135533116, -82491064, 792598435, 945499944, 436842980, -244984272, -609041937, -488476360, -76037113, 289111536, 379279684, 201866936, -63156584, -222907760, -200224492, -55120592, 88844503, 140083904, 89857457, -4028720, -70854136, -76061640, -32556636, 19384304, 45498161, 36612712, 8019906, -17512144, -25252533, -15760096, 576860, 11706688, 12854028, 6114264, -2042438, -6636528, -5877152, -2069728, 1793372, 3397056, 2631413, 676976, -894195, -1552352, -1043272, -154488, 543071, 712512, 440953, 114944, -117043, -171264, -170870, -14520, 111498, 131088, 27978, 145648, 28833, 29176, -55322, 49664, 24336, 109896, -49822, 79280, 15079, 79280, -34013, 82344, 1421, 42336, 455281}
{460530, 42504, 924, 81680, -37360, 74212, 5876, 67948, -62194, 105224, 31174, 71688, -28314, 41604, -3508, 52152, -111178, 15760, 118042, 184888, 185782, 156248, -106798, -402920, -519538, -188954, 440400, 1054584, 1194288, 434842, -914456, -2367772, -2471526, -613032, 2669748, 5248724, 4824150, 151156, -6513434, -10842720, -7920684, 2718894, 15700360, 20701444, 10683728, -12355994, -33960012, -35484760, -7637992, 36954186, 67048426, 51497936, -12948800, -89475964, -116936944, -54935484, 74974868, 185143422, 174828566, 12372100, -213606726, -330553712, -202896632, 138239420, 467601494, 499100310, 113508026, -485148996, -847006566, -590256416, 246419852, 1112978088, 1272285322, 386553490, -1076781180, -2018873144, -1486710670, 461688366, 2531762896, 2972604310, 985654466, -2357054656, -4516949718, -3356181676, 969192158, 5510846474, 6430896668, 2080528398, -5111668150, -9576683196, -7084968390, 2185460958, 11318794108, 13608851308, 4495506054, -8939720108, -18179285658, -14271145588, 2805815490, 12407419420, 24383322360, -7028409692, 2992096248, -33442827090, 29981202820, 54017260938, -264265996126, 1164046593200, -2541492443612, 549250006288, 15727235834572, -58927821600804, 20967211908522, 517919781482164, -720986461653784, -4382822916547170, 2247003747708266, 32829708114552740, 50802678051678700, -43366183760665028, -311262700499857142, -651185332444694422, -824215541458960358, -643300240422435706, -138474158846182632, 454330948368707348, 844434581786819366, 844434581786819366, 454330948368707348, -138474158846182632, -643300240422435706, -824215541458960358, -651185332444694422, -311262700499857142, -43366183760665028, 50802678051678700, 32829708114552740, 2247003747708266, -4382822916547170, -720986461653784, 517919781482164, 20967211908522, -58927821600804, 15727235834572, 549250006288, -2541492443612, 1164046593200, -264265996126, 54017260938, 29981202820, -33442827090, 2992096248, -7028409692, 24383322360, 12407419420, 2805815490, -14271145588, -18179285658, -8939720108, 4495506054, 13608851308, 11318794108, 2185460958, -7084968390, -9576683196, -5111668150, 2080528398, 6430896668, 5510846474, 969192158, -3356181676, -4516949718, -2357054656, 985654466, 2972604310, 2531762896, 461688366, -1486710670, -2018873144, -1076781180, 386553490, 1272285322, 1112978088, 246419852, -590256416, -847006566, -485148996, 113508026, 499100310, 467601494, 138239420, -202896632, -330553712, -213606726, 12372100, 174828566, 185143422, 74974868, -54935484, -116936944, -89475964, -12948800, 51497936, 67048426, 36954186, -7637992, -35484760, -33960012, -12355994, 10683728, 20701444, 15700360, 2718894, -7920684, -10842720, -6513434, 151156, 4824150, 5248724, 2669748, -613032, -2471526, -2367772, -914456, 434842, 1194288, 1054584, 440400, -188954, -519538, -402920, -106798, 156248, 185782, 184888, 118042, 15760, -111178, 52152, -3508, 41604, -28314, 71688, 31174, 105224, -62194, 67948, 5876, 74212, -37360, 81680, 924, 42504, 460530}
{466119, 43180, 1684, 84008, -34777, 78964, 10112, 70288, -67066, 93028, 11123, 54008, -28161, 78488, 72504, 143112, -64911, -46376, -82358, -90624, -143, 266996, 395796, 332880, -1165, -428148, -796122, -736776, -4505, 1113904, 2071562, 1670320, -141462, -2720208, -4267241, -3088680, 1288448, 6495868, 8849868, 4768296, -4890956, -14652944, -16095310, -4936288, 15083812, 30315540, 26243738, -1454552, -38274045, -56810348, -34239120, 25331120, 85109496, 94058460, 26713911, -86727776, -165386738, -130260568, 27415550, 213892840, 279265066, 127698492, -181098384, -432692712, -393310087, -5518612, 505178284, 737821648, 408240316, -367900404, -1055309093, -1036403352, -124202085, 1151518588, 1794954037, 1077020688, -759452865, -2438330552, -2471915616, -397831576, 2557391855, 4072712284, 2489505109, -1627162048, -5356162964, -5414231840, -848848061, 5541677384, 8689141281, 5214906864, -3616091772, -11231326536, -11460240485, -1714002336, 10721995990, 17716110176, 10857335438, -4938787728, -17493710235, -21310624296, 1398137551, 3433527184, 30626072652, -17136341104, 3574530001, -31407164492, -123448584483, 811153535576, -1930679261502, 2429867693704, 5817498264988, -40059727886824, 70596720064672, 202881637674388, -969299484116790, -1309481896742472, 7408661280221010, 17869115072455372, -15477655201861524, -127671178655381104, -238253818837009916, -140310485098222052, 339719385110182062, 1165212628481638776, 2096317054576433463, 2866431736627767776, 3334750321607056352, 3486361405382807200, 3334750321607056352, 2866431736627767776, 2096317054576433463, 1165212628481638776, 339719385110182062, -140310485098222052, -238253818837009916, -127671178655381104, -15477655201861524, 17869115072455372, 7408661280221010, -1309481896742472, -969299484116790, 202881637674388, 70596720064672, -40059727886824, 5817498264988, 2429867693704, -1930679261502, 811153535576, -123448584483, -31407164492, 3574530001, -17136341104, 30626072652, 3433527184, 1398137551, -21310624296, -17493710235, -4938787728, 10857335438, 17716110176, 10721995990, -1714002336, -11460240485, -11231326536, -3616091772, 5214906864, 8689141281, 5541677384, -848848061, -5414231840, -5356162964, -1627162048, 2489505109, 4072712284, 2557391855, -397831576, -2471915616, -2438330552, -759452865, 1077020688, 1794954037, 1151518588, -124202085, -1036403352, -1055309093, -367900404, 408240316, 737821648, 505178284, -5518612, -393310087, -432692712, -181098384, 127698492, 279265066, 213892840, 27415550, -130260568, -165386738, -86727776, 26713911, 94058460, 85109496, 25331120, -34239120, -56810348, -38274045, -1454552, 26243738, 30315540, 15083812, -4936288, -16095310, -14652944, -4890956, 4768296, 8849868, 6495868, 1288448, -3088680, -4267241, -2720208, -141462, 1670320, 2071562, 1113904, -4505, -736776, -796122, -428148, -1165, 332880, 395796, 266996, -143, -90624, -82358, -46376, -64911, 143112, 72504, 78488, -28161, 54008, 11123, 93028, -67066, 70288, 10112, 78964, -34777, 84008, 1684, 43180, 466119}
{471538, 43350, 1436, 84344, -34926, 81242, 15262, 81240, -51412, 112718, 24644, 51228, -56972, 30460, 29236, 149392, 27050, 133708, 113034, -13992, -174140, -172102, -118546, 117492, 446040, 724084, 551010, -156040, -1060300, -1575758, -906944, 689608, 2673324, 3452280, 1820122, -2106968, -5978060, -6745966, -2068908, 6229660, 13081158, 11904378, 568066, -16065032, -25715948, -17808932, 8217962, 37341764, 46358620, 19686384, -33296162, -77629428, -72215542, -3929690, 91912116, 143055528, 90506598, -56719298, -204903054, -227731880, -63945940, 207266946, 388386396, 295248124, -79314550, -501616752, -623909966, -249079488, 450867368, 971433250, 811561064, -89649088, -1171182098, -1553235418, -710106490, 974671518, 2282090576, 1984242756, -93700982, -2638778612, -3579526126, -1698337740, 2119919414, 5068666500, 4412333982, -190074864, -5736447548, -7695177104, -3549129410, 4651786666, 10724351094, 9266038324, -614003484, -11716312502, -16129422150, -7431726116, 7769960106, 19818334526, 18076123362, -451876004, -11545975376, -28113190490, 6150586274, -4348450782, 37908112310, -28678133210, -84719586116, 375198663746, -1474193883102, 2824909054828, 567993840814, -21777945180988, 69885555221988, 8306161878304, -679769606350722, 580069789138462, 5784325817538590, 134790995567324, -38643758732694598, -76515159087742502, 11038250939017386, 332769251463387252, 812339349706797460, 1177122040253613358, 1165609010846827102, 751841096238428836, 174178073703336750, -229832700886942722, -229832700886942722, 174178073703336750, 751841096238428836, 1165609010846827102, 1177122040253613358, 812339349706797460, 332769251463387252, 11038250939017386, -76515159087742502, -38643758732694598, 134790995567324, 5784325817538590, 580069789138462, -679769606350722, 8306161878304, 69885555221988, -21777945180988, 567993840814, 2824909054828, -1474193883102, 375198663746, -84719586116, -28678133210, 37908112310, -4348450782, 6150586274, -28113190490, -11545975376, -451876004, 18076123362, 19818334526, 7769960106, -7431726116, -16129422150, -11716312502, -614003484, 9266038324, 10724351094, 4651786666, -3549129410, -7695177104, -5736447548, -190074864, 4412333982, 5068666500, 2119919414, -1698337740, -3579526126, -2638778612, -93700982, 1984242756, 2282090576, 974671518, -710106490, -1553235418, -1171182098, -89649088, 811561064, 971433250, 450867368, -249079488, -623909966, -501616752, -79314550, 295248124, 388386396, 207266946, -63945940, -227731880, -204903054, -56719298, 90506598, 143055528, 91912116, -3929690, -72215542, -77629428, -33296162, 19686384, 46358620, 37341764, 8217962, -17808932, -25715948, -16065032, 568066, 11904378, 13081158, 6229660, -2068908, -6745966, -5978060, -2106968, 1820122, 3452280, 2673324, 689608, -906944, -1575758, -1060300, -156040, 551010, 724084, 446040, 117492, -118546, -172102, -174140, -13992, 113034, 133708, 27050, 149392, 29236, 30460, -56972, 51228, 24644, 112718, -51412, 81240, 15262, 81242, -34926, 84344, 1436, 43350, 471538}
{477042, 43520, 937, 83672, -38314, 76112, 5953, 69768, -63942, 107992, 31583, 73544, -29611, 43048, -3541, 54632, -113995, 16848, 119758, 188288, 187563, 159984, -108365, -408120, -528594, -190384, 447543, 1072096, 1211615, 441152, -929523, -2405080, -2511037, -619312, 2716327, 5336688, 4900602, 147208, -6629734, -11028648, -8049664, 2782512, 15992818, 21069376, 10852829, -12619128, -34612088, -36133208, -7718262, 37742032, 68383274, 52440784, -13361784, -91428864, -119324966, -55859736, 76887423, 189294080, 178442990, 12081944, -218975770, -338165064, -206873176, 142685400, 479570880, 510706680, 114411133, -499477904, -869150872, -603335456, 257067388, 1145901856, 1305771961, 391073336, -1114778401, -2079480552, -1523556742, 489461104, 2619439552, 3062108536, 996464838, -2458062904, -4676052828, -3449644600, 1043795400, 5732887328, 6649426497, 2088458904, -5357356067, -9947356080, -7189910637, 2460147400, 12003190046, 13997217320, 4223931230, -10175937864, -19964092957, -14568988984, 2650326656, 17752884504, 25264024280, 710106560, -1358855382, -34234641944, 17366330536, -2765783328, 27487571952, 199352704272, -1047835860585, 2276495915776, -2240152461557, -9319675119888, 50634681318040, -70180387107600, -307759303161422, 1104477533149064, 2222999489347409, -8028955619433104, -25325111106598611, 5687108597892280, 145479242269365625, 325366844074402912, 299786009329805866, -184260106727393160, -1148774309274141522, -2338170694417473528, -3401399866343809814, -4095040001265044648, -4330293993562216834, -4095040001265044648, -3401399866343809814, -2338170694417473528, -1148774309274141522, -184260106727393160, 299786009329805866, 325366844074402912, 145479242269365625, 5687108597892280, -25325111106598611, -8028955619433104, 2222999489347409, 1104477533149064, -307759303161422, -70180387107600, 50634681318040, -9319675119888, -2240152461557, 2276495915776, -1047835860585, 199352704272, 27487571952, -2765783328, 17366330536, -34234641944, -1358855382, 710106560, 25264024280, 17752884504, 2650326656, -14568988984, -19964092957, -10175937864, 4223931230, 13997217320, 12003190046, 2460147400, -7189910637, -9947356080, -5357356067, 2088458904, 6649426497, 5732887328, 1043795400, -3449644600, -4676052828, -2458062904, 996464838, 3062108536, 2619439552, 489461104, -1523556742, -2079480552, -1114778401, 391073336, 1305771961, 1145901856, 257067388, -603335456, -869150872, -499477904, 114411133, 510706680, 479570880, 142685400, -206873176, -338165064, -218975770, 12081944, 178442990, 189294080, 76887423, -55859736, -119324966, -91428864, -13361784, 52440784, 68383274, 37742032, -7718262, -36133208, -34612088, -12619128, 10852829, 21069376, 15992818, 2782512, -8049664, -11028648, -6629734, 147208, 4900602, 5336688, 2716327, -619312, -2511037, -2405080, -929523, 441152, 1211615, 1072096, 447543, -190384, -528594, -408120, -108365, 159984, 187563, 188288, 119758, 16848, -113995, 54632, -3541, 43048, -29611, 73544, 31583, 107992, -63942, 69768, 5953, 76112, -38314, 83672, 937, 43520, 477042}
{482632, 44204, 1702, 86028, -35700, 80922, 10232, 72136, -68874, 95640, 11266, 55640, -29450, 80428, 73474, 146800, -67132, -46184, -83456, -91036, -874, 272474, 401550, 338280, -2976, -433640, -807848, -746088, -4432, 1132212, 2103978, 1695824, -146904, -2764424, -4335678, -3135060, 1314326, 6608354, 8998394, 4841636, -4988454, -14916304, -16371686, -5001912, 15384066, 30880442, 26705242, -1538744, -39053110, -57902824, -34825856, 25954452, 86893186, 95906630, 27057634, -88777524, -168953344, -132816432, 28489956, 218999688, 285434386, 129901638, -186217612, -443278172, -401991498, -3990998, 519157022, 756235464, 416376446, -380763382, -1084905442, -1062180556, -122024364, 1188979192, 1846077728, 1100888418, -793041910, -2517672770, -2541583246, -391684488, 2656743390, 4207466430, 2549492940, -1717298844, -5561516362, -5588794104, -825713582, 5785307064, 9004985512, 5297006126, -3866788998, -11761028942, -11695540176, -1429665502, 11748781456, 18708434008, 10877046926, -5984415024, -21119622366, -22195882234, -2424090572, 10042099122, 31912189156, -5093982482, 5880649454, -42909776978, 24889721748, 127696414812, -519070434744, 1833640992990, -3044094873884, -2233019572964, 29353873306490, -80852375120308, -53430966427988, 868013073469730, -302356360604350, -7382935919109278, -3808504869295230, 43624115129619532, 107976521621306566, 39324135680075398, -330851366950214388, -971116891108252772, -1585185329613419496, -1826878820653361400, -1590130099865102742, -1093372285289558668, -709680441605440810, -709680441605440810, -1093372285289558668, -1590130099865102742, -1826878820653361400, -1585185329613419496, -971116891108252772, -330851366950214388, 39324135680075398, 107976521621306566, 43624115129619532, -3808504869295230, -7382935919109278, -302356360604350, 868013073469730, -53430966427988, -80852375120308, 29353873306490, -2233019572964, -3044094873884, 1833640992990, -519070434744, 127696414812, 24889721748, -42909776978, 5880649454, -5093982482, 31912189156, 10042099122, -2424090572, -22195882234, -21119622366, -5984415024, 10877046926, 18708434008, 11748781456, -1429665502, -11695540176, -11761028942, -3866788998, 5297006126, 9004985512, 5785307064, -825713582, -5588794104, -5561516362, -1717298844, 2549492940, 4207466430, 2656743390, -391684488, -2541583246, -2517672770, -793041910, 1100888418, 1846077728, 1188979192, -122024364, -1062180556, -1084905442, -380763382, 416376446, 756235464, 519157022, -3990998, -401991498, -443278172, -186217612, 129901638, 285434386, 218999688, 28489956, -132816432, -168953344, -88777524, 27057634, 95906630, 86893186, 25954452, -34825856, -57902824, -39053110, -1538744, 26705242, 30880442, 15384066, -5001912, -16371686, -14916304, -4988454, 4841636, 8998394, 6608354, 1314326, -3135060, -4335678, -2764424, -146904, 1695824, 2103978, 1132212, -4432, -746088, -807848, -433640, -2976, 338280, 401550, 272474, -874, -91036, -83456, -46184, -67132, 146800, 73474, 80428, -29450, 55640, 11266, 95640, -68874, 72136, 10232, 80922, -35700, 86028, 1702, 44204, 482632}
{488309, 44376, 1455, 86368, -35851, 83228, 15453, 83224, -53030, 115576, 24960, 52816, -58646, 31768, 29647, 153184, 26078, 136352, 114582, -13440, -177434, -172892, -120041, 120064, 451071, 735692, 558957, -157544, -1077352, -1599140, -919677, 702264, 2715175, 3507552, 1846880, -2144160, -6079004, -6855380, -2095370, 6345104, 13308232, 12102092, 559288, -16369944, -26179387, -18105648, 8416026, 38070840, 47218991, 19988500, -34035676, -79197168, -73576972, -3830636, 93966791, 146027200, 92168637, -58317956, -209581608, -232555976, -64735344, 212666980, 397493116, 301384784, -82592063, -514757096, -638777979, -253174680, 464891732, 997366604, 830523709, -96807088, -1206831164, -1595227220, -723241203, 1011512704, 2352276656, 2036327436, -112437372, -2733356528, -3690732936, -1730816380, 2218434969, 5252178904, 4543851821, -242861672, -5974813625, -7964308328, -3601598168, 4897096284, 11158584422, 9440493336, -872200001, -12505032660, -16688506061, -7264539104, 9072156602, 22038686416, 18706065356, 298639592, -17403789555, -29351537816, -3127465881, -1235120312, 37931752813, -17439847088, 1291328005, -18298534016, -302180062870, 1331780935732, -2630844687324, 1778659689416, 13958840227266, -62787051477728, 63193601769069, 443096371052888, -1208294896025420, -3425456691616084, 8180203179813866, 34243293786552512, 9912708504685920, -157660235664610648, -423972886212787089, -509650369631488144, -68537656317267245, 1005563072367333808, 2458329807139262524, 3848393608193464200, 4805249941991191809, 5140361599212382692, 4805249941991191809, 3848393608193464200, 2458329807139262524, 1005563072367333808, -68537656317267245, -509650369631488144, -423972886212787089, -157660235664610648, 9912708504685920, 34243293786552512, 8180203179813866, -3425456691616084, -1208294896025420, 443096371052888, 63193601769069, -62787051477728, 13958840227266, 1778659689416, -2630844687324, 1331780935732, -302180062870, -18298534016, 1291328005, -17439847088, 37931752813, -1235120312, -3127465881, -29351537816, -17403789555, 298639592, 18706065356, 22038686416, 9072156602, -7264539104, -16688506061, -12505032660, -872200001, 9440493336, 11158584422, 4897096284, -3601598168, -7964308328, -5974813625, -242861672, 4543851821, 5252178904, 2218434969, -1730816380, -3690732936, -2733356528, -112437372, 2036327436, 2352276656, 1011512704, -723241203, -1595227220, -1206831164, -96807088, 830523709, 997366604, 464891732, -253174680, -638777979, -514757096, -82592063, 301384784, 397493116, 212666980, -64735344, -232555976, -209581608, -58317956, 92168637, 146027200, 93966791, -3830636, -73576972, -79197168, -34035676, 19988500, 47218991, 38070840, 8416026, -18105648, -26179387, -16369944, 559288, 12102092, 13308232, 6345104, -2095370, -6855380, -6079004, -2144160, 1846880, 3507552, 2715175, 702264, -919677, -1599140, -1077352, -157544, 558957, 735692, 451071, 120064, -120041, -172892, -177434, -13440, 114582, 136352, 26078, 153184, 29647, 31768, -58646, 52816, 24960, 115576, -53030, 83224, 15453, 83228, -35851, 86368, 1455, 44376, 488309}
{493812, 44548, 946, 85688, -39280, 78036, 6022, 71612, -65710, 110796, 31984, 75424, -30932, 44516, -3582, 57160, -116840, 17960, 121462, 191712, 189320, 163768, -109940, -413296, -537690, -191778, 454678, 1089656, 1228918, 447486, -944606, -2442364, -2550584, -625544, 2762898, 5424700, 4977018, 143284, -6746042, -11214528, -8178684, 2846154, 16285260, 21437332, 11021906, -12882190, -35264172, -36781632, -7798588, 38529914, 69718110, 53383680, -13774792, -93381740, -121713004, -56783940, 78799938, 193444786, 182057406, 11791812, -224344862, -345776392, -210849728, 147131452, 491540222, 522313098, 115314224, -513806788, -891295202, -616414448, 267714908, 1178825648, 1339258540, 395592374, -1152765222, -2140121980, -1560354228, 517146958, 2707151796, 3151492204, 1007207558, -2559057860, -4835162618, -3542103348, 1119659226, 5959019282, 6871710298, 2103618434, -5605744042, -10320032822, -7331807396, 2698286406, 12615260426, 14346361236, 3993815286, -11316242060, -21261441390, -14832185856, 3496735184, 21950205596, 26565535972, 5829961956, -7803804728, -35708777298, 3860452432, -7604930292, 48457286612, -17295726126, -186696929904, 702055495236, -2240751156854, 3151698549300, 4606424346942, -38669383901972, 90878628393432, 119149286265192, -1079525315699780, -160717398888414, 9128404138571380, 9100462300272026, -46832034051759498, -144997690034679104, -111833474905241930, 293939120366181080, 1110303579977592264, 2034211977201932828, 2627765831426874710, 2677056496596988164, 2349795565990149256, 2034616126413561380, 2034616126413561380, 2349795565990149256, 2677056496596988164, 2627765831426874710, 2034211977201932828, 1110303579977592264, 293939120366181080, -111833474905241930, -144997690034679104, -46832034051759498, 9100462300272026, 9128404138571380, -160717398888414, -1079525315699780, 119149286265192, 90878628393432, -38669383901972, 4606424346942, 3151698549300, -2240751156854, 702055495236, -186696929904, -17295726126, 48457286612, -7604930292, 3860452432, -35708777298, -7803804728, 5829961956, 26565535972, 21950205596, 3496735184, -14832185856, -21261441390, -11316242060, 3993815286, 14346361236, 12615260426, 2698286406, -7331807396, -10320032822, -5605744042, 2103618434, 6871710298, 5959019282, 1119659226, -3542103348, -4835162618, -2559057860, 1007207558, 3151492204, 2707151796, 517146958, -1560354228, -2140121980, -1152765222, 395592374, 1339258540, 1178825648, 267714908, -616414448, -891295202, -513806788, 115314224, 522313098, 491540222, 147131452, -210849728, -345776392, -224344862, 11791812, 182057406, 193444786, 78799938, -56783940, -121713004, -93381740, -13774792, 53383680, 69718110, 38529914, -7798588, -36781632, -35264172, -12882190, 11021906, 21437332, 16285260, 2846154, -8178684, -11214528, -6746042, 143284, 4977018, 5424700, 2762898, -625544, -2550584, -2442364, -944606, 447486, 1228918, 1089656, 454678, -191778, -537690, -413296, -109940, 163768, 189320, 191712, 121462, 17960, -116840, 57160, -3582, 44516, -30932, 75424, 31984, 110796, -65710, 71612, 6022, 78036, -39280, 85688, 946, 44548, 493812}
{499663, 45240, 1724, 88072, -36635, 82904, 10360, 74008, -70710, 98288, 11417, 57296, -30763, 82392, 74452, 150536, -69397, -45968, -84542, -91424, -1629, 278000, 407312, 343704, -4843, -439096, -819566, -755352, -4383, 1150544, 2136410, 1721352, -152406, -2808592, -4404107, -3181392, 1340168, 6720864, 9146928, 4915024, -5086008, -15179640, -16648046, -5067512, 15684296, 31445416, 27166754, -1622912, -39832263, -58995264, -35412580, 26577832, 88676852, 97754824, 27401373, -90827224, -172520006, -135372248, 29564370, 224106560, 291603658, 132104808, -191336832, -453863560, -410672985, -2463336, 533135776, 774649304, 424512552, -393626312, -1114501775, -1087957736, -119846727, 1226439608, 1897207990, 1124730264, -826583045, -2597085208, -2611188192, -385639672, 2756017038, 4341984752, 2608797858, -1808129680, -5768593738, -5763795952, -803184240, 6034881344, 9328256394, 5403860688, -4102896350, -12262015312, -11954129360, -1203712824, 12643733516, 19471761712, 10860234602, -7306180304, -23815241976, -23223214400, -3953248295, 16314857064, 33484315277, 5827206240, 4367550450, -41715875096, 17302405830, 1297984368, 1329279624, 438292562736, -1666294765322, 2972485782048, -940551243738, -19978271035256, 76366746771841, -46589752498264, -613294663673537, 1253451678345128, 4957641635326497, -7594796205622208, -44510650891251235, -32788030097366632, 160106110230766525, 529957043845027960, 773861044737547124, 441064786826294784, -688368310665528291, -2386098407684640536, -4120431713097636697, -5370244544827442464, -5819176637209444278, -5370244544827442464, -4120431713097636697, -2386098407684640536, -688368310665528291, 441064786826294784, 773861044737547124, 529957043845027960, 160106110230766525, -32788030097366632, -44510650891251235, -7594796205622208, 4957641635326497, 1253451678345128, -613294663673537, -46589752498264, 76366746771841, -19978271035256, -940551243738, 2972485782048, -1666294765322, 438292562736, 1329279624, 1297984368, 17302405830, -41715875096, 4367550450, 5827206240, 33484315277, 16314857064, -3953248295, -23223214400, -23815241976, -7306180304, 10860234602, 19471761712, 12643733516, -1203712824, -11954129360, -12262015312, -4102896350, 5403860688, 9328256394, 6034881344, -803184240, -5763795952, -5768593738, -1808129680, 2608797858, 4341984752, 2756017038, -385639672, -2611188192, -2597085208, -826583045, 1124730264, 1897207990, 1226439608, -119846727, -1087957736, -1114501775, -393626312, 424512552, 774649304, 533135776, -2463336, -410672985, -453863560, -191336832, 132104808, 291603658, 224106560, 29564370, -135372248, -172520006, -90827224, 27401373, 97754824, 88676852, 26577832, -35412580, -58995264, -39832263, -1622912, 27166754, 31445416, 15684296, -5067512, -16648046, -15179640, -5086008, 4915024, 9146928, 6720864, 1340168, -3181392, -4404107, -2808592, -152406, 1721352, 2136410, 1150544, -4383, -755352, -819566, -439096, -4843, 343704, 407312, 278000, -1629, -91424, -84542, -45968, -69397, 150536, 74452, 82392, -30763, 57296, 11417, 98288, -70710, 74008, 10360, 82904, -36635, 88072, 1724, 45240, 499663}
{505340, 45414, 1470, 88416, -36788, 85238, 15636, 85232, -54668, 118470, 25268, 54428, -60344, 33100, 30050, 157024, 25078, 139020, 116118, -12864, -180752, -173634, -121544, 122660, 456062, 747336, 566896, -159000, -1094428, -1622498, -932426, 714944, 2756990, 3562872, 1873630, -2181304, -6179984, -6964770, -2121840, 6460596, 13535266, 12299830, 550494, -16674832, -26642850, -18402292, 8614082, 38799940, 48079306, 20290652, -34775202, -80764860, -74938426, -3731558, 96021450, 148998920, 93830636, -59916566, -214260170, -237380048, -65524796, 218067038, 406599828, 307521516, -85869620, -527897392, -653646008, -257269848, 478916072, 1023300006, 849486338, -103965064, -1242480290, -1637218998, -736372520, 1048334982, 2422507918, 2088356792, -131076924, -2827950226, -3801788488, -1763119608, 2317035518, 5435923102, 4674427980, -296922006, -6218088602, -8238628238, -3664835706, 5142186332, 11590474572, 9653602758, -1085705102, -13202606600, -17175210662, -7119188488, 10310626446, 23683614168, 19279356942, -225948874, -22162612580, -31098136354, -9755383588, 4745923618, 39425730666, -2451940002, 9550538476, -54478352180, 4096980464, 266209041054, -930476931858, 2689921203912, -3085012668476, -7880084477972, 49914723197972, -98572717603818, -210955162772960, 1307303157760552, 866342264809848, -10929571192573144, -16350397348924222, 47019161519244442, 186747861153582386, 210469280412097010, -208239394931697490, -1206296750433048060, -2499206893689075350, -3555522306963171256, -4023055937612248076, -3978632859893216894, -3795856450934953844, -3795856450934953844, -3978632859893216894, -4023055937612248076, -3555522306963171256, -2499206893689075350, -1206296750433048060, -208239394931697490, 210469280412097010, 186747861153582386, 47019161519244442, -16350397348924222, -10929571192573144, 866342264809848, 1307303157760552, -210955162772960, -98572717603818, 49914723197972, -7880084477972, -3085012668476, 2689921203912, -930476931858, 266209041054, 4096980464, -54478352180, 9550538476, -2451940002, 39425730666, 4745923618, -9755383588, -31098136354, -22162612580, -225948874, 19279356942, 23683614168, 10310626446, -7119188488, -17175210662, -13202606600, -1085705102, 9653602758, 11590474572, 5142186332, -3664835706, -8238628238, -6218088602, -296922006, 4674427980, 5435923102, 2317035518, -1763119608, -3801788488, -2827950226, -131076924, 2088356792, 2422507918, 1048334982, -736372520, -1637218998, -1242480290, -103965064, 849486338, 1023300006, 478916072, -257269848, -653646008, -527897392, -85869620, 307521516, 406599828, 218067038, -65524796, -237380048, -214260170, -59916566, 93830636, 148998920, 96021450, -3731558, -74938426, -80764860, -34775202, 20290652, 48079306, 38799940, 8614082, -18402292, -26642850, -16674832, 550494, 12299830, 13535266, 6460596, -2121840, -6964770, -6179984, -2181304, 1873630, 3562872, 2756990, 714944, -932426, -1622498, -1094428, -159000, 566896, 747336, 456062, 122660, -121544, -173634, -180752, -12864, 116118, 139020, 25078, 157024, 30050, 33100, -60344, 54428, 25268, 118470, -54668, 85232, 15636, 85238, -36788, 88416, 1470, 45414, 505340}
{511104, 45588, 959, 87728, -40258, 79984, 6099, 73480, -67506, 113636, 32393, 77328, -32277, 46008, -3615, 59736, -119729, 19096, 123178, 195160, 191053, 167600, -111507, -418448, -546842, -193136, 461821, 1107264, 1246197, 453844, -959673, -2479624, -2590191, -631728, 2809477, 5512760, 5053398, 139384, -6862342, -11400360, -8307760, 2909820, 16577718, 21805312, 11190959, -13145180, -35916248, -37430032, -7879002, 39317832, 71052958, 54326624, -14187824, -95334592, -124101026, -57708096, 80712397, 197595540, 185671830, 11501704, -229714002, -353387696, -214826272, 151577576, 503509488, 533919564, 116217331, -528135648, -913439556, -629493392, 278362444, 1211749464, 1372745035, 400111436, -1190750668, -2200777528, -1597117655, 544770080, 2794930303, 3240796952, 1018021441, -2659974932, -4994059934, -3633727440, 1196461088, 6187599788, 7095353816, 2120849648, -5859631359, -10699968324, -7503473043, 2914502056, 13185111106, 14705430088, 3820086538, -12315095704, -22264401778, -15019854932, 4773731906, 25150891680, 28053032269, 8344393832, -14349931638, -37557167936, -8770780924, -8047253340, 45601736128, -16853638160, -5686907984, 26668071116, -614746359225, 2052845043976, -3270848197994, -405118831332, 27644280700736, -91022676765784, 16493266237911, 821972808337512, -1203340215624707, -6850707809921696, 5935271889150443, 55824455242054096, 64440589861237151, -147606575930994248, -636455075145291636, -1092969188842891904, -954708886359316873, 144641118680218504, 2036392578541187954, 4107038708462593220, 5664847271150891755, 6236956618709208720, 5664847271150891755, 4107038708462593220, 2036392578541187954, 144641118680218504, -954708886359316873, -1092969188842891904, -636455075145291636, -147606575930994248, 64440589861237151, 55824455242054096, 5935271889150443, -6850707809921696, -1203340215624707, 821972808337512, 16493266237911, -91022676765784, 27644280700736, -405118831332, -3270848197994, 2052845043976, -614746359225, 26668071116, -5686907984, -16853638160, 45601736128, -8047253340, -8770780924, -37557167936, -14349931638, 8344393832, 28053032269, 25150891680, 4773731906, -15019854932, -22264401778, -12315095704, 3820086538, 14705430088, 13185111106, 2914502056, -7503473043, -10699968324, -5859631359, 2120849648, 7095353816, 6187599788, 1196461088, -3633727440, -4994059934, -2659974932, 1018021441, 3240796952, 2794930303, 544770080, -1597117655, -2200777528, -1190750668, 400111436, 1372745035, 1211749464, 278362444, -629493392, -913439556, -528135648, 116217331, 533919564, 503509488, 151577576, -214826272, -353387696, -229714002, 11501704, 185671830, 197595540, 80712397, -57708096, -124101026, -95334592, -14187824, 54326624, 71052958, 39317832, -7879002, -37430032, -35916248, -13145180, 11190959, 21805312, 16577718, 2909820, -8307760, -11400360, -6862342, 139384, 5053398, 5512760, 2809477, -631728, -2590191, -2479624, -959673, 453844, 1246197, 1107264, 461821, -193136, -546842, -418448, -111507, 167600, 191053, 195160, 123178, 19096, -119729, 59736, -3615, 46008, -32277, 77328, 32393, 113636, -67506, 73480, 6099, 79984, -40258, 87728, 959, 45588, 511104}
{516956, 46288, 1742, 90140, -37582, 84910, 10480, 75904, -72566, 100972, 11560, 58976, -32100, 84380, 75422, 154320, -71690, -45728, -85640, -91788, -2408, 283574, 413066, 349152, -6750, -444516, -831292, -764568, -4358, 1168900, 2168826, 1746904, -157944, -2852712, -4472544, -3227676, 1365974, 6833398, 9295454, 4988460, -5183602, -15442952, -16924422, -5133088, 15984502, 32010462, 27628258, -1707056, -40611472, -60087668, -35999316, 27201260, 90460494, 99603042, 27745096, -92876876, -176086708, -137928016, 30638776, 229213456, 297772882, 134308002, -196456060, -464448876, -419354516, -935626, 547114514, 793063168, 432648634, -406489194, -1144098124, -1113734892, -117669150, 1263900048, 1948338562, 1148563052, -860095914, -2676554630, -2680734668, -379702932, 2855276666, 4476310478, 2667776956, -1899215244, -5976269610, -5938112380, -779628140, 6289999098, 9658068464, 5525645052, -4334759852, -12754303116, -12250720496, -1029606266, 13427837694, 20122080922, 10837296556, -8616606634, -25847637632, -24178117550, -3899051334, 21597232478, 35684105698, 14170021124, -792803554, -42980536544, 873221464, -11756451718, 60769418200, 17093037782, -371482941402, 1210456304858, -3170158089662, 2762668176958, 12279499221778, -63227613036910, 101979803303702, 335011765882270, -1539025144155330, -1879574896349146, 12641662355636502, 25886017004075646, -42591219168236782, -231517287300424910, -338631817889198848, 57996745090267358, 1228358676009452790, 2941740589842757406, 4579041412310509214, 5618216897917655252, 5995185178143435466, 6025430413074903882, 6025430413074903882, 5995185178143435466, 5618216897917655252, 4579041412310509214, 2941740589842757406, 1228358676009452790, 57996745090267358, -338631817889198848, -231517287300424910, -42591219168236782, 25886017004075646, 12641662355636502, -1879574896349146, -1539025144155330, 335011765882270, 101979803303702, -63227613036910, 12279499221778, 2762668176958, -3170158089662, 1210456304858, -371482941402, 17093037782, 60769418200, -11756451718, 873221464, -42980536544, -792803554, 14170021124, 35684105698, 21597232478, -3899051334, -24178117550, -25847637632, -8616606634, 10837296556, 20122080922, 13427837694, -1029606266, -12250720496, -12754303116, -4334759852, 5525645052, 9658068464, 6289999098, -779628140, -5938112380, -5976269610, -1899215244, 2667776956, 4476310478, 2855276666, -379702932, -2680734668, -2676554630, -860095914, 1148563052, 1948338562, 1263900048, -117669150, -1113734892, -1144098124, -406489194, 432648634, 793063168, 547114514, -935626, -419354516, -464448876, -196456060, 134308002, 297772882, 229213456, 30638776, -137928016, -176086708, -92876876, 27745096, 99603042, 90460494, 27201260, -35999316, -60087668, -40611472, -1707056, 27628258, 32010462, 15984502, -5133088, -16924422, -15442952, -5183602, 4988460, 9295454, 6833398, 1365974, -3227676, -4472544, -2852712, -157944, 1746904, 2168826, 1168900, -4358, -764568, -831292, -444516, -6750, 349152, 413066, 283574, -2408, -91788, -85640, -45728, -71690, 154320, 75422, 84380, -32100, 58976, 11560, 100972, -72566, 75904, 10480, 84910, -37582, 90140, 1742, 46288, 516956}
{522897, 46464, 1489, 90488, -37737, 87272, 15827, 87264, -56334, 121400, 25584, 56064, -62066, 34456, 30461, 160912, 24034, 141712, 117666, -12264, -184094, -174328, -123039, 125280, 460997, 759016, 574843, -160408, -1111528, -1645832, -945159, 727648, 2798745, 3618240, 1900388, -2218400, -6281000, -7074136, -2148302, 6576136, 13762244, 12497592, 541716, -16979696, -27106337, -18698864, 8812146, 39529064, 48939533, 20592840, -35514716, -82332504, -76299904, -3632456, 98076125, 151970688, 95492579, -61515128, -218938724, -242204096, -66314296, 223467120, 415706548, 313658320, -89147253, -541037640, -668514021, -261364992, 492940388, 1049233456, 868448983, -111123016, -1278129500, -1679210752, -749503722, 1085152776, 2492763324, 2140344040, -149638141, -2922598664, -3912741465, -1795439624, 2415582460, 5619523576, 4804049409, -352154296, -6464651355, -8515519688, -3732279137, 5391564304, 12028341257, 9900993856, -1269236621, -13841910432, -17652715998, -7022479376, 11405424672, 24962433192, 19733658276, -1373038264, -25883738456, -33101536440, -13482179091, 11374217384, 41451390359, 11909748496, 12275488698, -49621595872, 15918676415, 12875379208, -69785469813, 839136985416, -2490158318565, 3483617016264, 2419519548376, -37238076267992, 106122792361693, 31911215444656, -1071217724911029, 1010467410960824, 9118220212264281, -2790182640026208, -67625044833645575, -106282103132316304, 113808461356134551, 733188565516091768, 1462455007567104255, 1627344805904222784, 680962223948510019, -1311255741325825360, -3674069415429655007, -5532132870759050184, -6229204729452169521, -5532132870759050184, -3674069415429655007, -1311255741325825360, 680962223948510019, 1627344805904222784, 1462455007567104255, 733188565516091768, 113808461356134551, -106282103132316304, -67625044833645575, -2790182640026208, 9118220212264281, 1010467410960824, -1071217724911029, 31911215444656, 106122792361693, -37238076267992, 2419519548376, 3483617016264, -2490158318565, 839136985416, -69785469813, 12875379208, 15918676415, -49621595872, 12275488698, 11909748496, 41451390359, 11374217384, -13482179091, -33101536440, -25883738456, -1373038264, 19733658276, 24962433192, 11405424672, -7022479376, -17652715998, -13841910432, -1269236621, 9900993856, 12028341257, 5391564304, -3732279137, -8515519688, -6464651355, -352154296, 4804049409, 5619523576, 2415582460, -1795439624, -3912741465, -2922598664, -149638141, 2140344040, 2492763324, 1085152776, -749503722, -1679210752, -1278129500, -111123016, 868448983, 1049233456, 492940388, -261364992, -668514021, -541037640, -89147253, 313658320, 415706548, 223467120, -66314296, -242204096, -218938724, -61515128, 95492579, 151970688, 98076125, -3632456, -76299904, -82332504, -35514716, 20592840, 48939533, 39529064, 8812146, -18698864, -27106337, -16979696, 541716, 12497592, 13762244, 6576136, -2148302, -7074136, -6281000, -2218400, 1900388, 3618240, 2798745, 727648, -945159, -1645832, -1111528, -160408, 574843, 759016, 460997, 125280, -123039, -174328, -184094, -12264, 117666, 141712, 24034, 160912, 30461, 34456, -62066, 56064, 25584, 121400, -56334, 87264, 15827, 87272, -37737, 90488, 1489, 46464, 522897}
{528660, 46640, 968, 89792, -41248, 81956, 6168, 75372, -69322, 116512, 32794, 79256, -33646, 47524, -3656, 62360, -122646, 20256, 124882, 198632, 192762, 171480, -113082, -423576, -556034, -194458, 468956, 1124920, 1263452, 460226, -974756, -2516860, -2629834, -637864, 2856048, 5600868, 5129742, 135508, -6978650, -11586144, -8436876, 2973510, 16870160, 22173316, 11359988, -13408098, -36568332, -38078408, -7959472, 40105786, 72387794, 55269616, -14600880, -97287420, -126489064, -58632204, 82624816, 201746342, 189286246, 11211620, -235083190, -360998976, -218802824, 156023772, 515478710, 545526078, 117120422, -542464484, -935583934, -642572288, 289009964, 1244673304, 1406231470, 404630522, -1228736122, -2261435112, -1633863450, 572355442, 2882776858, 3330041754, 1028952128, -2760842624, -5152721128, -3724843320, 1273749726, 6417292778, 7318789262, 2137626666, -6119432300, -11087582496, -7694807550, 3121188274, 13737461274, 15098543750, 3703237402, -13183796702, -23106223838, -15164551020, 6116671376, 27605352922, 29463856918, 8936323350, -20083800954, -40190041442, -19021027286, -4117916708, 46288665770, 868958480, 14267408294, -66926916814, -49359229508, 508517715402, -1547422547500, 3663361917344, -2080895060152, -18064929197928, 78653746061774, -98443380783560, -497965465905656, 1755332456541034, 3271465185024676, -14052058409196468, -37985965570168662, 31586138545684508, 276447919605494720, 498538702785933502, 173940728465244662, -1138193201773558598, -3307375295956817026, -5643387359349791566, -7423957871964520658, -8384415367816923214, -8724965309329423360, -8724965309329423360, -8384415367816923214, -7423957871964520658, -5643387359349791566, -3307375295956817026, -1138193201773558598, 173940728465244662, 498538702785933502, 276447919605494720, 31586138545684508, -37985965570168662, -14052058409196468, 3271465185024676, 1755332456541034, -497965465905656, -98443380783560, 78653746061774, -18064929197928, -2080895060152, 3663361917344, -1547422547500, 508517715402, -49359229508, -66926916814, 14267408294, 868958480, 46288665770, -4117916708, -19021027286, -40190041442, -20083800954, 8936323350, 29463856918, 27605352922, 6116671376, -15164551020, -23106223838, -13183796702, 3703237402, 15098543750, 13737461274, 3121188274, -7694807550, -11087582496, -6119432300, 2137626666, 7318789262, 6417292778, 1273749726, -3724843320, -5152721128, -2760842624, 1028952128, 3330041754, 2882776858, 572355442, -1633863450, -2261435112, -1228736122, 404630522, 1406231470, 1244673304, 289009964, -642572288, -935583934, -542464484, 117120422, 545526078, 515478710, 156023772, -218802824, -360998976, -235083190, 11211620, 189286246, 201746342, 82624816, -58632204, -126489064, -97287420, -14600880, 55269616, 72387794, 40105786, -7959472, -38078408, -36568332, -13408098, 11359988, 22173316, 16870160, 2973510, -8436876, -11586144, -6978650, 135508, 5129742, 5600868, 2856048, -637864, -2629834, -2516860, -974756, 460226, 1263452, 1124920, 468956, -194458, -556034, -423576, -113082, 171480, 192762, 198632, 124882, 20256, -122646, 62360, -3656, 47524, -33646, 79256, 32794, 116512, -69322, 75372, 6168, 81956, -41248, 89792, 968, 46640, 528660}
{534779, 47348, 1764, 92232, -38541, 86940, 10608, 77824, -74450, 103692, 11711, 60680, -33461, 86392, 76400, 158152, -74027, -45464, -86726, -92128, -3211, 289196, 418828, 354624, -8713, -449900, -843010, -773736, -4357, 1187280, 2201258, 1772480, -163542, -2896784, -4540973, -3273912, 1391744, 6945956, 9443988, 5061944, -5281252, -15706240, -17200782, -5198640, 16284684, 32575580, 28089770, -1791176, -41390769, -61180036, -36586040, 27824736, 92244112, 101451284, 28088835, -94926480, -179653466, -140483736, 31713190, 234320376, 303942058, 136511220, -201575280, -475034120, -428036123, 592132, 561093268, 811477056, 440784692, -419352028, -1173694457, -1139512024, -115491657, 1301360512, 1999469142, 1172395056, -893598081, -2756059260, -2750230463, -373857288, 2954576028, 4610506352, 2726695588, -1990300104, -6183930173, -6111413544, -754721670, 6549307176, 9991911530, 5654501392, -4568779996, -13249856632, -12585133975, -893892964, 14135161864, 20737419280, 10847848946, -9792061752, -27437847571, -24968546960, -2990357099, 25834833388, 38246611014, 19352540248, -7257611590, -45034589244, -15184098416, -17045499160, 53827391018, -14206668340, -24269680566, 133054353064, -1119344797509, 2973105592964, -3553900571525, -5298213928672, 49042101381890, -120654441604828, -104467336286446, 1360576905595544, -615038018963842, -11745735768196092, -2325289232300565, 79019218774570032, 159456236584451129, -51262167291918444, -805806589945183908, -1870766889779942424, -2470009015170082017, -1842632039099628684, 103243879640446014, 2665648640268017288, 4783905155174390595, 5596581127448068696, 4783905155174390595, 2665648640268017288, 103243879640446014, -1842632039099628684, -2470009015170082017, -1870766889779942424, -805806589945183908, -51262167291918444, 159456236584451129, 79019218774570032, -2325289232300565, -11745735768196092, -615038018963842, 1360576905595544, -104467336286446, -120654441604828, 49042101381890, -5298213928672, -3553900571525, 2973105592964, -1119344797509, 133054353064, -24269680566, -14206668340, 53827391018, -17045499160, -15184098416, -45034589244, -7257611590, 19352540248, 38246611014, 25834833388, -2990357099, -24968546960, -27437847571, -9792061752, 10847848946, 20737419280, 14135161864, -893892964, -12585133975, -13249856632, -4568779996, 5654501392, 9991911530, 6549307176, -754721670, -6111413544, -6183930173, -1990300104, 2726695588, 4610506352, 2954576028, -373857288, -2750230463, -2756059260, -893598081, 1172395056, 1999469142, 1301360512, -115491657, -1139512024, -1173694457, -419352028, 440784692, 811477056, 561093268, 592132, -428036123, -475034120, -201575280, 136511220, 303942058, 234320376, 31713190, -140483736, -179653466, -94926480, 28088835, 101451284, 92244112, 27824736, -36586040, -61180036, -41390769, -1791176, 28089770, 32575580, 16284684, -5198640, -17200782, -15706240, -5281252, 5061944, 9443988, 6945956, 1391744, -3273912, -4540973, -2896784, -163542, 1772480, 2201258, 1187280, -4357, -773736, -843010, -449900, -8713, 354624, 418828, 289196, -3211, -92128, -86726, -45464, -74027, 158152, 76400, 86392, -33461, 60680, 11711, 103692, -74450, 77824, 10608, 86940, -38541, 92232, 1764, 47348, 534779}
{540720, 47526, 1504, 92584, -38698, 89330, 16010, 89320, -58020, 124366, 25892, 57724, -63812, 35836, 30864, 164848, 22962, 144428, 119202, -11640, -187460, -174974, -124542, 127924, 465892, 770732, 582782, -161768, -1128652, -1669142, -957908, 740376, 2840464, 3673656, 1927138, -2255448, -6382052, -7183478, -2174772, 6691724, 13989182, 12695378, 532922, -17284536, -27569848, -18995364, 9010202, 40258212, 49799704, 20895064, -36254242, -83900100, -77661406, -3533330, 100130784, 154942504, 97154482, -63113642, -223617286, -247028120, -67103844, 228867226, 424813260, 319795196, -92424930, -554177840, -683382050, -265460112, 506964680, 1075166954, 887411612, -118280944, -1313778770, -1721202482, -762634932, 1121970424, 2563025464, 2192304528, -168149586, -3017320676, -4023627360, -1827869940, 2514056692, 5802867598, 4932982262, -408130078, -6712960672, -8792903160, -3800224946, 5646865080, 12474619074, 10173209930, -1436675362, -14452167058, -18156109216, -6984356038, 12352711628, 26024673164, 20099018636, -2693185476, -28786186294, -35042148562, -14923174266, 17447599404, 44461190814, 24233004276, 10033825550, -49265530118, -2765865914, -17123621110, 72261954828, 96597215308, -683987933692, 1945473408664, -4142263034494, 909344121958, 25530568871388, -96093433680410, 84452480688798, 706619208767422, -1927838405687526, -5115677004271676, 14865066870376088, 52828885705981428, -11675557304177164, -317241363313998076, -690446802337018748, -505163446116833924, 890029151807699030, 3523409894109249278, 6664082025929286976, 9363658516144127380, 11088678060178310336, 11851857373072650424, 11851857373072650424, 11088678060178310336, 9363658516144127380, 6664082025929286976, 3523409894109249278, 890029151807699030, -505163446116833924, -690446802337018748, -317241363313998076, -11675557304177164, 52828885705981428, 14865066870376088, -5115677004271676, -1927838405687526, 706619208767422, 84452480688798, -96093433680410, 25530568871388, 909344121958, -4142263034494, 1945473408664, -683987933692, 96597215308, 72261954828, -17123621110, -2765865914, -49265530118, 10033825550, 24233004276, 44461190814, 17447599404, -14923174266, -35042148562, -28786186294, -2693185476, 20099018636, 26024673164, 12352711628, -6984356038, -18156109216, -14452167058, -1436675362, 10173209930, 12474619074, 5646865080, -3800224946, -8792903160, -6712960672, -408130078, 4932982262, 5802867598, 2514056692, -1827869940, -4023627360, -3017320676, -168149586, 2192304528, 2563025464, 1121970424, -762634932, -1721202482, -1313778770, -118280944, 887411612, 1075166954, 506964680, -265460112, -683382050, -554177840, -92424930, 319795196, 424813260, 228867226, -67103844, -247028120, -223617286, -63113642, 97154482, 154942504, 100130784, -3533330, -77661406, -83900100, -36254242, 20895064, 49799704, 40258212, 9010202, -18995364, -27569848, -17284536, 532922, 12695378, 13989182, 6691724, -2174772, -7183478, -6382052, -2255448, 1927138, 3673656, 2840464, 740376, -957908, -1669142, -1128652, -161768, 582782, 770732, 465892, 127924, -124542, -174974, -187460, -11640, 119202, 144428, 22962, 164848, 30864, 35836, -63812, 57724, 25892, 124366, -58020, 89320, 16010, 89330, -38698, 92584, 1504, 47526, 540720}
{546750, 47704, 981, 91880, -42250, 83952, 6245, 77288, -71166, 119424, 33203, 81208, -35039, 49064, -3689, 65032, -125607, 21440, 126598, 202128, 194447, 175408, -114649, -428680, -565282, -195744, 476099, 1142624, 1280683, 466632, -989823, -2554072, -2669537, -643952, 2902627, 5689024, 5206050, 131656, -7094950, -11771880, -8566048, 3037224, 17162618, 22541344, 11528993, -13670944, -37220408, -38726760, -8040030, 40893776, 73722642, 56212656, -15013960, -99240224, -128877086, -59556264, 84537179, 205897192, 192900670, 10921560, -240452426, -368610232, -222779368, 160470040, 527447856, 557132640, 118023529, -556793296, -957728336, -655651136, 299657500, 1277597168, 1439717821, 409149632, -1266721568, -2322092624, -1670605766, 599921272, 2970670267, 3419228640, 1039984657, -2861730520, -5311219336, -3815789176, 1351141372, 6647199640, 7541276232, 2153031392, -6384261938, -11480791656, -7896773153, 3326891640, 14288641781, 15531480728, 3633025093, -13955142840, -23880005602, -15318718784, 7348149595, 29539752992, 30665926996, 8400086256, -24809194408, -43335604216, -25912432889, 1880106568, 48163771337, 18524788968, 22346895757, -58285484368, 11259653482, 41788902928, -222511781391, 1463171838808, -3491339097427, 3406914751680, 9275098345101, -63318938034336, 133102961564611, 208093997120304, -1685745200197124, -56094420745640, 14677614186742606, 9961694237335480, -88696659180622145, -224599362897806848, -48408508388942548, 835296638124464064, 2297108873650435125, 3482696736949984496, 3387792888696762070, 1698811767977958544, -908964914258616908, -3204257763124578488, -4107918047602454114, -3204257763124578488, -908964914258616908, 1698811767977958544, 3387792888696762070, 3482696736949984496, 2297108873650435125, 835296638124464064, -48408508388942548, -224599362897806848, -88696659180622145, 9961694237335480, 14677614186742606, -56094420745640, -1685745200197124, 208093997120304, 133102961564611, -63318938034336, 9275098345101, 3406914751680, -3491339097427, 1463171838808, -222511781391, 41788902928, 11259653482, -58285484368, 22346895757, 18524788968, 48163771337, 1880106568, -25912432889, -43335604216, -24809194408, 8400086256, 30665926996, 29539752992, 7348149595, -15318718784, -23880005602, -13955142840, 3633025093, 15531480728, 14288641781, 3326891640, -7896773153, -11480791656, -6384261938, 2153031392, 7541276232, 6647199640, 1351141372, -3815789176, -5311219336, -2861730520, 1039984657, 3419228640, 2970670267, 599921272, -1670605766, -2322092624, -1266721568, 409149632, 1439717821, 1277597168, 299657500, -655651136, -957728336, -556793296, 118023529, 557132640, 527447856, 160470040, -222779368, -368610232, -240452426, 10921560, 192900670, 205897192, 84537179, -59556264, -128877086, -99240224, -15013960, 56212656, 73722642, 40893776, -8040030, -38726760, -37220408, -13670944, 11528993, 22541344, 17162618, 3037224, -8566048, -11771880, -7094950, 131656, 5206050, 5689024, 2902627, -643952, -2669537, -2554072, -989823, 466632, 1280683, 1142624, 476099, -195744, -565282, -428680, -114649, 175408, 194447, 202128, 126598, 21440, -125607, 65032, -3689, 49064, -35039, 81208, 33203, 119424, -71166, 77288, 6245, 83952, -42250, 91880, 981, 47704, 546750}
{552870, 48420, 1782, 94348, -39512, 88994, 10728, 79768, -76354, 106448, 11854, 62408, -34846, 88428, 77370, 162032, -76392, -45176, -87824, -92444, -4038, 294866, 424582, 360120, -10716, -455248, -854736, -782856, -4380, 1205684, 2233674, 1798080, -169176, -2940808, -4609410, -3320100, 1417478, 7058538, 9592514, 5135476, -5378942, -15969504, -17477158, -5264168, 16584842, 33140770, 28551274, -1875272, -42170122, -62272368, -37172776, 28448260, 94027706, 103299550, 28432558, -96976036, -183220264, -143039408, 32787596, 239427320, 310111186, 138714462, -206694508, -485619292, -436717774, 2119938, 575072006, 829890968, 448920726, -432214814, -1203290806, -1165289132, -113314224, 1338821000, 2050599714, 1196227132, -927098866, -2835578466, -2819691000, -368076950, 3053945286, 4744617606, 2785693776, -2081313668, -6391355902, -6283871232, -728814394, 6811109064, 10327208904, 5785329506, -4808168544, -13753805780, -12949557032, -781889488, 14799083232, 21365484500, 10914052930, -10806606388, -28749426768, -25615462216, -1767040210, 29198339360, 40785971298, 21871483548, -13512916824, -48320408180, -29703844754, -16981294098, 51832897458, 4809922048, 20343998862, -75695358770, -163614286922, 905105016950, -2406557081634, 4567950031478, 913476717534, -35000710069298, 115231437822428, -55479759708052, -967420272051192, 2016901140235470, 7483142263271902, -14686561004030370, -70426404779300352, -19799314226569290, 347859957261009324, 911689519911718178, 952259579944000612, -431428992200258148, -3497287441799246312, -7521556367369385636, -11312634896399158068, -13993955106028844132, -15303425080837048604, -15303425080837048604, -13993955106028844132, -11312634896399158068, -7521556367369385636, -3497287441799246312, -431428992200258148, 952259579944000612, 911689519911718178, 347859957261009324, -19799314226569290, -70426404779300352, -14686561004030370, 7483142263271902, 2016901140235470, -967420272051192, -55479759708052, 115231437822428, -35000710069298, 913476717534, 4567950031478, -2406557081634, 905105016950, -163614286922, -75695358770, 20343998862, 4809922048, 51832897458, -16981294098, -29703844754, -48320408180, -13512916824, 21871483548, 40785971298, 29198339360, -1767040210, -25615462216, -28749426768, -10806606388, 10914052930, 21365484500, 14799083232, -781889488, -12949557032, -13753805780, -4808168544, 5785329506, 10327208904, 6811109064, -728814394, -6283871232, -6391355902, -2081313668, 2785693776, 4744617606, 3053945286, -368076950, -2819691000, -2835578466, -927098866, 1196227132, 2050599714, 1338821000, -113314224, -1165289132, -1203290806, -432214814, 448920726, 829890968, 575072006, 2119938, -436717774, -485619292, -206694508, 138714462, 310111186, 239427320, 32787596, -143039408, -183220264, -96976036, 28432558, 103299550, 94027706, 28448260, -37172776, -62272368, -42170122, -1875272, 28551274, 33140770, 16584842, -5264168, -17477158, -15969504, -5378942, 5135476, 9592514, 7058538, 1417478, -3320100, -4609410, -2940808, -169176, 1798080, 2233674, 1205684, -4380, -782856, -854736, -455248, -10716, 360120, 424582, 294866, -4038, -92444, -87824, -45176, -76392, 162032, 77370, 88428, -34846, 62408, 11854, 106448, -76354, 79768, 10728, 88994, -39512, 94348, 1782, 48420, 552870}
{559081, 48600, 1523, 94704, -39671, 91412, 16201, 91400, -59734, 127368, 26208, 59408, -65582, 37240, 31275, 168832, 21846, 147168, 120750, -10992, -190850, -175572, -126037, 130592, 470731, 782484, 590729, -163080, -1145800, -1692428, -970641, 753128, 2882123, 3729120, 1953896, -2292448, -6483140, -7292796, -2201234, 6807360, 14216064, 12893188, 524144, -17589352, -28033383, -19291792, 9208266, 40987384, 50659787, 21197324, -36993756, -85467648, -79022932, -3434180, 102185459, 157914368, 98816329, -64712108, -228295840, -251852120, -67893440, 234267356, 433919980, 325932144, -95702683, -567317992, -698250063, -269555208, 520988948, 1101100500, 906374257, -125438848, -1349428124, -1763194188, -775766134, 1158788144, 2633287907, 2244255664, -186631786, -3112101880, -4134451788, -1860414428, 2612521495, 5986004432, 5061591574, -464386868, -6961859180, -9069605424, -3867043383, 5907832832, 12927997706, 10460260400, -1598850961, -15054686796, -18698965866, -7000018296, 13180905065, 26978352780, 20439863710, -3944456416, -31092315895, -36735414784, -14920868358, 22601518504, 48186661778, 33087490300, 4864800573, -50686919960, -21855146935, -28170795900, 63066969807, -6383426672, -67974121118, 345236689692, -1877842971041, 4027630031656, -2946151298252, -14625656805356, 80280515425315, -141307063937280, -350765236027456, 2036902177270884, 1089830613992315, -17800848812175224, -20717900505386760, 94843544356142904, 301532804840641936, 194171377843959488, -797549418989635660, -2709062850878977216, -4649271797492316492, -5349603342087125472, -4201151124149622201, -1777282597803623392, 557220926458669046, 1507454886963764968, 557220926458669046, -1777282597803623392, -4201151124149622201, -5349603342087125472, -4649271797492316492, -2709062850878977216, -797549418989635660, 194171377843959488, 301532804840641936, 94843544356142904, -20717900505386760, -17800848812175224, 1089830613992315, 2036902177270884, -350765236027456, -141307063937280, 80280515425315, -14625656805356, -2946151298252, 4027630031656, -1877842971041, 345236689692, -67974121118, -6383426672, 63066969807, -28170795900, -21855146935, -50686919960, 4864800573, 33087490300, 48186661778, 22601518504, -14920868358, -36735414784, -31092315895, -3944456416, 20439863710, 26978352780, 13180905065, -7000018296, -18698965866, -15054686796, -1598850961, 10460260400, 12927997706, 5907832832, -3867043383, -9069605424, -6961859180, -464386868, 5061591574, 5986004432, 2612521495, -1860414428, -4134451788, -3112101880, -186631786, 2244255664, 2633287907, 1158788144, -775766134, -1763194188, -1349428124, -125438848, 906374257, 1101100500, 520988948, -269555208, -698250063, -567317992, -95702683, 325932144, 433919980, 234267356, -67893440, -251852120, -228295840, -64712108, 98816329, 157914368, 102185459, -3434180, -79022932, -85467648, -36993756, 21197324, 50659787, 40987384, 9208266, -19291792, -28033383, -17589352, 524144, 12893188, 14216064, 6807360, -2201234, -7292796, -6483140, -2292448, 1953896, 3729120, 2882123, 753128, -970641, -1692428, -1145800, -163080, 590729, 782484, 470731, 130592, -126037, -175572, -190850, -10992, 120750, 147168, 21846, 168832, 31275, 37240, -65582, 59408, 26208, 127368, -59734, 91400, 16201, 91412, -39671, 94704, 1523, 48600, 559081}
{565110, 48780, 990, 93992, -43264, 85972, 6314, 79228, -73030, 122372, 33604, 83184, -36456, 50628, -3730, 67752, -128596, 22648, 128302, 205648, 196108, 179384, -116224, -433760, -574570, -196994, 483234, 1160376, 1297890, 473062, -1004906, -2591260, -2709276, -649992, 2949198, 5777228, 5282322, 127828, -7211258, -11957568, -8695260, 3100962, 17455060, 22909396, 11697974, -13933718, -37872492, -39375088, -8120644, 41681802, 75057478, 57155744, -15427064, -101193004, -131265124, -60480276, 86449502, 210048090, 196515086, 10631524, -245821710, -376221464, -226755920, 164916380, 539416958, 568739250, 118926620, -571122084, -979872762, -668729936, 310305020, 1310521056, 1473204112, 413668766, -1304707022, -2382750064, -1707347996, 627482462, 3058588590, 3508371810, 1051098806, -2962677080, -5469607506, -3906759860, 1428488328, 6876939738, 7762797562, 2167187512, -6652452088, -11876728504, -8102851762, 3536600010, 14847045058, 15999139540, 3594852116, -14665947492, -24647465656, -15519346146, 8412033890, 31128347846, 31662866280, 7369182690, -28629319482, -46532371640, -29761523684, 8108781710, 51570478440, 35304868342, 24962847034, -53922369406, -6995382524, -23892559126, 75641358000, 256218863268, -1179394094120, 2929430726226, -4886936749268, -3585007045404, 46821621274812, -135446774494802, 5819197684964, 1285710082320718, -1969232123297420, -10434231646907086, 13009786639128928, 90538260430901338, 65744356621188198, -360244620502665402, -1155531387899955230, -1528803184946754258, -294927616524265906, 3116098437134767492, 8056333975161476260, 13088070928224644718, 16915183329288715374, 18899595180979252070, 18899595180979252070, 16915183329288715374, 13088070928224644718, 8056333975161476260, 3116098437134767492, -294927616524265906, -1528803184946754258, -1155531387899955230, -360244620502665402, 65744356621188198, 90538260430901338, 13009786639128928, -10434231646907086, -1969232123297420, 1285710082320718, 5819197684964, -135446774494802, 46821621274812, -3585007045404, -4886936749268, 2929430726226, -1179394094120, 256218863268, 75641358000, -23892559126, -6995382524, -53922369406, 24962847034, 35304868342, 51570478440, 8108781710, -29761523684, -46532371640, -28629319482, 7369182690, 31662866280, 31128347846, 8412033890, -15519346146, -24647465656, -14665947492, 3594852116, 15999139540, 14847045058, 3536600010, -8102851762, -11876728504, -6652452088, 2167187512, 7762797562, 6876939738, 1428488328, -3906759860, -5469607506, -2962677080, 1051098806, 3508371810, 3058588590, 627482462, -1707347996, -2382750064, -1304707022, 413668766, 1473204112, 1310521056, 310305020, -668729936, -979872762, -571122084, 118926620, 568739250, 539416958, 164916380, -226755920, -376221464, -245821710, 10631524, 196515086, 210048090, 86449502, -60480276, -131265124, -101193004, -15427064, 57155744, 75057478, 41681802, -8120644, -39375088, -37872492, -13933718, 11697974, 22909396, 17455060, 3100962, -8695260, -11957568, -7211258, 127828, 5282322, 5777228, 2949198, -649992, -2709276, -2591260, -1004906, 473062, 1297890, 1160376, 483234, -196994, -574570, -433760, -116224, 179384, 196108, 205648, 128302, 22648, -128596, 67752, -3730, 50628, -36456, 83184, 33604, 122372, -73030, 79228, 6314, 85972, -43264, 93992, 990, 48780, 565110}
{571503, 49504, 1804, 96488, -40495, 91072, 10856, 81736, -78286, 109240, 12005, 64160, -36255, 90488, 78348, 165960, -78801, -44864, -88910, -92736, -4889, 300584, 430344, 365640, -12775, -460560, -866454, -791928, -4427, 1224112, 2266106, 1823704, -174870, -2984784, -4677839, -3366240, 1443176, 7171144, 9741048, 5209056, -5476688, -16232744, -17753518, -5329672, 16884976, 33706032, 29012786, -1959344, -42949563, -63364664, -37759500, 29071832, 95811276, 105147840, 28776297, -99025544, -186787118, -145595032, 33862010, 244534288, 316280266, 140917728, -211813728, -496204392, -445399501, 3647792, 589050760, 848304904, 457056736, -445077552, -1232887139, -1191066216, -111136875, 1376281512, 2101730294, 1220059280, -960599675, -2915099792, -2889133328, -362335728, 3153385310, 4878665320, 2844816083, -2172282448, -6598527771, -6455819016, -702383158, 7074027912, 10662321558, 5915608584, -5053572330, -14266163688, -13333625614, -680728352, 15446098606, 22029308720, 11038907286, -11680433680, -29904570026, -26193033936, -546109797, 31895508472, 43051284094, 22593150456, -18999360497, -52586665448, -40765599805, -13061697800, 52448537446, 25094538152, 34518574996, -68226527904, -1434088362, 106102298408, -509338820192, 2369341349360, -4555855720793, 2049050666776, 21668970474176, -100044933531992, 142290649178561, 541389817045688, -2396663770178444, -2586221227314464, 20925864294404244, 35210683565489176, -95059718535330826, -388881944056948352, -395039561494682663, 663186195589221752, 3060184171666987658, 5931552545014875376, 7737413918678142176, 7493063028760963696, 5569968328767646291, 3400439836829754040, 2472549254695111553, 3400439836829754040, 5569968328767646291, 7493063028760963696, 7737413918678142176, 5931552545014875376, 3060184171666987658, 663186195589221752, -395039561494682663, -388881944056948352, -95059718535330826, 35210683565489176, 20925864294404244, -2586221227314464, -2396663770178444, 541389817045688, 142290649178561, -100044933531992, 21668970474176, 2049050666776, -4555855720793, 2369341349360, -509338820192, 106102298408, -1434088362, -68226527904, 34518574996, 25094538152, 52448537446, -13061697800, -40765599805, -52586665448, -18999360497, 22593150456, 43051284094, 31895508472, -546109797, -26193033936, -29904570026, -11680433680, 11038907286, 22029308720, 15446098606, -680728352, -13333625614, -14266163688, -5053572330, 5915608584, 10662321558, 7074027912, -702383158, -6455819016, -6598527771, -2172282448, 2844816083, 4878665320, 3153385310, -362335728, -2889133328, -2915099792, -960599675, 1220059280, 2101730294, 1376281512, -111136875, -1191066216, -1232887139, -445077552, 457056736, 848304904, 589050760, 3647792, -445399501, -496204392, -211813728, 140917728, 316280266, 244534288, 33862010, -145595032, -186787118, -99025544, 28776297, 105147840, 95811276, 29071832, -37759500, -63364664, -42949563, -1959344, 29012786, 33706032, 16884976, -5329672, -17753518, -16232744, -5476688, 5209056, 9741048, 7171144, 1443176, -3366240, -4677839, -2984784, -174870, 1823704, 2266106, 1224112, -4427, -791928, -866454, -460560, -12775, 365640, 430344, 300584, -4889, -92736, -88910, -44864, -78801, 165960, 78348, 90488, -36255, 64160, 12005, 109240, -78286, 81736, 10856, 91072, -40495, 96488, 1804, 49504, 571503}
{577714, 49686, 1538, 96848, -40656, 93518, 16384, 93504, -61468, 130406, 26516, 61116, -67376, 38668, 31678, 172864, 20702, 149932, 122286, -10320, -194264, -176122, -127540, 133284, 475530, 794272, 598668, -164344, -1162972, -1715690, -983390, 765904, 2923746, 3784632, 1980646, -2329400, -6584264, -7402090, -2227704, 6923044, 14442906, 13091022, 515350, -17894144, -28496942, -19588148, 9406322, 41716580, 51519814, 21499620, -37733282, -87035148, -80384482, -3335006, 104240118, 160886280, 100478136, -66310526, -232974402, -256676096, -68683084, 239667510, 443026692, 332069164, -98980480, -580458096, -713118092, -273650280, 535013192, 1127034094, 925336886, -132596728, -1385077538, -1805185870, -788897344, 1195605936, 2703550326, 2296205968, -205102958, -3206919480, -4245223552, -1893054164, 2711030330, 6169002048, 5190147486, -520655482, -7210720310, -9345281360, -3932421768, 6173093650, 13385649086, 10754304136, -1762703942, -15661763720, -19280304382, -7056395722, 13928702080, 27899842190, 20809863372, -5031599688, -32982565246, -38157408050, -14201912762, 26851363720, 52082910838, 38537966768, -1073399436, -53995958522, -40880948194, -33955171826, 55481041562, 9325660136, 27635197442, -69871742530, -381281898646, 1514365668582, -3508352201356, 5027749236120, 7343508638744, -61347509726230, 155699155618594, 71563261342622, -1664677309692438, 1715463380767304, 14007886506199138, -9204161271484022, -112568495205766566, -129166723052100290, 344082388805326746, 1409858755328144096, 2242694142152977994, 1348212786087605174, -2247702678587510766, -8065690561607774274, -14439778980023320786, -19581585437133863022, -22365028074130124922, -22365028074130124922, -19581585437133863022, -14439778980023320786, -8065690561607774274, -2247702678587510766, 1348212786087605174, 2242694142152977994, 1409858755328144096, 344082388805326746, -129166723052100290, -112568495205766566, -9204161271484022, 14007886506199138, 1715463380767304, -1664677309692438, 71563261342622, 155699155618594, -61347509726230, 7343508638744, 5027749236120, -3508352201356, 1514365668582, -381281898646, -69871742530, 27635197442, 9325660136, 55481041562, -33955171826, -40880948194, -53995958522, -1073399436, 38537966768, 52082910838, 26851363720, -14201912762, -38157408050, -32982565246, -5031599688, 20809863372, 27899842190, 13928702080, -7056395722, -19280304382, -15661763720, -1762703942, 10754304136, 13385649086, 6173093650, -3932421768, -9345281360, -7210720310, -520655482, 5190147486, 6169002048, 2711030330, -1893054164, -4245223552, -3206919480, -205102958, 2296205968, 2703550326, 1195605936, -788897344, -1805185870, -1385077538, -132596728, 925336886, 1127034094, 535013192, -273650280, -713118092, -580458096, -98980480, 332069164, 443026692, 239667510, -68683084, -256676096, -232974402, -66310526, 100478136, 160886280, 104240118, -3335006, -80384482, -87035148, -37733282, 21499620, 51519814, 41716580, 9406322, -19588148, -28496942, -17894144, 515350, 13091022, 14442906, 6923044, -2227704, -7402090, -6584264, -2329400, 1980646, 3784632, 2923746, 765904, -983390, -1715690, -1162972, -164344, 598668, 794272, 475530, 133284, -127540, -176122, -194264, -10320, 122286, 149932, 20702, 172864, 31678, 38668, -67376, 61116, 26516, 130406, -61468, 93504, 16384, 93518, -40656, 96848, 1538, 49686, 577714}
{584016, 49868, 1003, 96128, -44290, 88016, 6391, 81192, -74922, 125356, 34013, 85184, -37897, 52216, -3763, 70520, -131629, 23880, 130018, 209192, 197745, 183408, -117791, -438816, -583914, -198208, 490377, 1178176, 1315073, 479516, -1019973, -2628424, -2749075, -655984, 2995777, 5865480, 5358558, 124024, -7327558, -12143208, -8824528, 3164724, 17747518, 23277472, 11866931, -14196420, -38524568, -40023392, -8201346, 42469864, 76392326, 58098880, -15840192, -103145760, -133653146, -61404240, 88361769, 214199036, 200129510, 10341512, -251191042, -383832672, -230732464, 169362792, 551385984, 580345908, 119829727, -585450848, -1002017212, -681808688, 320952556, 1343444968, 1506690319, 418187924, -1342692468, -2443407432, -1744090250, 655043476, 3146513882, 3597487344, 1062264509, -3063700508, -5627924060, -3997848944, 1505767631, 7106402816, 7983624765, 2180550664, -6922411476, -12273208888, -8309350218, 3752277584, 15414765908, 16491705036, 3574412397, -15347748448, -25442708818, -15779933248, 9315230131, 32505646352, 32534240291, 6245112684, -31724972308, -49447975760, -31425668705, 13789187596, 56292790514, 48794498712, 22767933681, -53292121388, -28157700708, -41405887128, 73773782398, 13621916448, -160297746656, 723881754080, -2941542162230, 5038615546044, -562171111321, -30767707795360, 122577701711617, -132072494748872, -789548758789731, 2737626454945192, 4656402263281330, -23764463480555104, -54027701242357325, 86288443750146248, 483621831295471889, 659265429514663536, -397782440686336406, -3287771992195735952, -7262736040729197283, -10525141140118993408, -11631107548775228649, -10623385966711318264, -8900209144562869641, -8092652004322754380, -8900209144562869641, -10623385966711318264, -11631107548775228649, -10525141140118993408, -7262736040729197283, -3287771992195735952, -397782440686336406, 659265429514663536, 483621831295471889, 86288443750146248, -54027701242357325, -23764463480555104, 4656402263281330, 2737626454945192, -789548758789731, -132072494748872, 122577701711617, -30767707795360, -562171111321, 5038615546044, -2941542162230, 723881754080, -160297746656, 13621916448, 73773782398, -41405887128, -28157700708, -53292121388, 22767933681, 48794498712, 56292790514, 13789187596, -31425668705, -49447975760, -31724972308, 6245112684, 32534240291, 32505646352, 9315230131, -15779933248, -25442708818, -15347748448, 3574412397, 16491705036, 15414765908, 3752277584, -8309350218, -12273208888, -6922411476, 2180550664, 7983624765, 7106402816, 1505767631, -3997848944, -5627924060, -3063700508, 1062264509, 3597487344, 3146513882, 655043476, -1744090250, -2443407432, -1342692468, 418187924, 1506690319, 1343444968, 320952556, -681808688, -1002017212, -585450848, 119829727, 580345908, 551385984, 169362792, -230732464, -383832672, -251191042, 10341512, 200129510, 214199036, 88361769, -61404240, -133653146, -103145760, -15840192, 58098880, 76392326, 42469864, -8201346, -40023392, -38524568, -14196420, 11866931, 23277472, 17747518, 3164724, -8824528, -12143208, -7327558, 124024, 5358558, 5865480, 2995777, -655984, -2749075, -2628424, -1019973, 479516, 1315073, 1178176, 490377, -198208, -583914, -438816, -117791, 183408, 197745, 209192, 130018, 23880, -131629, 70520, -3763, 52216, -37897, 85184, 34013, 125356, -74922, 81192, 6391, 88016, -44290, 96128, 1003, 49868, 584016}
{590410, 50600, 1822, 98652, -41490, 93174, 10976, 83728, -80238, 112068, 12148, 65936, -37688, 92572, 79318, 169936, -81238, -44528, -90008, -93004, -5764, 306350, 436098, 371184, -14874, -465836, -878180, -800952, -4498, 1242564, 2298522, 1849352, -180600, -3028712, -4746276, -3412332, 1468838, 7283774, 9889574, 5282684, -5574474, -16495960, -18029894, -5395152, 17185086, 34271366, 29474290, -2043392, -43729060, -64456924, -38346236, 29695452, 97594822, 106996154, 29120020, -101075004, -190354012, -148150608, 34936416, 249641280, 322449298, 143121018, -216932956, -506789420, -454081272, 5175694, 603029498, 866718864, 465192722, -457940242, -1262483488, -1216843276, -108959586, 1413742048, 2152860866, 1243891500, -994100508, -2994621070, -2958572070, -356614662, 3252873748, 5012652586, 2904045388, -2263275926, -6805525046, -6627602104, -675830820, 7337142686, 10996478836, 6044416742, -5304134182, -14784469928, -13728270820, -581269274, 16093194528, 22733841406, 11212925020, -12451678894, -30994199918, -26772640172, 528114272, 34106627704, 44978132134, 22331693754, -23624048072, -57200120410, -48101110804, -7735661012, 55369745540, 46254094546, 43910795554, -56475099000, -11824431220, -31281260382, 55366405604, 546758209524, -1917050583032, 4131490851216, -4896972101388, -12472744164676, 78918455448552, -174388941019116, -185147019530858, 2103950789923610, -1167860561346762, -18207144928114962, 2509506046355400, 135442786020271594, 212950027789775050, -286667152206334946, -1655747965388590724, -3092795369514090192, -2784889853908509246, 744075246914967862, 7302719287147995748, 15042956361964414840, 21623293810095404208, 25312013897149825438, 25312013897149825438, 21623293810095404208, 15042956361964414840, 7302719287147995748, 744075246914967862, -2784889853908509246, -3092795369514090192, -1655747965388590724, -286667152206334946, 212950027789775050, 135442786020271594, 2509506046355400, -18207144928114962, -1167860561346762, 2103950789923610, -185147019530858, -174388941019116, 78918455448552, -12472744164676, -4896972101388, 4131490851216, -1917050583032, 546758209524, 55366405604, -31281260382, -11824431220, -56475099000, 43910795554, 46254094546, 55369745540, -7735661012, -48101110804, -57200120410, -23624048072, 22331693754, 44978132134, 34106627704, 528114272, -26772640172, -30994199918, -12451678894, 11212925020, 22733841406, 16093194528, -581269274, -13728270820, -14784469928, -5304134182, 6044416742, 10996478836, 7337142686, -675830820, -6627602104, -6805525046, -2263275926, 2904045388, 5012652586, 3252873748, -356614662, -2958572070, -2994621070, -994100508, 1243891500, 2152860866, 1413742048, -108959586, -1216843276, -1262483488, -457940242, 465192722, 866718864, 603029498, 5175694, -454081272, -506789420, -216932956, 143121018, 322449298, 249641280, 34936416, -148150608, -190354012, -101075004, 29120020, 106996154, 97594822, 29695452, -38346236, -64456924, -43729060, -2043392, 29474290, 34271366, 17185086, -5395152, -18029894, -16495960, -5574474, 5282684, 9889574, 7283774, 1468838, -3412332, -4746276, -3028712, -180600, 1849352, 2298522, 1242564, -4498, -800952, -878180, -465836, -14874, 371184, 436098, 306350, -5764, -93004, -90008, -44528, -81238, 169936, 79318, 92572, -37688, 65936, 12148, 112068, -80238, 83728, 10976, 93174, -41490, 98652, 1822, 50600, 590410}
{596897, 50784, 1557, 99016, -41653, 95648, 16575, 95632, -63230, 133480, 26832, 62848, -69194, 40120, 32089, 176944, 19514, 152720, 123834, -9624, -197702, -176624, -129035, 136000, 480273, 806096, 606615, -165560, -1180168, -1738928, -996123, 778704, 2965309, 3840192, 2007404, -2366304, -6685424, -7511360, -2254166, 7038776, 14669692, 13288880, 506572, -18198912, -28960525, -19884432, 9604386, 42445800, 52379753, 21801952, -38472796, -88602600, -81746056, -3235808, 106294793, 163858240, 102139887, -67908896, -237652956, -261500048, -69472776, 245067688, 452133412, 338206256, -102258353, -593598152, -727986105, -277745328, 549037412, 1152967736, 944299531, -139754584, -1420727036, -1847177528, -802028546, 1232423800, 2773812721, 2348156320, -223572669, -3301752112, -4355958939, -1925761720, 2809612830, 6351909272, 5318791227, -576859328, -7459324134, -9620105024, -3996736665, 6440893512, 13844845889, 11050255656, -1931874281, -16278306384, -19891867410, -7138472640, 14632382883, 28836030728, 21236182893, -5941731032, -34600611140, -39386455064, -13260211893, 30336802464, 55719406858, 41390132520, -6761253976, -59033572144, -56978769732, -34007349480, 53065481511, 30957523984, 48869512246, -79626931760, -32136533035, 235637796928, -998712862059, 3595131542472, -5424418952830, -1704132980200, 42324986665485, -147613772931008, 105457894447355, 1105039846594744, -3019504995394354, -7418518434834320, 25905436866184697, 77659948635780344, -64770868652695791, -580555136902801344, -993227146313286308, -37353793872127520, 3311087912319153760, 8540449247178777776, 13637677426846201127, 16619357073839729976, 17045215530470923497, 16135619846533786656, 15579415881437327356, 16135619846533786656, 17045215530470923497, 16619357073839729976, 13637677426846201127, 8540449247178777776, 3311087912319153760, -37353793872127520, -993227146313286308, -580555136902801344, -64770868652695791, 77659948635780344, 25905436866184697, -7418518434834320, -3019504995394354, 1105039846594744, 105457894447355, -147613772931008, 42324986665485, -1704132980200, -5424418952830, 3595131542472, -998712862059, 235637796928, -32136533035, -79626931760, 48869512246, 30957523984, 53065481511, -34007349480, -56978769732, -59033572144, -6761253976, 41390132520, 55719406858, 30336802464, -13260211893, -39386455064, -34600611140, -5941731032, 21236182893, 28836030728, 14632382883, -7138472640, -19891867410, -16278306384, -1931874281, 11050255656, 13844845889, 6440893512, -3996736665, -9620105024, -7459324134, -576859328, 5318791227, 6351909272, 2809612830, -1925761720, -4355958939, -3301752112, -223572669, 2348156320, 2773812721, 1232423800, -802028546, -1847177528, -1420727036, -139754584, 944299531, 1152967736, 549037412, -277745328, -727986105, -593598152, -102258353, 338206256, 452133412, 245067688, -69472776, -261500048, -237652956, -67908896, 102139887, 163858240, 106294793, -3235808, -81746056, -88602600, -38472796, 21801952, 52379753, 42445800, 9604386, -19884432, -28960525, -18198912, 506572, 13288880, 14669692, 7038776, -2254166, -7511360, -6685424, -2366304, 2007404, 3840192, 2965309, 778704, -996123, -1738928, -1180168, -165560, 606615, 806096, 480273, 136000, -129035, -176624, -197702, -9624, 123834, 152720, 19514, 176944, 32089, 40120, -69194, 62848, 26832, 133480, -63230, 95632, 16575, 95648, -41653, 99016, 1557, 50784, 596897}
{603198, 50968, 1012, 98288, -45328, 90084, 6460, 83180, -76834, 128376, 34414, 87208, -39362, 53828, -3804, 73336, -134690, 25136, 131722, 212760, 199358, 187480, -119366, -443848, -593298, -199386, 497512, 1196024, 1332232, 485994, -1035056, -2665564, -2788910, -661928, 3042348, 5953780, 5434758, 120244, -7443866, -12328800, -8953836, 3228510, 18039960, 23645572, 12035864, -14459050, -39176652, -40671672, -8282104, 43257962, 77727162, 59042064, -16253344, -105098492, -136041184, -62328156, 90273996, 218350030, 203743926, 10051524, -256560422, -391443856, -234709016, 173809276, 563354966, 591952614, 120732818, -599779588, -1024161686, -694887392, 331600076, 1376368904, 1540176466, 422707106, -1380677922, -2504064728, -1780832528, 682604538, 3234439494, 3686593232, 1073460324, -3164785276, -5786175998, -4089058368, 1583041976, 7335644174, 8204130786, 2193606504, -7192950854, -12669012300, -8514621568, 3973766306, 15990077752, 16999089858, 3560239544, -16022906986, -26278508204, -16096941616, 10092237492, 33776489808, 33369334140, 5232170660, -34267932532, -51961793224, -31794915142, 18699857810, 61607541352, 58301897294, 18434314474, -55456175734, -51222901250, -54755009670, 56897586466, 14556945284, 34310082184, -28154137106, -761647334894, 2393389202202, -4779006612240, 4374689440748, 19306011479270, -99827714627480, 189188076379572, 344916085825872, -2597766544327322, 218448632697228, 22980524500584904, 7961147870336726, -157468629160134030, -319533257825261128, 172908683133722268, 1865981339288931862, 4064849565321208730, 4652351746076537622, 1552451966955884584, -5478916158749575092, -14494419840396873816, -22560981121901034142, -27225955425801588116, -27225955425801588116, -22560981121901034142, -14494419840396873816, -5478916158749575092, 1552451966955884584, 4652351746076537622, 4064849565321208730, 1865981339288931862, 172908683133722268, -319533257825261128, -157468629160134030, 7961147870336726, 22980524500584904, 218448632697228, -2597766544327322, 344916085825872, 189188076379572, -99827714627480, 19306011479270, 4374689440748, -4779006612240, 2393389202202, -761647334894, -28154137106, 34310082184, 14556945284, 56897586466, -54755009670, -51222901250, -55456175734, 18434314474, 58301897294, 61607541352, 18699857810, -31794915142, -51961793224, -34267932532, 5232170660, 33369334140, 33776489808, 10092237492, -16096941616, -26278508204, -16022906986, 3560239544, 16999089858, 15990077752, 3973766306, -8514621568, -12669012300, -7192950854, 2193606504, 8204130786, 7335644174, 1583041976, -4089058368, -5786175998, -3164785276, 1073460324, 3686593232, 3234439494, 682604538, -1780832528, -2504064728, -1380677922, 422707106, 1540176466, 1376368904, 331600076, -694887392, -1024161686, -599779588, 120732818, 591952614, 563354966, 173809276, -234709016, -391443856, -256560422, 10051524, 203743926, 218350030, 90273996, -62328156, -136041184, -105098492, -16253344, 59042064, 77727162, 43257962, -8282104, -40671672, -39176652, -14459050, 12035864, 23645572, 18039960, 3228510, -8953836, -12328800, -7443866, 120244, 5434758, 5953780, 3042348, -661928, -2788910, -2665564, -1035056, 485994, 1332232, 1196024, 497512, -199386, -593298, -443848, -119366, 187480, 199358, 212760, 131722, 25136, -134690, 73336, -3804, 53828, -39362, 87208, 34414, 128376, -76834, 83180, 6460, 90084, -45328, 98288, 1012, 50968, 603198}
{609871, 51708, 1844, 100840, -42497, 95300, 11104, 85744, -82218, 114932, 12299, 67736, -39145, 94680, 80296, 173960, -83719, -44168, -91094, -93248, -6663, 312164, 441860, 376752, -17029, -471076, -889898, -809928, -4593, 1261040, 2330954, 1875024, -186390, -3072592, -4814705, -3458376, 1494464, 7396428, 10038108, 5356360, -5672316, -16759152, -18306254, -5460608, 17485172, 34836772, 29935802, -2127416, -44508645, -65549148, -38932960, 30319120, 99378344, 108844492, 29463759, -103124416, -193920962, -150706136, 36010830, 254748296, 328618282, 145324332, -222052176, -517374376, -462763119, 6703644, 617008252, 885132848, 473328684, -470802884, -1292079821, -1242620312, -106782381, 1451202608, 2203991446, 1267723792, -1027601365, -3074142300, -3028010683, -350898392, 3352387790, 5146594588, 2963359734, -2354332064, -7012404940, -6799418000, -649314143, 7600067632, 11329659476, 6171899620, -5558129334, -15305650176, -14126989917, -478003076, 16748712299, 23473463720, 11421325976, -13160685856, -32079415537, -27398251536, 1415381327, 35980382356, 46634870075, 21679389752, -27469622974, -61614309892, -52411050550, -2279727752, 60514947585, 65080434396, 46766916295, -51624215376, -33405891946, -56971613664, 85550580992, 59587820616, -338232195369, 1344195920364, -4326268827394, 5644370804528, 4981410801789, -56776636497820, 174556505226072, -55819711815664, -1497168214904075, 3185898580338964, 10990981415629807, -26788793703761784, -106409700734097406, 26040845714521284, 671736757404783004, 1399965378278716464, 683668624404422649, -3030376111973643820, -9619870930904804537, -16935675036394968744, -22385676191694888369, -24866207828204758404, -25228103603120377601, -25090049952179590952, -25228103603120377601, -24866207828204758404, -22385676191694888369, -16935675036394968744, -9619870930904804537, -3030376111973643820, 683668624404422649, 1399965378278716464, 671736757404783004, 26040845714521284, -106409700734097406, -26788793703761784, 10990981415629807, 3185898580338964, -1497168214904075, -55819711815664, 174556505226072, -56776636497820, 4981410801789, 5644370804528, -4326268827394, 1344195920364, -338232195369, 59587820616, 85550580992, -56971613664, -33405891946, -51624215376, 46766916295, 65080434396, 60514947585, -2279727752, -52411050550, -61614309892, -27469622974, 21679389752, 46634870075, 35980382356, 1415381327, -27398251536, -32079415537, -13160685856, 11421325976, 23473463720, 16748712299, -478003076, -14126989917, -15305650176, -5558129334, 6171899620, 11329659476, 7600067632, -649314143, -6799418000, -7012404940, -2354332064, 2963359734, 5146594588, 3352387790, -350898392, -3028010683, -3074142300, -1027601365, 1267723792, 2203991446, 1451202608, -106782381, -1242620312, -1292079821, -470802884, 473328684, 885132848, 617008252, 6703644, -462763119, -517374376, -222052176, 145324332, 328618282, 254748296, 36010830, -150706136, -193920962, -103124416, 29463759, 108844492, 99378344, 30319120, -38932960, -65549148, -44508645, -2127416, 29935802, 34836772, 17485172, -5460608, -18306254, -16759152, -5672316, 5356360, 10038108, 7396428, 1494464, -3458376, -4814705, -3072592, -186390, 1875024, 2330954, 1261040, -4593, -809928, -889898, -471076, -17029, 376752, 441860, 312164, -6663, -93248, -91094, -44168, -83719, 173960, 80296, 94680, -39145, 67736, 12299, 114932, -82218, 85744, 11104, 95300, -42497, 100840, 1844, 51708, 609871}
{616358, 51894, 1572, 101208, -42662, 97802, 16758, 97784, -65012, 136590, 27140, 64604, -71036, 41596, 32492, 181072, 18298, 155532, 125370, -8904, -201164, -177078, -130538, 138740, 484976, 817956, 614554, -166728, -1197388, -1762142, -1008872, 791528, 3006836, 3895800, 2034154, -2403160, -6786620, -7620606, -2280636, 7154556, 14896438, 13486762, 497778, -18503656, -29424132, -20180644, 9802442, 43175044, 53239636, 22104320, -39212322, -90170004, -83107654, -3136586, 108349452, 166830248, 103801598, -69507218, -242331518, -266323976, -70262516, 250467890, 461240124, 344343420, -105536270, -606738160, -742854134, -281840352, 563061608, 1178901426, 963262160, -146912416, -1456376594, -1889169162, -815159756, 1269241736, 2844075092, 2400106720, -242042396, -3396586948, -4466675652, -1958509688, 2908268966, 6534749290, 5447566282, -633022926, -7707656280, -9894417116, -4060490522, 6709814786, 14303881404, 11345566982, -2107197976, -16903906492, -20523122144, -7232726562, 15319950198, 29809228884, 21723745378, -6701943502, -36063801990, -40528510974, -12371066180, 33211219618, 58901449152, 42591837592, -11829041310, -64989837514, -68936392436, -31103595402, 54017151384, 55566467072, 66387978706, -56771000924, -17656250024, -35872992996, -16840413100, 1035890826724, -2947444738462, 5420727286328, -3309301588202, -28228864200070, 124275363351048, -196840397519932, -562325814854426, 3132644951735282, 1262085581050702, -28198813323126038, -23206271915425026, 176182371303360220, 450476467986041674, 14442932305464304, -2003616777484603510, -5126711698603526292, -6980524306006410536, -4799344849682102576, 2271566349278659738, 12314120153464280058, 21800664483235575660, 27455782703472186544, 27455782703472186544, 21800664483235575660, 12314120153464280058, 2271566349278659738, -4799344849682102576, -6980524306006410536, -5126711698603526292, -2003616777484603510, 14442932305464304, 450476467986041674, 176182371303360220, -23206271915425026, -28198813323126038, 1262085581050702, 3132644951735282, -562325814854426, -196840397519932, 124275363351048, -28228864200070, -3309301588202, 5420727286328, -2947444738462, 1035890826724, -16840413100, -35872992996, -17656250024, -56771000924, 66387978706, 55566467072, 54017151384, -31103595402, -68936392436, -64989837514, -11829041310, 42591837592, 58901449152, 33211219618, -12371066180, -40528510974, -36063801990, -6701943502, 21723745378, 29809228884, 15319950198, -7232726562, -20523122144, -16903906492, -2107197976, 11345566982, 14303881404, 6709814786, -4060490522, -9894417116, -7707656280, -633022926, 5447566282, 6534749290, 2908268966, -1958509688, -4466675652, -3396586948, -242042396, 2400106720, 2844075092, 1269241736, -815159756, -1889169162, -1456376594, -146912416, 963262160, 1178901426, 563061608, -281840352, -742854134, -606738160, -105536270, 344343420, 461240124, 250467890, -70262516, -266323976, -242331518, -69507218, 103801598, 166830248, 108349452, -3136586, -83107654, -90170004, -39212322, 22104320, 53239636, 43175044, 9802442, -20180644, -29424132, -18503656, 497778, 13486762, 14896438, 7154556, -2280636, -7620606, -6786620, -2403160, 2034154, 3895800, 3006836, 791528, -1008872, -1762142, -1197388, -166728, 614554, 817956, 484976, 138740, -130538, -177078, -201164, -8904, 125370, 155532, 18298, 181072, 32492, 41596, -71036, 64604, 27140, 136590, -65012, 97784, 16758, 97802, -42662, 101208, 1572, 51894, 616358}
{622938, 52080, 1025, 100472, -46378, 92176, 6537, 85192, -78774, 131432, 34823, 89256, -40851, 55464, -3837, 76200, -137795, 26416, 133438, 216352, 200947, 191600, -120933, -448856, -602738, -200528, 504655, 1213920, 1349367, 492496, -1050123, -2702680, -2828805, -667824, 3088927, 6042128, 5510922, 116488, -7560166, -12514344, -9083200, 3292320, 18332418, 24013696, 12204773, -14721608, -39828728, -41319928, -8362950, 44046096, 79062010, 59985296, -16666520, -107051200, -138429206, -63252024, 92186167, 222501072, 207358350, 9761560, -261929850, -399055016, -238685560, 178255832, 575323872, 603559368, 121635925, -614108304, -1046306184, -707966048, 342247612, 1409292864, 1573662529, 427226312, -1418663368, -2564721952, -1817574830, 710165648, 3322365122, 3775698240, 1084667413, -3265907568, -5944373153, -4180367264, 1660364531, 7564737008, 8424590585, 2206637968, -7463430873, -13063778344, -8718363072, 4199651856, 16569883160, 17513459736, 3544785937, -16703895072, -27153321019, -16457350008, 10785921232, 35016802112, 34231449528, 4406360936, -36406671900, -54121000896, -31562682954, 22849833152, 66835082823, 64358915336, 13506464005, -60423309136, -72815879250, -60988280096, 48839646099, 35416633760, 65802181866, -91071407672, -99370073553, 475273925664, -1770819324040, 5124940697968, -5608294529674, -9548955362304, 74577074834609, -202349433231168, -25119126989462, 1973711880314792, -3160768328188077, -15482314130362240, 25680150574934957, 140270159341714352, 35020511634133016, -745870421534634760, -1877338750680481555, -1582918045106812408, 2327121833913399002, 10307550312882786512, 20199322230458873889, 28754404469172618832, 34003547244118757107, 36184493234423517216, 36667960337779721701, 36184493234423517216, 34003547244118757107, 28754404469172618832, 20199322230458873889, 10307550312882786512, 2327121833913399002, -1582918045106812408, -1877338750680481555, -745870421534634760, 35020511634133016, 140270159341714352, 25680150574934957, -15482314130362240, -3160768328188077, 1973711880314792, -25119126989462, -202349433231168, 74577074834609, -9548955362304, -5608294529674, 5124940697968, -1770819324040, 475273925664, -99370073553, -91071407672, 65802181866, 35416633760, 48839646099, -60988280096, -72815879250, -60423309136, 13506464005, 64358915336, 66835082823, 22849833152, -31562682954, -54121000896, -36406671900, 4406360936, 34231449528, 35016802112, 10785921232, -16457350008, -27153321019, -16703895072, 3544785937, 17513459736, 16569883160, 4199651856, -8718363072, -13063778344, -7463430873, 2206637968, 8424590585, 7564737008, 1660364531, -4180367264, -5944373153, -3265907568, 1084667413, 3775698240, 3322365122, 710165648, -1817574830, -2564721952, -1418663368, 427226312, 1573662529, 1409292864, 342247612, -707966048, -1046306184, -614108304, 121635925, 603559368, 575323872, 178255832, -238685560, -399055016, -261929850, 9761560, 207358350, 222501072, 92186167, -63252024, -138429206, -107051200, -16666520, 59985296, 79062010, 44046096, -8362950, -41319928, -39828728, -14721608, 12204773, 24013696, 18332418, 3292320, -9083200, -12514344, -7560166, 116488, 5510922, 6042128, 3088927, -667824, -2828805, -2702680, -1050123, 492496, 1349367, 1213920, 504655, -200528, -602738, -448856, -120933, 191600, 200947, 216352, 133438, 26416, -137795, 76200, -3837, 55464, -40851, 89256, 34823, 131432, -78774, 85192, 6537, 92176, -46378, 100472, 1025, 52080, 622938}
{629612, 52828, 1862, 103052, -43516, 97450, 11224, 87784, -84218, 117832, 12442, 69560, -40626, 96812, 81266, 178032, -86228, -43784, -92192, -93468, -7586, 318026, 447614, 382344, -19224, -476280, -901624, -818856, -4712, 1279540, 2363370, 1900720, -192216, -3116424, -4883142, -3504372, 1520054, 7509106, 10186634, 5430084, -5770198, -17022320, -18582630, -5526040, 17785234, 35402250, 30397306, -2211416, -45288286, -66641336, -39519696, 30942836, 101161842, 110692854, 29807482, -105173780, -197487952, -153261616, 37085236, 259855336, 334787218, 147527670, -227171404, -527959260, -471445010, 8231642, 630986990, 903546856, 481464622, -483665478, -1321676170, -1268397324, -104605236, 1488663192, 2255122018, 1291556156, -1061102246, -3153663482, -3097449312, -345182328, 3451908924, 5280508138, 3022727568, -2445468436, -7219208804, -6971360336, -622859982, 7862694966, 11662140334, 6298540030, -5813916318, -15827425260, -14526056350, -368666728, 17414367080, 24238124798, 11649168610, -13841005436, -33193741346, -28086156242, 2130439420, 37643901452, 48140604230, 20992815280, -30659974578, -65540511106, -54675078572, 2770803720, 66998302504, 79743851258, 45783433750, -50817589686, -59048777046, -78689860000, 56147563354, 21363544040, 34680886404, 85948164866, -1380180094070, 3580403930460, -6013362544094, 1511762964686, 39679680227138, -152304696954446, 192931209105366, 850132549944414, -3684522440582748, -3424235382578550, 33626990227442980, 44303371671339268, -188190044273305162, -605898233147802532, -294278672821927630, 2020758712725129404, 6223007223027956906, 9771273457338525096, 9139716165223024086, 2662659371051658266, -7954038543862636668, -18636305573998363588, -25212191543537809142, -25212191543537809142, -18636305573998363588, -7954038543862636668, 2662659371051658266, 9139716165223024086, 9771273457338525096, 6223007223027956906, 2020758712725129404, -294278672821927630, -605898233147802532, -188190044273305162, 44303371671339268, 33626990227442980, -3424235382578550, -3684522440582748, 850132549944414, 192931209105366, -152304696954446, 39679680227138, 1511762964686, -6013362544094, 3580403930460, -1380180094070, 85948164866, 34680886404, 21363544040, 56147563354, -78689860000, -59048777046, -50817589686, 45783433750, 79743851258, 66998302504, 2770803720, -54675078572, -65540511106, -30659974578, 20992815280, 48140604230, 37643901452, 2130439420, -28086156242, -33193741346, -13841005436, 11649168610, 24238124798, 17414367080, -368666728, -14526056350, -15827425260, -5813916318, 6298540030, 11662140334, 7862694966, -622859982, -6971360336, -7219208804, -2445468436, 3022727568, 5280508138, 3451908924, -345182328, -3097449312, -3153663482, -1061102246, 1291556156, 2255122018, 1488663192, -104605236, -1268397324, -1321676170, -483665478, 481464622, 903546856, 630986990, 8231642, -471445010, -527959260, -227171404, 147527670, 334787218, 259855336, 37085236, -153261616, -197487952, -105173780, 29807482, 110692854, 101161842, 30942836, -39519696, -66641336, -45288286, -2211416, 30397306, 35402250, 17785234, -5526040, -18582630, -17022320, -5770198, 5430084, 10186634, 7509106, 1520054, -3504372, -4883142, -3116424, -192216, 1900720, 2363370, 1279540, -4712, -818856, -901624, -476280, -19224, 382344, 447614, 318026, -7586, -93468, -92192, -43784, -86228, 178032, 81266, 96812, -40626, 69560, 12442, 117832, -84218, 87784, 11224, 97450, -43516, 103052, 1862, 52828, 629612}
{636381, 53016, 1591, 103424, -43683, 99980, 16949, 99960, -66822, 139736, 27456, 66384, -72902, 43096, 32903, 185248, 17038, 158368, 126918, -8160, -204650, -177484, -132033, 141504, 489623, 829852, 622501, -167848, -1214632, -1785332, -1021605, 804376, 3048303, 3951456, 2060912, -2439968, -6887852, -7729828, -2307098, 7270384, 15123128, 13684668, 489000, -18808376, -29887763, -20476784, 10000506, 43904312, 54099431, 22406724, -39951836, -91737360, -84469276, -3037340, 110404127, 169802304, 105463253, -71105492, -247010072, -271147880, -71052304, 255868116, 470346844, 350480656, -108814263, -619878120, -757722147, -285935352, 577085780, 1204835164, 982224805, -154070224, -1492026236, -1931160772, -828290958, 1306059744, 2914337439, 2452057168, -260512107, -3491421760, -4577388752, -1991278376, 3006975212, 6717526256, 5576453371, -689215656, -7955802112, -10168569864, -4124105271, 6978914016, 14761954755, 11639308808, -2287812818, -17535771388, -21164981950, -7329329472, 16008865978, 30823827628, 22263455232, -7355160320, -37462675294, -41668065408, -11655717657, 35616005824, 61640539511, 42935710980, -16196082535, -71036435984, -77042132481, -27058731712, 58432366061, 79857590768, 76563275118, -44603563904, -36903639428, -75468390576, 95377955037, 155800248948, -655047299740, 2288645476520, -5972958610149, 5200277332284, 15739509250720, -96176532867136, 229316655649587, 147483591079108, -2539481902582358, 2844773897940928, 20976753543625447, -21647531091155748, -178773638919894969, -124047303567090168, 787716414971594712, 2415785050609517376, 2773589955980899644, -1066067524892794056, -10356754408865057609, -23112073327014795168, -35416259948870500179, -44218369155737919776, -48846313013349986704, -50189205291327283200, -48846313013349986704, -44218369155737919776, -35416259948870500179, -23112073327014795168, -10356754408865057609, -1066067524892794056, 2773589955980899644, 2415785050609517376, 787716414971594712, -124047303567090168, -178773638919894969, -21647531091155748, 20976753543625447, 2844773897940928, -2539481902582358, 147483591079108, 229316655649587, -96176532867136, 15739509250720, 5200277332284, -5972958610149, 2288645476520, -655047299740, 155800248948, 95377955037, -75468390576, -36903639428, -44603563904, 76563275118, 79857590768, 58432366061, -27058731712, -77042132481, -71036435984, -16196082535, 42935710980, 61640539511, 35616005824, -11655717657, -41668065408, -37462675294, -7355160320, 22263455232, 30823827628, 16008865978, -7329329472, -21164981950, -17535771388, -2287812818, 11639308808, 14761954755, 6978914016, -4124105271, -10168569864, -7955802112, -689215656, 5576453371, 6717526256, 3006975212, -1991278376, -4577388752, -3491421760, -260512107, 2452057168, 2914337439, 1306059744, -828290958, -1931160772, -1492026236, -154070224, 982224805, 1204835164, 577085780, -285935352, -757722147, -619878120, -108814263, 350480656, 470346844, 255868116, -71052304, -271147880, -247010072, -71105492, 105463253, 169802304, 110404127, -3037340, -84469276, -91737360, -39951836, 22406724, 54099431, 43904312, 10000506, -20476784, -29887763, -18808376, 489000, 13684668, 15123128, 7270384, -2307098, -7729828, -6887852, -2439968, 2060912, 3951456, 3048303, 804376, -1021605, -1785332, -1214632, -167848, 622501, 829852, 489623, 141504, -132033, -177484, -204650, -8160, 126918, 158368, 17038, 185248, 32903, 43096, -72902, 66384, 27456, 139736, -66822, 99960, 16949, 99980, -43683, 103424, 1591, 53016, 636381}
{642960, 53204, 1034, 102680, -47440, 94292, 6606, 87228, -80734, 134524, 35224, 91328, -42364, 57124, -3878, 79112, -140928, 27720, 135142, 219968, 202512, 195768, -122508, -453840, -612218, -201634, 511790, 1231864, 1366478, 499022, -1065206, -2739772, -2868736, -673672, 3135498, 6130524, 5587050, 112756, -7676474, -12699840, -9212604, 3356154, 18624860, 24381844, 12373658, -14984094, -40480812, -41968160, -8443852, 44834266, 80396846, 60928576, -17079720, -109003884, -140817244, -64175844, 94098298, 226652162, 210972766, 9471620, -267299326, -406666152, -242662112, 182702460, 587292734, 615166170, 122539016, -628436996, -1068450706, -721044656, 352895132, 1442216848, 1607148532, 431745542, -1456648822, -2625379104, -1854317156, 737726806, 3410290734, 3864803272, 1095875930, -3367045288, -6102532660, -4271746566, 1737764400, 7793733738, 8645146566, 2219727648, -7733631218, -13457683344, -8920978326, 4428121732, 17151324010, 18029694570, 3523994322, -17395333942, -28058596032, -16845570966, 11435132610, 36273103954, 35151669398, 3771584078, -38273933290, -56051798506, -31175990540, 26320957804, 71570210962, 67941344638, 8698166370, -67252867682, -90400407062, -62460263216, 45636214088, 61427181118, 91531574650, -55101566224, -26080345002, -28873965264, -186893049280, 1805648700516, -4289323476134, 6497229450100, 1250735617338, -54146943261548, 183717191656830, -171628505787060, -1222030269822924, 4215298982004366, 6437652687601706, -38891266092360732, -72353864510418714, 189012695429651790, 783773836359359744, 686228747127740256, -1857725804679125540, -7269421777279900494, -12985571502118596444, -14683234985896136812, -9666424485284257254, 816815490479033826, 12263252417270073054, 19577126817679238346, 19577126817679238346, 12263252417270073054, 816815490479033826, -9666424485284257254, -14683234985896136812, -12985571502118596444, -7269421777279900494, -1857725804679125540, 686228747127740256, 783773836359359744, 189012695429651790, -72353864510418714, -38891266092360732, 6437652687601706, 4215298982004366, -1222030269822924, -171628505787060, 183717191656830, -54146943261548, 1250735617338, 6497229450100, -4289323476134, 1805648700516, -186893049280, -28873965264, -26080345002, -55101566224, 91531574650, 61427181118, 45636214088, -62460263216, -90400407062, -67252867682, 8698166370, 67941344638, 71570210962, 26320957804, -31175990540, -56051798506, -38273933290, 3771584078, 35151669398, 36273103954, 11435132610, -16845570966, -28058596032, -17395333942, 3523994322, 18029694570, 17151324010, 4428121732, -8920978326, -13457683344, -7733631218, 2219727648, 8645146566, 7793733738, 1737764400, -4271746566, -6102532660, -3367045288, 1095875930, 3864803272, 3410290734, 737726806, -1854317156, -2625379104, -1456648822, 431745542, 1607148532, 1442216848, 352895132, -721044656, -1068450706, -628436996, 122539016, 615166170, 587292734, 182702460, -242662112, -406666152, -267299326, 9471620, 210972766, 226652162, 94098298, -64175844, -140817244, -109003884, -17079720, 60928576, 80396846, 44834266, -8443852, -41968160, -40480812, -14984094, 12373658, 24381844, 18624860, 3356154, -9212604, -12699840, -7676474, 112756, 5587050, 6130524, 3135498, -673672, -2868736, -2739772, -1065206, 499022, 1366478, 1231864, 511790, -201634, -612218, -453840, -122508, 195768, 202512, 219968, 135142, 27720, -140928, 79112, -3878, 57124, -42364, 91328, 35224, 134524, -80734, 87228, 6606, 94292, -47440, 102680, 1034, 53204, 642960}
{649919, 53960, 1884, 105288, -44547, 99624, 11352, 89848, -86246, 120768, 12593, 71408, -42131, 98968, 82244, 182152, -88781, -43376, -93278, -93664, -8533, 323936, 453376, 387960, -21475, -481448, -913342, -827736, -4855, 1298064, 2395802, 1926440, -198102, -3160208, -4951571, -3550320, 1545608, 7621808, 10335168, 5503856, -5868136, -17285464, -18858990, -5591448, 18085272, 35967800, 30858818, -2295392, -46068015, -67733488, -40106420, 31566600, 102945316, 112541240, 30151221, -107223096, -201054998, -155817048, 38159650, 264962400, 340956106, 149731032, -232290624, -538544072, -480126977, 9759688, 644965744, 921960888, 489600536, -496528024, -1351272503, -1294174312, -102428175, 1526123800, 2306252598, 1315388592, -1094603151, -3233184616, -3166887925, -339466240, 3551430315, 5414411808, 3082126517, -2536668368, -7425945023, -7143429120, -596406196, 8125086024, 11994302281, 6424846800, -6070273979, -16348527560, -14923796143, -253365048, 18088047714, 25017679112, 11884228198, -14515840832, -34349448715, -28833679072, 2713163275, 39201472384, 49602189450, 20449051200, -33320711378, -68936649288, -55777629305, 7230178016, 73829549873, 90202470320, 43034815591, -54209776208, -85836400804, -93330272560, 38835176371, 37782571400, 86077551327, -97194660224, -234251590333, 886879167584, -2906563824947, 6841578319296, -4273581051855, -23944425787576, 121986743109736, -252967991753144, -323399243000936, 3194389738503944, -2111700016075492, -27514734679224960, 13543697084980485, 220806284559470304, 246941479521032404, -777566146065075984, -2995702613329429577, -4285997366088303912, -900419936450221308, 9465398376280964888, 25245698885890489244, 41896851238460277192, 55068591713513484437, 62831733728959201256, 65300607287218384542, 62831733728959201256, 55068591713513484437, 41896851238460277192, 25245698885890489244, 9465398376280964888, -900419936450221308, -4285997366088303912, -2995702613329429577, -777566146065075984, 246941479521032404, 220806284559470304, 13543697084980485, -27514734679224960, -2111700016075492, 3194389738503944, -323399243000936, -252967991753144, 121986743109736, -23944425787576, -4273581051855, 6841578319296, -2906563824947, 886879167584, -234251590333, -97194660224, 86077551327, 37782571400, 38835176371, -93330272560, -85836400804, -54209776208, 43034815591, 90202470320, 73829549873, 7230178016, -55777629305, -68936649288, -33320711378, 20449051200, 49602189450, 39201472384, 2713163275, -28833679072, -34349448715, -14515840832, 11884228198, 25017679112, 18088047714, -253365048, -14923796143, -16348527560, -6070273979, 6424846800, 11994302281, 8125086024, -596406196, -7143429120, -7425945023, -2536668368, 3082126517, 5414411808, 3551430315, -339466240, -3166887925, -3233184616, -1094603151, 1315388592, 2306252598, 1526123800, -102428175, -1294174312, -1351272503, -496528024, 489600536, 921960888, 644965744, 9759688, -480126977, -538544072, -232290624, 149731032, 340956106, 264962400, 38159650, -155817048, -201054998, -107223096, 30151221, 112541240, 102945316, 31566600, -40106420, -67733488, -46068015, -2295392, 30858818, 35967800, 18085272, -5591448, -18858990, -17285464, -5868136, 5503856, 10335168, 7621808, 1545608, -3550320, -4951571, -3160208, -198102, 1926440, 2395802, 1298064, -4855, -827736, -913342, -481448, -21475, 387960, 453376, 323936, -8533, -93664, -93278, -43376, -88781, 182152, 82244, 98968, -42131, 71408, 12593, 120768, -86246, 89848, 11352, 99624, -44547, 105288, 1884, 53960, 649919}
{656688, 54150, 1606, 105664, -44716, 102182, 17132, 102160, -68652, 142918, 27764, 68188, -74792, 44620, 33306, 189472, 15750, 161228, 128454, -7392, -208160, -177842, -133536, 144292, 494230, 841784, 630440, -168920, -1231900, -1808498, -1034354, 817248, 3089734, 4007160, 2087662, -2476728, -6989120, -7839026, -2333568, 7386260, 15349778, 13882598, 480206, -19113072, -30351418, -20772852, 10198562, 44633604, 54959170, 22709164, -40691362, -93304668, -85830922, -2938070, 112458786, 172774408, 107124868, -72703718, -251688634, -275971760, -71842140, 261268366, 479453556, 356617964, -112092300, -633018032, -772590176, -290030328, 591109928, 1230768950, 1001187434, -161228008, -1527675938, -1973152358, -841422168, 1342877824, 2984599762, 2504007664, -278981834, -3586256548, -4688101792, -2024051956, 3105707904, 6900256338, 5705428802, -745474982, -8203823140, -10442763424, -4187746756, 7247800330, 15219040550, 11931648728, -2471933860, -18170652910, -21810913948, -7422238576, 16707327554, 31873869854, 22840080326, -7944893052, -38858235958, -42854475678, -11143986276, 37684260414, 64061511844, 42966869302, -19888279032, -76627143032, -82221847870, -22772777262, 65347994842, 100517283786, 81058241284, -38272606802, -62455965538, -104780712488, 53720011426, 32440668362, 15877567246, 328900457812, -2323420876330, 5065606991578, -6792415109582, -5261568583966, 72161676054528, -217961346351240, 125401672397414, 1692026063211472, -4668790022205648, -10486512383838498, 43441635744726650, 108399148041794668, -172951450931659284, -979089863456523434, -1209281177101792792, 1442862687862870188, 8146947280990474146, 16528546242406948996, 21481609328405578844, 19051319374298897574, 9713382307198684000, -1805912276300619562, -9528392050389135904, -9528392050389135904, -1805912276300619562, 9713382307198684000, 19051319374298897574, 21481609328405578844, 16528546242406948996, 8146947280990474146, 1442862687862870188, -1209281177101792792, -979089863456523434, -172951450931659284, 108399148041794668, 43441635744726650, -10486512383838498, -4668790022205648, 1692026063211472, 125401672397414, -217961346351240, 72161676054528, -5261568583966, -6792415109582, 5065606991578, -2323420876330, 328900457812, 15877567246, 32440668362, 53720011426, -104780712488, -62455965538, -38272606802, 81058241284, 100517283786, 65347994842, -22772777262, -82221847870, -76627143032, -19888279032, 42966869302, 64061511844, 37684260414, -11143986276, -42854475678, -38858235958, -7944893052, 22840080326, 31873869854, 16707327554, -7422238576, -21810913948, -18170652910, -2471933860, 11931648728, 15219040550, 7247800330, -4187746756, -10442763424, -8203823140, -745474982, 5705428802, 6900256338, 3105707904, -2024051956, -4688101792, -3586256548, -278981834, 2504007664, 2984599762, 1342877824, -841422168, -1973152358, -1527675938, -161228008, 1001187434, 1230768950, 591109928, -290030328, -772590176, -633018032, -112092300, 356617964, 479453556, 261268366, -71842140, -275971760, -251688634, -72703718, 107124868, 172774408, 112458786, -2938070, -85830922, -93304668, -40691362, 22709164, 54959170, 44633604, 10198562, -20772852, -30351418, -19113072, 480206, 13882598, 15349778, 7386260, -2333568, -7839026, -6989120, -2476728, 2087662, 4007160, 3089734, 817248, -1034354, -1808498, -1231900, -168920, 630440, 841784, 494230, 144292, -133536, -177842, -208160, -7392, 128454, 161228, 15750, 189472, 33306, 44620, -74792, 68188, 27764, 142918, -68652, 102160, 17132, 102182, -44716, 105664, 1606, 54150, 656688}
{663552, 54340, 1047, 104912, -48514, 96432, 6683, 89288, -82722, 137652, 35633, 93424, -43901, 58808, -3911, 82072, -144105, 29048, 136858, 223608, 204053, 199984, -124075, -458800, -621754, -202704, 518933, 1249856, 1383565, 505572, -1080273, -2776840, -2908727, -679472, 3182077, 6218968, 5663142, 109048, -7792774, -12885288, -9342064, 3420012, 18917318, 24750016, 12542519, -15246508, -41132888, -42616368, -8524842, 45622472, 81731694, 61871904, -17492944, -110956544, -143205266, -65099616, 96010373, 230803300, 214587190, 9181704, -272668850, -414277264, -246638656, 187149160, 599261520, 626773020, 123442123, -642765664, -1090595252, -734123216, 363542668, 1475140856, 1640634451, 436264796, -1494634268, -2686036184, -1891059506, 765288012, 3498216362, 3953908328, 1107084359, -3468185236, -6260672892, -4363167648, 1815240655, 8022659656, 8865841168, 2232853016, -8003542155, -13851075128, -9122995348, 4657717520, 17732626972, 18545199024, 3496889845, -18096406040, -28983696476, -17247277448, 12069141850, 37567314944, 36136399564, 3294824696, -39985942272, -57883221072, -30878670625, 29213088244, 75696560805, 70012048232, 4314421251, -74782929544, -103506181956, -61476732960, 47429582792, 90348634248, 111075140961, -31485642896, -37972096181, -97707000544, 94633675694, 341277557880, -1181004332991, 3631338963608, -7688676403761, 2644858778976, 34617610837612, -152331589159324, 269765930632967, 567064907530632, -3930930019940890, 805308443909104, 35067374672697779, 1851227679424, -264389168358692933, -409485704009566524, 690858575736723577, 3584504397077162456, 6135874338662287673, 3724981147681010140, -7277840731926193254, -26048479796781015112, -47525872718454121941, -65859084348270428544, -77472034062093738676, -81351271501704270192, -77472034062093738676, -65859084348270428544, -47525872718454121941, -26048479796781015112, -7277840731926193254, 3724981147681010140, 6135874338662287673, 3584504397077162456, 690858575736723577, -409485704009566524, -264389168358692933, 1851227679424, 35067374672697779, 805308443909104, -3930930019940890, 567064907530632, 269765930632967, -152331589159324, 34617610837612, 2644858778976, -7688676403761, 3631338963608, -1181004332991, 341277557880, 94633675694, -97707000544, -37972096181, -31485642896, 111075140961, 90348634248, 47429582792, -61476732960, -103506181956, -74782929544, 4314421251, 70012048232, 75696560805, 29213088244, -30878670625, -57883221072, -39985942272, 3294824696, 36136399564, 37567314944, 12069141850, -17247277448, -28983696476, -18096406040, 3496889845, 18545199024, 17732626972, 4657717520, -9122995348, -13851075128, -8003542155, 2232853016, 8865841168, 8022659656, 1815240655, -4363167648, -6260672892, -3468185236, 1107084359, 3953908328, 3498216362, 765288012, -1891059506, -2686036184, -1494634268, 436264796, 1640634451, 1475140856, 363542668, -734123216, -1090595252, -642765664, 123442123, 626773020, 599261520, 187149160, -246638656, -414277264, -272668850, 9181704, 214587190, 230803300, 96010373, -65099616, -143205266, -110956544, -17492944, 61871904, 81731694, 45622472, -8524842, -42616368, -41132888, -15246508, 12542519, 24750016, 18917318, 3420012, -9342064, -12885288, -7792774, 109048, 5663142, 6218968, 3182077, -679472, -2908727, -2776840, -1080273, 505572, 1383565, 1249856, 518933, -202704, -621754, -458800, -124075, 199984, 204053, 223608, 136858, 29048, -144105, 82072, -3911, 58808, -43901, 93424, 35633, 137652, -82722, 89288, 6683, 96432, -48514, 104912, 1047, 54340, 663552}
{670512, 55104, 1902, 107548, -45590, 101822, 11472, 91936, -88294, 123740, 12736, 73280, -43660, 101148, 83214, 186320, -91362, -42944, -94376, -93836, -9504, 329894, 459130, 393600, -23766, -486580, -925068, -836568, -5022, 1316612, 2428218, 1952184, -204024, -3203944, -5020008, -3596220, 1571126, 7734534, 10483694, 5577676, -5966114, -17548584, -19135366, -5656832, 18385286, 36533422, 31320322, -2379344, -46847800, -68825604, -40693156, 32190412, 104728766, 114389650, 30494944, -109272364, -204622084, -158372432, 39234056, 270069488, 347124946, 151934418, -237409852, -549128812, -488808988, 11287782, 658944482, 940374944, 497736426, -509390522, -1380868852, -1319951276, -100251174, 1563584432, 2357383170, 1339221100, -1128104080, -3312705702, -3236326554, -333750128, 3650951650, 5548314610, 3141537138, -2627907024, -7632624460, -7315601540, -569899942, 8387319228, 12326425080, 6551116618, -6326550220, -16868581404, -15319916408, -133562632, 18766432580, 25804266502, 12118312608, -15197721518, -35544641428, -29627548514, 3210190774, 40729229942, 51090212282, 20111818512, -35578940400, -71914866754, -56366808238, 11054227816, 80296408850, 97275906668, 39609612892, -60859459890, -109640111664, -101431260048, 28556010734, 61892990138, 118312371488, -52079522336, -41396444372, 7760024382, -522750984622, 2944010857440, -5893164715798, 6794280225436, 10861753034328, -94282991223560, 253990440846844, -44727968383678, -2273472831881282, 4966112871046234, 15761360229569264, -46510883486856874, -153301210979707076, 132992894716589030, 1182860880959023538, 1879821807843649270, -693296848697966746, -8696551818496645204, -20232764427663686110, -29498401550990071518, -31057042848417098312, -24225235654987829118, -13636748695937615598, -6016403866168823020, -6016403866168823020, -13636748695937615598, -24225235654987829118, -31057042848417098312, -29498401550990071518, -20232764427663686110, -8696551818496645204, -693296848697966746, 1879821807843649270, 1182860880959023538, 132992894716589030, -153301210979707076, -46510883486856874, 15761360229569264, 4966112871046234, -2273472831881282, -44727968383678, 253990440846844, -94282991223560, 10861753034328, 6794280225436, -5893164715798, 2944010857440, -522750984622, 7760024382, -41396444372, -52079522336, 118312371488, 61892990138, 28556010734, -101431260048, -109640111664, -60859459890, 39609612892, 97275906668, 80296408850, 11054227816, -56366808238, -71914866754, -35578940400, 20111818512, 51090212282, 40729229942, 3210190774, -29627548514, -35544641428, -15197721518, 12118312608, 25804266502, 18766432580, -133562632, -15319916408, -16868581404, -6326550220, 6551116618, 12326425080, 8387319228, -569899942, -7315601540, -7632624460, -2627907024, 3141537138, 5548314610, 3650951650, -333750128, -3236326554, -3312705702, -1128104080, 1339221100, 2357383170, 1563584432, -100251174, -1319951276, -1380868852, -509390522, 497736426, 940374944, 658944482, 11287782, -488808988, -549128812, -237409852, 151934418, 347124946, 270069488, 39234056, -158372432, -204622084, -109272364, 30494944, 114389650, 104728766, 32190412, -40693156, -68825604, -46847800, -2379344, 31320322, 36533422, 18385286, -5656832, -19135366, -17548584, -5966114, 5577676, 10483694, 7734534, 1571126, -3596220, -5020008, -3203944, -204024, 1952184, 2428218, 1316612, -5022, -836568, -925068, -486580, -23766, 393600, 459130, 329894, -9504, -93836, -94376, -42944, -91362, 186320, 83214, 101148, -43660, 73280, 12736, 123740, -88294, 91936, 11472, 101822, -45590, 107548, 1902, 55104, 670512}
{677569, 55296, 1625, 107928, -45761, 104408, 17323, 104384, -70510, 146136, 28080, 70016, -76706, 46168, 33717, 193744, 14418, 164112, 130002, -6600, -211694, -178152, -135031, 147104, 498781, 853752, 638387, -169944, -1249192, -1831640, -1047087, 830144, 3131105, 4062912, 2114420, -2513440, -7090424, -7948200, -2360030, 7502184, 15576372, 14080552, 471428, -19417744, -30815097, -21068848, 10396626, 45362920, 55818821, 23011640, -41430876, -94871928, -87192592, -2838776, 114513461, 175746560, 108786427, -74301896, -256367188, -280795616, -72632024, 266668640, 488560276, 362755344, -115370413, -646157896, -787458189, -294125280, 605134052, 1256702784, 1020150079, -168385768, -1563325724, -2015143920, -854553370, 1379695976, 3054862061, 2555958208, -297451545, -3681091312, -4798814920, -2056825712, 3204447947, 7082957080, 5834459535, -801817848, -8451763612, -10717091488, -4251445708, 7516368416, 15675421020, 12223096728, -2657869360, -18806180592, -22457124463, -7508938632, 17416659309, 32949160664, 23437865678, -8506437456, -40283789294, -44106311408, -10814702942, 39540804192, 66313102232, 43006271088, -22968879786, -81547812640, -85496033217, -18681107344, 73427409642, 116539368968, 82358487974, -37781744896, -92959930783, -129527602232, 22547481251, 37400896560, 110360174310, -85022971688, -484708517489, 1548338492000, -4466412786984, 8455402619560, -87676160683, -48277267337800, 187378688695433, -274852685063080, -894699492127877, 4730987469233160, 1262919642982039, -43504141762881720, -20575915820905844, 306428318929345168, 616784550835629406, -498035118970025352, -4133447330979596393, -8316357918806446824, -7554218573376254235, 3392041963484680672, 24838864042768314627, 51409851846481176824, 75592238672652313347, 91745609177863780992, 97320511405044601102, 91745609177863780992, 75592238672652313347, 51409851846481176824, 24838864042768314627, 3392041963484680672, -7554218573376254235, -8316357918806446824, -4133447330979596393, -498035118970025352, 616784550835629406, 306428318929345168, -20575915820905844, -43504141762881720, 1262919642982039, 4730987469233160, -894699492127877, -274852685063080, 187378688695433, -48277267337800, -87676160683, 8455402619560, -4466412786984, 1548338492000, -484708517489, -85022971688, 110360174310, 37400896560, 22547481251, -129527602232, -92959930783, -37781744896, 82358487974, 116539368968, 73427409642, -18681107344, -85496033217, -81547812640, -22968879786, 43006271088, 66313102232, 39540804192, -10814702942, -44106311408, -40283789294, -8506437456, 23437865678, 32949160664, 17416659309, -7508938632, -22457124463, -18806180592, -2657869360, 12223096728, 15675421020, 7516368416, -4251445708, -10717091488, -8451763612, -801817848, 5834459535, 7082957080, 3204447947, -2056825712, -4798814920, -3681091312, -297451545, 2555958208, 3054862061, 1379695976, -854553370, -2015143920, -1563325724, -168385768, 1020150079, 1256702784, 605134052, -294125280, -787458189, -646157896, -115370413, 362755344, 488560276, 266668640, -72632024, -280795616, -256367188, -74301896, 108786427, 175746560, 114513461, -2838776, -87192592, -94871928, -41430876, 23011640, 55818821, 45362920, 10396626, -21068848, -30815097, -19417744, 471428, 14080552, 15576372, 7502184, -2360030, -7948200, -7090424, -2513440, 2114420, 4062912, 3131105, 830144, -1047087, -1831640, -1249192, -169944, 638387, 853752, 498781, 147104, -135031, -178152, -211694, -6600, 130002, 164112, 14418, 193744, 33717, 46168, -76706, 70016, 28080, 146136, -70510, 104384, 17323, 104408, -45761, 107928, 1625, 55296, 677569}
{684432, 55488, 1056, 107168, -49600, 98596, 6752, 91372, -84730, 140816, 36034, 95544, -45462, 60516, -3952, 85080, -147310, 30400, 138562, 227272, 205570, 204248, -125650, -463736, -631330, -203738, 526068, 1267896, 1400628, 512146, -1095356, -2813884, -2948754, -685224, 3228648, 6307460, 5739198, 105364, -7909082, -13070688, -9471564, 3483894, 19209760, 25118212, 12711356, -15508850, -41784972, -43264552, -8605888, 46410714, 83066530, 62815280, -17906192, -112909180, -145593304, -66023340, 97922408, 234954486, 218201606, 8891812, -278038422, -421888352, -250615208, 191595932, 611230262, 638379918, 124345214, -657094308, -1112739822, -747201728, 374190188, 1508064888, 1674120310, 440784074, -1532619722, -2746693192, -1927801880, 792849266, 3586141974, 4043013408, 1118292732, -3569325124, -6418809332, -4454610086, 1892768596, 8251519978, 9086652920, 2245944794, -8273255162, -14244312944, -9324855176, 4887473342, 18312960870, 19059035374, 3464360148, -18804037632, -29919504640, -17651890104, 12705737996, 38903504740, 37176606238, 2928806628, -41633738664, -59709495534, -30777367386, 31639348188, 79298444880, 71322687120, 482581736, -82110861050, -112779442836, -59309859122, 53357968456, 117253827656, 123358973526, -16352208362, -59505543870, -132022649178, 50209476548, 54321685494, -46532356962, 780778920256, -3676535914632, 6746195332308, -6368235127698, -18456930439110, 121074290072230, -290084000698980, -82196877867830, 2977663747573500, -5000597348612624, -22446390669451888, 47071721760294102, 207580960750099920, -60781408071427802, -1381027808429051332, -2709001047198509516, -483006204349174764, 8714904695820734232, 23840394064571469306, 38573302390132091124, 45799215988524410336, 43217548344466144938, 34924284694872644494, 28132230885624646160, 28132230885624646160, 34924284694872644494, 43217548344466144938, 45799215988524410336, 38573302390132091124, 23840394064571469306, 8714904695820734232, -483006204349174764, -2709001047198509516, -1381027808429051332, -60781408071427802, 207580960750099920, 47071721760294102, -22446390669451888, -5000597348612624, 2977663747573500, -82196877867830, -290084000698980, 121074290072230, -18456930439110, -6368235127698, 6746195332308, -3676535914632, 780778920256, -46532356962, 54321685494, 50209476548, -132022649178, -59505543870, -16352208362, 123358973526, 117253827656, 53357968456, -59309859122, -112779442836, -82110861050, 482581736, 71322687120, 79298444880, 31639348188, -30777367386, -59709495534, -41633738664, 2928806628, 37176606238, 38903504740, 12705737996, -17651890104, -29919504640, -18804037632, 3464360148, 19059035374, 18312960870, 4887473342, -9324855176, -14244312944, -8273255162, 2245944794, 9086652920, 8251519978, 1892768596, -4454610086, -6418809332, -3569325124, 1118292732, 4043013408, 3586141974, 792849266, -1927801880, -2746693192, -1532619722, 440784074, 1674120310, 1508064888, 374190188, -747201728, -1112739822, -657094308, 124345214, 638379918, 611230262, 191595932, -250615208, -421888352, -278038422, 8891812, 218201606, 234954486, 97922408, -66023340, -145593304, -112909180, -17906192, 62815280, 83066530, 46410714, -8605888, -43264552, -41784972, -15508850, 12711356, 25118212, 19209760, 3483894, -9471564, -13070688, -7909082, 105364, 5739198, 6307460, 3228648, -685224, -2948754, -2813884, -1095356, 512146, 1400628, 1267896, 526068, -203738, -631330, -463736, -125650, 204248, 205570, 227272, 138562, 30400, -147310, 85080, -3952, 60516, -45462, 95544, 36034, 140816, -84730, 91372, 6752, 98596, -49600, 107168, 1056, 55488, 684432}
{691683, 56260, 1924, 109832, -46645, 104044, 11600, 94048, -90370, 126748, 12887, 75176, -45213, 103352, 84192, 190536, -93987, -42488, -95462, -93984, -10499, 335900, 464892, 399264, -26113, -491676, -936786, -845352, -5213, 1335184, 2460650, 1977952, -210006, -3247632, -5088437, -3642072, 1596608, 7847284, 10632228, 5651544, -6064148, -17811680, -19411726, -5722192, 18685276, 37099116, 31781834, -2463272, -47627673, -69917684, -41279880, 32814272, 106512192, 116238084, 30838683, -111321584, -208189226, -160927768, 40308470, 275176600, 353293738, 154137828, -242529072, -559713480, -497491075, 12815924, 672923236, 958789024, 505872292, -522252972, -1410465185, -1345728216, -98074257, 1601045088, 2408513750, 1363053680, -1161605033, -3392226740, -3305765167, -328033992, 3750472897, 5682217472, 3200949290, -2719161576, -7839265098, -7487846892, -543312613, 8649450592, 12658652326, 6677438076, -6582524307, -17387765384, -15714847693, -11130632, 19446542815, 26592686312, 12346981172, -15890945156, -36770593641, -30451398640, 3662645945, 42273719420, 52639057056, 19978133064, -37563062211, -74638499536, -56850276227, 14257610760, 86060136505, 102012198772, 36079479744, -69262016600, -128803771049, -105573739152, 24984861205, 93214103912, 148362898216, -12060007060, -36014427048, -123896509504, 64723094069, 673719528016, -2000135109932, 5410405054928, -9062241804161, -3674572400504, 65504241484307, -227047186127640, 261737750605356, 1324303943924700, -5561885106090290, -4314531688958200, 52553057795691169, 49953137038305816, -342439958806474347, -872501861753748288, 164752748695548344, 4574402641996774404, 10788322053847054963, 12513313379389231192, 2626230614963828055, -20807413183798480836, -52412199421720574213, -82923219625144446600, -104213998076974696508, -111746688055075048464, -104213998076974696508, -82923219625144446600, -52412199421720574213, -20807413183798480836, 2626230614963828055, 12513313379389231192, 10788322053847054963, 4574402641996774404, 164752748695548344, -872501861753748288, -342439958806474347, 49953137038305816, 52553057795691169, -4314531688958200, -5561885106090290, 1324303943924700, 261737750605356, -227047186127640, 65504241484307, -3674572400504, -9062241804161, 5410405054928, -2000135109932, 673719528016, 64723094069, -123896509504, -36014427048, -12060007060, 148362898216, 93214103912, 24984861205, -105573739152, -128803771049, -69262016600, 36079479744, 102012198772, 86060136505, 14257610760, -56850276227, -74638499536, -37563062211, 19978133064, 52639057056, 42273719420, 3662645945, -30451398640, -36770593641, -15890945156, 12346981172, 26592686312, 19446542815, -11130632, -15714847693, -17387765384, -6582524307, 6677438076, 12658652326, 8649450592, -543312613, -7487846892, -7839265098, -2719161576, 3200949290, 5682217472, 3750472897, -328033992, -3305765167, -3392226740, -1161605033, 1363053680, 2408513750, 1601045088, -98074257, -1345728216, -1410465185, -522252972, 505872292, 958789024, 672923236, 12815924, -497491075, -559713480, -242529072, 154137828, 353293738, 275176600, 40308470, -160927768, -208189226, -111321584, 30838683, 116238084, 106512192, 32814272, -41279880, -69917684, -47627673, -2463272, 31781834, 37099116, 18685276, -5722192, -19411726, -17811680, -6064148, 5651544, 10632228, 7847284, 1596608, -3642072, -5088437, -3247632, -210006, 1977952, 2460650, 1335184, -5213, -845352, -936786, -491676, -26113, 399264, 464892, 335900, -10499, -93984, -95462, -42488, -93987, 190536, 84192, 103352, -45213, 75176, 12887, 126748, -90370, 94048, 11600, 104044, -46645, 109832, 1924, 56260, 691683}
{698740, 56454, 1640, 110216, -46818, 106658, 17506, 106632, -72388, 149390, 28388, 71868, -78644, 47740, 34120, 198064, 13058, 167020, 131538, -5784, -215252, -178414, -136534, 149940, 503292, 865756, 646326, -170920, -1266508, -1854758, -1059836, 843064, 3172440, 4118712, 2141170, -2550104, -7191764, -8057350, -2386500, 7618156, 15802926, 14278530, 462634, -19722392, -31278800, -21364772, 10594682, 46092260, 56678416, 23314152, -42170402, -96439140, -88554286, -2739458, 116568120, 178718760, 110447946, -75900026, -261045750, -285619448, -73421956, 272068938, 497666988, 368892796, -118648570, -659297712, -802326218, -298220208, 619158152, 1282636666, 1039112708, -175543504, -1598975570, -2057135458, -867684580, 1416514200, 3125124336, 2607908800, -315921272, -3775926052, -4909528104, -2089599408, 3303188336, 7265647636, 5963522266, -858226434, -8699633330, -10991552132, -4315140556, 7784685646, 16131484930, 12514184808, -2844366336, -19441039702, -23101908788, -7589515354, 18134413192, 34039506306, 24043737784, -9063661914, -41751371942, -45421400676, -10623108254, 41290644296, 68515063374, 43213611752, -25527282558, -85835809584, -87715387714, -15006032580, 81554441932, 128317483330, 81905153802, -42419648002, -122783785932, -146536686340, 1576061050, 55079854684, 145845904620, -48034843006, -73130732114, 106141342464, -1116793937862, 4527700559494, -7586530588896, 5343777176336, 28523803753494, -153067021415842, 323627766595146, 269719686122528, -3811880193547640, 4632391824215714, 30700962995470872, -43794683949423924, -271207730516776176, -53308269286067404, 1553276034616755588, 3699346404894626884, 2183490695185560328, -7951969382838390190, -26985251468375598416, -48381494106292055310, -63205406961031151886, -67017527116753608914, -62783123078881716366, -57791198057973946126, -57791198057973946126, -62783123078881716366, -67017527116753608914, -63205406961031151886, -48381494106292055310, -26985251468375598416, -7951969382838390190, 2183490695185560328, 3699346404894626884, 1553276034616755588, -53308269286067404, -271207730516776176, -43794683949423924, 30700962995470872, 4632391824215714, -3811880193547640, 269719686122528, 323627766595146, -153067021415842, 28523803753494, 5343777176336, -7586530588896, 4527700559494, -1116793937862, 106141342464, -73130732114, -48034843006, 145845904620, 55079854684, 1576061050, -146536686340, -122783785932, -42419648002, 81905153802, 128317483330, 81554441932, -15006032580, -87715387714, -85835809584, -25527282558, 43213611752, 68515063374, 41290644296, -10623108254, -45421400676, -41751371942, -9063661914, 24043737784, 34039506306, 18134413192, -7589515354, -23101908788, -19441039702, -2844366336, 12514184808, 16131484930, 7784685646, -4315140556, -10991552132, -8699633330, -858226434, 5963522266, 7265647636, 3303188336, -2089599408, -4909528104, -3775926052, -315921272, 2607908800, 3125124336, 1416514200, -867684580, -2057135458, -1598975570, -175543504, 1039112708, 1282636666, 619158152, -298220208, -802326218, -659297712, -118648570, 368892796, 497666988, 272068938, -73421956, -285619448, -261045750, -75900026, 110447946, 178718760, 116568120, -2739458, -88554286, -96439140, -42170402, 23314152, 56678416, 46092260, 10594682, -21364772, -31278800, -19722392, 462634, 14278530, 15802926, 7618156, -2386500, -8057350, -7191764, -2550104, 2141170, 4118712, 3172440, 843064, -1059836, -1854758, -1266508, -170920, 646326, 865756, 503292, 149940, -136534, -178414, -215252, -5784, 131538, 167020, 13058, 198064, 34120, 47740, -78644, 71868, 28388, 149390, -72388, 106632, 17506, 106658, -46818, 110216, 1640, 56454, 698740}
{705894, 56648, 1069, 109448, -50698, 100784, 6829, 93480, -86766, 144016, 36443, 97688, -47047, 62248, -3985, 88136, -150559, 31776, 140278, 230960, 207063, 208560, -127217, -468648, -640962, -204736, 533211, 1285984, 1417667, 518744, -1110423, -2850904, -2988841, -690928, 3275227, 6396000, 5815218, 101704, -8025382, -13256040, -9601120, 3547800, 19502218, 25486432, 12880169, -15771120, -42437048, -43912712, -8687022, 47198992, 84401378, 63758704, -18319464, -114861792, -147981326, -66947016, 99834387, 239105720, 221816030, 8601944, -283408042, -429499416, -254591752, 196042776, 623198928, 649986864, 125248321, -671422928, -1134884416, -760280192, 384837724, 1540988944, 1707606085, 445303376, -1570605168, -2807350128, -1964544278, 820410568, 3674067602, 4132118512, 1129501017, -3670464952, -6576945645, -4546057584, 1970323705, 8480331856, 9307556427, 2258966016, -8542836030, -14637599600, -9526732703, 5116993208, 18892296262, 19571393168, 3428251431, -19514827448, -30859405457, -18052847016, 13352911929, 40275525168, 38256369310, 2627178984, -43278663189, -61584556560, -30894527191, 33725396576, 82546120964, 72376045256, -2750414216, -88743530896, -119255620287, -56667412440, 61766972306, 139718210232, 130926993236, -8797826312, -90642875359, -167206596976, 114890348, 33791091248, 137942938078, -28925945136, -918848322508, 2547499427872, -6455259098390, 9404456957944, 8976268531229, -86935380817840, 270886278722003, -221949655717320, -1875164464246368, 6371609906499016, 8602545672438469, -61753072577612096, -90038173121774629, 366262109738640616, 1177864303677159287, 347401461276121296, -4816809499110221958, -13469149625720043192, -18685721045324646979, -11220344321766327376, 13030352466318305631, 49145248021958156544, 86125526439406140392, 112966040689442498872, 122663210621755785508, 112966040689442498872, 86125526439406140392, 49145248021958156544, 13030352466318305631, -11220344321766327376, -18685721045324646979, -13469149625720043192, -4816809499110221958, 347401461276121296, 1177864303677159287, 366262109738640616, -90038173121774629, -61753072577612096, 8602545672438469, 6371609906499016, -1875164464246368, -221949655717320, 270886278722003, -86935380817840, 8976268531229, 9404456957944, -6455259098390, 2547499427872, -918848322508, -28925945136, 137942938078, 33791091248, 114890348, -167206596976, -90642875359, -8797826312, 130926993236, 139718210232, 61766972306, -56667412440, -119255620287, -88743530896, -2750414216, 72376045256, 82546120964, 33725396576, -30894527191, -61584556560, -43278663189, 2627178984, 38256369310, 40275525168, 13352911929, -18052847016, -30859405457, -19514827448, 3428251431, 19571393168, 18892296262, 5116993208, -9526732703, -14637599600, -8542836030, 2258966016, 9307556427, 8480331856, 1970323705, -4546057584, -6576945645, -3670464952, 1129501017, 4132118512, 3674067602, 820410568, -1964544278, -2807350128, -1570605168, 445303376, 1707606085, 1540988944, 384837724, -760280192, -1134884416, -671422928, 125248321, 649986864, 623198928, 196042776, -254591752, -429499416, -283408042, 8601944, 221816030, 239105720, 99834387, -66947016, -147981326, -114861792, -18319464, 63758704, 84401378, 47198992, -8687022, -43912712, -42437048, -15771120, 12880169, 25486432, 19502218, 3547800, -9601120, -13256040, -8025382, 101704, 5815218, 6396000, 3275227, -690928, -2988841, -2850904, -1110423, 518744, 1417667, 1285984, 533211, -204736, -640962, -468648, -127217, 208560, 207063, 230960, 140278, 31776, -150559, 88136, -3985, 62248, -47047, 97688, 36443, 144016, -86766, 93480, 6829, 100784, -50698, 109448, 1069, 56648, 705894}
{713146, 57428, 1942, 112140, -47712, 106290, 11720, 96184, -92466, 129792, 13030, 77096, -46790, 105580, 85162, 194800, -96640, -42008, -96560, -94108, -11518, 341954, 470646, 404952, -28500, -496736, -948512, -854088, -5428, 1353780, 2493066, 2003744, -216024, -3291272, -5156874, -3687876, 1622054, 7960058, 10780754, 5725460, -6162222, -18074752, -19688102, -5787528, 18985242, 37664882, 32243338, -2547176, -48407602, -71009728, -41866616, 33438180, 108295594, 118086542, 31182406, -113370756, -211756408, -163483056, 41382876, 280283736, 359462482, 156341262, -247648300, -570298076, -506173206, 14344114, 686901974, 977203128, 514008134, -535115374, -1440061534, -1371505132, -95897400, 1638505768, 2459644322, 1386886332, -1195106010, -3471747730, -3375203796, -322317832, 3849994088, 5816120394, 3260361434, -2810418452, -8045885980, -7660135332, -516646068, 8911507514, 12991025396, 6803790638, -6838191176, -17906434456, -16109143666, 112431756, 20126538578, 27380285730, 12569166836, -16594319940, -38016599650, -31289979822, 4100861000, 43856766652, 54256220770, 20009639314, -39390061294, -77253495076, -57451257858, 16895156182, 91088633406, 105351009048, 32771650094, -78066992130, -143377199996, -107342634270, 27640049338, 125601884112, 170569732304, 15800181312, -48423806790, -159761579032, 45306367844, 100418719880, -193653681026, 1545897706924, -5500513256458, 8360515838328, -3507730793240, -41615378875662, 190708146998224, -350847526750580, -534928350423870, 4776774382982858, -3683041372566658, -40634054046298630, 35010559597494906, 343334365403307114, 219958096663377122, -1671834755647112632, -4840566050956367106, -4505129607109797202, 6111468487035917666, 29176167575071217396, 58389391248554672652, 82939728223586571482, 95678936578778743104, 97687551059153446012, 95735711445922289742, 95735711445922289742, 97687551059153446012, 95678936578778743104, 82939728223586571482, 58389391248554672652, 29176167575071217396, 6111468487035917666, -4505129607109797202, -4840566050956367106, -1671834755647112632, 219958096663377122, 343334365403307114, 35010559597494906, -40634054046298630, -3683041372566658, 4776774382982858, -534928350423870, -350847526750580, 190708146998224, -41615378875662, -3507730793240, 8360515838328, -5500513256458, 1545897706924, -193653681026, 100418719880, 45306367844, -159761579032, -48423806790, 15800181312, 170569732304, 125601884112, 27640049338, -107342634270, -143377199996, -78066992130, 32771650094, 105351009048, 91088633406, 16895156182, -57451257858, -77253495076, -39390061294, 20009639314, 54256220770, 43856766652, 4100861000, -31289979822, -38016599650, -16594319940, 12569166836, 27380285730, 20126538578, 112431756, -16109143666, -17906434456, -6838191176, 6803790638, 12991025396, 8911507514, -516646068, -7660135332, -8045885980, -2810418452, 3260361434, 5816120394, 3849994088, -322317832, -3375203796, -3471747730, -1195106010, 1386886332, 2459644322, 1638505768, -95897400, -1371505132, -1440061534, -535115374, 514008134, 977203128, 686901974, 14344114, -506173206, -570298076, -247648300, 156341262, 359462482, 280283736, 41382876, -163483056, -211756408, -113370756, 31182406, 118086542, 108295594, 33438180, -41866616, -71009728, -48407602, -2547176, 32243338, 37664882, 18985242, -5787528, -19688102, -18074752, -6162222, 5725460, 10780754, 7960058, 1622054, -3687876, -5156874, -3291272, -216024, 2003744, 2493066, 1353780, -5428, -854088, -948512, -496736, -28500, 404952, 470646, 341954, -11518, -94108, -96560, -42008, -96640, 194800, 85162, 105580, -46790, 77096, 13030, 129792, -92466, 96184, 11720, 106290, -47712, 112140, 1942, 57428, 713146}
{720497, 57624, 1659, 112528, -47887, 108932, 17697, 108904, -74294, 152680, 28704, 73744, -80606, 49336, 34531, 202432, 11654, 169952, 133086, -4944, -218834, -178628, -138029, 152800, 507747, 877796, 654273, -171848, -1283848, -1877852, -1072569, 856008, 3213715, 4174560, 2167928, -2586720, -7293140, -8166476, -2412962, 7734176, 16029424, 14476532, 453856, -20027016, -31742527, -21660624, 10792746, 46821624, 57537923, 23616700, -42909916, -98006304, -89916004, -2640116, 118622795, 181691008, 112109409, -77498108, -265724304, -290443256, -74211936, 277469260, 506773708, 375030320, -121926803, -672437480, -817194231, -302315112, 633182228, 1308570596, 1058075353, -182701216, -1634625500, -2099126972, -880815782, 1453332496, 3195386587, 2659859440, -334390983, -3870760768, -5020241376, -2122373044, 3401928733, 7448337264, 6092596947, -914674884, -8947444155, -11266120600, -4378778766, 8052835668, 16587516878, 12805223408, -3030759863, -20074839292, -23744983823, -7665487432, 18857077983, 35136972012, 24648851172, -9629064080, -43258909825, -46785955860, -10519150369, 43010605464, 70744124686, 43644623328, -27678816525, -89657481016, -89483804744, -11868916204, 89050355725, 136824309248, 80535460370, -50414214696, -148616782634, -158118979056, -10962589104, 84781373576, 185646494274, 13143974720, -30765225790, -151780948348, -28555076324, 1231947225544, -3200719804636, 7584017493876, -9346824777562, -16217542804368, 113249731049527, -317918454008128, 144660149506320, 2567006911237984, -7083183986586856, -14406589512640864, 70398699505627516, 142769386683824120, -369769913334023996, -1530406718475250164, -1079528924393808011, 4745144042803066776, 16220192006984857826, 26087516324653383636, 22809050095989404519, -498457439658113672, -39979898203463719400, -83073933023312066592, -115578076875853120964, -127549876741534928360, -115578076875853120964, -83073933023312066592, -39979898203463719400, -498457439658113672, 22809050095989404519, 26087516324653383636, 16220192006984857826, 4745144042803066776, -1079528924393808011, -1530406718475250164, -369769913334023996, 142769386683824120, 70398699505627516, -14406589512640864, -7083183986586856, 2567006911237984, 144660149506320, -317918454008128, 113249731049527, -16217542804368, -9346824777562, 7584017493876, -3200719804636, 1231947225544, -28555076324, -151780948348, -30765225790, 13143974720, 185646494274, 84781373576, -10962589104, -158118979056, -148616782634, -50414214696, 80535460370, 136824309248, 89050355725, -11868916204, -89483804744, -89657481016, -27678816525, 43644623328, 70744124686, 43010605464, -10519150369, -46785955860, -43258909825, -9629064080, 24648851172, 35136972012, 18857077983, -7665487432, -23744983823, -20074839292, -3030759863, 12805223408, 16587516878, 8052835668, -4378778766, -11266120600, -8947444155, -914674884, 6092596947, 7448337264, 3401928733, -2122373044, -5020241376, -3870760768, -334390983, 2659859440, 3195386587, 1453332496, -880815782, -2099126972, -1634625500, -182701216, 1058075353, 1308570596, 633182228, -302315112, -817194231, -672437480, -121926803, 375030320, 506773708, 277469260, -74211936, -290443256, -265724304, -77498108, 112109409, 181691008, 118622795, -2640116, -89916004, -98006304, -42909916, 23616700, 57537923, 46821624, 10792746, -21660624, -31742527, -20027016, 453856, 14476532, 16029424, 7734176, -2412962, -8166476, -7293140, -2586720, 2167928, 4174560, 3213715, 856008, -1072569, -1877852, -1283848, -171848, 654273, 877796, 507747, 152800, -138029, -178628, -218834, -4944, 133086, 169952, 11654, 202432, 34531, 49336, -80606, 73744, 28704, 152680, -74294, 108904, 17697, 108932, -47887, 112528, 1659, 57624, 720497}
{727650, 57820, 1078, 111752, -51808, 102996, 6898, 95612, -88822, 147252, 36844, 99856, -48656, 64004, -4026, 91240, -153836, 33176, 141982, 234672, 208532, 212920, -128792, -473536, -650634, -205698, 540346, 1304120, 1434682, 525366, -1125506, -2887900, -3028964, -696584, 3321798, 6484588, 5891202, 98068, -8141690, -13441344, -9730716, 3611730, 19794660, 25854676, 13048958, -16033318, -43089132, -44560848, -8768212, 47987306, 85736214, 64702176, -18732760, -116814380, -150369364, -67870644, 101746326, 243257002, 225430446, 8312100, -288777710, -437110456, -258568304, 200489692, 635167550, 661593858, 126151412, -685751524, -1157029034, -773358608, 395485244, 1573913024, 1741091800, 449822702, -1608590622, -2868006992, -2001286700, 847971918, 3761993214, 4221223640, 1140709246, -3771604720, -6735081966, -4637505300, 2047886304, 8709113566, 9528517130, 2271900368, -8812331920, -15031028848, -9728662568, 5346174278, 19470920674, 20082809566, 3390305646, -20226314748, -31799517116, -18447433692, 14011612966, 41673098544, 39358974336, 2353135950, -44954129304, -63528828820, -31203304214, 35596505218, 85610204930, 73468914918, -5393305996, -94553424094, -123946231104, -53987769882, 71056691602, 157346543992, 135472573250, -8648853120, -125035191574, -194971157370, -35738545540, 39370057780, 173798269124, -41505285074, -139612512502, 317642647182, -2084157314558, 6592728770244, -8995350743922, 596631477398, 58364003821132, -234286705203454, 366493374938242, 897742046280958, -5862960399245708, 1930449385183142, 52270283704810358, -18682568037564594, -421974094193193240, -450506491620912596, 1700347722559016348, 6104530282836005194, 7535971050218103494, -2855415531003891574, -29783597324220027196, -67808868211714206182, -104317433479250400360, -128860159948993770006, -139711832140306763480, -142317736072551072874, -142317736072551072874, -139711832140306763480, -128860159948993770006, -104317433479250400360, -67808868211714206182, -29783597324220027196, -2855415531003891574, 7535971050218103494, 6104530282836005194, 1700347722559016348, -450506491620912596, -421974094193193240, -18682568037564594, 52270283704810358, 1930449385183142, -5862960399245708, 897742046280958, 366493374938242, -234286705203454, 58364003821132, 596631477398, -8995350743922, 6592728770244, -2084157314558, 317642647182, -139612512502, -41505285074, 173798269124, 39370057780, -35738545540, -194971157370, -125035191574, -8648853120, 135472573250, 157346543992, 71056691602, -53987769882, -123946231104, -94553424094, -5393305996, 73468914918, 85610204930, 35596505218, -31203304214, -63528828820, -44954129304, 2353135950, 39358974336, 41673098544, 14011612966, -18447433692, -31799517116, -20226314748, 3390305646, 20082809566, 19470920674, 5346174278, -9728662568, -15031028848, -8812331920, 2271900368, 9528517130, 8709113566, 2047886304, -4637505300, -6735081966, -3771604720, 1140709246, 4221223640, 3761993214, 847971918, -2001286700, -2868006992, -1608590622, 449822702, 1741091800, 1573913024, 395485244, -773358608, -1157029034, -685751524, 126151412, 661593858, 635167550, 200489692, -258568304, -437110456, -288777710, 8312100, 225430446, 243257002, 101746326, -67870644, -150369364, -116814380, -18732760, 64702176, 85736214, 47987306, -8768212, -44560848, -43089132, -16033318, 13048958, 25854676, 19794660, 3611730, -9730716, -13441344, -8141690, 98068, 5891202, 6484588, 3321798, -696584, -3028964, -2887900, -1125506, 525366, 1434682, 1304120, 540346, -205698, -650634, -473536, -128792, 212920, 208532, 234672, 141982, 33176, -153836, 91240, -4026, 64004, -48656, 99856, 36844, 147252, -88822, 95612, 6898, 102996, -51808, 111752, 1078, 57820, 727650}
{735199, 58608, 1964, 114472, -48791, 108560, 11848, 98344, -94590, 132872, 13181, 79040, -48391, 107832, 86140, 199112, -99337, -41504, -97646, -94208, -12561, 348056, 476408, 410664, -30943, -501760, -960230, -862776, -5667, 1372400, 2525498, 2029560, -222102, -3334864, -5225303, -3733632, 1647464, 8072856, 10929288, 5799424, -6260352, -18337800, -19964462, -5852840, 19285184, 38230720, 32704850, -2631056, -49187619, -72101736, -42453340, 34062136, 110078972, 119935024, 31526145, -115419880, -215323646, -166038296, 42457290, 285390896, 365631178, 158544720, -252767520, -580882600, -514855413, 15872352, 700880728, 995617256, 522143952, -547977728, -1469657867, -1397282024, -93720627, 1675966472, 2510774902, 1410719056, -1228607011, -3551268672, -3444642409, -316601648, 3949515191, 5950023376, 3319773586, -2901675304, -8252503011, -7832445704, -489926149, 9173496272, 13323520644, 6930105128, -7093648387, -18424954888, -16503264391, 236136232, 20805558457, 28166118440, 12785792903, -17304538400, -39273474583, -32131927472, 4542835218, 45482324320, 55932435571, 20155097984, -41152036562, -79862141472, -58267562647, 19062501960, 95529308591, 107999327488, 29893261054, -86378583472, -154209493555, -107689439184, 34682223883, 154752276464, 186736126767, 34407737000, -75179792058, -203240866920, -27519152864, 27065679392, 164210242422, 115496311824, -1626042228956, 3968406155728, -8768165085695, 8717556696752, 25872277046244, -145144780314352, 366441144345709, -16294924420472, -3418694552145790, 7588198797260456, 22023522894385108, -77477656821726216, -209973754861202753, 342619588488638416, 1922444796947178371, 2073187258161297560, -4217337074582743879, -18833376811521840520, -34636209370386575574, -37740301383918641984, -17834697924269915327, 23079354256791880856, 71253328419788845242, 109099985536886952704, 123309776424233829367, 109099985536886952704, 71253328419788845242, 23079354256791880856, -17834697924269915327, -37740301383918641984, -34636209370386575574, -18833376811521840520, -4217337074582743879, 2073187258161297560, 1922444796947178371, 342619588488638416, -209973754861202753, -77477656821726216, 22023522894385108, 7588198797260456, -3418694552145790, -16294924420472, 366441144345709, -145144780314352, 25872277046244, 8717556696752, -8768165085695, 3968406155728, -1626042228956, 115496311824, 164210242422, 27065679392, -27519152864, -203240866920, -75179792058, 34407737000, 186736126767, 154752276464, 34682223883, -107689439184, -154209493555, -86378583472, 29893261054, 107999327488, 95529308591, 19062501960, -58267562647, -79862141472, -41152036562, 20155097984, 55932435571, 45482324320, 4542835218, -32131927472, -39273474583, -17304538400, 12785792903, 28166118440, 20805558457, 236136232, -16503264391, -18424954888, -7093648387, 6930105128, 13323520644, 9173496272, -489926149, -7832445704, -8252503011, -2901675304, 3319773586, 5950023376, 3949515191, -316601648, -3444642409, -3551268672, -1228607011, 1410719056, 2510774902, 1675966472, -93720627, -1397282024, -1469657867, -547977728, 522143952, 995617256, 700880728, 15872352, -514855413, -580882600, -252767520, 158544720, 365631178, 285390896, 42457290, -166038296, -215323646, -115419880, 31526145, 119935024, 110078972, 34062136, -42453340, -72101736, -49187619, -2631056, 32704850, 38230720, 19285184, -5852840, -19964462, -18337800, -6260352, 5799424, 10929288, 8072856, 1647464, -3733632, -5225303, -3334864, -222102, 2029560, 2525498, 1372400, -5667, -862776, -960230, -501760, -30943, 410664, 476408, 348056, -12561, -94208, -97646, -41504, -99337, 199112, 86140, 107832, -48391, 79040, 13181, 132872, -94590, 98344, 11848, 108560, -48791, 114472, 1964, 58608, 735199}
{742550, 58806, 1674, 114864, -48968, 111230, 17880, 111200, -76220, 156006, 29012, 75644, -82592, 50956, 34934, 206848, 10222, 172908, 134622, -4080, -222440, -178794, -139532, 155684, 512162, 889872, 662212, -172728, -1301212, -1900922, -1085318, 868976, 3254954, 4230456, 2194678, -2623288, -7394552, -8275578, -2439432, 7850244, 16255882, 14674558, 445062, -20331616, -32206278, -21956404, 10990802, 47551012, 58397374, 23919284, -43649442, -99573420, -91277746, -2540750, 120677454, 184663304, 113770832, -79096142, -270402866, -295267040, -75001964, 282869606, 515880420, 381167916, -125205080, -685577200, -832062260, -306409992, 647206280, 1334504574, 1077037982, -189858904, -1670275490, -2141118462, -893946992, 1490150864, 3265648814, 2711810128, -352860710, -3965595460, -5130954704, -2155146620, 3500669122, 7631026916, 6221673142, -971139638, -9195214950, -11540764550, -4442332244, 8320878090, 17043661618, 13096307120, -3216828868, -20707760222, -24386807132, -7738784668, 19581557958, 36236241488, 25248431584, -10206610444, -44797590638, -48182658178, -10459697210, 44747615066, 73037501232, 44290464350, -29551461770, -93204001494, -91181038892, -9319515632, 95662198392, 143117160306, 78799125828, -59909556692, -169508886830, -166028945816, -14867704704, 120382305414, 219166141378, 58130789456, -27776596278, -188031307712, 35721979806, 195130290192, -488291152778, 2748130573672, -7794964800898, 9394791746650, 3711712469502, -79480808572998, 283834184342062, -363472728441676, -1380832946216482, 7046685670970796, 895197880694814, -65506165477897422, -7604888023567612, 503618312437769412, 756307856627339384, -1592939559152275164, -7439478173184506722, -11343685693922909292, -2185916969664788028, 28031932085039010250, 75553066453197005928, 126212318688660861124, 165683811646517770136, 188353646688685310404, 197303372312839606698, 197303372312839606698, 188353646688685310404, 165683811646517770136, 126212318688660861124, 75553066453197005928, 28031932085039010250, -2185916969664788028, -11343685693922909292, -7439478173184506722, -1592939559152275164, 756307856627339384, 503618312437769412, -7604888023567612, -65506165477897422, 895197880694814, 7046685670970796, -1380832946216482, -363472728441676, 283834184342062, -79480808572998, 3711712469502, 9394791746650, -7794964800898, 2748130573672, -488291152778, 195130290192, 35721979806, -188031307712, -27776596278, 58130789456, 219166141378, 120382305414, -14867704704, -166028945816, -169508886830, -59909556692, 78799125828, 143117160306, 95662198392, -9319515632, -91181038892, -93204001494, -29551461770, 44290464350, 73037501232, 44747615066, -10459697210, -48182658178, -44797590638, -10206610444, 25248431584, 36236241488, 19581557958, -7738784668, -24386807132, -20707760222, -3216828868, 13096307120, 17043661618, 8320878090, -4442332244, -11540764550, -9195214950, -971139638, 6221673142, 7631026916, 3500669122, -2155146620, -5130954704, -3965595460, -352860710, 2711810128, 3265648814, 1490150864, -893946992, -2141118462, -1670275490, -189858904, 1077037982, 1334504574, 647206280, -306409992, -832062260, -685577200, -125205080, 381167916, 515880420, 282869606, -75001964, -295267040, -270402866, -79096142, 113770832, 184663304, 120677454, -2540750, -91277746, -99573420, -43649442, 23919284, 58397374, 47551012, 10990802, -21956404, -32206278, -20331616, 445062, 14674558, 16255882, 7850244, -2439432, -8275578, -7394552, -2623288, 2194678, 4230456, 3254954, 868976, -1085318, -1900922, -1301212, -172728, 662212, 889872, 512162, 155684, -139532, -178794, -222440, -4080, 134622, 172908, 10222, 206848, 34934, 50956, -82592, 75644, 29012, 156006, -76220, 111200, 17880, 111230, -48968, 114864, 1674, 58806, 742550}
{750000, 59004, 1091, 114080, -52930, 105232, 6975, 97768, -90906, 150524, 37253, 102048, -50289, 65784, -4059, 94392, -157157, 34600, 143698, 238408, 209977, 217328, -130359, -478400, -660362, -206624, 547489, 1322304, 1451673, 532012, -1140573, -2924872, -3069147, -702192, 3368377, 6573224, 5967150, 94456, -8257990, -13626600, -9860368, 3675684, 20087118, 26222944, 13217723, -16295444, -43741208, -45208960, -8849490, 48775656, 87071062, 65645696, -19146080, -118766944, -152757386, -68794224, 103658209, 247408332, 229044870, 8022280, -294147426, -444721472, -262544848, 204936680, 647136096, 673200900, 127054519, -700080096, -1179173676, -786436976, 406132780, 1606837128, 1774577431, 454342052, -1646576068, -2928663784, -2038029146, 875533316, 3849918842, 4310328792, 1151917387, -3872744428, -6893218279, -4728952992, 2125449218, 8937884844, 9749510826, 2284766816, -9081754035, -15424596832, -9930583738, 5575089960, 20049230845, 20593839740, 3351807666, -20937137688, -32738103163, -18835738012, 14679109974, 43085966072, 40470438960, 2082288808, -46672172519, -65540317624, -31654477703, 37359094124, 88620881572, 74750990912, -7510845706, -99649540836, -127658608113, -51573334224, 80082857291, 170791425540, 138035204775, -14071999848, -157301783247, -216241883776, -61561548052, 61418828176, 219533076875, 42767776328, -22964128154, -173378579432, -241453396379, 2115094680872, -4856400837261, 9964447760280, -7301351322595, -38495575635768, 183299413403300, -413780267586536, -179847197484288, 4446342768361944, -7739602424305257, -31752099351980920, 81603159219206842, 293161863153934904, -272054914603851250, -2339276004040851800, -3367111118759700230, 3064683260836709552, 21017686811519206690, 44114222385393805000, 56231183278254942603, 42981013140031727012, 3535872612607886043, -47803333367399831080, -90078721048217398879, -106284029546459662976, -90078721048217398879, -47803333367399831080, 3535872612607886043, 42981013140031727012, 56231183278254942603, 44114222385393805000, 21017686811519206690, 3064683260836709552, -3367111118759700230, -2339276004040851800, -272054914603851250, 293161863153934904, 81603159219206842, -31752099351980920, -7739602424305257, 4446342768361944, -179847197484288, -413780267586536, 183299413403300, -38495575635768, -7301351322595, 9964447760280, -4856400837261, 2115094680872, -241453396379, -173378579432, -22964128154, 42767776328, 219533076875, 61418828176, -61561548052, -216241883776, -157301783247, -14071999848, 138035204775, 170791425540, 80082857291, -51573334224, -127658608113, -99649540836, -7510845706, 74750990912, 88620881572, 37359094124, -31654477703, -65540317624, -46672172519, 2082288808, 40470438960, 43085966072, 14679109974, -18835738012, -32738103163, -20937137688, 3351807666, 20593839740, 20049230845, 5575089960, -9930583738, -15424596832, -9081754035, 2284766816, 9749510826, 8937884844, 2125449218, -4728952992, -6893218279, -3872744428, 1151917387, 4310328792, 3849918842, 875533316, -2038029146, -2928663784, -1646576068, 454342052, 1774577431, 1606837128, 406132780, -786436976, -1179173676, -700080096, 127054519, 673200900, 647136096, 204936680, -262544848, -444721472, -294147426, 8022280, 229044870, 247408332, 103658209, -68794224, -152757386, -118766944, -19146080, 65645696, 87071062, 48775656, -8849490, -45208960, -43741208, -16295444, 13217723, 26222944, 20087118, 3675684, -9860368, -13626600, -8257990, 94456, 5967150, 6573224, 3368377, -702192, -3069147, -2924872, -1140573, 532012, 1451673, 1322304, 547489, -206624, -660362, -478400, -130359, 217328, 209977, 238408, 143698, 34600, -157157, 94392, -4059, 65784, -50289, 102048, 37253, 150524, -90906, 97768, 6975, 105232, -52930, 114080, 1091, 59004, 750000}
{757550, 59800, 1982, 116828, -49882, 110854, 11968, 100528, -96734, 135988, 13324, 81008, -50016, 110108, 87110, 203472, -102062, -40976, -98744, -94284, -13628, 354206, 482162, 416400, -33426, -506748, -971956, -871416, -5930, 1391044, 2557914, 2055400, -228216, -3378408, -5293740, -3779340, 1672838, 8185678, 11077814, 5873436, -6358522, -18600824, -20240838, -5918128, 19585102, 38796630, 33166354, -2714912, -49967692, -73193708, -43040076, 34686140, 111862326, 121783530, 31869868, -117468956, -218890924, -168593488, 43531696, 290498080, 371799826, 160748202, -257886748, -591467052, -523537664, 17400638, 714859466, 1014031408, 530279746, -560840034, -1499254216, -1423058892, -91543914, 1713427200, 2561905474, 1434551852, -1262108036, -3630789566, -3514081038, -310885440, 4049036238, 6083926418, 3379185730, -2992932132, -8459119968, -8004761244, -463178260, 9435435002, 13656110956, 7056345078, -7348966044, -18943532140, -16897393890, 359581688, 21483568896, 28950395944, 12998767018, -18018056528, -40534473086, -32970197818, 4996320302, 47144168862, 57650890152, 20365613612, -42911052904, -82522413418, -59315755084, 20883218830, 99587190184, 110428312866, 27565685872, -93784626648, -162367982886, -107268506550, 44003320844, 179042631610, 198613837162, 43147811052, -110926237128, -242490760216, -82787989634, 13531558590, 202573367096, -26503703196, -272538503102, 717450363770, -3554211830694, 9088423905348, -9434137355784, -9807324501912, 105749827586354, -338992568613592, 332433275927274, 2009302195233480, -8284462687426536, -5113761405790416, 80055363246579050, 46632187423514446, -582798691076061476, -1147794432249483400, 1293640650042080902, 8763578851040755296, 15960747388747887880, 9397084582487263986, -23000535565447724928, -80198009385621114034, -146961434578818610586, -204581669102013481680, -242331398219051093702, -259644386916150707438, -259644386916150707438, -242331398219051093702, -204581669102013481680, -146961434578818610586, -80198009385621114034, -23000535565447724928, 9397084582487263986, 15960747388747887880, 8763578851040755296, 1293640650042080902, -1147794432249483400, -582798691076061476, 46632187423514446, 80055363246579050, -5113761405790416, -8284462687426536, 2009302195233480, 332433275927274, -338992568613592, 105749827586354, -9807324501912, -9434137355784, 9088423905348, -3554211830694, 717450363770, -272538503102, -26503703196, 202573367096, 13531558590, -82787989634, -242490760216, -110926237128, 43147811052, 198613837162, 179042631610, 44003320844, -107268506550, -162367982886, -93784626648, 27565685872, 110428312866, 99587190184, 20883218830, -59315755084, -82522413418, -42911052904, 20365613612, 57650890152, 47144168862, 4996320302, -32970197818, -40534473086, -18018056528, 12998767018, 28950395944, 21483568896, 359581688, -16897393890, -18943532140, -7348966044, 7056345078, 13656110956, 9435435002, -463178260, -8004761244, -8459119968, -2992932132, 3379185730, 6083926418, 4049036238, -310885440, -3514081038, -3630789566, -1262108036, 1434551852, 2561905474, 1713427200, -91543914, -1423058892, -1499254216, -560840034, 530279746, 1014031408, 714859466, 17400638, -523537664, -591467052, -257886748, 160748202, 371799826, 290498080, 43531696, -168593488, -218890924, -117468956, 31869868, 121783530, 111862326, 34686140, -43040076, -73193708, -49967692, -2714912, 33166354, 38796630, 19585102, -5918128, -20240838, -18600824, -6358522, 5873436, 11077814, 8185678, 1672838, -3779340, -5293740, -3378408, -228216, 2055400, 2557914, 1391044, -5930, -871416, -971956, -506748, -33426, 416400, 482162, 354206, -13628, -94284, -98744, -40976, -102062, 203472, 87110, 110108, -50016, 81008, 13324, 135988, -96734, 100528, 11968, 110854, -49882, 116828, 1982, 59800, 757550}
{765201, 60000, 1693, 117224, -50061, 113552, 18071, 113520, -78174, 159368, 29328, 77568, -84602, 52600, 35345, 211312, 8746, 175888, 136170, -3192, -226070, -178912, -141027, 158592, 516521, 901984, 670159, -173560, -1318600, -1923968, -1098051, 881968, 3296133, 4286400, 2221436, -2659808, -7496000, -8384656, -2465894, 7966360, 16482284, 14872608, 436284, -20636192, -32670053, -22252112, 11188866, 48280424, 59256737, 24221904, -44388956, -101140488, -92639512, -2441360, 122732129, 187635648, 115432199, -80694128, -275081420, -300090800, -75792040, 288269976, 524987140, 387305584, -128483433, -698716872, -846930273, -310504848, 661230308, 1360438600, 1096000627, -197016568, -1705925564, -2183109928, -907078194, 1526969304, 3335911017, 2763760864, -371330421, -4060430128, -5241668120, -2187920136, 3599409519, 7813716592, 6350749289, -1027606752, -9442965396, -11815452920, -4505803764, 8588842416, 17499959497, 13387417400, -3402572877, -21340164576, -25027957969, -7810947040, 20305946749, 37334600536, 25841355266, -10794785768, -46356646164, -49595248440, -10413527729, 46523668648, 75403424946, 45107902872, -31263894201, -96634681728, -93018735837, -7336258312, 101437151850, 148095730240, 77100920156, -69482917528, -185831272398, -171356206600, -11868575759, 155380600176, 245974522129, 92348406608, -43124522431, -234070620408, -58617612371, 18942809904, 176591051042, 417930635016, -2713635822490, 5866414333648, -11111091817209, 4831589286048, 54730016046325, -228319457715848, 455989231604407, 463934429831312, -5660706747518308, 7343930154676456, 43870005412769284, -80943687973273976, -393251464359646865, 142820411998525760, 2757131666372070028, 4992688340921738408, -1093897704020216968, -22386546857582865752, -54127718135162566412, -78292995342298010272, -75818724227526359795, -41884103005336541552, 9609688667654643162, 54632684410619364640, 72318519206579581170, 54632684410619364640, 9609688667654643162, -41884103005336541552, -75818724227526359795, -78292995342298010272, -54127718135162566412, -22386546857582865752, -1093897704020216968, 4992688340921738408, 2757131666372070028, 142820411998525760, -393251464359646865, -80943687973273976, 43870005412769284, 7343930154676456, -5660706747518308, 463934429831312, 455989231604407, -228319457715848, 54730016046325, 4831589286048, -11111091817209, 5866414333648, -2713635822490, 417930635016, 176591051042, 18942809904, -58617612371, -234070620408, -43124522431, 92348406608, 245974522129, 155380600176, -11868575759, -171356206600, -185831272398, -69482917528, 77100920156, 148095730240, 101437151850, -7336258312, -93018735837, -96634681728, -31263894201, 45107902872, 75403424946, 46523668648, -10413527729, -49595248440, -46356646164, -10794785768, 25841355266, 37334600536, 20305946749, -7810947040, -25027957969, -21340164576, -3402572877, 13387417400, 17499959497, 8588842416, -4505803764, -11815452920, -9442965396, -1027606752, 6350749289, 7813716592, 3599409519, -2187920136, -5241668120, -4060430128, -371330421, 2763760864, 3335911017, 1526969304, -907078194, -2183109928, -1705925564, -197016568, 1096000627, 1360438600, 661230308, -310504848, -846930273, -698716872, -128483433, 387305584, 524987140, 288269976, -75792040, -300090800, -275081420, -80694128, 115432199, 187635648, 122732129, -2441360, -92639512, -101140488, -44388956, 24221904, 59256737, 48280424, 11188866, -22252112, -32670053, -20636192, 436284, 14872608, 16482284, 7966360, -2465894, -8384656, -7496000, -2659808, 2221436, 4286400, 3296133, 881968, -1098051, -1923968, -1318600, -173560, 670159, 901984, 516521, 158592, -141027, -178912, -226070, -3192, 136170, 175888, 8746, 211312, 35345, 52600, -84602, 77568, 29328, 159368, -78174, 113520, 18071, 113552, -50061, 117224, 1693, 60000, 765201}
{772650, 60200, 1100, 116432, -54064, 107492, 7044, 99948, -93010, 153832, 37654, 104264, -51946, 67588, -4100, 97592, -160506, 36048, 145402, 242168, 211398, 221784, -131934, -483240, -670130, -207514, 554624, 1340536, 1468640, 538682, -1155656, -2961820, -3109366, -707752, 3414948, 6661908, 6043062, 90868, -8374298, -13811808, -9990060, 3739662, 20379560, 26591236, 13386464, -16557498, -44393292, -45857048, -8930824, 49564042, 88405898, 66589264, -19559424, -120719484, -155145424, -69717756, 105570052, 251559710, 232659286, 7732484, -299517190, -452332464, -266521400, 209383740, 659104598, 684807990, 127957610, -714408644, -1201318342, -799515296, 416780300, 1639761256, 1808063002, 458861426, -1684561522, -2989320504, -2074771616, 903094762, 3937844454, 4399433968, 1163125472, -3973884076, -7051354600, -4820400660, 2203012084, 9166655194, 9970516830, 2297592236, -9351115250, -15818276852, -10132444020, 5803829128, 20627516128, 21104807882, 3313435180, -21646890044, -33674890270, -19219333804, 15351723730, 44506063602, 41581282354, 1802230620, -48430684624, -67604486760, -32194906790, 39091099012, 91660372792, 76272219534, -9213559502, -104240791134, -130961562986, -49629670706, 88238097772, 181084759516, 139359731358, -22723684400, -185023666122, -232683756670, -76333035902, 95951987282, 264196074748, 109434319852, 3448229920, -217539579208, 11685217966, 378712988422, -1018632423260, 4517751012718, -10442168993974, 8954458980906, 18157665912734, -138014552764138, 398843069635098, -261301350341254, -2810013688309382, 9506561180932046, 11094714412309238, -95382014917542294, -101494440529932278, 651602952657746382, 1633181023743647058, -736376391443308508, -9958083582387352294, -21365990358398736716, -19152026202909135558, 13637075197839425188, 79955512135978944790, 164273643848589254450, 243131351769902713048, 299360992370687847678, 327221586339779638592, 327221586339779638592, 299360992370687847678, 243131351769902713048, 164273643848589254450, 79955512135978944790, 13637075197839425188, -19152026202909135558, -21365990358398736716, -9958083582387352294, -736376391443308508, 1633181023743647058, 651602952657746382, -101494440529932278, -95382014917542294, 11094714412309238, 9506561180932046, -2810013688309382, -261301350341254, 398843069635098, -138014552764138, 18157665912734, 8954458980906, -10442168993974, 4517751012718, -1018632423260, 378712988422, 11685217966, -217539579208, 3448229920, 109434319852, 264196074748, 95951987282, -76333035902, -232683756670, -185023666122, -22723684400, 139359731358, 181084759516, 88238097772, -49629670706, -130961562986, -104240791134, -9213559502, 76272219534, 91660372792, 39091099012, -32194906790, -67604486760, -48430684624, 1802230620, 41581282354, 44506063602, 15351723730, -19219333804, -33674890270, -21646890044, 3313435180, 21104807882, 20627516128, 5803829128, -10132444020, -15818276852, -9351115250, 2297592236, 9970516830, 9166655194, 2203012084, -4820400660, -7051354600, -3973884076, 1163125472, 4399433968, 3937844454, 903094762, -2074771616, -2989320504, -1684561522, 458861426, 1808063002, 1639761256, 416780300, -799515296, -1201318342, -714408644, 127957610, 684807990, 659104598, 209383740, -266521400, -452332464, -299517190, 7732484, 232659286, 251559710, 105570052, -69717756, -155145424, -120719484, -19559424, 66589264, 88405898, 49564042, -8930824, -45857048, -44393292, -16557498, 13386464, 26591236, 20379560, 3739662, -9990060, -13811808, -8374298, 90868, 6043062, 6661908, 3414948, -707752, -3109366, -2961820, -1155656, 538682, 1468640, 1340536, 554624, -207514, -670130, -483240, -131934, 221784, 211398, 242168, 145402, 36048, -160506, 97592, -4100, 67588, -51946, 104264, 37654, 153832, -93010, 99948, 7044, 107492, -54064, 116432, 1100, 60200, 772650}
{780503, 61004, 2004, 119208, -50985, 113172, 12096, 102736, -98906, 139140, 13475, 83000, -51665, 112408, 88088, 207880, -104831, -40424, -99830, -94336, -14719, 360404, 487924, 422160, -35965, -511700, -983674, -880008, -6217, 1409712, 2590346, 2081264, -234390, -3421904, -5362169, -3825000, 1698176, 8298524, 11226348, 5947496, -6456748, -18863824, -20517198, -5983392, 19884996, 39362612, 33627866, -2798744, -50747853, -74285644, -43626800, 35310192, 113645656, 123632060, 32213607, -119517984, -222458258, -171148632, 44606110, 295605288, 377968426, 162951708, -263005968, -602051432, -532219991, 18928972, 728838220, 1032445584, 538415516, -573702292, -1528850549, -1448835736, -89367285, 1750887952, 2613036054, 1458384720, -1295609085, -3710310412, -3583519651, -305169208, 4148557197, 6217829520, 3438597882, -3084188936, -8665736973, -8177076984, -436422630, 9697342712, 13988760270, 7182494804, -7604194189, -19462260024, -17291570630, 482667756, 22160862780, 29733682576, 13209881327, -18732323488, -41795614772, -33801925864, 5461928903, 48831971360, 59393796159, 20603072312, -44700925450, -85256203576, -60563833385, 22484365832, 103449851587, 112921113180, 25823407210, -100243033560, -168829987122, -106589617552, 53876665350, 198467674800, 207294178188, 43522697656, -148053956659, -275140210840, -126576190598, 19987744924, 246432029065, 74799740520, -15777449482, -170096047012, -658513040634, 3436241392808, -6994334320704, 12123395358740, -981622351847, -75309708262568, 280660720238512, -487487847454100, -859856750559346, 7063683015592872, -6153299882170767, -58601414556098952, 73154573368827739, 510208420480906040, 62763217253476848, -3140932840424482680, -6968006381343985874, -1907915107442297200, 22447517868461990705, 64062123177584958168, 103641309666309348249, 116962496854043791712, 93872189961608939838, 46545879792994686108, 1408427423727847553, -16898319583677112144, 1408427423727847553, 46545879792994686108, 93872189961608939838, 116962496854043791712, 103641309666309348249, 64062123177584958168, 22447517868461990705, -1907915107442297200, -6968006381343985874, -3140932840424482680, 62763217253476848, 510208420480906040, 73154573368827739, -58601414556098952, -6153299882170767, 7063683015592872, -859856750559346, -487487847454100, 280660720238512, -75309708262568, -981622351847, 12123395358740, -6994334320704, 3436241392808, -658513040634, -170096047012, -15777449482, 74799740520, 246432029065, 19987744924, -126576190598, -275140210840, -148053956659, 43522697656, 207294178188, 198467674800, 53876665350, -106589617552, -168829987122, -100243033560, 25823407210, 112921113180, 103449851587, 22484365832, -60563833385, -85256203576, -44700925450, 20603072312, 59393796159, 48831971360, 5461928903, -33801925864, -41795614772, -18732323488, 13209881327, 29733682576, 22160862780, 482667756, -17291570630, -19462260024, -7604194189, 7182494804, 13988760270, 9697342712, -436422630, -8177076984, -8665736973, -3084188936, 3438597882, 6217829520, 4148557197, -305169208, -3583519651, -3710310412, -1295609085, 1458384720, 2613036054, 1750887952, -89367285, -1448835736, -1528850549, -573702292, 538415516, 1032445584, 728838220, 18928972, -532219991, -602051432, -263005968, 162951708, 377968426, 295605288, 44606110, -171148632, -222458258, -119517984, 32213607, 123632060, 113645656, 35310192, -43626800, -74285644, -50747853, -2798744, 33627866, 39362612, 19884996, -5983392, -20517198, -18863824, -6456748, 5947496, 11226348, 8298524, 1698176, -3825000, -5362169, -3421904, -234390, 2081264, 2590346, 1409712, -6217, -880008, -983674, -511700, -35965, 422160, 487924, 360404, -14719, -94336, -99830, -40424, -104831, 207880, 88088, 112408, -51665, 83000, 13475, 139140, -98906, 102736, 12096, 113172, -50985, 119208, 2004, 61004, 780503}
{788154, 61206, 1708, 119608, -51166, 115898, 18254, 115864, -80148, 162766, 29636, 79516, -86636, 54268, 35748, 215824, 7242, 178892, 137706, -2280, -229724, -178982, -142530, 161524, 520840, 914132, 678098, -174344, -1336012, -1946990, -1110800, 894984, 3337276, 4342392, 2248186, -2696280, -7597484, -8493710, -2492364, 8082524, 16708646, 15070682, 427490, -20940744, -33133852, -22547748, 11386922, 49009860, 60116044, 24524560, -45128482, -102707508, -94001302, -2341946, 124786788, 190608040, 117093526, -82292066, -279759982, -304914536, -76582164, 293670370, 534093852, 393443324, -131761830, -711856496, -861798302, -314599680, 675254312, 1386372674, 1114963256, -204174208, -1741575698, -2225101370, -920209404, 1563787816, 3406173196, 2815711648, -389800148, -4155264772, -5352381592, -2220693592, 3698149908, 7996406292, 6479825388, -1084073818, -9690711852, -12090163822, -4569220326, 8856735986, 17956384662, 13678485174, -3588095612, -21972425642, -25668915488, -7882985270, 21029352724, 38431094248, 26428585194, -11390084876, -47926772502, -51011571570, -10362518268, 48342773948, 77832131550, 46042091620, -32909730460, -100059020326, -95089082226, -5832342336, 106573585858, 152428972636, 75741275672, -78294609936, -198524502088, -174912309882, -4509879586, 186436841446, 267541890938, 114448685154, -74766799698, -283458119238, -137702278334, -23216674572, 232994248922, 11808506194, -521985587028, 1406918230506, -5651895839614, 11809940501644, -7755974897572, -29317470034290, 177153920069960, -461687961799190, 134787110261272, 3810468109085870, -10609297111963914, -19252650186944842, 110621661475722606, 175502560934132012, -699161498750067790, -2216754863754395888, -154228270856136432, 10860438028810713022, 27462463414094723500, 31778512833694643208, 1212781800828398682, -72664209307309379208, -175150875611851498924, -277894380268049279572, -355921520912114610604, -396569050587780254090, -396569050587780254090, -355921520912114610604, -277894380268049279572, -175150875611851498924, -72664209307309379208, 1212781800828398682, 31778512833694643208, 27462463414094723500, 10860438028810713022, -154228270856136432, -2216754863754395888, -699161498750067790, 175502560934132012, 110621661475722606, -19252650186944842, -10609297111963914, 3810468109085870, 134787110261272, -461687961799190, 177153920069960, -29317470034290, -7755974897572, 11809940501644, -5651895839614, 1406918230506, -521985587028, 11808506194, 232994248922, -23216674572, -137702278334, -283458119238, -74766799698, 114448685154, 267541890938, 186436841446, -4509879586, -174912309882, -198524502088, -78294609936, 75741275672, 152428972636, 106573585858, -5832342336, -95089082226, -100059020326, -32909730460, 46042091620, 77832131550, 48342773948, -10362518268, -51011571570, -47926772502, -11390084876, 26428585194, 38431094248, 21029352724, -7882985270, -25668915488, -21972425642, -3588095612, 13678485174, 17956384662, 8856735986, -4569220326, -12090163822, -9690711852, -1084073818, 6479825388, 7996406292, 3698149908, -2220693592, -5352381592, -4155264772, -389800148, 2815711648, 3406173196, 1563787816, -920209404, -2225101370, -1741575698, -204174208, 1114963256, 1386372674, 675254312, -314599680, -861798302, -711856496, -131761830, 393443324, 534093852, 293670370, -76582164, -304914536, -279759982, -82292066, 117093526, 190608040, 124786788, -2341946, -94001302, -102707508, -45128482, 24524560, 60116044, 49009860, 11386922, -22547748, -33133852, -20940744, 427490, 15070682, 16708646, 8082524, -2492364, -8493710, -7597484, -2696280, 2248186, 4342392, 3337276, 894984, -1110800, -1946990, -1336012, -174344, 678098, 914132, 520840, 161524, -142530, -178982, -229724, -2280, 137706, 178892, 7242, 215824, 35748, 54268, -86636, 79516, 29636, 162766, -80148, 115864, 18254, 115898, -51166, 119608, 1708, 61206, 788154}
{795906, 61408, 1113, 118808, -55210, 109776, 7121, 102152, -95142, 157176, 38063, 106504, -53627, 69416, -4133, 100840, -163899, 37520, 147118, 245952, 212795, 226288, -133501, -488056, -679954, -208368, 561767, 1358816, 1485583, 545376, -1170723, -2998744, -3149645, -713264, 3461527, 6750640, 6118938, 87304, -8490598, -13996968, -10119808, 3803664, 20672018, 26959552, 13555181, -16819480, -45045368, -46505112, -9012246, 50352464, 89740746, 67532880, -19972792, -122672000, -157533446, -70641240, 107481839, 255711136, 236273710, 7442712, -304887002, -459943432, -270497944, 213830872, 671073024, 696415128, 128860717, -728737168, -1223463032, -812593568, 427427836, 1672685408, 1841548489, 463380824, -1722546968, -3049977152, -2111514110, 930656256, 4025770082, 4488539168, 1174333469, -4075023664, -7209490913, -4911848304, 2280574902, 9395425592, 10191524443, 2310400920, -9620435292, -16212034928, -10334215801, 6032454984, 21205922516, 21615814584, 3275409664, -22355754944, -34610363033, -19600209520, 16026242649, 45927937392, 42686452350, 1509306920, -50220824517, -69702922096, -32779682605, 40840153040, 94768305178, 78018516624, -10630980591, -108539674960, -134218656542, -48260928704, 95358857621, 189258048328, 140056736415, -32555557064, -207715462678, -245330295224, -81178960230, 134354706920, 302811681833, 163924313240, 8223142332, -256246901584, -91089373114, 14645610528, 148853772247, 978939105032, -4296811644406, 8228193333592, -12888592487664, -4644865849824, 101060729682033, -340523474526344, 500637286405375, 1395335352473704, -8643753929836486, 3857663257232192, 76073040493238924, -55317586960163176, -642595193256021256, -364493720317556912, 3441941017626755771, 9290316592914168288, 6164519540470540928, -20596099391347909080, -73036499406190128538, -131591927260252226064, -166600438077828528561, -161091796878721466400, -123765525364247638597, -82282958451074894496, -64633552623080902042, -82282958451074894496, -123765525364247638597, -161091796878721466400, -166600438077828528561, -131591927260252226064, -73036499406190128538, -20596099391347909080, 6164519540470540928, 9290316592914168288, 3441941017626755771, -364493720317556912, -642595193256021256, -55317586960163176, 76073040493238924, 3857663257232192, -8643753929836486, 1395335352473704, 500637286405375, -340523474526344, 101060729682033, -4644865849824, -12888592487664, 8228193333592, -4296811644406, 978939105032, 148853772247, 14645610528, -91089373114, -256246901584, 8223142332, 163924313240, 302811681833, 134354706920, -81178960230, -245330295224, -207715462678, -32555557064, 140056736415, 189258048328, 95358857621, -48260928704, -134218656542, -108539674960, -10630980591, 78018516624, 94768305178, 40840153040, -32779682605, -69702922096, -50220824517, 1509306920, 42686452350, 45927937392, 16026242649, -19600209520, -34610363033, -22355754944, 3275409664, 21615814584, 21205922516, 6032454984, -10334215801, -16212034928, -9620435292, 2310400920, 10191524443, 9395425592, 2280574902, -4911848304, -7209490913, -4075023664, 1174333469, 4488539168, 4025770082, 930656256, -2111514110, -3049977152, -1722546968, 463380824, 1841548489, 1672685408, 427427836, -812593568, -1223463032, -728737168, 128860717, 696415128, 671073024, 213830872, -270497944, -459943432, -304887002, 7442712, 236273710, 255711136, 107481839, -70641240, -157533446, -122672000, -19972792, 67532880, 89740746, 50352464, -9012246, -46505112, -45045368, -16819480, 13555181, 26959552, 20672018, 3803664, -10119808, -13996968, -8490598, 87304, 6118938, 6750640, 3461527, -713264, -3149645, -2998744, -1170723, 545376, 1485583, 1358816, 561767, -208368, -679954, -488056, -133501, 226288, 212795, 245952, 147118, 37520, -163899, 100840, -4133, 69416, -53627, 106504, 38063, 157176, -95142, 102152, 7121, 109776, -55210, 118808, 1113, 61408, 795906}
{803760, 62220, 2022, 121612, -52100, 115514, 12216, 104968, -101098, 142328, 13618, 85016, -53338, 114732, 89058, 212336, -107628, -39848, -100928, -94364, -15834, 366650, 493678, 427944, -38544, -516616, -995400, -888552, -6528, 1428404, 2622762, 2107152, -240600, -3465352, -5430606, -3870612, 1723478, 8411394, 11374874, 6021604, -6555014, -19126800, -20793574, -6048632, 20184866, 39928666, 34089370, -2882552, -51528070, -75377544, -44213536, 35934292, 115428962, 125480614, 32557330, -121566964, -226025632, -173703728, 45680516, 300712520, 384136978, 165155238, -268125196, -612635740, -540902362, 20457354, 742816958, 1050859784, 546551262, -586564502, -1558446898, -1474612556, -87190716, 1788348728, 2664166626, 1482217660, -1329110158, -3789831210, -3652958280, -299452952, 4248078100, 6351732682, 3498010026, -3175445716, -8872354026, -8349392676, -409666636, 9959239720, 14321443468, 7308574418, -7859345458, -19981132752, -17685734196, 605473880, 22837844758, 30516556680, 13420452610, -19445930324, -43055131204, -34627212278, 5936696254, 50535368444, 61146231952, 20842678358, -46533889436, -88061402088, -61958501272, 23974284384, 107256711904, 115621940496, 24616089478, -105922411828, -174362593166, -106056431808, 63192243728, 213808711066, 213619089544, 38220778228, -182184844614, -302324358166, -157377029518, 46729227160, 299397979074, 167134940278, 45797669902, -248874393716, -48185669034, 712260745604, -1898747761224, 6966148738288, -13126436090196, 5590451695558, 43938275187820, -224043961556096, 524777642387154, 66124516642552, -5037076382415338, 11446112423055944, 30037136077373498, -124490053347517968, -272020489135015720, 711132061786744968, 2896699784136845048, 1460933088712731758, -11257884511879951744, -34051757618081047438, -47511053476134912614, -22754854350873528844, 55806865876537308672, 175833481040537261624, 304268964882914773276, 407023869969151639402, 462593283888382480352, 462593283888382480352, 407023869969151639402, 304268964882914773276, 175833481040537261624, 55806865876537308672, -22754854350873528844, -47511053476134912614, -34051757618081047438, -11257884511879951744, 1460933088712731758, 2896699784136845048, 711132061786744968, -272020489135015720, -124490053347517968, 30037136077373498, 11446112423055944, -5037076382415338, 66124516642552, 524777642387154, -224043961556096, 43938275187820, 5590451695558, -13126436090196, 6966148738288, -1898747761224, 712260745604, -48185669034, -248874393716, 45797669902, 167134940278, 299397979074, 46729227160, -157377029518, -302324358166, -182184844614, 38220778228, 213619089544, 213808711066, 63192243728, -106056431808, -174362593166, -105922411828, 24616089478, 115621940496, 107256711904, 23974284384, -61958501272, -88061402088, -46533889436, 20842678358, 61146231952, 50535368444, 5936696254, -34627212278, -43055131204, -19445930324, 13420452610, 30516556680, 22837844758, 605473880, -17685734196, -19981132752, -7859345458, 7308574418, 14321443468, 9959239720, -409666636, -8349392676, -8872354026, -3175445716, 3498010026, 6351732682, 4248078100, -299452952, -3652958280, -3789831210, -1329110158, 1482217660, 2664166626, 1788348728, -87190716, -1474612556, -1558446898, -586564502, 546551262, 1050859784, 742816958, 20457354, -540902362, -612635740, -268125196, 165155238, 384136978, 300712520, 45680516, -173703728, -226025632, -121566964, 32557330, 125480614, 115428962, 35934292, -44213536, -75377544, -51528070, -2882552, 34089370, 39928666, 20184866, -6048632, -20793574, -19126800, -6555014, 6021604, 11374874, 8411394, 1723478, -3870612, -5430606, -3465352, -240600, 2107152, 2622762, 1428404, -6528, -888552, -995400, -516616, -38544, 427944, 493678, 366650, -15834, -94364, -100928, -39848, -107628, 212336, 89058, 114732, -53338, 85016, 13618, 142328, -101098, 104968, 12216, 115514, -52100, 121612, 2022, 62220, 803760}
{811717, 62424, 1727, 122016, -52283, 118268, 18445, 118232, -82150, 166200, 29952, 81488, -88694, 55960, 36159, 220384, 5694, 181920, 139254, -1344, -233402, -179004, -144025, 164480, 525103, 926316, 686045, -175080, -1353448, -1969988, -1123533, 908024, 3378359, 4398432, 2274944, -2732704, -7699004, -8602740, -2518826, 8198736, 16934952, 15268780, 418712, -21245272, -33597675, -22843312, 11584986, 49739320, 60975263, 24827252, -45867996, -104274480, -95363116, -2242508, 126841463, 193580480, 118754797, -83889956, -284438536, -309738248, -77372336, 299070788, 543200572, 399581136, -135040303, -724996072, -876666315, -318694488, 689278292, 1412306796, 1133925901, -211331824, -1777225916, -2267092788, -933340606, 1600606400, 3476435351, 2867662480, -408269859, -4250099392, -5463095152, -2253466988, 3796890305, 8179096016, 6608901439, -1140540836, -9938458175, -12364880024, -4632608204, 9124577920, 18412908312, 13969474472, -3773471410, -22604751532, -26309872776, -7955305584, 21751738197, 39525956080, 27012090402, -11988825024, -49501057507, -52424154860, -10299160322, 50198716640, 80305747732, 47041851696, -34552113530, -103538577200, -97403543070, -4683389460, 111303089074, 156568899408, 74908148020, -86022932260, -208641342863, -177396644888, 4829962733, 212473511560, 284771732530, 125005969872, -113304357503, -327931697316, -203932605072, -41649033416, 263218407022, 107368029012, -17252881412, -106285426456, -1397079449032, 5307652956608, -9545738445294, 13259854068784, 12524304186763, -132895994039140, 407711545069006, -485249612036472, -2101808599610954, 10370199070945896, -78017381254358, -96256602822778248, 23896981144917187, 787019750490300996, 783672132117459662, -3595442631248771584, -11926821758322716809, -11897104874324764796, 16115870631802230058, 79859889191354242760, 160945123917985721502, 224297352696390906836, 244556626502786123858, 224733852665449440064, 191980686333474213552, 176756407406310161032, 191980686333474213552, 224733852665449440064, 244556626502786123858, 224297352696390906836, 160945123917985721502, 79859889191354242760, 16115870631802230058, -11897104874324764796, -11926821758322716809, -3595442631248771584, 783672132117459662, 787019750490300996, 23896981144917187, -96256602822778248, -78017381254358, 10370199070945896, -2101808599610954, -485249612036472, 407711545069006, -132895994039140, 12524304186763, 13259854068784, -9545738445294, 5307652956608, -1397079449032, -106285426456, -17252881412, 107368029012, 263218407022, -41649033416, -203932605072, -327931697316, -113304357503, 125005969872, 284771732530, 212473511560, 4829962733, -177396644888, -208641342863, -86022932260, 74908148020, 156568899408, 111303089074, -4683389460, -97403543070, -103538577200, -34552113530, 47041851696, 80305747732, 50198716640, -10299160322, -52424154860, -49501057507, -11988825024, 27012090402, 39525956080, 21751738197, -7955305584, -26309872776, -22604751532, -3773471410, 13969474472, 18412908312, 9124577920, -4632608204, -12364880024, -9938458175, -1140540836, 6608901439, 8179096016, 3796890305, -2253466988, -5463095152, -4250099392, -408269859, 2867662480, 3476435351, 1600606400, -933340606, -2267092788, -1777225916, -211331824, 1133925901, 1412306796, 689278292, -318694488, -876666315, -724996072, -135040303, 399581136, 543200572, 299070788, -77372336, -309738248, -284438536, -83889956, 118754797, 193580480, 126841463, -2242508, -95363116, -104274480, -45867996, 24827252, 60975263, 49739320, 11584986, -22843312, -33597675, -21245272, 418712, 15268780, 16934952, 8198736, -2518826, -8602740, -7699004, -2732704, 2274944, 4398432, 3378359, 908024, -1123533, -1969988, -1353448, -175080, 686045, 926316, 525103, 164480, -144025, -179004, -233402, -1344, 139254, 181920, 5694, 220384, 36159, 55960, -88694, 81488, 29952, 166200, -82150, 118232, 18445, 118268, -52283, 122016, 1727, 62424, 811717}
{819468, 62628, 1122, 121208, -56368, 112084, 7190, 104380, -97294, 160556, 38464, 108768, -55332, 71268, -4174, 104136, -167320, 39016, 148822, 249760, 214168, 230840, -135076, -492848, -689818, -209186, 568902, 1377144, 1502502, 552094, -1185806, -3035644, -3189960, -718728, 3508098, 6839420, 6194778, 83764, -8606906, -14182080, -10249596, 3867690, 20964460, 27327892, 13723874, -17081390, -45697452, -47153152, -9093724, 51140922, 91075582, 68476544, -20386184, -124624492, -159921484, -71564676, 109393586, 259862610, 239888126, 7152964, -310256862, -467554376, -274474496, 218278076, 683041406, 708022314, 129763808, -743065668, -1245607746, -825671792, 438075356, 1705609584, 1875033916, 467900246, -1760532422, -3110633728, -2148256628, 958217798, 4113695694, 4577644392, 1185541410, -4176163192, -7367627234, -5003295924, 2358137672, 9624196038, 10412532048, 2323207184, -9889734496, -16605838780, -10535902802, 6260999138, 21784489246, 22126843294, 3237726938, -23064101600, -35545126276, -19979945920, 16700693892, 47348810790, 43784790574, 1205299792, -52031741212, -71818298336, -33376836632, 42628651594, 97953323048, 79942191392, -11884064438, -112717109382, -137636030828, -47467215152, 101560422238, 196169546286, 140638567426, -42149632364, -225919259844, -255004212802, -78847972574, 171103020034, 335991890188, 204835107918, -11273662380, -311096240680, -197182522508, -71172546240, 264889540866, 103033720138, -961083321936, 2511583361114, -8464592119130, 14302944948048, -2152580437944, -62776830015748, 279500632679704, -583974860557210, -364668087694558, 6512667140502328, -11817525838931384, -43914990481095744, 135181154888318164, 394221687002558162, -669221858195541990, -3662417635903630034, -3270518166420648080, 10882270859782866834, 40805331144838385290, 66431125152613768014, 52170463751092032128, -26563386676966758250, -161783776361972595996, -316375017997071629562, -446001566746416124434, -518307252050536140586, -518307252050536140586, -446001566746416124434, -316375017997071629562, -161783776361972595996, -26563386676966758250, 52170463751092032128, 66431125152613768014, 40805331144838385290, 10882270859782866834, -3270518166420648080, -3662417635903630034, -669221858195541990, 394221687002558162, 135181154888318164, -43914990481095744, -11817525838931384, 6512667140502328, -364668087694558, -583974860557210, 279500632679704, -62776830015748, -2152580437944, 14302944948048, -8464592119130, 2511583361114, -961083321936, 103033720138, 264889540866, -71172546240, -197182522508, -311096240680, -11273662380, 204835107918, 335991890188, 171103020034, -78847972574, -255004212802, -225919259844, -42149632364, 140638567426, 196169546286, 101560422238, -47467215152, -137636030828, -112717109382, -11884064438, 79942191392, 97953323048, 42628651594, -33376836632, -71818298336, -52031741212, 1205299792, 43784790574, 47348810790, 16700693892, -19979945920, -35545126276, -23064101600, 3237726938, 22126843294, 21784489246, 6260999138, -10535902802, -16605838780, -9889734496, 2323207184, 10412532048, 9624196038, 2358137672, -5003295924, -7367627234, -4176163192, 1185541410, 4577644392, 4113695694, 958217798, -2148256628, -3110633728, -1760532422, 467900246, 1875033916, 1705609584, 438075356, -825671792, -1245607746, -743065668, 129763808, 708022314, 683041406, 218278076, -274474496, -467554376, -310256862, 7152964, 239888126, 259862610, 109393586, -71564676, -159921484, -124624492, -20386184, 68476544, 91075582, 51140922, -9093724, -47153152, -45697452, -17081390, 13723874, 27327892, 20964460, 3867690, -10249596, -14182080, -8606906, 83764, 6194778, 6839420, 3508098, -718728, -3189960, -3035644, -1185806, 552094, 1502502, 1377144, 568902, -209186, -689818, -492848, -135076, 230840, 214168, 249760, 148822, 39016, -167320, 104136, -4174, 71268, -55332, 108768, 38464, 160556, -97294, 104380, 7190, 112084, -56368, 121208, 1122, 62628, 819468}
{827631, 63448, 2044, 124040, -53227, 117880, 12344, 107224, -103318, 145552, 13769, 87056, -55035, 117080, 90036, 216840, -110469, -39248, -102014, -94368, -16973, 372944, 499440, 433752, -41179, -521496, -1007118, -897048, -6863, 1447120, 2655194, 2133064, -246870, -3508752, -5499035, -3916176, 1748744, 8524288, 11523408, 6095760, -6653336, -19389752, -21069934, -6113848, 20484712, 40494792, 34550882, -2966336, -52308375, -76469408, -44800260, 36558440, 117212244, 127329192, 32901069, -123615896, -229593062, -176258776, 46754930, 305819776, 390305482, 167358792, -273244416, -623219976, -549584809, 21985784, 756795712, 1069274008, 554686984, -599426664, -1588043231, -1500389352, -85014231, 1825809528, 2715297206, 1506050672, -1362611255, -3869351960, -3722396893, -293736672, 4347598915, 6485635904, 3557422178, -3266702472, -9078971127, -8521708320, -382910634, 10221135776, 14654139244, 7434611816, -8114433708, -20500121680, -18079832656, 728094160, 23514809002, 31299356200, 13631171304, -20158455536, -44312758882, -35447686208, 6416785877, 52246116432, 62898122063, 21072144728, -48407914623, -90922524520, -63443820060, 25432405744, 111094985787, 118576032760, 23833889090, -111064343896, -179512193262, -105954018592, 71430573631, 226097462544, 218356425155, 29947145520, -211530606257, -324732450864, -175019030965, 83944146608, 349326525204, 245997434744, 80331826124, -267144388512, -123708469151, 25980479832, 34023822746, 1932817596936, -6478319303491, 10911523809488, -13049329456876, -23224207646320, 171802166082079, -481448137056360, 428034148435866, 3013994433959192, -12185903391409322, -5638456807933000, 118895671554745787, 25276975364541256, -937482187861930377, -1342086527958196048, 3518664084967478477, 14803781659801084624, 19305183139192068860, -8187632606538113264, -82993882753447466426, -189862443966376473656, -288765899624246900588, -344377285755004464272, -351326078132161151864, -333816566003401973224, -323335734707865006374, -333816566003401973224, -351326078132161151864, -344377285755004464272, -288765899624246900588, -189862443966376473656, -82993882753447466426, -8187632606538113264, 19305183139192068860, 14803781659801084624, 3518664084967478477, -1342086527958196048, -937482187861930377, 25276975364541256, 118895671554745787, -5638456807933000, -12185903391409322, 3013994433959192, 428034148435866, -481448137056360, 171802166082079, -23224207646320, -13049329456876, 10911523809488, -6478319303491, 1932817596936, 34023822746, 25980479832, -123708469151, -267144388512, 80331826124, 245997434744, 349326525204, 83944146608, -175019030965, -324732450864, -211530606257, 29947145520, 218356425155, 226097462544, 71430573631, -105954018592, -179512193262, -111064343896, 23833889090, 118576032760, 111094985787, 25432405744, -63443820060, -90922524520, -48407914623, 21072144728, 62898122063, 52246116432, 6416785877, -35447686208, -44312758882, -20158455536, 13631171304, 31299356200, 23514809002, 728094160, -18079832656, -20500121680, -8114433708, 7434611816, 14654139244, 10221135776, -382910634, -8521708320, -9078971127, -3266702472, 3557422178, 6485635904, 4347598915, -293736672, -3722396893, -3869351960, -1362611255, 1506050672, 2715297206, 1825809528, -85014231, -1500389352, -1588043231, -599426664, 554686984, 1069274008, 756795712, 21985784, -549584809, -623219976, -273244416, 167358792, 390305482, 305819776, 46754930, -176258776, -229593062, -123615896, 32901069, 127329192, 117212244, 36558440, -44800260, -76469408, -52308375, -2966336, 34550882, 40494792, 20484712, -6113848, -21069934, -19389752, -6653336, 6095760, 11523408, 8524288, 1748744, -3916176, -5499035, -3508752, -246870, 2133064, 2655194, 1447120, -6863, -897048, -1007118, -521496, -41179, 433752, 499440, 372944, -16973, -94368, -102014, -39248, -110469, 216840, 90036, 117080, -55035, 87056, 13769, 145552, -103318, 107224, 12344, 117880, -53227, 124040, 2044, 63448, 827631}
{835588, 63654, 1742, 124448, -53412, 120662, 18628, 120624, -84172, 169670, 30260, 83484, -90776, 57676, 36562, 224992, 4118, 184972, 140790, -384, -237104, -178978, -145528, 167460, 529326, 938536, 693984, -175768, -1370908, -1992962, -1136282, 921088, 3419406, 4454520, 2301694, -2769080, -7800560, -8711746, -2545296, 8314996, 17161218, 15466902, 409918, -21549776, -34061522, -23138804, 11783042, 50468804, 61834426, 25129980, -46607522, -105841404, -96724954, -2143046, 128896122, 196552968, 120416028, -85487798, -289117098, -314561936, -78162556, 304471230, 552307284, 405719020, -138318820, -738135600, -891534344, -322789272, 703302248, 1438240966, 1152888530, -218489416, -1812876194, -2309084182, -946471816, 1637425056, 3546697482, 2919613360, -426739586, -4344933988, -5573808768, -2286240324, 3895630694, 8361785764, 6737977442, -1197007806, -10186204506, -12639596432, -4695988194, 9392387958, 18869492850, 14260370240, -3958753274, -23237236118, -26950872192, -8028005878, 22473401428, 40619777540, 27593713286, -12588365280, -51075418168, -53830019788, -10223123994, 52081119474, 82805327732, 48067930822, -36225520190, -107096360236, -99925412380, -3759824546, 115827607016, 160792819874, 74666712840, -92701753096, -217117736614, -179430610526, 14390992864, 233703411648, 298405520202, 126717090156, -151979114128, -367327240754, -256353474164, -32062160152, 317613644488, 227204527796, 99264113842, -280380624408, -183565408156, 1281663363236, -3263410874308, 10143711143240, -15222262697604, -2929648738118, 86701341688916, -344198324521426, 633348407938590, 788734988376692, -8253039110255784, 11460155586596764, 61342726258994110, -140257091263615136, -544746525657107728, 550801421299938804, 4491332373852763572, 5668600290841872554, -9406992267778312210, -47233804487410441394, -88394105387605085826, -90510403215531903318, -18090029545175493036, 127724523466306442114, 306993315058139499362, 464349057786309681604, 554605957391085869372, 554605957391085869372, 464349057786309681604, 306993315058139499362, 127724523466306442114, -18090029545175493036, -90510403215531903318, -88394105387605085826, -47233804487410441394, -9406992267778312210, 5668600290841872554, 4491332373852763572, 550801421299938804, -544746525657107728, -140257091263615136, 61342726258994110, 11460155586596764, -8253039110255784, 788734988376692, 633348407938590, -344198324521426, 86701341688916, -2929648738118, -15222262697604, 10143711143240, -3263410874308, 1281663363236, -183565408156, -280380624408, 99264113842, 227204527796, 317613644488, -32062160152, -256353474164, -367327240754, -151979114128, 126717090156, 298405520202, 233703411648, 14390992864, -179430610526, -217117736614, -92701753096, 74666712840, 160792819874, 115827607016, -3759824546, -99925412380, -107096360236, -36225520190, 48067930822, 82805327732, 52081119474, -10223123994, -53830019788, -51075418168, -12588365280, 27593713286, 40619777540, 22473401428, -8028005878, -26950872192, -23237236118, -3958753274, 14260370240, 18869492850, 9392387958, -4695988194, -12639596432, -10186204506, -1197007806, 6737977442, 8361785764, 3895630694, -2286240324, -5573808768, -4344933988, -426739586, 2919613360, 3546697482, 1637425056, -946471816, -2309084182, -1812876194, -218489416, 1152888530, 1438240966, 703302248, -322789272, -891534344, -738135600, -138318820, 405719020, 552307284, 304471230, -78162556, -314561936, -289117098, -85487798, 120416028, 196552968, 128896122, -2143046, -96724954, -105841404, -46607522, 25129980, 61834426, 50468804, 11783042, -23138804, -34061522, -21549776, 409918, 15466902, 17161218, 8314996, -2545296, -8711746, -7800560, -2769080, 2301694, 4454520, 3419406, 921088, -1136282, -1992962, -1370908, -175768, 693984, 938536, 529326, 167460, -145528, -178978, -237104, -384, 140790, 184972, 4118, 224992, 36562, 57676, -90776, 83484, 30260, 169670, -84172, 120624, 18628, 120662, -53412, 124448, 1742, 63654, 835588}
{843648, 63860, 1135, 123632, -57538, 114416, 7267, 106632, -99474, 163972, 38873, 111056, -57061, 73144, -4207, 107480, -170785, 40536, 150538, 253592, 215517, 235440, -136643, -497616, -699738, -209968, 576045, 1395520, 1519397, 558836, -1200873, -3072520, -3230335, -724144, 3554677, 6928248, 6270582, 80248, -8723206, -14367144, -10379440, 3931740, 21256918, 27696256, 13892543, -17343228, -46349528, -47801168, -9175290, 51929416, 92410430, 69420256, -20799600, -126576960, -162309506, -72488064, 111305277, 264014132, 243502550, 6863240, -315626770, -475165296, -278451040, 222725352, 695009712, 719629548, 130666915, -757394144, -1267752484, -838749968, 448722892, 1738533784, 1908519259, 472419692, -1798517868, -3171290232, -2184999170, 985779388, 4201621322, 4666749640, 1196749263, -4277302660, -7525763547, -5094743520, 2435700394, 9852966532, 10633539661, 2336013496, -10159029659, -16999665788, -10737533149, 6489469992, 22363188338, 22637825040, 3200277182, -23772310320, -36479678259, -20359576148, 17374155551, 48767720296, 44877300755, 893889768, -53853954231, -73937691392, -33968176154, 44460797612, 101204936763, 81985109928, -13068361420, -116889235744, -141301812351, -47164931328, 107080726389, 202462281564, 141498410868, -50747155272, -240593200282, -262510799460, -72351622521, 203577584384, 364119037250, 231050114300, -45363841260, -365715119656, -289363760324, -124204229640, 267937213945, 140489577104, -44046828697, 78331635632, -2607805230977, 7814160974080, -12273455338709, 12020195807668, 37414382114522, -218815538520880, 560139543828424, -311988595189936, -4169004567317361, 13998612816659264, 13820053419447996, -143415082636357400, -96982959937066642, 1084622951203598304, 2060493897354408004, -3109181465320513044, -17794058530178221397, -28540907405152852968, -4089379266990103006, 80526907396449860124, 215742582862770860022, 357610417503149113312, 459373925476474171334, 504119978322274640744, 509884118543016038366, 507058047986196306848, 509884118543016038366, 504119978322274640744, 459373925476474171334, 357610417503149113312, 215742582862770860022, 80526907396449860124, -4089379266990103006, -28540907405152852968, -17794058530178221397, -3109181465320513044, 2060493897354408004, 1084622951203598304, -96982959937066642, -143415082636357400, 13820053419447996, 13998612816659264, -4169004567317361, -311988595189936, 560139543828424, -218815538520880, 37414382114522, 12020195807668, -12273455338709, 7814160974080, -2607805230977, 78331635632, -44046828697, 140489577104, 267937213945, -124204229640, -289363760324, -365715119656, -45363841260, 231050114300, 364119037250, 203577584384, -72351622521, -262510799460, -240593200282, -50747155272, 141498410868, 202462281564, 107080726389, -47164931328, -141301812351, -116889235744, -13068361420, 81985109928, 101204936763, 44460797612, -33968176154, -73937691392, -53853954231, 893889768, 44877300755, 48767720296, 17374155551, -20359576148, -36479678259, -23772310320, 3200277182, 22637825040, 22363188338, 6489469992, -10737533149, -16999665788, -10159029659, 2336013496, 10633539661, 9852966532, 2435700394, -5094743520, -7525763547, -4277302660, 1196749263, 4666749640, 4201621322, 985779388, -2184999170, -3171290232, -1798517868, 472419692, 1908519259, 1738533784, 448722892, -838749968, -1267752484, -757394144, 130666915, 719629548, 695009712, 222725352, -278451040, -475165296, -315626770, 6863240, 243502550, 264014132, 111305277, -72488064, -162309506, -126576960, -20799600, 69420256, 92410430, 51929416, -9175290, -47801168, -46349528, -17343228, 13892543, 27696256, 21256918, 3931740, -10379440, -14367144, -8723206, 80248, 6270582, 6928248, 3554677, -724144, -3230335, -3072520, -1200873, 558836, 1519397, 1395520, 576045, -209968, -699738, -497616, -136643, 235440, 215517, 253592, 150538, 40536, -170785, 107480, -4207, 73144, -57061, 111056, 38873, 163972, -99474, 106632, 7267, 114416, -57538, 123632, 1135, 63860, 843648}
{851812, 64688, 2062, 126492, -54366, 120270, 12464, 109504, -105558, 148812, 13912, 89120, -56756, 119452, 91006, 221392, -113338, -38624, -103112, -94348, -18136, 379286, 505194, 439584, -43854, -526340, -1018844, -905496, -7222, 1465860, 2687610, 2159000, -253176, -3552104, -5567472, -3961692, 1773974, 8637206, 11671934, 6169964, -6751698, -19652680, -21346310, -6179040, 20784534, 41060990, 35012386, -3050096, -53088736, -77561236, -45386996, 37182636, 118995502, 129177794, 33244792, -125664780, -233160532, -178813776, 47829336, 310927056, 396473938, 169562370, -278363644, -633804140, -558267300, 23514262, 770774450, 1087688256, 562822682, -612288778, -1617639580, -1526166124, -82837806, 1863270352, 2766427778, 1529883756, -1396112376, -3948872662, -3791835522, -288020368, 4447119674, 6619539186, 3616834322, -3357959204, -9285588276, -8694023916, -356154640, 10483031880, 14986836620, 7560632022, -8369479562, -21019191190, -18473838958, 850595392, 24191902680, 32082187728, 13842259304, -20870084520, -45569009378, -36265394756, 6898870510, 53958613260, 64644187210, 21288087190, -50314159184, -93819950414, -64973302558, 26907358906, 115006327948, 121764555758, 23344741790, -115898930622, -184635732598, -106428007080, 78510636892, 236325528370, 222229346572, 20830934968, -235876047380, -342949698728, -182001507504, 123585175926, 394943265644, 311261230064, 83609778670, -318019634546, -256479021612, -129910705644, 294145485106, 298870118622, -1688829572992, 4172041521176, -11989748970374, 15732859855980, 10105594419014, -116694152743070, 418557374040268, -664689837328902, -1371195785030028, 10262348055023712, -10035175211791028, -82726581183528744, 136534644035403526, 725241397547289774, -328681345490233738, -5345195431140613282, -8732239787217180238, 6447219344520042450, 52655758065680141848, 112943048571085262340, 138554731761281930614, 81224495190241657902, -67751541192890748512, -267585225039978816684, -451638861464911736748, -560117447562038299838, -560117447562038299838, -451638861464911736748, -267585225039978816684, -67751541192890748512, 81224495190241657902, 138554731761281930614, 112943048571085262340, 52655758065680141848, 6447219344520042450, -8732239787217180238, -5345195431140613282, -328681345490233738, 725241397547289774, 136534644035403526, -82726581183528744, -10035175211791028, 10262348055023712, -1371195785030028, -664689837328902, 418557374040268, -116694152743070, 10105594419014, 15732859855980, -11989748970374, 4172041521176, -1688829572992, 298870118622, 294145485106, -129910705644, -256479021612, -318019634546, 83609778670, 311261230064, 394943265644, 123585175926, -182001507504, -342949698728, -235876047380, 20830934968, 222229346572, 236325528370, 78510636892, -106428007080, -184635732598, -115898930622, 23344741790, 121764555758, 115006327948, 26907358906, -64973302558, -93819950414, -50314159184, 21288087190, 64644187210, 53958613260, 6898870510, -36265394756, -45569009378, -20870084520, 13842259304, 32082187728, 24191902680, 850595392, -18473838958, -21019191190, -8369479562, 7560632022, 14986836620, 10483031880, -356154640, -8694023916, -9285588276, -3357959204, 3616834322, 6619539186, 4447119674, -288020368, -3791835522, -3948872662, -1396112376, 1529883756, 2766427778, 1863270352, -82837806, -1526166124, -1617639580, -612288778, 562822682, 1087688256, 770774450, 23514262, -558267300, -633804140, -278363644, 169562370, 396473938, 310927056, 47829336, -178813776, -233160532, -125664780, 33244792, 129177794, 118995502, 37182636, -45386996, -77561236, -53088736, -3050096, 35012386, 41060990, 20784534, -6179040, -21346310, -19652680, -6751698, 6169964, 11671934, 8637206, 1773974, -3961692, -5567472, -3552104, -253176, 2159000, 2687610, 1465860, -7222, -905496, -1018844, -526340, -43854, 439584, 505194, 379286, -18136, -94348, -103112, -38624, -113338, 221392, 91006, 119452, -56756, 89120, 13912, 148812, -105558, 109504, 12464, 120270, -54366, 126492, 2062, 64688, 851812}
{860081, 64896, 1761, 126904, -54553, 123080, 18819, 123040, -86222, 173176, 30576, 85504, -92882, 59416, 36973, 229648, 2498, 188048, 142338, 600, -240830, -178904, -147023, 170464, 533493, 950792, 701931, -176408, -1388392, -2015912, -1149015, 934176, 3460393, 4510656, 2328452, -2805408, -7902152, -8820728, -2571758, 8431304, 17387428, 15665048, 401140, -21854256, -34525393, -23434224, 11981106, 51198312, 62693501, 25432744, -47347036, -107408280, -98086816, -2043560, 130950797, 199525504, 122077203, -87085592, -293795652, -319385600, -78952824, 309871696, 561414004, 411856976, -141597413, -751275080, -906402357, -326884032, 717326180, 1464175184, 1171851175, -225646984, -1848526556, -2351075552, -959603018, 1674243784, 3616959589, 2971564288, -445209297, -4439768560, -5684522472, -2319013600, 3994371091, 8544475536, 6867053397, -1253474728, -10433950829, -12914312792, -4759367859, 9660187000, 19326112275, 14551193736, -4143955193, -23869871680, -27591853875, -8101000672, 23194754960, 41713160144, 28174802477, -13187249576, -52648054065, -55229283904, -10137570177, 53979459488, 85315008946, 49095208536, -37942553890, -110729885624, -102597669928, -2950935424, 120295108993, 165241771592, 74973693434, -98546739928, -224691256942, -181523772608, 23131957376, 250946712064, 309241155195, 122857598744, -187224086885, -401620762520, -292716430877, -3263554352, 375725553277, 333123184376, 173088884648, -265624368232, -158530039822, 75692683744, -243439860592, 3445053036704, -9314538614896, 13558757269296, -9877599355079, -55877887497752, 274982851558484, -641077197183048, 115750429098016, 5604858659594088, -15670527573251267, -25067360427441712, 168811574885206221, 196524804247183320, -1214885739551700963, -2956493316309914632, 2244165259846780065, 20703395029891093984, 39676007375756096872, 21660802708896906136, -70167074280759215367, -235105589177651799776, -427052156913124580713, -586631570466313267968, -681810848512793611027, -720382702384149901152, -728728989941780649482, -720382702384149901152, -681810848512793611027, -586631570466313267968, -427052156913124580713, -235105589177651799776, -70167074280759215367, 21660802708896906136, 39676007375756096872, 20703395029891093984, 2244165259846780065, -2956493316309914632, -1214885739551700963, 196524804247183320, 168811574885206221, -25067360427441712, -15670527573251267, 5604858659594088, 115750429098016, -641077197183048, 274982851558484, -55877887497752, -9877599355079, 13558757269296, -9314538614896, 3445053036704, -243439860592, 75692683744, -158530039822, -265624368232, 173088884648, 333123184376, 375725553277, -3263554352, -292716430877, -401620762520, -187224086885, 122857598744, 309241155195, 250946712064, 23131957376, -181523772608, -224691256942, -98546739928, 74973693434, 165241771592, 120295108993, -2950935424, -102597669928, -110729885624, -37942553890, 49095208536, 85315008946, 53979459488, -10137570177, -55229283904, -52648054065, -13187249576, 28174802477, 41713160144, 23194754960, -8101000672, -27591853875, -23869871680, -4143955193, 14551193736, 19326112275, 9660187000, -4759367859, -12914312792, -10433950829, -1253474728, 6867053397, 8544475536, 3994371091, -2319013600, -5684522472, -4439768560, -445209297, 2971564288, 3616959589, 1674243784, -959603018, -2351075552, -1848526556, -225646984, 1171851175, 1464175184, 717326180, -326884032, -906402357, -751275080, -141597413, 411856976, 561414004, 309871696, -78952824, -319385600, -293795652, -87085592, 122077203, 199525504, 130950797, -2043560, -98086816, -107408280, -47347036, 25432744, 62693501, 51198312, 11981106, -23434224, -34525393, -21854256, 401140, 15665048, 17387428, 8431304, -2571758, -8820728, -7902152, -2805408, 2328452, 4510656, 3460393, 934176, -1149015, -2015912, -1388392, -176408, 701931, 950792, 533493, 170464, -147023, -178904, -240830, 600, 142338, 188048, 2498, 229648, 36973, 59416, -92882, 85504, 30576, 173176, -86222, 123040, 18819, 123080, -54553, 126904, 1761, 64896, 860081}
{868140, 65104, 1144, 126080, -58720, 116772, 7336, 108908, -101674, 167424, 39274, 113368, -58814, 75044, -4248, 110872, -174278, 42080, 152242, 257448, 216842, 240088, -138218, -502360, -709698, -210714, 583180, 1413944, 1536268, 565602, -1215956, -3109372, -3270746, -729512, 3601248, 7017124, 6346350, 76756, -8839514, -14552160, -10509324, 3995814, 21549360, 28064644, 14061188, -17604994, -47001612, -48449160, -9256912, 52717946, 93745266, 70364016, -21213040, -128529404, -164697544, -73411404, 113216928, 268165702, 247116966, 6573540, -320996726, -482776192, -282427592, 227172700, 706977974, 731236830, 131570006, -771722596, -1289897246, -851828096, 459370412, 1771458008, 1942004542, 476939162, -1836503322, -3231946664, -2221741736, 1013341026, 4289546934, 4755854912, 1207957060, -4378442068, -7683899868, -5186191092, 2513263068, 10081737074, 10854547266, 2348819856, -10428324734, -17393498252, -10939134018, 6717887650, 22941989224, 23148724350, 3162981762, -24480591868, -37414221118, -20739511548, 18046585866, 50184921320, 45966013316, 578897236, -55680362074, -76053258018, -34546413272, 46330440196, 104504072022, 84094037674, -14248412814, -121120784404, -145222917228, -47227492092, 112172746488, 208580334856, 142878189078, -58113587798, -252753169784, -268659018884, -64206959294, 231027974440, 387532167202, 244686358962, -84707525738, -417286056250, -368665404150, -143534943954, 311432727480, 284225995374, 162830205782, -304227716754, -460161054518, 2198880099508, -5254172970292, 13975578171832, -15642186127360, -19913602725574, 153848828785296, -502592762314502, 666949021009448, 2150030396259620, -12527100238021392, 7116772547419504, 108367270629626034, -119975266384233530, -935760669522276576, -28857683573293894, 6165957000985450812, 12519949461898616128, -1564799183985355774, -56168234990734216606, -139210504921949710178, -196635196381731872664, -165733624459435218736, -24458400507561144550, 188423690509426184042, 395555340790306284024, 521170646779865089824, 521170646779865089824, 395555340790306284024, 188423690509426184042, -24458400507561144550, -165733624459435218736, -196635196381731872664, -139210504921949710178, -56168234990734216606, -1564799183985355774, 12519949461898616128, 6165957000985450812, -28857683573293894, -935760669522276576, -119975266384233530, 108367270629626034, 7116772547419504, -12527100238021392, 2150030396259620, 666949021009448, -502592762314502, 153848828785296, -19913602725574, -15642186127360, 13975578171832, -5254172970292, 2198880099508, -460161054518, -304227716754, 162830205782, 284225995374, 311432727480, -143534943954, -368665404150, -417286056250, -84707525738, 244686358962, 387532167202, 231027974440, -64206959294, -268659018884, -252753169784, -58113587798, 142878189078, 208580334856, 112172746488, -47227492092, -145222917228, -121120784404, -14248412814, 84094037674, 104504072022, 46330440196, -34546413272, -76053258018, -55680362074, 578897236, 45966013316, 50184921320, 18046585866, -20739511548, -37414221118, -24480591868, 3162981762, 23148724350, 22941989224, 6717887650, -10939134018, -17393498252, -10428324734, 2348819856, 10854547266, 10081737074, 2513263068, -5186191092, -7683899868, -4378442068, 1207957060, 4755854912, 4289546934, 1013341026, -2221741736, -3231946664, -1836503322, 476939162, 1942004542, 1771458008, 459370412, -851828096, -1289897246, -771722596, 131570006, 731236830, 706977974, 227172700, -282427592, -482776192, -320996726, 6573540, 247116966, 268165702, 113216928, -73411404, -164697544, -128529404, -21213040, 70364016, 93745266, 52717946, -9256912, -48449160, -47001612, -17604994, 14061188, 28064644, 21549360, 3995814, -10509324, -14552160, -8839514, 76756, 6346350, 7017124, 3601248, -729512, -3270746, -3109372, -1215956, 565602, 1536268, 1413944, 583180, -210714, -709698, -502360, -138218, 240088, 216842, 257448, 152242, 42080, -174278, 110872, -4248, 75044, -58814, 113368, 39274, 167424, -101674, 108908, 7336, 116772, -58720, 126080, 1144, 65104, 868140}
{876619, 65940, 2084, 128968, -55517, 122684, 12592, 111808, -107826, 152108, 14063, 91208, -58501, 121848, 91984, 225992, -116251, -37976, -104198, -94304, -19323, 385676, 510956, 445440, -46585, -531148, -1030562, -913896, -7605, 1484624, 2720042, 2184960, -259542, -3595408, -5635901, -4007160, 1799168, 8750148, 11820468, 6244216, -6850116, -19915584, -21622670, -6244208, 21084332, 41627260, 35473898, -3133832, -53869185, -78653028, -45973720, 37806880, 120778736, 131026420, 33588531, -127713616, -236728058, -181368728, 48903750, 316034360, 402642346, 171765972, -283482864, -644388232, -566949867, 25042788, 784753204, 1106102528, 570958356, -625150844, -1647235913, -1551942872, -80661465, 1900731200, 2817558358, 1553716912, -1429613521, -4028393316, -3861274135, -282304040, 4546640345, 6753442528, 3676246474, -3449215912, -9492205473, -8866339464, -329398638, 10744928032, 15319533940, 7686649724, -8624503977, -21538307784, -18867757690, 973011292, 24869163983, 32865036704, 14053707760, -21581193616, -46824513142, -37081959464, 7380910843, 55670019636, 66383245455, 21492503120, -52241646396, -96735261520, -66514342566, 28422136376, 118999506233, 125135742064, 23024925268, -120607803320, -189937216407, -107491029996, 84602605464, 245318165400, 225868704131, 12239646212, -255827006389, -357707066280, -181796117829, 161028102900, 435710058279, 359393770696, 62645033630, -377918725384, -376215796311, -226700954992, 260335683479, 179253116084, -126376246739, 476412318872, -4468309634880, 10970700237636, -14669264552485, 6258350768216, 79520917919111, -341302067096436, 720068293058354, 187066186135640, -7358216522261739, 17006189058977856, 40043189037330266, -193525066101789048, -329568278216180151, 1309620420698592348, 4041682956863247142, -780883249757009312, -23255937101479924825, -52660765438425895876, -45461344327129884711, 49261774766865741912, 243497672666287799070, 491649514001675927908, 721009303394859122296, 880535695052187094488, 962820155559446615753, 986434260612027895504, 962820155559446615753, 880535695052187094488, 721009303394859122296, 491649514001675927908, 243497672666287799070, 49261774766865741912, -45461344327129884711, -52660765438425895876, -23255937101479924825, -780883249757009312, 4041682956863247142, 1309620420698592348, -329568278216180151, -193525066101789048, 40043189037330266, 17006189058977856, -7358216522261739, 187066186135640, 720068293058354, -341302067096436, 79520917919111, 6258350768216, -14669264552485, 10970700237636, -4468309634880, 476412318872, -126376246739, 179253116084, 260335683479, -226700954992, -376215796311, -377918725384, 62645033630, 359393770696, 435710058279, 161028102900, -181796117829, -357707066280, -255827006389, 12239646212, 225868704131, 245318165400, 84602605464, -107491029996, -189937216407, -120607803320, 23024925268, 125135742064, 118999506233, 28422136376, -66514342566, -96735261520, -52241646396, 21492503120, 66383245455, 55670019636, 7380910843, -37081959464, -46824513142, -21581193616, 14053707760, 32865036704, 24869163983, 973011292, -18867757690, -21538307784, -8624503977, 7686649724, 15319533940, 10744928032, -329398638, -8866339464, -9492205473, -3449215912, 3676246474, 6753442528, 4546640345, -282304040, -3861274135, -4028393316, -1429613521, 1553716912, 2817558358, 1900731200, -80661465, -1551942872, -1647235913, -625150844, 570958356, 1106102528, 784753204, 25042788, -566949867, -644388232, -283482864, 171765972, 402642346, 316034360, 48903750, -181368728, -236728058, -127713616, 33588531, 131026420, 120778736, 37806880, -45973720, -78653028, -53869185, -3133832, 35473898, 41627260, 21084332, -6244208, -21622670, -19915584, -6850116, 6244216, 11820468, 8750148, 1799168, -4007160, -5635901, -3595408, -259542, 2184960, 2720042, 1484624, -7605, -913896, -1030562, -531148, -46585, 445440, 510956, 385676, -19323, -94304, -104198, -37976, -116251, 225992, 91984, 121848, -58501, 91208, 14063, 152108, -107826, 111808, 12592, 122684, -55517, 128968, 2084, 65940, 876619}
{884888, 66150, 1776, 129384, -55706, 125522, 19002, 125480, -88292, 176718, 30884, 87548, -95012, 61180, 37376, 234352, 850, 191148, 143874, 1608, -244580, -178782, -148526, 173492, 537620, 963084, 709870, -177000, -1405900, -2038838, -1161764, 947288, 3501344, 4566840, 2355202, -2841688, -8003780, -8929686, -2598228, 8547660, 17613598, 15863218, 392346, -22158712, -34989288, -23729572, 12179162, 51927844, 63552520, 25735544, -48086562, -108975108, -99448702, -1944050, 133005456, 202498088, 123738338, -88683338, -298474214, -324209240, -79743140, 315272186, 570520716, 417995004, -144876050, -764414512, -921270386, -330978768, 731350088, 1490109450, 1190813804, -232804528, -1884176978, -2393066898, -972734228, 1711062584, 3687221672, 3023515264, -463679024, -4534603108, -5795236232, -2351786816, 4093111480, 8727165332, 6996129304, -1309941602, -10681697160, -13189029104, -4822747564, 9927985042, 19782744628, 14841973876, -4329092086, -24502627630, -28232766218, -8174190640, 23916097800, 42806455588, 28756061216, -13785041136, -54218711526, -56623631676, -10046488520, 55885275542, 87824177286, 50111518286, -39701343474, -114422553380, -105361836836, -2175444880, 124797354848, 169956930974, 75717862462, -103825289174, -231898442556, -184029159094, 30622547542, 265202993920, 318148147154, 116340251796, -217639628432, -430801388496, -314530689606, 34183107678, 432645694252, 427436972904, 211809562046, -297054780466, -309631358972, -197557346766, 307674485818, 681003840386, -2829302886684, 6524197086080, -16057017013626, 14708957865452, 32993425952746, -199358973361750, 595715197337210, -625587566439318, -3168165576589134, 15008514045824892, -2181448546419594, -138386391102481940, 85588504192894948, 1174014405567641844, 557670492299600390, -6871328549893032542, -17058748526423643272, -5720557399385339922, 56621929424776827796, 165810969807883136674, 264418622753706081102, 274029855757118619452, 155322100596407372418, -58869761742413767952, -282088763078665638986, -421928686216671005502, -421928686216671005502, -282088763078665638986, -58869761742413767952, 155322100596407372418, 274029855757118619452, 264418622753706081102, 165810969807883136674, 56621929424776827796, -5720557399385339922, -17058748526423643272, -6871328549893032542, 557670492299600390, 1174014405567641844, 85588504192894948, -138386391102481940, -2181448546419594, 15008514045824892, -3168165576589134, -625587566439318, 595715197337210, -199358973361750, 32993425952746, 14708957865452, -16057017013626, 6524197086080, -2829302886684, 681003840386, 307674485818, -197557346766, -309631358972, -297054780466, 211809562046, 427436972904, 432645694252, 34183107678, -314530689606, -430801388496, -217639628432, 116340251796, 318148147154, 265202993920, 30622547542, -184029159094, -231898442556, -103825289174, 75717862462, 169956930974, 124797354848, -2175444880, -105361836836, -114422553380, -39701343474, 50111518286, 87824177286, 55885275542, -10046488520, -56623631676, -54218711526, -13785041136, 28756061216, 42806455588, 23916097800, -8174190640, -28232766218, -24502627630, -4329092086, 14841973876, 19782744628, 9927985042, -4822747564, -13189029104, -10681697160, -1309941602, 6996129304, 8727165332, 4093111480, -2351786816, -5795236232, -4534603108, -463679024, 3023515264, 3687221672, 1711062584, -972734228, -2393066898, -1884176978, -232804528, 1190813804, 1490109450, 731350088, -330978768, -921270386, -764414512, -144876050, 417995004, 570520716, 315272186, -79743140, -324209240, -298474214, -88683338, 123738338, 202498088, 133005456, -1944050, -99448702, -108975108, -48086562, 25735544, 63552520, 51927844, 12179162, -23729572, -34989288, -22158712, 392346, 15863218, 17613598, 8547660, -2598228, -8929686, -8003780, -2841688, 2355202, 4566840, 3501344, 947288, -1161764, -2038838, -1405900, -177000, 709870, 963084, 537620, 173492, -148526, -178782, -244580, 1608, 143874, 191148, 850, 234352, 37376, 61180, -95012, 87548, 30884, 176718, -88292, 125480, 19002, 125522, -55706, 129384, 1776, 66150, 884888}
{893262, 66360, 1157, 128552, -59914, 119152, 7413, 111208, -103902, 170912, 39683, 115704, -60591, 76968, -4281, 114312, -177815, 43648, 153958, 261328, 218143, 244784, -139785, -507080, -719714, -211424, 590323, 1432416, 1553115, 572392, -1231023, -3146200, -3311217, -734832, 3647827, 7106048, 6422082, 73288, -8955814, -14737128, -10639264, 4059912, 21841818, 28433056, 14229809, -17866688, -47653688, -49097128, -9338622, 53506512, 95080114, 71307824, -21626504, -130481824, -167085566, -74334696, 115128523, 272317320, 250731390, 6283864, -326366730, -490387064, -286404136, 231620120, 718946160, 742844160, 132473113, -786051024, -1312042032, -864906176, 470017948, 1804382256, 1975489741, 481458656, -1874488768, -3292603024, -2258484326, 1040902712, 4377472562, 4844960208, 1219164769, -4479581416, -7842036181, -5277638640, 2590825694, 10310507664, 11075554879, 2361626264, -10697619865, -17787330952, -11140726740, 6946272584, 23520852852, 23659526800, 3125784778, -25189040176, -38348801120, -21119847544, 18718288416, 51601032544, 47052820903, 263053224, -57506777946, -78161929056, -35111441491, 48227129960, 107830572659, 86228721752, -15459583632, -125435559464, -149358348741, -47522268416, 117051546096, 214799918216, 144862899555, -64345458944, -263298870833, -274200229176, -56148691280, 253759283696, 406821764741, 249315369536, -123525141487, -464639216232, -430183773622, -133320959944, 370824070078, 417441395968, 284657518981, -252270965352, -204882093518, 202972653256, -794945189157, 5701221680696, -12763262472126, 15475911552896, -719337421925, -109380372266504, 418637187412048, -790985178324792, -628509983275274, 9461114324854040, -17738716500634630, -59453111164339784, 215291144605614994, 501874367352131000, -1344167000213939443, -5318000510875968320, -1441028998414059464, 25079786436625160928, 67274817253228116921, 76336189080542422400, -14853504385432922513, -235432246451219147264, -544032591927605139160, -854622287229258336696, -1093122096138119198739, -1231102194106953993584, -1274573013526805997596, -1231102194106953993584, -1093122096138119198739, -854622287229258336696, -544032591927605139160, -235432246451219147264, -14853504385432922513, 76336189080542422400, 67274817253228116921, 25079786436625160928, -1441028998414059464, -5318000510875968320, -1344167000213939443, 501874367352131000, 215291144605614994, -59453111164339784, -17738716500634630, 9461114324854040, -628509983275274, -790985178324792, 418637187412048, -109380372266504, -719337421925, 15475911552896, -12763262472126, 5701221680696, -794945189157, 202972653256, -204882093518, -252270965352, 284657518981, 417441395968, 370824070078, -133320959944, -430183773622, -464639216232, -123525141487, 249315369536, 406821764741, 253759283696, -56148691280, -274200229176, -263298870833, -64345458944, 144862899555, 214799918216, 117051546096, -47522268416, -149358348741, -125435559464, -15459583632, 86228721752, 107830572659, 48227129960, -35111441491, -78161929056, -57506777946, 263053224, 47052820903, 51601032544, 18718288416, -21119847544, -38348801120, -25189040176, 3125784778, 23659526800, 23520852852, 6946272584, -11140726740, -17787330952, -10697619865, 2361626264, 11075554879, 10310507664, 2590825694, -5277638640, -7842036181, -4479581416, 1219164769, 4844960208, 4377472562, 1040902712, -2258484326, -3292603024, -1874488768, 481458656, 1975489741, 1804382256, 470017948, -864906176, -1312042032, -786051024, 132473113, 742844160, 718946160, 231620120, -286404136, -490387064, -326366730, 6283864, 250731390, 272317320, 115128523, -74334696, -167085566, -130481824, -21626504, 71307824, 95080114, 53506512, -9338622, -49097128, -47653688, -17866688, 14229809, 28433056, 21841818, 4059912, -10639264, -14737128, -8955814, 73288, 6422082, 7106048, 3647827, -734832, -3311217, -3146200, -1231023, 572392, 1553115, 1432416, 590323, -211424, -719714, -507080, -139785, 244784, 218143, 261328, 153958, 43648, -177815, 114312, -4281, 76968, -60591, 115704, 39683, 170912, -103902, 111208, 7413, 119152, -59914, 128552, 1157, 66360, 893262}
{901742, 67204, 2102, 131468, -56680, 125122, 12712, 114136, -110114, 155440, 14206, 93320, -60270, 124268, 92954, 230640, -119192, -37304, -105296, -94236, -20534, 392114, 516710, 451320, -49356, -535920, -1042288, -922248, -8012, 1503412, 2752458, 2210944, -265944, -3638664, -5704338, -4052580, 1824326, 8863114, 11968994, 6318516, -6948574, -20178464, -21899046, -6309352, 21384106, 42193602, 35935402, -3217544, -54649690, -79744784, -46560456, 38431172, 122561946, 132875070, 33932254, -129762404, -240295624, -183923632, 49978156, 321141688, 408810706, 173969598, -288602092, -654972252, -575632478, 26571362, 798731942, 1124516824, 579094006, -638012862, -1676832262, -1577719596, -78485184, 1938192072, 2868688930, 1577550140, -1463114690, -4107913922, -3930712764, -276587688, 4646160960, 6887345930, 3735658618, -3540472596, -9698822718, -9038654964, -302642644, 11006824232, 15652231220, 7812667450, -8879524220, -22057448110, -19261618184, 1095351324, 25546562740, 33647834258, 14265400770, -22292170152, -48079787484, -37898435898, 7861954692, 57379363468, 68116341412, 21689237280, -54180666996, -99654808788, -68048703996, 29981244916, 123063109522, 128628458828, 22776574332, -125313262658, -195501531814, -109059659126, 89975309822, 253705981836, 229750863574, 4844166132, -272316090050, -369897569914, -177703018866, 194108405194, 471153008352, 391032108642, 29059307610, -439176716170, -486203293494, -288187167258, 274208107376, 331884300088, 233363050678, -300251871376, -977491133534, 3598371887588, -7992701822910, 18168483081860, -12634340313800, -50099012668218, 254495475477292, -696474583533748, 521854071765476, 4472891581607218, -17633013885312324, -5400677802112358, 172631326112243754, -27362202125600226, -1434448641009376498, -1296856135777129406, 7350239003597623660, 22327975134153819928, 15911989763398844786, -52604911464406552520, -190728300351516709540, -340651875080016922330, -407653219316411299100, -330884603340975813186, -132168519885240018802, 95938281726732907276, 244742894146772430800, 244742894146772430800, 95938281726732907276, -132168519885240018802, -330884603340975813186, -407653219316411299100, -340651875080016922330, -190728300351516709540, -52604911464406552520, 15911989763398844786, 22327975134153819928, 7350239003597623660, -1296856135777129406, -1434448641009376498, -27362202125600226, 172631326112243754, -5400677802112358, -17633013885312324, 4472891581607218, 521854071765476, -696474583533748, 254495475477292, -50099012668218, -12634340313800, 18168483081860, -7992701822910, 3598371887588, -977491133534, -300251871376, 233363050678, 331884300088, 274208107376, -288187167258, -486203293494, -439176716170, 29059307610, 391032108642, 471153008352, 194108405194, -177703018866, -369897569914, -272316090050, 4844166132, 229750863574, 253705981836, 89975309822, -109059659126, -195501531814, -125313262658, 22776574332, 128628458828, 123063109522, 29981244916, -68048703996, -99654808788, -54180666996, 21689237280, 68116341412, 57379363468, 7861954692, -37898435898, -48079787484, -22292170152, 14265400770, 33647834258, 25546562740, 1095351324, -19261618184, -22057448110, -8879524220, 7812667450, 15652231220, 11006824232, -302642644, -9038654964, -9698822718, -3540472596, 3735658618, 6887345930, 4646160960, -276587688, -3930712764, -4107913922, -1463114690, 1577550140, 2868688930, 1938192072, -78485184, -1577719596, -1676832262, -638012862, 579094006, 1124516824, 798731942, 26571362, -575632478, -654972252, -288602092, 173969598, 408810706, 321141688, 49978156, -183923632, -240295624, -129762404, 33932254, 132875070, 122561946, 38431172, -46560456, -79744784, -54649690, -3217544, 35935402, 42193602, 21384106, -6309352, -21899046, -20178464, -6948574, 6318516, 11968994, 8863114, 1824326, -4052580, -5704338, -3638664, -265944, 2210944, 2752458, 1503412, -8012, -922248, -1042288, -535920, -49356, 451320, 516710, 392114, -20534, -94236, -105296, -37304, -119192, 230640, 92954, 124268, -60270, 93320, 14206, 155440, -110114, 114136, 12712, 125122, -56680, 131468, 2102, 67204, 901742}
{910329, 67416, 1795, 131888, -56871, 127988, 19193, 127944, -90390, 180296, 31200, 89616, -97166, 62968, 37787, 239104, -842, 194272, 145422, 2640, -248354, -178612, -150021, 176544, 541691, 975412, 717817, -177544, -1423432, -2061740, -1174497, 960424, 3542235, 4623072, 2381960, -2877920, -8105444, -9038620, -2624690, 8664064, 17839712, 16061412, 383568, -22463144, -35453207, -24024848, 12377226, 52657400, 64411451, 26038380, -48826076, -110541888, -100810612, -1844516, 135060131, 205470720, 125399417, -90281036, -303152768, -329032856, -80533504, 320672700, 579627436, 424133104, -148154763, -777553896, -936138399, -335073480, 745373972, 1516043764, 1209776449, -239962048, -1919827484, -2435058220, -985865430, 1747881456, 3757483731, 3075466288, -482148735, -4629437632, -5905950080, -2384559972, 4191851877, 8909855152, 7125205163, -1366408428, -10929443483, -13463745368, -4886127325, 10195783108, 20239378684, 15132736416, -4514185392, -25135466712, -28873582666, -8247505392, 24637578275, 43899776464, 29337711761, -14381927624, -55787929099, -58015168856, -9953321906, 57792813064, 90327364804, 51113688956, -41493045754, -118153456800, -108170013728, -1383471652, 129377678225, 174915159576, 76764005482, -108783264160, -239096009935, -187121505120, 36851640643, 277424714124, 325989208508, 109301970336, -243135010589, -455230618892, -325337343239, 73265241408, 486445374194, 503887040292, 215621753587, -352971875328, -455466905690, -346482408752, 241647352346, 238669691120, -313962918440, 1219380324252, -7166235883830, 14659215576016, -15812312894927, -7275262395308, 146627621301913, -507599965631144, 845224271942659, 1246854120166252, -11936459343472288, 17514592072575728, 84013623726038668, -230976985727719752, -718901794596275571, 1286981198086208368, 6773164009660070682, 4594935770079918364, -25693693921295910091, -83070083927063297184, -114936159794102578209, -36217511972609793528, 204386325454922192919, 574677939386236928280, 976325031302106958052, 1308288748517002099404, 1514532763757294706805, 1582786561152969633976, 1514532763757294706805, 1308288748517002099404, 976325031302106958052, 574677939386236928280, 204386325454922192919, -36217511972609793528, -114936159794102578209, -83070083927063297184, -25693693921295910091, 4594935770079918364, 6773164009660070682, 1286981198086208368, -718901794596275571, -230976985727719752, 84013623726038668, 17514592072575728, -11936459343472288, 1246854120166252, 845224271942659, -507599965631144, 146627621301913, -7275262395308, -15812312894927, 14659215576016, -7166235883830, 1219380324252, -313962918440, 238669691120, 241647352346, -346482408752, -455466905690, -352971875328, 215621753587, 503887040292, 486445374194, 73265241408, -325337343239, -455230618892, -243135010589, 109301970336, 325989208508, 277424714124, 36851640643, -187121505120, -239096009935, -108783264160, 76764005482, 174915159576, 129377678225, -1383471652, -108170013728, -118153456800, -41493045754, 51113688956, 90327364804, 57792813064, -9953321906, -58015168856, -55787929099, -14381927624, 29337711761, 43899776464, 24637578275, -8247505392, -28873582666, -25135466712, -4514185392, 15132736416, 20239378684, 10195783108, -4886127325, -13463745368, -10929443483, -1366408428, 7125205163, 8909855152, 4191851877, -2384559972, -5905950080, -4629437632, -482148735, 3075466288, 3757483731, 1747881456, -985865430, -2435058220, -1919827484, -239962048, 1209776449, 1516043764, 745373972, -335073480, -936138399, -777553896, -148154763, 424133104, 579627436, 320672700, -80533504, -329032856, -303152768, -90281036, 125399417, 205470720, 135060131, -1844516, -100810612, -110541888, -48826076, 26038380, 64411451, 52657400, 12377226, -24024848, -35453207, -22463144, 383568, 16061412, 17839712, 8664064, -2624690, -9038620, -8105444, -2877920, 2381960, 4623072, 3542235, 960424, -1174497, -2061740, -1423432, -177544, 717817, 975412, 541691, 176544, -150021, -178612, -248354, 2640, 145422, 194272, -842, 239104, 37787, 62968, -97166, 89616, 31200, 180296, -90390, 127944, 19193, 127988, -56871, 131888, 1795, 67416, 910329}
{918702, 67628, 1166, 131048, -61120, 121556, 7482, 113532, -106150, 174436, 40084, 118064, -62392, 78916, -4322, 117800, -181380, 45240, 155662, 265232, 219420, 249528, -141360, -511776, -729770, -212098, 597458, 1450936, 1569938, 579206, -1246106, -3183004, -3351724, -740104, 3694398, 7195020, 6497778, 69844, -9072122, -14922048, -10769244, 4124034, 22134260, 28801492, 14398406, -18128310, -48305772, -49745072, -9420388, 54295114, 96414950, 72251680, -22039992, -132434220, -169473604, -75257940, 117040078, 276468986, 254345806, 5994212, -331736782, -497997912, -290380688, 236067612, 730914302, 754451538, 133376204, -800379428, -1334186842, -877984208, 480665468, 1837306528, 2008974880, 485978174, -1912474222, -3353259312, -2295226940, 1068464446, 4465398174, 4934065528, 1230372422, -4580720704, -8000172502, -5369086164, 2668388272, 10539278302, 11296562484, 2374432720, -10966915036, -18181163628, -11342319096, 7174646276, 24099752258, 24170254794, 3088670824, -25897645592, -39283358942, -21500492620, 19389683694, 53016678656, 48139103998, -52139088, -59331369500, -80263840054, -35666594718, 50140124140, 111167660058, 88363768804, -16714982170, -129830477738, -153647680592, -47935765106, 121873116020, 221260022658, 147412005274, -69695013170, -272952238062, -279743278460, -49135591406, 272574710776, 422852273132, 248594806012, -158775220938, -506718743408, -473382525784, -105944236212, 434933073946, 543352097832, 372184623318, -242376579258, -350233357298, -269153072736, 276129849926, 1368360956592, -4524581509264, 9664605451254, -20217893290780, 9052007718984, 72111182861708, -320567997992992, 802234743382798, -331992506364830, -6114698752507986, 20280640238823328, 16370996381795760, -210555616311008180, -61763047689936084, 1707151484972348856, 2287216253715961558, -7458481826657730136, -28239692253192298508, -29506142071642681846, 42439676389145771450, 211204559095729689158, 422872084631121586026, 566786948357781982196, 556193460039506622242, 395557338060562158732, 178824217135790750536, 29212476248877231960, 29212476248877231960, 178824217135790750536, 395557338060562158732, 556193460039506622242, 566786948357781982196, 422872084631121586026, 211204559095729689158, 42439676389145771450, -29506142071642681846, -28239692253192298508, -7458481826657730136, 2287216253715961558, 1707151484972348856, -61763047689936084, -210555616311008180, 16370996381795760, 20280640238823328, -6114698752507986, -331992506364830, 802234743382798, -320567997992992, 72111182861708, 9052007718984, -20217893290780, 9664605451254, -4524581509264, 1368360956592, 276129849926, -269153072736, -350233357298, -242376579258, 372184623318, 543352097832, 434933073946, -105944236212, -473382525784, -506718743408, -158775220938, 248594806012, 422852273132, 272574710776, -49135591406, -279743278460, -272952238062, -69695013170, 147412005274, 221260022658, 121873116020, -47935765106, -153647680592, -129830477738, -16714982170, 88363768804, 111167660058, 50140124140, -35666594718, -80263840054, -59331369500, -52139088, 48139103998, 53016678656, 19389683694, -21500492620, -39283358942, -25897645592, 3088670824, 24170254794, 24099752258, 7174646276, -11342319096, -18181163628, -10966915036, 2374432720, 11296562484, 10539278302, 2668388272, -5369086164, -8000172502, -4580720704, 1230372422, 4934065528, 4465398174, 1068464446, -2295226940, -3353259312, -1912474222, 485978174, 2008974880, 1837306528, 480665468, -877984208, -1334186842, -800379428, 133376204, 754451538, 730914302, 236067612, -290380688, -497997912, -331736782, 5994212, 254345806, 276468986, 117040078, -75257940, -169473604, -132434220, -22039992, 72251680, 96414950, 54295114, -9420388, -49745072, -48305772, -18128310, 14398406, 28801492, 22134260, 4124034, -10769244, -14922048, -9072122, 69844, 6497778, 7195020, 3694398, -740104, -3351724, -3183004, -1246106, 579206, 1569938, 1450936, 597458, -212098, -729770, -511776, -141360, 249528, 219420, 265232, 155662, 45240, -181380, 117800, -4322, 78916, -62392, 118064, 40084, 174436, -106150, 113532, 7482, 121556, -61120, 131048, 1166, 67628, 918702}
{927503, 68480, 2124, 133992, -57855, 127584, 12840, 116488, -112430, 158808, 14357, 95456, -62063, 126712, 93932, 235336, -122177, -36608, -106382, -94144, -21769, 398600, 522472, 457224, -52183, -540656, -1054006, -930552, -8443, 1522224, 2784890, 2236952, -272406, -3681872, -5772767, -4097952, 1849448, 8976104, 12117528, 6392864, -7047088, -20441320, -22175406, -6374472, 21683856, 42760016, 36396914, -3301232, -55430283, -80836504, -47147180, 39055512, 124345132, 134723744, 34275993, -131811144, -243863246, -186478488, 51052570, 326249040, 414979018, 176173248, -293721312, -665556200, -584315165, 28099984, 812710696, 1142931144, 587229632, -650874832, -1706428595, -1603496296, -76308987, 1975652968, 2919819510, 1601383440, -1496615883, -4187434480, -4000151377, -270871312, 4745681487, 7021249392, 3795070770, -3631729256, -9905440011, -9210970416, -275886642, 11268720480, 15984928444, 7938685200, -9134544308, -22576594000, -19655448438, 1217636576, 26224066680, 34430545416, 14477255387, -23003227544, -49335043645, -38715240520, 8341956223, 59086922120, 69845566949, 21882247512, -56123918829, -102570431392, -69569274359, 31578621552, 127176755093, 132187610760, 22533462939, -130082829584, -201331526270, -111004337664, 94900408695, 261933353048, 234158220119, -1196994888, -286317574675, -380476637136, -172288718032, 222235839432, 501298976153, 409515930712, -8855440369, -498964488944, -578980452888, -309622919608, 322932357807, 488839838264, 411616523937, -228605767072, -285142203819, 469620019776, -1772666477046, 8883183693208, -16608397122026, 15467380886512, 18367922908280, -192566448660416, 608389907040981, -871067061509688, -2087004926793579, 14792008664412152, -15877384846423659, -114404471023036600, 236405105957516197, 985248944477728744, -1098885737332480104, -8375160897152609664, -8859535978297217365, 24496384562906257000, 99306854322859487573, 161583711069190486344, 107152567122564490672, -142874857391918028000, -571756460180720910622, -1071235249421932920024, -1509838725025350693954, -1796765433663074336536, -1894821743927220210803, -1796765433663074336536, -1509838725025350693954, -1071235249421932920024, -571756460180720910622, -142874857391918028000, 107152567122564490672, 161583711069190486344, 99306854322859487573, 24496384562906257000, -8859535978297217365, -8375160897152609664, -1098885737332480104, 985248944477728744, 236405105957516197, -114404471023036600, -15877384846423659, 14792008664412152, -2087004926793579, -871067061509688, 608389907040981, -192566448660416, 18367922908280, 15467380886512, -16608397122026, 8883183693208, -1772666477046, 469620019776, -285142203819, -228605767072, 411616523937, 488839838264, 322932357807, -309622919608, -578980452888, -498964488944, -8855440369, 409515930712, 501298976153, 222235839432, -172288718032, -380476637136, -286317574675, -1196994888, 234158220119, 261933353048, 94900408695, -111004337664, -201331526270, -130082829584, 22533462939, 132187610760, 127176755093, 31578621552, -69569274359, -102570431392, -56123918829, 21882247512, 69845566949, 59086922120, 8341956223, -38715240520, -49335043645, -23003227544, 14477255387, 34430545416, 26224066680, 1217636576, -19655448438, -22576594000, -9134544308, 7938685200, 15984928444, 11268720480, -275886642, -9210970416, -9905440011, -3631729256, 3795070770, 7021249392, 4745681487, -270871312, -4000151377, -4187434480, -1496615883, 1601383440, 2919819510, 1975652968, -76308987, -1603496296, -1706428595, -650874832, 587229632, 1142931144, 812710696, 28099984, -584315165, -665556200, -293721312, 176173248, 414979018, 326249040, 51052570, -186478488, -243863246, -131811144, 34275993, 134723744, 124345132, 39055512, -47147180, -80836504, -55430283, -3301232, 36396914, 42760016, 21683856, -6374472, -22175406, -20441320, -7047088, 6392864, 12117528, 8976104, 1849448, -4097952, -5772767, -3681872, -272406, 2236952, 2784890, 1522224, -8443, -930552, -1054006, -540656, -52183, 457224, 522472, 398600, -21769, -94144, -106382, -36608, -122177, 235336, 93932, 126712, -62063, 95456, 14357, 158808, -112430, 116488, 12840, 127584, -57855, 133992, 2124, 68480, 927503}
{936090, 68694, 1810, 134416, -58048, 130478, 19376, 130432, -92508, 183910, 31508, 91708, -99344, 64780, 38190, 243904, -2562, 197420, 146958, 3696, -252152, -178394, -151524, 179620, 545722, 987776, 725756, -178040, -1440988, -2084618, -1187246, 973584, 3583090, 4679352, 2408710, -2914104, -8207144, -9147530, -2651160, 8780516, 18065786, 16259630, 374774, -22767552, -35917150, -24320052, 12575282, 53386980, 65270326, 26341252, -49565602, -112108620, -102172546, -1744958, 137114790, 208443400, 127060456, -91878686, -307831330, -333856448, -81323916, 326073238, 588734148, 430271276, -151433520, -790693232, -951006428, -339168168, 759397832, 1541978126, 1228739078, -247119544, -1955478050, -2477049518, -998996640, 1784700400, 3827745766, 3127417360, -500618462, -4724272132, -6016663984, -2417333068, 4290592266, 9092544996, 7254280974, -1422875206, -11177189814, -13738461584, -4949507126, 10463581198, 20696012716, 15423496416, -4699256770, -25768354210, -29514308738, -8320909106, 25359233546, 44993110204, 29919740648, -14978292508, -57356362860, -59405557768, -9860176172, 59699170122, 92823370182, 52103894340, -43306500118, -121903086474, -110989035480, -551261138, 134044715194, 180060961400, 77985189036, -113612412468, -246487462114, -190820056140, 42032156830, 288417646998, 333511014790, 103038009724, -264309720422, -475676189600, -329096835886, 109959036554, 535363478262, 560429009752, 197196423184, -417900071610, -597032564872, -463059946918, 201254385320, 364071164134, 303347973920, -227538381362, -1875039871208, 5625868836758, -11536869792274, 22080774529644, -3516966526420, -100049446861330, 398865341354758, -908767591680612, 26404648531098, 8145340200820250, -22771201494022612, -31581934466736562, 251072128984383884, 189853121443607982, -1976588146370483780, -3568890852283127950, 7014963128995437714, 34615704763651998786, 46951733853613781730, -24199268121019476144, -223639233118341144194, -507089882199005204408, -749679011196029802316, -834495827090382377266, -741002543186515557958, -557776663334844579412, -418962280297285564948, -418962280297285564948, -557776663334844579412, -741002543186515557958, -834495827090382377266, -749679011196029802316, -507089882199005204408, -223639233118341144194, -24199268121019476144, 46951733853613781730, 34615704763651998786, 7014963128995437714, -3568890852283127950, -1976588146370483780, 189853121443607982, 251072128984383884, -31581934466736562, -22771201494022612, 8145340200820250, 26404648531098, -908767591680612, 398865341354758, -100049446861330, -3516966526420, 22080774529644, -11536869792274, 5625868836758, -1875039871208, -227538381362, 303347973920, 364071164134, 201254385320, -463059946918, -597032564872, -417900071610, 197196423184, 560429009752, 535363478262, 109959036554, -329096835886, -475676189600, -264309720422, 103038009724, 333511014790, 288417646998, 42032156830, -190820056140, -246487462114, -113612412468, 77985189036, 180060961400, 134044715194, -551261138, -110989035480, -121903086474, -43306500118, 52103894340, 92823370182, 59699170122, -9860176172, -59405557768, -57356362860, -14978292508, 29919740648, 44993110204, 25359233546, -8320909106, -29514308738, -25768354210, -4699256770, 15423496416, 20696012716, 10463581198, -4949507126, -13738461584, -11177189814, -1422875206, 7254280974, 9092544996, 4290592266, -2417333068, -6016663984, -4724272132, -500618462, 3127417360, 3827745766, 1784700400, -998996640, -2477049518, -1955478050, -247119544, 1228739078, 1541978126, 759397832, -339168168, -951006428, -790693232, -151433520, 430271276, 588734148, 326073238, -81323916, -333856448, -307831330, -91878686, 127060456, 208443400, 137114790, -1744958, -102172546, -112108620, -49565602, 26341252, 65270326, 53386980, 12575282, -24320052, -35917150, -22767552, 374774, 16259630, 18065786, 8780516, -2651160, -9147530, -8207144, -2914104, 2408710, 4679352, 3583090, 973584, -1187246, -2084618, -1440988, -178040, 725756, 987776, 545722, 179620, -151524, -178394, -252152, 3696, 146958, 197420, -2562, 243904, 38190, 64780, -99344, 91708, 31508, 183910, -92508, 130432, 19376, 130478, -58048, 134416, 1810, 68694, 936090}
{944784, 68908, 1179, 133568, -62338, 123984, 7559, 115880, -108426, 177996, 40493, 120448, -64217, 80888, -4355, 121336, -184989, 46856, 157378, 269160, 220673, 254320, -142927, -516448, -739882, -212736, 604601, 1469504, 1586737, 586044, -1261173, -3219784, -3392291, -745328, 3740977, 7284040, 6573438, 66424, -9188422, -15106920, -10899280, 4188180, 22426718, 29169952, 14566979, -18389860, -48957848, -50392992, -9502242, 55083752, 97749798, 73195584, -22453504, -134386592, -171861626, -76181136, 118951577, 280620700, 257960230, 5704584, -337106882, -505608736, -294357232, 240515176, 742882368, 766058964, 134279311, -814707808, -1356331676, -891062192, 491313004, 1870230824, 2042459935, 490497716, -1950459668, -3413915528, -2331969578, 1096026228, 4553323802, 5023170872, 1241579987, -4681859932, -8158308815, -5460533664, 2745950802, 10768048988, 11517570097, 2387239224, -11236210263, -18574996280, -11543911428, 7403018968, 24678664910, 24680938268, 3051623983, -26606375584, -40217843318, -21881342224, 20061075486, 54432225104, 49225578646, -366227648, -61153892836, -82360730800, -36216014597, 52060720708, 114504242643, 90487106616, -18012947003, -134287688252, -158030117910, -48384542336, 126733350230, 227998284368, 150411871323, -74451560936, -282250083379, -285695098496, -43517529820, 288430279752, 436642980878, 245537965832, -189257485251, -543094923120, -501185104696, -70982633524, 499860480580, 653605028720, 415102076400, -279362200644, -516007014293, -479426314408, 213081822620, 350365598772, -682171028237, 2480192340360, -10867489734225, 18539427791760, -14176832832370, -33322764452600, 248622321660718, -720582631126296, 852938748817624, 3200659115400216, -18012531720812900, 12251056706624620, 151201189088651499, -226172242879574848, -1303903769747805518, 732559051743734676, 10065780960861514138, 14407434359589995168, -20760429851128206011, -114884959378275972044, -216107818793369735179, -200964038974887738840, 42628715684837521032, 521094979400881067248, 1120349913836621717661, 1675902803194878126008, 2054764900970075158713, 2187388199120095775152, 2054764900970075158713, 1675902803194878126008, 1120349913836621717661, 521094979400881067248, 42628715684837521032, -200964038974887738840, -216107818793369735179, -114884959378275972044, -20760429851128206011, 14407434359589995168, 10065780960861514138, 732559051743734676, -1303903769747805518, -226172242879574848, 151201189088651499, 12251056706624620, -18012531720812900, 3200659115400216, 852938748817624, -720582631126296, 248622321660718, -33322764452600, -14176832832370, 18539427791760, -10867489734225, 2480192340360, -682171028237, 350365598772, 213081822620, -479426314408, -516007014293, -279362200644, 415102076400, 653605028720, 499860480580, -70982633524, -501185104696, -543094923120, -189257485251, 245537965832, 436642980878, 288430279752, -43517529820, -285695098496, -282250083379, -74451560936, 150411871323, 227998284368, 126733350230, -48384542336, -158030117910, -134287688252, -18012947003, 90487106616, 114504242643, 52060720708, -36216014597, -82360730800, -61153892836, -366227648, 49225578646, 54432225104, 20061075486, -21881342224, -40217843318, -26606375584, 3051623983, 24680938268, 24678664910, 7403018968, -11543911428, -18574996280, -11236210263, 2387239224, 11517570097, 10768048988, 2745950802, -5460533664, -8158308815, -4681859932, 1241579987, 5023170872, 4553323802, 1096026228, -2331969578, -3413915528, -1950459668, 490497716, 2042459935, 1870230824, 491313004, -891062192, -1356331676, -814707808, 134279311, 766058964, 742882368, 240515176, -294357232, -505608736, -337106882, 5704584, 257960230, 280620700, 118951577, -76181136, -171861626, -134386592, -22453504, 73195584, 97749798, 55083752, -9502242, -50392992, -48957848, -18389860, 14566979, 29169952, 22426718, 4188180, -10899280, -15106920, -9188422, 66424, 6573438, 7284040, 3740977, -745328, -3392291, -3219784, -1261173, 586044, 1586737, 1469504, 604601, -212736, -739882, -516448, -142927, 254320, 220673, 269160, 157378, 46856, -184989, 121336, -4355, 80888, -64217, 120448, 40493, 177996, -108426, 115880, 7559, 123984, -62338, 133568, 1179, 68908, 944784}
{953586, 69768, 2142, 136540, -59042, 130070, 12960, 118864, -114766, 162212, 14500, 97616, -63880, 129180, 94902, 240080, -125190, -35888, -107480, -94028, -23028, 405134, 528226, 463152, -55050, -545356, -1065732, -938808, -8898, 1541060, 2817306, 2262984, -278904, -3725032, -5841204, -4143276, 1874534, 9089118, 12266054, 6467260, -7145642, -20704152, -22451782, -6439568, 21983582, 43326502, 36858418, -3384896, -56210932, -81928188, -47733916, 39679900, 126128294, 136572442, 34619716, -133859836, -247430908, -189033296, 52126976, 331356416, 421147282, 178376922, -298840540, -676140076, -592997896, 29628654, 826689434, 1161345488, 595365234, -663736754, -1736024944, -1629272972, -74132850, 2013113888, 2970950082, 1625216812, -1530117100, -4266954990, -4069590006, -265154912, 4845201958, 7155152914, 3854482914, -3722985892, -10112057352, -9383285820, -249130648, 11530616776, 16317625628, 8064702974, -9389564420, -23095740108, -20049270398, 1339888252, 26901635232, 35213156384, 14689212830, -23714459784, -50590331744, -39532466282, 8821224334, 60793341448, 71572864906, 22074354940, -58067111172, -105478980916, -71076116918, 33203698452, 131319053038, 135772050654, 22259144044, -134940819072, -207382291040, -113188904876, 99605365588, 270277807542, 239187853064, -6029572256, -298707258074, -390327878030, -167231484406, 245721950190, 526735429662, 419025883052, -45998618940, -554692498674, -650638779190, -303285216084, 386033852906, 645164864598, 559802875960, -150779113068, -373031258364, -333724500156, 144411166706, 2521581821382, -6918586796272, 13595775138438, -23593470524308, -4506982471260, 135081762003052, -490568102798352, 1009754802377582, 431200222606738, -10614888146043704, 24848065703316030, 51988314142042660, -292377093746157830, -365846050602622464, 2220181837817740050, 5177985054883484360, -5799091321816587648, -41161462810959986846, -68594078069071528056, -4250844934845970556, 223510595047128388916, 587458411286314632660, 951975182673133073314, 1166248133940236138166, 1175828337807829173814, 1054805702111893459308, 942347934525814941952, 942347934525814941952, 1054805702111893459308, 1175828337807829173814, 1166248133940236138166, 951975182673133073314, 587458411286314632660, 223510595047128388916, -4250844934845970556, -68594078069071528056, -41161462810959986846, -5799091321816587648, 5177985054883484360, 2220181837817740050, -365846050602622464, -292377093746157830, 51988314142042660, 24848065703316030, -10614888146043704, 431200222606738, 1009754802377582, -490568102798352, 135081762003052, -4506982471260, -23593470524308, 13595775138438, -6918586796272, 2521581821382, 144411166706, -333724500156, -373031258364, -150779113068, 559802875960, 645164864598, 386033852906, -303285216084, -650638779190, -554692498674, -45998618940, 419025883052, 526735429662, 245721950190, -167231484406, -390327878030, -298707258074, -6029572256, 239187853064, 270277807542, 99605365588, -113188904876, -207382291040, -134940819072, 22259144044, 135772050654, 131319053038, 33203698452, -71076116918, -105478980916, -58067111172, 22074354940, 71572864906, 60793341448, 8821224334, -39532466282, -50590331744, -23714459784, 14689212830, 35213156384, 26901635232, 1339888252, -20049270398, -23095740108, -9389564420, 8064702974, 16317625628, 11530616776, -249130648, -9383285820, -10112057352, -3722985892, 3854482914, 7155152914, 4845201958, -265154912, -4069590006, -4266954990, -1530117100, 1625216812, 2970950082, 2013113888, -74132850, -1629272972, -1736024944, -663736754, 595365234, 1161345488, 826689434, 29628654, -592997896, -676140076, -298840540, 178376922, 421147282, 331356416, 52126976, -189033296, -247430908, -133859836, 34619716, 136572442, 126128294, 39679900, -47733916, -81928188, -56210932, -3384896, 36858418, 43326502, 21983582, -6439568, -22451782, -20704152, -7145642, 6467260, 12266054, 9089118, 1874534, -4143276, -5841204, -3725032, -278904, 2262984, 2817306, 1541060, -8898, -938808, -1065732, -545356, -55050, 463152, 528226, 405134, -23028, -94028, -107480, -35888, -125190, 240080, 94902, 129180, -63880, 97616, 14500, 162212, -114766, 118864, 12960, 130070, -59042, 136540, 2142, 69768, 953586}
{962497, 69984, 1829, 136968, -59237, 132992, 19567, 132944, -94654, 187560, 31824, 93824, -101546, 66616, 38601, 248752, -4326, 200592, 148506, 4776, -255974, -178128, -153019, 182720, 549697, 1000176, 733703, -178488, -1458568, -2107472, -1199979, 986768, 3623885, 4735680, 2435468, -2950240, -8308880, -9256416, -2677622, 8897016, 18291804, 16457872, 365996, -23071936, -36381117, -24615184, 12773346, 54116584, 66129113, 26644160, -50305116, -113675304, -103534504, -1645376, 139169465, 211416128, 128721439, -93476288, -312509884, -338680016, -82114376, 331473800, 597840868, 436409520, -154712353, -803832520, -965874441, -343262832, 773421668, 1567912536, 1247701723, -254277016, -1991128700, -2519040792, -1012127842, 1821519416, 3898007777, 3179368480, -519088173, -4819106608, -6127377976, -2450106104, 4389332663, 9275234864, 7383356737, -1479341936, -11424936137, -14013177752, -5012886983, 10731379312, 21152646772, 15714256464, -4884323877, -26401266040, -30154974908, -8394391256, 26081031235, 46086388040, 30502025837, -15574530136, -58924549169, -60795876400, -9768033722, 61603366032, 95313278967, 53086139152, -45131729154, -125657127608, -113800619649, 326074816, 138785969402, 185330458736, 79280886261, -118440751072, -254155026881, -195040091144, 46458399426, 298811890416, 341259166822, 98136781384, -282051415048, -493179515936, -329270978614, 142342006552, 578379839572, 599310618400, 167354328116, -486654123664, -725552077002, -531488640520, 221064750129, 535346576600, 549211584199, -194635195024, -442228152605, 965915723768, -3369447875041, 13127997047576, -20355018624436, 11613405570016, 53041224575505, -316319307711288, 842855481506739, -770564381001456, -4646081484041004, 21549839050217600, -5923819517886026, -194783535154283960, 193474286571091157, 1675270250560768288, -132404503943559232, -11753256884158593856, -21389186757472985601, 13633043497315993024, 128273132986490987777, 277647328707978751784, 320164245717174705557, 105095400947000687112, -406299390874578855902, -1100318298813665905896, -1778308595975353662611, -2257859542423189161544, -2429091853922198505664, -2257859542423189161544, -1778308595975353662611, -1100318298813665905896, -406299390874578855902, 105095400947000687112, 320164245717174705557, 277647328707978751784, 128273132986490987777, 13633043497315993024, -21389186757472985601, -11753256884158593856, -132404503943559232, 1675270250560768288, 193474286571091157, -194783535154283960, -5923819517886026, 21549839050217600, -4646081484041004, -770564381001456, 842855481506739, -316319307711288, 53041224575505, 11613405570016, -20355018624436, 13127997047576, -3369447875041, 965915723768, -442228152605, -194635195024, 549211584199, 535346576600, 221064750129, -531488640520, -725552077002, -486654123664, 167354328116, 599310618400, 578379839572, 142342006552, -329270978614, -493179515936, -282051415048, 98136781384, 341259166822, 298811890416, 46458399426, -195040091144, -254155026881, -118440751072, 79280886261, 185330458736, 138785969402, 326074816, -113800619649, -125657127608, -45131729154, 53086139152, 95313278967, 61603366032, -9768033722, -60795876400, -58924549169, -15574530136, 30502025837, 46086388040, 26081031235, -8394391256, -30154974908, -26401266040, -4884323877, 15714256464, 21152646772, 10731379312, -5012886983, -14013177752, -11424936137, -1479341936, 7383356737, 9275234864, 4389332663, -2450106104, -6127377976, -4819106608, -519088173, 3179368480, 3898007777, 1821519416, -1012127842, -2519040792, -1991128700, -254277016, 1247701723, 1567912536, 773421668, -343262832, -965874441, -803832520, -154712353, 436409520, 597840868, 331473800, -82114376, -338680016, -312509884, -93476288, 128721439, 211416128, 139169465, -1645376, -103534504, -113675304, -50305116, 26644160, 66129113, 54116584, 12773346, -24615184, -36381117, -23071936, 365996, 16457872, 18291804, 8897016, -2677622, -9256416, -8308880, -2950240, 2435468, 4735680, 3623885, 986768, -1199979, -2107472, -1458568, -178488, 733703, 1000176, 549697, 182720, -153019, -178128, -255974, 4776, 148506, 200592, -4326, 248752, 38601, 66616, -101546, 93824, 31824, 187560, -94654, 132944, 19567, 132992, -59237, 136968, 1829, 69984, 962497}
{971190, 70200, 1188, 136112, -63568, 126436, 7628, 118252, -110722, 181592, 40894, 122856, -66066, 82884, -4396, 124920, -188626, 48496, 159082, 273112, 221902, 259160, -144502, -521096, -750034, -213338, 611736, 1488120, 1603512, 592906, -1276256, -3256540, -3432894, -750504, 3787548, 7373108, 6649062, 63028, -9304730, -15291744, -11029356, 4252350, 22719160, 29538436, 14735528, -18651338, -49609932, -51040888, -9584152, 55872426, 99084634, 74139536, -22867040, -136338940, -174249664, -77104284, 120863036, 284772462, 261574646, 5414980, -342477030, -513219536, -298333784, 244962812, 754850390, 777666438, 135182402, -829036164, -1378476534, -904140128, 501960524, 1903155144, 2075944930, 495017282, -1988445122, -3474571672, -2368712240, 1123588058, 4641249414, 5112276240, 1252787496, -4782999100, -8316445136, -5551981140, 2823513284, 10996819722, 11738577702, 2400045776, -11505505530, -18968828908, -11745503784, 7631391708, 25257579256, 25191603710, 3014621936, -27315191258, -41152228174, -22262322372, 20732613334, 55847790480, 50312467468, -679402388, -62974913534, -84454765696, -36763259680, 53983011444, 117834687484, 92595715166, -19344606302, -138784948568, -162456483446, -48817243504, 131676945790, 234987670592, 153723617244, -78875793868, -291552416542, -292249873048, -39250032888, 302249554068, 449204490608, 242247411912, -214902736788, -574074796994, -517875917294, -34688276336, 562074546494, 742072904886, 424367129172, -337311864676, -685459553606, -661136579864, 91153561588, 377108802510, 357229540660, -14018098922, -3334453415384, 8416238915316, -15813676731968, 24545281583530, 15661117823748, -178530528708914, 596625868992460, -1096185124314224, -1084618985482916, 13567510194563454, -26159604633368434, -78627356806105658, 331744268095034932, 599291583586659946, -2406776131460430946, -7141993474305715906, 3549994624936428142, 47437469056398784840, 94603799171828749654, 45177647611855541292, -205334047216757451864, -655946971954165295022, -1165977913479468393886, -1547937730466403752962, -1703447175367629740258, -1680359182049352872646, -1614184921241754156602, -1614184921241754156602, -1680359182049352872646, -1703447175367629740258, -1547937730466403752962, -1165977913479468393886, -655946971954165295022, -205334047216757451864, 45177647611855541292, 94603799171828749654, 47437469056398784840, 3549994624936428142, -7141993474305715906, -2406776131460430946, 599291583586659946, 331744268095034932, -78627356806105658, -26159604633368434, 13567510194563454, -1084618985482916, -1096185124314224, 596625868992460, -178530528708914, 15661117823748, 24545281583530, -15813676731968, 8416238915316, -3334453415384, -14018098922, 357229540660, 377108802510, 91153561588, -661136579864, -685459553606, -337311864676, 424367129172, 742072904886, 562074546494, -34688276336, -517875917294, -574074796994, -214902736788, 242247411912, 449204490608, 302249554068, -39250032888, -292249873048, -291552416542, -78875793868, 153723617244, 234987670592, 131676945790, -48817243504, -162456483446, -138784948568, -19344606302, 92595715166, 117834687484, 53983011444, -36763259680, -84454765696, -62974913534, -679402388, 50312467468, 55847790480, 20732613334, -22262322372, -41152228174, -27315191258, 3014621936, 25191603710, 25257579256, 7631391708, -11745503784, -18968828908, -11505505530, 2400045776, 11738577702, 10996819722, 2823513284, -5551981140, -8316445136, -4782999100, 1252787496, 5112276240, 4641249414, 1123588058, -2368712240, -3474571672, -1988445122, 495017282, 2075944930, 1903155144, 501960524, -904140128, -1378476534, -829036164, 135182402, 777666438, 754850390, 244962812, -298333784, -513219536, -342477030, 5414980, 261574646, 284772462, 120863036, -77104284, -174249664, -136338940, -22867040, 74139536, 99084634, 55872426, -9584152, -51040888, -49609932, -18651338, 14735528, 29538436, 22719160, 4252350, -11029356, -15291744, -9304730, 63028, 6649062, 7373108, 3787548, -750504, -3432894, -3256540, -1276256, 592906, 1603512, 1488120, 611736, -213338, -750034, -521096, -144502, 259160, 221902, 273112, 159082, 48496, -188626, 124920, -4396, 82884, -66066, 122856, 40894, 181592, -110722, 118252, 7628, 126436, -63568, 136112, 1188, 70200, 971190}
{980319, 71068, 2164, 139112, -60241, 132580, 13088, 121264, -117130, 165652, 14651, 99800, -65721, 131672, 95880, 244872, -128247, -35144, -108566, -93888, -24311, 411716, 533988, 469104, -57973, -550020, -1077450, -947016, -9377, 1559920, 2849738, 2289040, -285462, -3768144, -5909633, -4188552, 1899584, 9202156, 12414588, 6541704, -7244252, -20966960, -22728142, -6504640, 22283284, 43893060, 37319930, -3468536, -56991669, -83019836, -48320640, 40304336, 127911432, 138421164, 34963455, -135908480, -250998626, -191588056, 53201390, 336463816, 427315498, 180580620, -303959760, -686723880, -601680703, 31157372, 840668188, 1179759856, 603500812, -676598628, -1765621277, -1655049624, -71956797, 2050574832, 3022080662, 1649050256, -1563618341, -4346475452, -4139028619, -259438488, 4944722341, 7289056496, 3913895066, -3814242504, -10318674741, -9555601176, -222374646, 11792513120, 16650322756, 8190720772, -9644584508, -23614886168, -20443091983, 1462128416, 27579240533, 35995690712, 14901256260, -24425855288, -51845593052, -40350015632, 9300187468, 62499269312, 73299647672, 22267109856, -60008379703, -108380611100, -72572727074, 34845458688, 135472356185, 139356134400, 21939899457, -139883355984, -213590277892, -115496705040, 104253716850, 278876968960, 244799805649, -9935184068, -310204855945, -400146355640, -163408648311, 265324134348, 548467843805, 423452866896, -79617074584, -604607658164, -702443455749, -281127987200, 456762188643, 792259417080, 657821859243, -147045246360, -545198131995, -620195697016, 172239437446, 570733538144, -1337277370784, 4469499956168, -15664355844979, 21926519449592, -7375664294347, -78577743009032, 397240195488279, -972637874288320, 598028708804778, 6487340479556388, -25310356705141572, -3966079922385128, 245215189567178748, -129952658152323096, -2095942191006784250, -765022236923048920, 13304168347006763553, 29912067240262532040, -2146652331969757237, -137441044538028791896, -344424452005592794541, -466364067703715432200, -309043456861221536916, 209094154990365080712, 983450352654198747498, 1782171083643764255764, 2366990231467840465505, 2579552819473954512400, 2366990231467840465505, 1782171083643764255764, 983450352654198747498, 209094154990365080712, -309043456861221536916, -466364067703715432200, -344424452005592794541, -137441044538028791896, -2146652331969757237, 29912067240262532040, 13304168347006763553, -765022236923048920, -2095942191006784250, -129952658152323096, 245215189567178748, -3966079922385128, -25310356705141572, 6487340479556388, 598028708804778, -972637874288320, 397240195488279, -78577743009032, -7375664294347, 21926519449592, -15664355844979, 4469499956168, -1337277370784, 570733538144, 172239437446, -620195697016, -545198131995, -147045246360, 657821859243, 792259417080, 456762188643, -281127987200, -702443455749, -604607658164, -79617074584, 423452866896, 548467843805, 265324134348, -163408648311, -400146355640, -310204855945, -9935184068, 244799805649, 278876968960, 104253716850, -115496705040, -213590277892, -139883355984, 21939899457, 139356134400, 135472356185, 34845458688, -72572727074, -108380611100, -60008379703, 22267109856, 73299647672, 62499269312, 9300187468, -40350015632, -51845593052, -24425855288, 14901256260, 35995690712, 27579240533, 1462128416, -20443091983, -23614886168, -9644584508, 8190720772, 16650322756, 11792513120, -222374646, -9555601176, -10318674741, -3814242504, 3913895066, 7289056496, 4944722341, -259438488, -4139028619, -4346475452, -1563618341, 1649050256, 3022080662, 2050574832, -71956797, -1655049624, -1765621277, -676598628, 603500812, 1179759856, 840668188, 31157372, -601680703, -686723880, -303959760, 180580620, 427315498, 336463816, 53201390, -191588056, -250998626, -135908480, 34963455, 138421164, 127911432, 40304336, -48320640, -83019836, -56991669, -3468536, 37319930, 43893060, 22283284, -6504640, -22728142, -20966960, -7244252, 6541704, 12414588, 9202156, 1899584, -4188552, -5909633, -3768144, -285462, 2289040, 2849738, 1559920, -9377, -947016, -1077450, -550020, -57973, 469104, 533988, 411716, -24311, -93888, -108566, -35144, -128247, 244872, 95880, 131672, -65721, 99800, 14651, 165652, -117130, 121264, 13088, 132580, -60241, 139112, 2164, 71068, 980319}
{989230, 71286, 1844, 139544, -60438, 135530, 19750, 135480, -96820, 191246, 32132, 95964, -103772, 68476, 39004, 253648, -6118, 203788, 150042, 5880, -259820, -177814, -154522, 185844, 553632, 1012612, 741642, -178888, -1476172, -2130302, -1212728, 999976, 3664644, 4792056, 2462218, -2986328, -8410652, -9365278, -2704092, 9013564, 18517782, 16656138, 357202, -23376296, -36845108, -24910244, 12971402, 54846212, 66987844, 26947104, -51044642, -115241940, -104896486, -1545770, 141224124, 214388904, 130382382, -95073842, -317188446, -343503560, -82904884, 336874386, 606947580, 442547836, -157991230, -816971760, -980742470, -347357472, 787445480, 1593846994, 1266664352, -261434464, -2026779410, -2561032042, -1025259052, 1858338504, 3968269764, 3231319648, -537557900, -4913941060, -6238092024, -2482879080, 4488073052, 9457924756, 7512432452, -1535808618, -11672682468, -14287893872, -5076266880, 10999177450, 21609280804, 16005016560, -5069390874, -27034183566, -30795610060, -8467929770, 26802937384, 47179575496, 31084480124, -16170856576, -60492708372, -62186546332, -9676944520, 63505700112, 97799244424, 54064518688, -46961225744, -129407141618, -116597768904, 1242557018, 143579673266, 190666858186, 80582933412, -123338245798, -262097924788, -199648514852, 50419398250, 309057079068, 349545019180, 94695333098, -297299916140, -508858007030, -328421026838, 169862773268, 615401787630, 624762738552, 133544286574, -554664061898, -832355491326, -560215486844, 269801152736, 715454154298, 765533482006, -22854461520, -376812283350, -369772555292, -179392542436, 4342157641922, -10127927582884, 18145141220412, -24669411504140, -30706829287780, 231872722376386, -717589648293574, 1155636508540514, 1985861543472028, -17035650781618852, 26238467321583108, 112583490868787456, -365290272900392572, -899926556924890170, 2495038435334294080, 9473832842426753430, 31590058849984348, -52829245702452084632, -124888438486855610388, -100864112933110914562, 162675503714408123054, 702045213405504303004, 1379856174919282820508, 1970729299838123115872, 2321512721468648854888, 2439262511989105269496, 2443917112316170917136, 2443917112316170917136, 2439262511989105269496, 2321512721468648854888, 1970729299838123115872, 1379856174919282820508, 702045213405504303004, 162675503714408123054, -100864112933110914562, -124888438486855610388, -52829245702452084632, 31590058849984348, 9473832842426753430, 2495038435334294080, -899926556924890170, -365290272900392572, 112583490868787456, 26238467321583108, -17035650781618852, 1985861543472028, 1155636508540514, -717589648293574, 231872722376386, -30706829287780, -24669411504140, 18145141220412, -10127927582884, 4342157641922, -179392542436, -369772555292, -376812283350, -22854461520, 765533482006, 715454154298, 269801152736, -560215486844, -832355491326, -554664061898, 133544286574, 624762738552, 615401787630, 169862773268, -328421026838, -508858007030, -297299916140, 94695333098, 349545019180, 309057079068, 50419398250, -199648514852, -262097924788, -123338245798, 80582933412, 190666858186, 143579673266, 1242557018, -116597768904, -129407141618, -46961225744, 54064518688, 97799244424, 63505700112, -9676944520, -62186546332, -60492708372, -16170856576, 31084480124, 47179575496, 26802937384, -8467929770, -30795610060, -27034183566, -5069390874, 16005016560, 21609280804, 10999177450, -5076266880, -14287893872, -11672682468, -1535808618, 7512432452, 9457924756, 4488073052, -2482879080, -6238092024, -4913941060, -537557900, 3231319648, 3968269764, 1858338504, -1025259052, -2561032042, -2026779410, -261434464, 1266664352, 1593846994, 787445480, -347357472, -980742470, -816971760, -157991230, 442547836, 606947580, 336874386, -82904884, -343503560, -317188446, -95073842, 130382382, 214388904, 141224124, -1545770, -104896486, -115241940, -51044642, 26947104, 66987844, 54846212, 12971402, -24910244, -36845108, -23376296, 357202, 16656138, 18517782, 9013564, -2704092, -9365278, -8410652, -2986328, 2462218, 4792056, 3664644, 999976, -1212728, -2130302, -1476172, -178888, 741642, 1012612, 553632, 185844, -154522, -177814, -259820, 5880, 150042, 203788, -6118, 253648, 39004, 68476, -103772, 95964, 32132, 191246, -96820, 135480, 19750, 135530, -60438, 139544, 1844, 71286, 989230}
{998250, 71504, 1201, 138680, -64810, 128912, 7705, 120648, -113046, 185224, 41303, 125288, -67939, 84904, -4429, 128552, -192307, 50160, 160798, 277088, 223107, 264048, -146069, -525720, -760242, -213904, 618879, 1506784, 1620263, 599792, -1291323, -3293272, -3473557, -755632, 3834127, 7462224, 6724650, 59656, -9421030, -15476520, -11159488, 4316544, 23011618, 29906944, 14904053, -18912744, -50262008, -51688760, -9666150, 56661136, 100419482, 75083536, -23280600, -138291264, -176637686, -78027384, 122774439, 288924272, 265189070, 5125400, -347847226, -520830312, -302310328, 249410520, 766818336, 789273960, 136085509, -843364496, -1400621416, -917218016, 512608060, 1936079488, 2109429841, 499536872, -2026430568, -3535227744, -2405454926, 1151149936, 4729175042, 5201381632, 1263994917, -4884138208, -8474581449, -5643428592, 2901075718, 11225590504, 11959585315, 2412852376, -11774800853, -19362661512, -11947096116, 7859764496, 25836493578, 25702266552, 2977642386, -28024056680, -42086519976, -22643395136, 21404333313, 57263364208, 51399752386, -992053904, -64795113240, -86547647848, -37310502283, 55904031776, 121157775051, 94691920696, -20698552622, -143301686576, -166893101416, -49209218824, 136712185130, 242169271064, 157216689687, -83169064024, -301063097985, -299430290624, -36086560756, 314833359000, 461388006829, 239941778624, -236264345295, -600552388000, -527731081498, -746584536, 618939732339, 808680378320, 412867169811, -407548640528, -850817580614, -792714319920, 56569551821, 543901133624, 691505262147, -144014856664, -748272993929, 1814792730040, -5810237850070, 18463890132536, -23087625441953, 975372231552, 111154672233667, -492964222053544, 1105672625947028, -302755282747600, -8792799799137719, 29139942530572136, 18440775623637725, -302090033884466408, 25582890071910316, 2557200369272240136, 2029813346624137719, -14534885209743259240, -40012872744472423427, -14757441421777549040, 139800111815891920265, 413492933104224758576, 639774589368525943231, 577301342909626516800, 90061533495581624514, -738051823170290894592, -1645820676076653439116, -2334286528522244571376, -2588843688949612372144, -2334286528522244571376, -1645820676076653439116, -738051823170290894592, 90061533495581624514, 577301342909626516800, 639774589368525943231, 413492933104224758576, 139800111815891920265, -14757441421777549040, -40012872744472423427, -14534885209743259240, 2029813346624137719, 2557200369272240136, 25582890071910316, -302090033884466408, 18440775623637725, 29139942530572136, -8792799799137719, -302755282747600, 1105672625947028, -492964222053544, 111154672233667, 975372231552, -23087625441953, 18463890132536, -5810237850070, 1814792730040, -748272993929, -144014856664, 691505262147, 543901133624, 56569551821, -792714319920, -850817580614, -407548640528, 412867169811, 808680378320, 618939732339, -746584536, -527731081498, -600552388000, -236264345295, 239941778624, 461388006829, 314833359000, -36086560756, -299430290624, -301063097985, -83169064024, 157216689687, 242169271064, 136712185130, -49209218824, -166893101416, -143301686576, -20698552622, 94691920696, 121157775051, 55904031776, -37310502283, -86547647848, -64795113240, -992053904, 51399752386, 57263364208, 21404333313, -22643395136, -42086519976, -28024056680, 2977642386, 25702266552, 25836493578, 7859764496, -11947096116, -19362661512, -11774800853, 2412852376, 11959585315, 11225590504, 2901075718, -5643428592, -8474581449, -4884138208, 1263994917, 5201381632, 4729175042, 1151149936, -2405454926, -3535227744, -2026430568, 499536872, 2109429841, 1936079488, 512608060, -917218016, -1400621416, -843364496, 136085509, 789273960, 766818336, 249410520, -302310328, -520830312, -347847226, 5125400, 265189070, 288924272, 122774439, -78027384, -176637686, -138291264, -23280600, 75083536, 100419482, 56661136, -9666150, -51688760, -50262008, -18912744, 14904053, 29906944, 23011618, 4316544, -11159488, -15476520, -9421030, 59656, 6724650, 7462224, 3834127, -755632, -3473557, -3293272, -1291323, 599792, 1620263, 1506784, 618879, -213904, -760242, -525720, -146069, 264048, 223107, 277088, 160798, 50160, -192307, 128552, -4429, 84904, -67939, 125288, 41303, 185224, -113046, 120648, 7705, 128912, -64810, 138680, 1201, 71504, 998250}
{1007380, 72380, 2182, 141708, -61452, 135114, 13208, 123688, -119514, 169128, 14794, 102008, -67586, 134188, 96850, 249712, -131332, -34376, -109664, -93724, -25618, 418346, 539742, 475080, -60936, -554648, -1089176, -955176, -9880, 1578804, 2882154, 2315120, -292056, -3811208, -5978070, -4233780, 1924598, 9315218, 12563114, 6616196, -7342902, -21229744, -23004518, -6569688, 22582962, 44459690, 37781434, -3552152, -57772462, -84111448, -48907376, 40928820, 129694546, 140269910, 35307178, -137957076, -254566384, -194142768, 54275796, 341571240, 433483666, 182784342, -309078988, -697307612, -610363554, 32686138, 854646926, 1198174248, 611636366, -689460454, -1795217626, -1680826252, -69780804, 2088035800, 3073211234, 1672883772, -1597119606, -4425995866, -4208467248, -253722040, 5044242668, 7422960138, 3973307210, -3905499092, -10525292178, -9727916484, -195618652, 12054409512, 16983019844, 8316738594, -9899604620, -24134032180, -20836913592, 1584367556, 28256859414, 36778179356, 15113368778, -25137379580, -53100776588, -41167778792, 9779154190, 64205084912, 75026644040, 22460979588, -61947490342, -111277117052, -74063398286, 36494947714, 139625150518, 142927835552, 21577159856, -144891234436, -219892567394, -117841852726, 108945114250, 287765407510, 250877384976, -13223134420, -321354151596, -410379734294, -161103746956, 281957851596, 567689189162, 425841793840, -108568905288, -648079739742, -738369979594, -251805707958, 529434352252, 918652477988, 710155770380, -181722747442, -732547659662, -871230503554, -53369404904, 373355265458, 366004497250, 454934546290, -5574666589192, 12056441292596, -20522387634974, 23632663935444, 50541669111238, -296731342106184, 853388525592606, -1171434696650070, -3195655681526610, 21032263835742098, -24479085419395670, -154933420120888344, 387714626770401962, 1277042822549554086, -2431894477429483590, -12164312649216613904, -5277751136557025848, 56517458496351406872, 158986336562260789786, 173443034238180549870, -88241045346191908308, -712531737963857415688, -1576844743007202333602, -2418966336647268337520, -3019767379580506668242, -3328089170761809227460, -3432744378686746417456, -3432744378686746417456, -3328089170761809227460, -3019767379580506668242, -2418966336647268337520, -1576844743007202333602, -712531737963857415688, -88241045346191908308, 173443034238180549870, 158986336562260789786, 56517458496351406872, -5277751136557025848, -12164312649216613904, -2431894477429483590, 1277042822549554086, 387714626770401962, -154933420120888344, -24479085419395670, 21032263835742098, -3195655681526610, -1171434696650070, 853388525592606, -296731342106184, 50541669111238, 23632663935444, -20522387634974, 12056441292596, -5574666589192, 454934546290, 366004497250, 373355265458, -53369404904, -871230503554, -732547659662, -181722747442, 710155770380, 918652477988, 529434352252, -251805707958, -738369979594, -648079739742, -108568905288, 425841793840, 567689189162, 281957851596, -161103746956, -410379734294, -321354151596, -13223134420, 250877384976, 287765407510, 108945114250, -117841852726, -219892567394, -144891234436, 21577159856, 142927835552, 139625150518, 36494947714, -74063398286, -111277117052, -61947490342, 22460979588, 75026644040, 64205084912, 9779154190, -41167778792, -53100776588, -25137379580, 15113368778, 36778179356, 28256859414, 1584367556, -20836913592, -24134032180, -9899604620, 8316738594, 16983019844, 12054409512, -195618652, -9727916484, -10525292178, -3905499092, 3973307210, 7422960138, 5044242668, -253722040, -4208467248, -4425995866, -1597119606, 1672883772, 3073211234, 2088035800, -69780804, -1680826252, -1795217626, -689460454, 611636366, 1198174248, 854646926, 32686138, -610363554, -697307612, -309078988, 182784342, 433483666, 341571240, 54275796, -194142768, -254566384, -137957076, 35307178, 140269910, 129694546, 40928820, -48907376, -84111448, -57772462, -3552152, 37781434, 44459690, 22582962, -6569688, -23004518, -21229744, -7342902, 6616196, 12563114, 9315218, 1924598, -4233780, -5978070, -3811208, -292056, 2315120, 2882154, 1578804, -9880, -955176, -1089176, -554648, -60936, 475080, 539742, 418346, -25618, -93724, -109664, -34376, -131332, 249712, 96850, 134188, -67586, 102008, 14794, 169128, -119514, 123688, 13208, 135114, -61452, 141708, 2182, 72380, 1007380}
{1016621, 72600, 1863, 142144, -61651, 138092, 19941, 138040, -99014, 194968, 32448, 98128, -106022, 70360, 39415, 258592, -7954, 207008, 151590, 7008, -263690, -177452, -156017, 188992, 557511, 1025084, 749589, -179240, -1493800, -2153108, -1225461, 1013208, 3705343, 4848480, 2488976, -3022368, -8512460, -9474116, -2730554, 9130160, 18743704, 16854428, 348424, -23680632, -37309123, -25205232, 13169466, 55575864, 67846487, 27250084, -51784156, -116808528, -106258492, -1446140, 143278799, 217361728, 132043269, -96671348, -321867000, -348327080, -83695440, 342274996, 616054300, 448686224, -161270183, -830110952, -995610483, -351452088, 801469268, 1619781500, 1285626997, -268591888, -2062430204, -2603023268, -1038390254, 1895157664, 4038531727, 3283270864, -556027611, -5008775488, -6348806160, -2515651996, 4586813449, 9640614672, 7641508119, -1592275252, -11920428791, -14562609944, -5139646833, 11266975612, 22065914860, 16295776704, -5254457895, -27667101316, -31436236691, -8541502712, 27524909887, 48272659408, 31667041791, -16767365880, -62060894440, -63577658044, -9586594293, 65406845392, 100283259635, 55041944168, -48790595221, -133149905200, -119380675954, 2187437872, 148403208500, 196028193432, 81853639995, -128329470764, -270267679619, -204505194312, 54154459425, 319433237204, 358473215390, 92529798736, -310922203540, -523718975636, -328157895057, 192787063680, 647119547302, 641375332536, 100474473849, -618260176256, -915619301851, -562747830496, 336395805959, 897994764984, 934325847341, 50773011788, -529844753428, -762132698064, 106913829156, 989876778804, -2419010994865, 7421336291704, -21497870281204, 23627216661336, 8176706829599, -152175286082248, 604975298011533, -1235473874151260, -155567501251557, 11632620640262992, -32805682557189957, -38686934332319048, 364340506990869537, 131367565614754080, -3043218241825278856, -3736485152594653016, 15202975249234636820, 51624225309358987584, 38188574312161027994, -132161036674749129460, -480469039760434068639, -838609336276433265896, -916413521803828209683, -511017195736558199616, 329189113677975392418, 1321204947944289985976, 2103127643131015310919, 2397412837590097095108, 2103127643131015310919, 1321204947944289985976, 329189113677975392418, -511017195736558199616, -916413521803828209683, -838609336276433265896, -480469039760434068639, -132161036674749129460, 38188574312161027994, 51624225309358987584, 15202975249234636820, -3736485152594653016, -3043218241825278856, 131367565614754080, 364340506990869537, -38686934332319048, -32805682557189957, 11632620640262992, -155567501251557, -1235473874151260, 604975298011533, -152175286082248, 8176706829599, 23627216661336, -21497870281204, 7421336291704, -2419010994865, 989876778804, 106913829156, -762132698064, -529844753428, 50773011788, 934325847341, 897994764984, 336395805959, -562747830496, -915619301851, -618260176256, 100474473849, 641375332536, 647119547302, 192787063680, -328157895057, -523718975636, -310922203540, 92529798736, 358473215390, 319433237204, 54154459425, -204505194312, -270267679619, -128329470764, 81853639995, 196028193432, 148403208500, 2187437872, -119380675954, -133149905200, -48790595221, 55041944168, 100283259635, 65406845392, -9586594293, -63577658044, -62060894440, -16767365880, 31667041791, 48272659408, 27524909887, -8541502712, -31436236691, -27667101316, -5254457895, 16295776704, 22065914860, 11266975612, -5139646833, -14562609944, -11920428791, -1592275252, 7641508119, 9640614672, 4586813449, -2515651996, -6348806160, -5008775488, -556027611, 3283270864, 4038531727, 1895157664, -1038390254, -2603023268, -2062430204, -268591888, 1285626997, 1619781500, 801469268, -351452088, -995610483, -830110952, -161270183, 448686224, 616054300, 342274996, -83695440, -348327080, -321867000, -96671348, 132043269, 217361728, 143278799, -1446140, -106258492, -116808528, -51784156, 27250084, 67846487, 55575864, 13169466, -25205232, -37309123, -23680632, 348424, 16854428, 18743704, 9130160, -2730554, -9474116, -8512460, -3022368, 2488976, 4848480, 3705343, 1013208, -1225461, -2153108, -1493800, -179240, 749589, 1025084, 557511, 188992, -156017, -177452, -263690, 7008, 151590, 207008, -7954, 258592, 39415, 70360, -106022, 98128, 32448, 194968, -99014, 138040, 19941, 138092, -61651, 142144, 1863, 72600, 1016621}
{1025640, 72820, 1210, 141272, -66064, 131412, 7774, 123068, -115390, 188892, 41704, 127744, -69836, 86948, -4470, 132232, -196016, 51848, 162502, 281088, 224288, 268984, -147644, -530320, -770490, -214434, 626014, 1525496, 1636990, 606702, -1306406, -3329980, -3514256, -760712, 3880698, 7551388, 6800202, 56308, -9537338, -15661248, -11289660, 4380762, 23304060, 30275476, 15072554, -19174078, -50914092, -52336608, -9748204, 57449882, 101754318, 76027584, -23694184, -140243564, -179025724, -78950436, 124685802, 293076130, 268803486, 4835844, -353217470, -528441064, -306286880, 253858300, 778786238, 800881530, 136988600, -857692804, -1422766322, -930295856, 523255580, 1969003856, 2142914692, 504056486, -2064416022, -3595883744, -2442197636, 1178711862, 4817100654, 5290487048, 1275202282, -4985277256, -8632717770, -5734876020, 2978638104, 11454361334, 12180592920, 2425659024, -12044096216, -19756494092, -12148688472, 8088137332, 26415407876, 26212929442, 2940667222, -28732947034, -43020750324, -23024548928, 22076200894, 58678877622, 52487305222, -1304583564, -66615047420, -88640477666, -37858755078, 57822792428, 124474631808, 96779886708, -22064516178, -147822985572, -171321613446, -49555151614, 141825354720, 249476683934, 160787586990, -87464697116, -310862204750, -307149536154, -33710162850, 326819928094, 473793905870, 239139803284, -254182741378, -623751074660, -534289210474, 29000086642, 669136091934, 856899912804, 390429006936, -483225613720, -997661712446, -873005192114, 71520246030, 734041091276, 976257598192, 136536527642, -368865078774, -339061859636, -835374911796, 7062616508492, -14195935466962, 22849998605474, -21023730357670, -76216161553490, 374854343318786, -1003037941682408, 1121683912844104, 4783624758796580, -25540706974306814, 20114112798281352, 206666204175190656, -392021356969820454, -1738600060178986796, 2151120492852909026, 15172912717343818886, 12542995449439335580, -57450442534517859986, -195943207708639961230, -264673018009790105226, -25933003813855683442, 671349578349072841624, 1734486999309235999534, 2868579954575816646490, 3777622065087544279238, 4332103773617747796610, 4570228607663165852362, 4570228607663165852362, 4332103773617747796610, 3777622065087544279238, 2868579954575816646490, 1734486999309235999534, 671349578349072841624, -25933003813855683442, -264673018009790105226, -195943207708639961230, -57450442534517859986, 12542995449439335580, 15172912717343818886, 2151120492852909026, -1738600060178986796, -392021356969820454, 206666204175190656, 20114112798281352, -25540706974306814, 4783624758796580, 1121683912844104, -1003037941682408, 374854343318786, -76216161553490, -21023730357670, 22849998605474, -14195935466962, 7062616508492, -835374911796, -339061859636, -368865078774, 136536527642, 976257598192, 734041091276, 71520246030, -873005192114, -997661712446, -483225613720, 390429006936, 856899912804, 669136091934, 29000086642, -534289210474, -623751074660, -254182741378, 239139803284, 473793905870, 326819928094, -33710162850, -307149536154, -310862204750, -87464697116, 160787586990, 249476683934, 141825354720, -49555151614, -171321613446, -147822985572, -22064516178, 96779886708, 124474631808, 57822792428, -37858755078, -88640477666, -66615047420, -1304583564, 52487305222, 58678877622, 22076200894, -23024548928, -43020750324, -28732947034, 2940667222, 26212929442, 26415407876, 8088137332, -12148688472, -19756494092, -12044096216, 2425659024, 12180592920, 11454361334, 2978638104, -5734876020, -8632717770, -4985277256, 1275202282, 5290487048, 4817100654, 1178711862, -2442197636, -3595883744, -2064416022, 504056486, 2142914692, 1969003856, 523255580, -930295856, -1422766322, -857692804, 136988600, 800881530, 778786238, 253858300, -306286880, -528441064, -353217470, 4835844, 268803486, 293076130, 124685802, -78950436, -179025724, -140243564, -23694184, 76027584, 101754318, 57449882, -9748204, -52336608, -50914092, -19174078, 15072554, 30275476, 23304060, 4380762, -11289660, -15661248, -9537338, 56308, 6800202, 7551388, 3880698, -760712, -3514256, -3329980, -1306406, 606702, 1636990, 1525496, 626014, -214434, -770490, -530320, -147644, 268984, 224288, 281088, 162502, 51848, -196016, 132232, -4470, 86948, -69836, 127744, 41704, 188892, -115390, 123068, 7774, 131412, -66064, 141272, 1210, 72820, 1025640}
{1035103, 73704, 2204, 144328, -62675, 137672, 13336, 126136, -121926, 172640, 14945, 104240, -69475, 136728, 97828, 254600, -134461, -33584, -110750, -93536, -26949, 425024, 545504, 481080, -63955, -559240, -1100894, -963288, -10407, 1597712, 2914586, 2341224, -298710, -3854224, -6046499, -4278960, 1949576, 9428304, 12711648, 6690736, -7441608, -21492504, -23280878, -6634712, 22882616, 45026392, 38242946, -3635744, -58553343, -85203024, -49494100, 41553352, 131477636, 142118680, 35650917, -140005624, -258134198, -196697432, 55350210, 346678688, 439651786, 184988088, -314198208, -707891272, -619046481, 34214952, 868625680, 1216588664, 619771896, -702322232, -1824813959, -1706602856, -67604895, 2125496792, 3124341814, 1696717360, -1630620895, -4505516232, -4277905861, -248005568, 5143762907, 7556863840, 4032719362, -3996755656, -10731909663, -9900231744, -168862650, 12316305952, 17315716876, 8442756440, -10154624708, -24653178144, -21230735225, 1706606744, 28934480060, 37560649536, 15325527169, -25848992128, -54355856815, -41985678184, 10258275257, 65910912840, 76754077050, 22655771936, -63885035653, -114170721824, -75551804759, 38146103464, 143771649897, 146484229416, 21179875459, -149940856464, -226238807136, -120171325768, 113725336456, 296912571280, 257277571923, -16168314896, -332520154951, -421235453512, -160229592102, 296532690552, 585553144531, 428242169040, -132740125982, -685484680400, -763217100756, -221119829584, 599202971017, 1020323329464, 730477785020, -240776289560, -930265011306, -1080337105648, -174996986503, 501540440224, 830882640563, -56356380088, -1313431183183, 3172263683360, -9330880838033, 24717183394984, -23281181552406, -20786685084016, 203233126495887, -734532146480096, 1352667180368910, 826070229271480, -15074980420610785, 35974483713720744, 66050481853607985, -430004138527418304, -354278133346332676, 3528975576689525760, 5960444185524819800, -14999184077310846896, -64534073295124517643, -69245360476128274928, 110718004056967025873, 539257988318088230272, 1058390836028997747378, 1330260649109765651864, 1072570221686444384822, 280004492823268137808, -754918121580255356326, -1608870599034342265024, -1936685000061749246570, -1608870599034342265024, -754918121580255356326, 280004492823268137808, 1072570221686444384822, 1330260649109765651864, 1058390836028997747378, 539257988318088230272, 110718004056967025873, -69245360476128274928, -64534073295124517643, -14999184077310846896, 5960444185524819800, 3528975576689525760, -354278133346332676, -430004138527418304, 66050481853607985, 35974483713720744, -15074980420610785, 826070229271480, 1352667180368910, -734532146480096, 203233126495887, -20786685084016, -23281181552406, 24717183394984, -9330880838033, 3172263683360, -1313431183183, -56356380088, 830882640563, 501540440224, -174996986503, -1080337105648, -930265011306, -240776289560, 730477785020, 1020323329464, 599202971017, -221119829584, -763217100756, -685484680400, -132740125982, 428242169040, 585553144531, 296532690552, -160229592102, -421235453512, -332520154951, -16168314896, 257277571923, 296912571280, 113725336456, -120171325768, -226238807136, -149940856464, 21179875459, 146484229416, 143771649897, 38146103464, -75551804759, -114170721824, -63885035653, 22655771936, 76754077050, 65910912840, 10258275257, -41985678184, -54355856815, -25848992128, 15325527169, 37560649536, 28934480060, 1706606744, -21230735225, -24653178144, -10154624708, 8442756440, 17315716876, 12316305952, -168862650, -9900231744, -10731909663, -3996755656, 4032719362, 7556863840, 5143762907, -248005568, -4277905861, -4505516232, -1630620895, 1696717360, 3124341814, 2125496792, -67604895, -1706602856, -1824813959, -702322232, 619771896, 1216588664, 868625680, 34214952, -619046481, -707891272, -314198208, 184988088, 439651786, 346678688, 55350210, -196697432, -258134198, -140005624, 35650917, 142118680, 131477636, 41553352, -49494100, -85203024, -58553343, -3635744, 38242946, 45026392, 22882616, -6634712, -23280878, -21492504, -7441608, 6690736, 12711648, 9428304, 1949576, -4278960, -6046499, -3854224, -298710, 2341224, 2914586, 1597712, -10407, -963288, -1100894, -559240, -63955, 481080, 545504, 425024, -26949, -93536, -110750, -33584, -134461, 254600, 97828, 136728, -69475, 104240, 14945, 172640, -121926, 126136, 13336, 137672, -62675, 144328, 2204, 73704, 1035103}
{1044344, 73926, 1878, 144768, -62876, 140678, 20124, 140624, -101228, 198726, 32756, 100316, -108296, 72268, 39818, 263584, -9818, 210252, 153126, 8160, -267584, -177042, -157520, 192164, 561350, 1037592, 757528, -179544, -1511452, -2175890, -1238210, 1026464, 3746006, 4904952, 2515726, -3058360, -8614304, -9582930, -2757024, 9246804, 18969586, 17052742, 339630, -23984944, -37773162, -25500148, 13367522, 56305540, 68705074, 27553100, -52523682, -118375068, -107620522, -1346486, 145333458, 220334600, 133704116, -98268806, -326545562, -353150576, -84486044, 347675630, 625161012, 454824684, -164549180, -843250096, -1010478512, -355546680, 815493032, 1645716054, 1304589626, -275749288, -2098081058, -2645014470, -1051521464, 1931976896, 4108793666, 3335222128, -574497338, -5103609892, -6459520352, -2548424852, 4685553838, 9823304612, 7770583738, -1648741838, -12168175122, -14837325968, -5203026826, 11534773798, 22522548892, 16586536896, -5439524940, -28300019018, -32076862922, -8615087436, 28246919998, 49365664472, 32249692622, -17364044532, -63629049238, -64969107948, -9496546704, 67307472904, 102766768848, 56020012996, -50617941304, -136885590286, -122152993294, 3149385516, 153238121696, 201388563122, 83078603854, -133409598608, -278597871760, -209489969914, 57834225474, 330077170830, 368003308398, 91333261582, -323646449776, -538528501690, -329288080708, 211817733436, 674724157894, 653169973240, 70793696544, -675269542832, -978015931208, -549997976186, 412816067248, 1065622056284, 1047018243704, 62062723426, -717188183498, -1078478764774, -225509401206, 366615805406, 280291997846, 1347354765286, -8836204499428, 16529223530130, -24998769747670, 16339871361216, 108950746296562, -468076176948588, 1164265568774656, -978170868933406, -6827976646386358, 30501880480394382, -12190893227699776, -268572438455122010, 369233415310903444, 2290032791316904856, -1572263402300155332, -18416801360138799238, -22187695731493981982, 54322125920076662714, 234173225728491924524, 375649383421898733618, 188163084555232228292, -559639916920985552602, -1823993055090137168788, -3285483829605001338760, -4561539209674538246222, -5421833358245168539176, -5830422146273941890472, -5830422146273941890472, -5421833358245168539176, -4561539209674538246222, -3285483829605001338760, -1823993055090137168788, -559639916920985552602, 188163084555232228292, 375649383421898733618, 234173225728491924524, 54322125920076662714, -22187695731493981982, -18416801360138799238, -1572263402300155332, 2290032791316904856, 369233415310903444, -268572438455122010, -12190893227699776, 30501880480394382, -6827976646386358, -978170868933406, 1164265568774656, -468076176948588, 108950746296562, 16339871361216, -24998769747670, 16529223530130, -8836204499428, 1347354765286, 280291997846, 366615805406, -225509401206, -1078478764774, -717188183498, 62062723426, 1047018243704, 1065622056284, 412816067248, -549997976186, -978015931208, -675269542832, 70793696544, 653169973240, 674724157894, 211817733436, -329288080708, -538528501690, -323646449776, 91333261582, 368003308398, 330077170830, 57834225474, -209489969914, -278597871760, -133409598608, 83078603854, 201388563122, 153238121696, 3149385516, -122152993294, -136885590286, -50617941304, 56020012996, 102766768848, 67307472904, -9496546704, -64969107948, -63629049238, -17364044532, 32249692622, 49365664472, 28246919998, -8615087436, -32076862922, -28300019018, -5439524940, 16586536896, 22522548892, 11534773798, -5203026826, -14837325968, -12168175122, -1648741838, 7770583738, 9823304612, 4685553838, -2548424852, -6459520352, -5103609892, -574497338, 3335222128, 4108793666, 1931976896, -1051521464, -2645014470, -2098081058, -275749288, 1304589626, 1645716054, 815493032, -355546680, -1010478512, -843250096, -164549180, 454824684, 625161012, 347675630, -84486044, -353150576, -326545562, -98268806, 133704116, 220334600, 145333458, -1346486, -107620522, -118375068, -52523682, 27553100, 68705074, 56305540, 13367522, -25500148, -37773162, -23984944, 339630, 17052742, 18969586, 9246804, -2757024, -9582930, -8614304, -3058360, 2515726, 4904952, 3746006, 1026464, -1238210, -2175890, -1511452, -179544, 757528, 1037592, 561350, 192164, -157520, -177042, -267584, 8160, 153126, 210252, -9818, 263584, 39818, 72268, -108296, 100316, 32756, 198726, -101228, 140624, 20124, 140678, -62876, 144768, 1878, 73926, 1044344}
{1053696, 74148, 1223, 143888, -67330, 133936, 7851, 125512, -117762, 192596, 42113, 130224, -71757, 89016, -4503, 135960, -199769, 53560, 164218, 285112, 225445, 273968, -149211, -534896, -780794, -214928, 633157, 1544256, 1653693, 613636, -1321473, -3366664, -3555015, -765744, 3927277, 7640600, 6875718, 52984, -9653638, -15845928, -11419888, 4445004, 23596518, 30644032, 15241031, -19435340, -51566168, -52984432, -9830346, 58238664, 103089166, 76971680, -24107792, -142195840, -181413746, -79873440, 126597109, 297228036, 272417910, 4546312, -358587762, -536051792, -310263424, 258306152, 790754064, 812489148, 137891707, -872021088, -1444911252, -943373648, 533903116, 2001928248, 2176399459, 508576124, -2102401468, -3656539672, -2478940370, 1206273836, 4905026282, 5379592488, 1286409559, -5086416244, -8790854083, -5826323424, 3056200442, 11683132212, 12401600533, 2438465720, -12313391635, -20150326648, -12350280804, 8316510216, 26994322150, 26723592380, 2903692203, -29441843216, -43954949004, -23405760692, 22748180376, 60094296744, 53575034515, -1617210088, -68434945469, -90733681848, -38408072111, 59739614672, 127787472433, 98863845952, -23434783697, -152340153724, -175735072575, -49860968072, 146993256188, 256851548432, 164365988162, -91834791896, -320945736850, -315270469820, -31815190850, 338666674592, 486754379453, 239891432436, -269577228280, -644950183840, -540078434671, 53957384000, 712593850741, 891592964624, 363987686584, -558193268376, -1119293647257, -915215941096, 118334267994, 943849276044, 1227939389415, 315660787256, -457699945846, -896280090432, -14173317328, 1739841630832, -4098271121177, 11563639807872, -28047322235380, 21723022034168, 37695030976426, -266115256740548, 882490366411765, -1444197774262016, -1767732788400133, 19180661202633776, -38188406193500658, -102017945368790000, 495945489501823391, 657968457932567688, -3977899665194095433, -8772826768921849104, 13540809794537953140, 78338453273522596676, 108929239888072026526, -71071573346783942024, -581793729098479718663, -1291173483131086601432, -1818682203905350079655, -1790640984015672542768, -1126365484278586402686, -109973759724989947072, 780449640037963136722, 1130555937605050234344, 780449640037963136722, -109973759724989947072, -1126365484278586402686, -1790640984015672542768, -1818682203905350079655, -1291173483131086601432, -581793729098479718663, -71071573346783942024, 108929239888072026526, 78338453273522596676, 13540809794537953140, -8772826768921849104, -3977899665194095433, 657968457932567688, 495945489501823391, -102017945368790000, -38188406193500658, 19180661202633776, -1767732788400133, -1444197774262016, 882490366411765, -266115256740548, 37695030976426, 21723022034168, -28047322235380, 11563639807872, -4098271121177, 1739841630832, -14173317328, -896280090432, -457699945846, 315660787256, 1227939389415, 943849276044, 118334267994, -915215941096, -1119293647257, -558193268376, 363987686584, 891592964624, 712593850741, 53957384000, -540078434671, -644950183840, -269577228280, 239891432436, 486754379453, 338666674592, -31815190850, -315270469820, -320945736850, -91834791896, 164365988162, 256851548432, 146993256188, -49860968072, -175735072575, -152340153724, -23434783697, 98863845952, 127787472433, 59739614672, -38408072111, -90733681848, -68434945469, -1617210088, 53575034515, 60094296744, 22748180376, -23405760692, -43954949004, -29441843216, 2903692203, 26723592380, 26994322150, 8316510216, -12350280804, -20150326648, -12313391635, 2438465720, 12401600533, 11683132212, 3056200442, -5826323424, -8790854083, -5086416244, 1286409559, 5379592488, 4905026282, 1206273836, -2478940370, -3656539672, -2102401468, 508576124, 2176399459, 2001928248, 533903116, -943373648, -1444911252, -872021088, 137891707, 812489148, 790754064, 258306152, -310263424, -536051792, -358587762, 4546312, 272417910, 297228036, 126597109, -79873440, -181413746, -142195840, -24107792, 76971680, 103089166, 58238664, -9830346, -52984432, -51566168, -19435340, 15241031, 30644032, 23596518, 4445004, -11419888, -15845928, -9653638, 52984, 6875718, 7640600, 3927277, -765744, -3555015, -3366664, -1321473, 613636, 1653693, 1544256, 633157, -214928, -780794, -534896, -149211, 273968, 225445, 285112, 164218, 53560, -199769, 135960, -4503, 89016, -71757, 130224, 42113, 192596, -117762, 125512, 7851, 133936, -67330, 143888, 1223, 74148, 1053696}
{1063160, 75040, 2222, 146972, -63910, 140254, 13456, 128608, -124358, 176188, 15088, 106496, -71388, 139292, 98798, 259536, -137618, -32768, -111848, -93324, -28304, 431750, 551258, 487104, -67014, -563796, -1112620, -971352, -10958, 1616644, 2947002, 2367352, -305400, -3897192, -6114936, -4324092, 1974518, 9541414, 12860174, 6765324, -7540354, -21755240, -23557254, -6699712, 23182246, 45593166, 38704450, -3719312, -59334280, -86294564, -50080836, 42177932, 133260702, 143967474, 35994640, -142054124, -261702052, -199252048, 56424616, 351786160, 445819858, 187191858, -319317436, -718474860, -627729452, 35743814, 882604418, 1235003104, 627907402, -715183962, -1854410308, -1732379436, -65429046, 2162957808, 3175472386, 1720551020, -1664122208, -4585036550, -4347344490, -242289072, 5243283090, 7690767602, 4092131506, -4088012196, -10938527196, -10072546956, -142106656, 12578202440, 17648413868, 8568774310, -10409644820, -25172324060, -21624556882, 1828845980, 29612100698, 38343117056, 15537708514, -26560655780, -55610841090, -42803673774, 10737585658, 67616744512, 78481923954, 22851089176, -65821722900, -117063169304, -77040185304, 39795898726, 147910616764, 150027782800, 20759756964, -155010638088, -232594829322, -122459477628, 118602123210, 306256416376, 263865819240, -18981210606, -343907693604, -432738117156, -160511696768, 309857131942, 603000170870, 431803492432, -152621479328, -717899597560, -781454433146, -192624532122, 662868947548, 1098792825596, 730631324658, -314995164480, -1118324579372, -1229825047236, -219887931896, 679265777606, 1175646832730, 319113109998, -371289650208, -178979397048, -2021507606224, 10923777533842, -19024612492826, 26798528987664, -8971886283304, -150151862649510, 578256032338226, -1333039160895302, 705151569755442, 9414499240820040, -35798183387923426, -450456139093628, 341096063600839526, -308116610807687118, -2932700089748862394, 600109506785678712, 21758124035424831812, 34553979903971118610, -45559191513786714692, -271308272532753919936, -506444447943783294980, -406646600947438485232, 355994134458214962146, 1809804419124748930766, 3624065067967781790348, 5322330711121899122706, 6549369723797668100380, 7167612878962189951614, 7167612878962189951614, 6549369723797668100380, 5322330711121899122706, 3624065067967781790348, 1809804419124748930766, 355994134458214962146, -406646600947438485232, -506444447943783294980, -271308272532753919936, -45559191513786714692, 34553979903971118610, 21758124035424831812, 600109506785678712, -2932700089748862394, -308116610807687118, 341096063600839526, -450456139093628, -35798183387923426, 9414499240820040, 705151569755442, -1333039160895302, 578256032338226, -150151862649510, -8971886283304, 26798528987664, -19024612492826, 10923777533842, -2021507606224, -178979397048, -371289650208, 319113109998, 1175646832730, 679265777606, -219887931896, -1229825047236, -1118324579372, -314995164480, 730631324658, 1098792825596, 662868947548, -192624532122, -781454433146, -717899597560, -152621479328, 431803492432, 603000170870, 309857131942, -160511696768, -432738117156, -343907693604, -18981210606, 263865819240, 306256416376, 118602123210, -122459477628, -232594829322, -155010638088, 20759756964, 150027782800, 147910616764, 39795898726, -77040185304, -117063169304, -65821722900, 22851089176, 78481923954, 67616744512, 10737585658, -42803673774, -55610841090, -26560655780, 15537708514, 38343117056, 29612100698, 1828845980, -21624556882, -25172324060, -10409644820, 8568774310, 17648413868, 12578202440, -142106656, -10072546956, -10938527196, -4088012196, 4092131506, 7690767602, 5243283090, -242289072, -4347344490, -4585036550, -1664122208, 1720551020, 3175472386, 2162957808, -65429046, -1732379436, -1854410308, -715183962, 627907402, 1235003104, 882604418, 35743814, -627729452, -718474860, -319317436, 187191858, 445819858, 351786160, 56424616, -199252048, -261702052, -142054124, 35994640, 143967474, 133260702, 42177932, -50080836, -86294564, -59334280, -3719312, 38704450, 45593166, 23182246, -6699712, -23557254, -21755240, -7540354, 6765324, 12860174, 9541414, 1974518, -4324092, -6114936, -3897192, -305400, 2367352, 2947002, 1616644, -10958, -971352, -1112620, -563796, -67014, 487104, 551258, 431750, -28304, -93324, -111848, -32768, -137618, 259536, 98798, 139292, -71388, 106496, 15088, 176188, -124358, 128608, 13456, 140254, -63910, 146972, 2222, 75040, 1063160}
{1072737, 75264, 1897, 147416, -64113, 143288, 20315, 143232, -103470, 202520, 33072, 102528, -110594, 74200, 40229, 268624, -11726, 213520, 154674, 9336, -271502, -176584, -159015, 195360, 565133, 1050136, 765475, -179800, -1529128, -2198648, -1250943, 1039744, 3786609, 4961472, 2542484, -3094304, -8716184, -9691720, -2783486, 9363496, 19195412, 17251080, 330852, -24289232, -38237225, -25794992, 13565586, 57035240, 69563573, 27856152, -53263196, -119941560, -108982576, -1246808, 147388133, 223307520, 135364907, -99866216, -331224116, -357974048, -85276696, 353076288, 634267732, 460963216, -167828253, -856389192, -1025346525, -359641248, 829516772, 1671650656, 1323552271, -282906664, -2133731996, -2687005648, -1064652666, 1968796200, 4179055581, 3387173440, -592967049, -5198444272, -6570234632, -2581197648, 4784294235, 10005994576, 7899659309, -1705208376, -12415921445, -15112041944, -5266406875, 11802572008, 22979182948, 16877297136, -5624592009, -28932936672, -32717489145, -8688673208, 28968943895, 50458622664, 32832414680, -17960856112, -65197122070, -66360781040, -9406488353, 69207975600, 105250513652, 56999207776, -52443039717, -140616047304, -124919166182, 4119188424, 158072517690, 206735923160, 84259032616, -138557995672, -287023616314, -214514261248, 61561763813, 341020822336, 378015003284, 90777400880, -336027086298, -553764820784, -332044169673, 227841732920, 699588024935, 663184614528, 45684190331, -725024734984, -1024278539935, -530037946680, 491512642096, 1208460123464, 1115494449557, 33021316960, -934771362336, -1373840371544, -471814678684, 397329496832, 956447083055, 113576662136, -2293096378172, 5221595508288, -14138916947278, 31382564700432, -18553123712172, -59895397056360, 342796433560571, -1049064568276360, 1492394443413016, 3050272087831640, -23995607904754870, 38836866117146376, 148179568515561424, -557532540364459872, -1058295807354017653, 4339281320283616856, 12233375556225301459, -10367541218776957544, -92388076252588044233, -158028785997557846376, 8304361398522335499, 597816137630452306216, 1524705259601501462275, 2375842761548597268576, 2675934046218175502228, 2243966246141154151624, 1331136638188169671397, 456933610511709444592, 101983396648126395544, 456933610511709444592, 1331136638188169671397, 2243966246141154151624, 2675934046218175502228, 2375842761548597268576, 1524705259601501462275, 597816137630452306216, 8304361398522335499, -158028785997557846376, -92388076252588044233, -10367541218776957544, 12233375556225301459, 4339281320283616856, -1058295807354017653, -557532540364459872, 148179568515561424, 38836866117146376, -23995607904754870, 3050272087831640, 1492394443413016, -1049064568276360, 342796433560571, -59895397056360, -18553123712172, 31382564700432, -14138916947278, 5221595508288, -2293096378172, 113576662136, 956447083055, 397329496832, -471814678684, -1373840371544, -934771362336, 33021316960, 1115494449557, 1208460123464, 491512642096, -530037946680, -1024278539935, -725024734984, 45684190331, 663184614528, 699588024935, 227841732920, -332044169673, -553764820784, -336027086298, 90777400880, 378015003284, 341020822336, 61561763813, -214514261248, -287023616314, -138557995672, 84259032616, 206735923160, 158072517690, 4119188424, -124919166182, -140616047304, -52443039717, 56999207776, 105250513652, 69207975600, -9406488353, -66360781040, -65197122070, -17960856112, 32832414680, 50458622664, 28968943895, -8688673208, -32717489145, -28932936672, -5624592009, 16877297136, 22979182948, 11802572008, -5266406875, -15112041944, -12415921445, -1705208376, 7899659309, 10005994576, 4784294235, -2581197648, -6570234632, -5198444272, -592967049, 3387173440, 4179055581, 1968796200, -1064652666, -2687005648, -2133731996, -282906664, 1323552271, 1671650656, 829516772, -359641248, -1025346525, -856389192, -167828253, 460963216, 634267732, 353076288, -85276696, -357974048, -331224116, -99866216, 135364907, 223307520, 147388133, -1246808, -108982576, -119941560, -53263196, 27856152, 69563573, 57035240, 13565586, -25794992, -38237225, -24289232, 330852, 17251080, 19195412, 9363496, -2783486, -9691720, -8716184, -3094304, 2542484, 4961472, 3786609, 1039744, -1250943, -2198648, -1529128, -179800, 765475, 1050136, 565133, 195360, -159015, -176584, -271502, 9336, 154674, 213520, -11726, 268624, 40229, 74200, -110594, 102528, 33072, 202520, -103470, 143232, 20315, 143288, -64113, 147416, 1897, 75264, 1072737}
{1082088, 75488, 1232, 146528, -68608, 136484, 7920, 127980, -120154, 196336, 42514, 132728, -73702, 91108, -4544, 139736, -203550, 55296, 165922, 289160, 226578, 279000, -150786, -539448, -791138, -215386, 640292, 1563064, 1670372, 620594, -1336556, -3403324, -3595810, -770728, 3973848, 7729860, 6951198, 49684, -9769946, -16030560, -11550156, 4509270, 23888960, 31012612, 15409484, -19696530, -52218252, -53632232, -9912544, 59027482, 104424002, 77915824, -24521424, -144148092, -183801784, -80796396, 128508376, 301379990, 276032326, 4256804, -363958102, -543662496, -314239976, 262754076, 802721846, 824096814, 138794798, -886349348, -1467056206, -956451392, 544550636, 2034852664, 2209884166, 513095786, -2140386922, -3717195528, -2515683128, 1233835858, 4992951894, 5468697952, 1297616780, -5187555172, -8948990404, -5917770804, 3133762732, 11911903138, 12622608138, 2451272464, -12582687094, -20544159180, -12551873160, 8544883148, 27573236400, 27234255366, 2866717176, -30150739628, -44889139048, -23787007760, 23420228174, 61509609040, 54662875610, -1930027588, -70254865266, -92827348402, -38958133782, 61655198712, 131098340234, 100946799744, -24804856584, -156849894028, -180133776226, -50137661204, 152192074790, 264251123912, 167912829700, -96303963258, -331261961396, -323648581236, -30151000240, 350656830608, 500379382712, 241982217258, -283320243040, -665266142104, -546645674318, 74319516338, 750176325244, 917614927874, 338090244472, -628047875986, -1215676003538, -931889121270, 186648170120, 1151137800948, 1418382173702, 402335937340, -617639509408, -1265448271332, -416289905242, 389271086960, 22091280404, 2892462586562, -13350073010524, 21632174216088, -28029809114054, -1812623235354, 201425984013952, -707185404271212, 1502979440958048, -258042175644444, -12634609258121458, 41233870132495640, 19195150526652974, -424141959260627622, 194936511074907180, 3661928832585239324, 875021529173706790, -24989726559897795112, -49932596163313920040, 29322232966727322426, 304041303874885479228, 655674469034962809656, 688807409913570980618, -36992143001549138888, -1649476828011675898674, -3825915730753983682868, -5992530646949236660716, -7644563123069820521564, -8511842304067899047918, -8511842304067899047918, -7644563123069820521564, -5992530646949236660716, -3825915730753983682868, -1649476828011675898674, -36992143001549138888, 688807409913570980618, 655674469034962809656, 304041303874885479228, 29322232966727322426, -49932596163313920040, -24989726559897795112, 875021529173706790, 3661928832585239324, 194936511074907180, -424141959260627622, 19195150526652974, 41233870132495640, -12634609258121458, -258042175644444, 1502979440958048, -707185404271212, 201425984013952, -1812623235354, -28029809114054, 21632174216088, -13350073010524, 2892462586562, 22091280404, 389271086960, -416289905242, -1265448271332, -617639509408, 402335937340, 1418382173702, 1151137800948, 186648170120, -931889121270, -1215676003538, -628047875986, 338090244472, 917614927874, 750176325244, 74319516338, -546645674318, -665266142104, -283320243040, 241982217258, 500379382712, 350656830608, -30151000240, -323648581236, -331261961396, -96303963258, 167912829700, 264251123912, 152192074790, -50137661204, -180133776226, -156849894028, -24804856584, 100946799744, 131098340234, 61655198712, -38958133782, -92827348402, -70254865266, -1930027588, 54662875610, 61509609040, 23420228174, -23787007760, -44889139048, -30150739628, 2866717176, 27234255366, 27573236400, 8544883148, -12551873160, -20544159180, -12582687094, 2451272464, 12622608138, 11911903138, 3133762732, -5917770804, -8948990404, -5187555172, 1297616780, 5468697952, 4992951894, 1233835858, -2515683128, -3717195528, -2140386922, 513095786, 2209884166, 2034852664, 544550636, -956451392, -1467056206, -886349348, 138794798, 824096814, 802721846, 262754076, -314239976, -543662496, -363958102, 4256804, 276032326, 301379990, 128508376, -80796396, -183801784, -144148092, -24521424, 77915824, 104424002, 59027482, -9912544, -53632232, -52218252, -19696530, 15409484, 31012612, 23888960, 4509270, -11550156, -16030560, -9769946, 49684, 6951198, 7729860, 3973848, -770728, -3595810, -3403324, -1336556, 620594, 1670372, 1563064, 640292, -215386, -791138, -539448, -150786, 279000, 226578, 289160, 165922, 55296, -203550, 139736, -4544, 91108, -73702, 132728, 42514, 196336, -120154, 127980, 7920, 136484, -68608, 146528, 1232, 75488, 1082088}
{1091891, 76388, 2244, 149640, -65157, 142860, 13584, 131104, -126818, 179772, 15239, 108776, -73325, 141880, 99776, 264520, -140819, -31928, -112934, -93088, -29683, 438524, 557020, 493152, -70129, -568316, -1124338, -979368, -11533, 1635600, 2979434, 2393504, -312150, -3940112, -6183365, -4369176, 1999424, 9654548, 13008708, 6839960, -7639156, -22017952, -23833614, -6764688, 23481852, 46160012, 39165962, -3802856, -60115305, -87386068, -50667560, 42802560, 135043744, 145816292, 36338379, -144102576, -265269962, -201806616, 57499030, 356893656, 451987882, 189395652, -324436656, -729058376, -636412499, 37272724, 896583172, 1253417568, 636042884, -728045644, -1884006641, -1758155992, -63253281, 2200418848, 3226602966, 1744384752, -1697623545, -4664556820, -4416783103, -236572552, 5342803185, 7824671424, 4151543658, -4179268712, -11145144777, -10244862120, -115350654, 12840098976, 17981110804, 8694792204, -10664664908, -25691469928, -22018378563, 1951085264, 30289721344, 39125584624, 15749894232, -27272344988, -56865762195, -43621752912, 11217048713, 69322511364, 80210050492, 23046522920, -67758126607, -119955582324, -78529582845, 41443335632, 152043218516, 153562817792, 20327378585, -160085117864, -238942147655, -124700545656, 123560443413, 315728204680, 270535371034, -21800083200, -355595163973, -444798220112, -161611831890, 322582732392, 620673263304, 436990660736, -169015341061, -746742526352, -796646504903, -168198890200, 718998885379, 1158428419892, 719785816985, -395369587768, -1283174887385, -1329131603704, -215003397568, 898938954984, 1514292087243, 641959614948, -319845987913, -1008945675640, -253617684827, 3000224949708, -6566898967512, 17067901241216, -34579248505518, 13286648203648, 88554538957095, -435420298140328, 1233516627037653, -1473879966422956, -4754767025267526, 29541004719298488, -37126098414233237, -206168395547271228, 608269232249869247, 1571497397526575336, -4545548919267094483, -16381010755061840524, 4941102022296347045, 105729967499577865928, 216971001345813451728, 82874479511119342376, -574716475728016664014, -1741563903298250078224, -2988357978945587016515, -3731052591372402458684, -3660508294585171157302, -2963027833023746974128, -2177803634787099557355, -1842848524315178155732, -2177803634787099557355, -2963027833023746974128, -3660508294585171157302, -3731052591372402458684, -2988357978945587016515, -1741563903298250078224, -574716475728016664014, 82874479511119342376, 216971001345813451728, 105729967499577865928, 4941102022296347045, -16381010755061840524, -4545548919267094483, 1571497397526575336, 608269232249869247, -206168395547271228, -37126098414233237, 29541004719298488, -4754767025267526, -1473879966422956, 1233516627037653, -435420298140328, 88554538957095, 13286648203648, -34579248505518, 17067901241216, -6566898967512, 3000224949708, -253617684827, -1008945675640, -319845987913, 641959614948, 1514292087243, 898938954984, -215003397568, -1329131603704, -1283174887385, -395369587768, 719785816985, 1158428419892, 718998885379, -168198890200, -796646504903, -746742526352, -169015341061, 436990660736, 620673263304, 322582732392, -161611831890, -444798220112, -355595163973, -21800083200, 270535371034, 315728204680, 123560443413, -124700545656, -238942147655, -160085117864, 20327378585, 153562817792, 152043218516, 41443335632, -78529582845, -119955582324, -67758126607, 23046522920, 80210050492, 69322511364, 11217048713, -43621752912, -56865762195, -27272344988, 15749894232, 39125584624, 30289721344, 1951085264, -22018378563, -25691469928, -10664664908, 8694792204, 17981110804, 12840098976, -115350654, -10244862120, -11145144777, -4179268712, 4151543658, 7824671424, 5342803185, -236572552, -4416783103, -4664556820, -1697623545, 1744384752, 3226602966, 2200418848, -63253281, -1758155992, -1884006641, -728045644, 636042884, 1253417568, 896583172, 37272724, -636412499, -729058376, -324436656, 189395652, 451987882, 356893656, 57499030, -201806616, -265269962, -144102576, 36338379, 145816292, 135043744, 42802560, -50667560, -87386068, -60115305, -3802856, 39165962, 46160012, 23481852, -6764688, -23833614, -22017952, -7639156, 6839960, 13008708, 9654548, 1999424, -4369176, -6183365, -3940112, -312150, 2393504, 2979434, 1635600, -11533, -979368, -1124338, -568316, -70129, 493152, 557020, 438524, -29683, -93088, -112934, -31928, -140819, 264520, 99776, 141880, -73325, 108776, 15239, 179772, -126818, 131104, 13584, 142860, -65157, 149640, 2244, 76388, 1091891}
{1101468, 76614, 1912, 150088, -65362, 145922, 20498, 145864, -105732, 206350, 33380, 104764, -112916, 76156, 40632, 273712, -13662, 216812, 156210, 10536, -275444, -176078, -160518, 198580, 568876, 1062716, 773414, -180008, -1546828, -2221382, -1263692, 1053048, 3827176, 5018040, 2569234, -3130200, -8818100, -9800486, -2809956, 9480236, 19421198, 17449442, 322058, -24593496, -38701312, -26089764, 13763642, 57764964, 70422016, 28159240, -54002722, -121508004, -110344654, -1147106, 149442792, 226280488, 137025658, -101463578, -335902678, -362797496, -86067396, 358476970, 643374444, 467101820, -171107370, -869528240, -1040214554, -363735792, 843540488, 1697585306, 1342514900, -290064016, -2169382994, -2728996802, -1077783876, 2005615576, 4249317472, 3439124800, -611436776, -5293278628, -6680948968, -2613970384, 4883034624, 10188684564, 8028734832, -1761674866, -12663667776, -15386757872, -5329786964, 12070370242, 23435816980, 17168057424, -5809659102, -29565854278, -33358115376, -8762258932, 29690969516, 51551561936, 33415183910, -18557758450, -66765087936, -67752596148, -9316267324, 71108484072, 107734717458, 57979334040, -54266510024, -144343557956, -127682984492, 5090630684, 162900461592, 212067402462, 85404019324, -143749717304, -295493457398, -219523222664, 65383686482, 352230461660, 388360705230, 90573665020, -348435022480, -569645321840, -336305847200, 241770237876, 722994886288, 673413886736, 25341143160, -768055632770, -1059552267560, -508474483018, 566704007920, 1324456600322, 1152678169596, -24857872194, -1159052376210, -1608938451136, -609222281524, 529830582744, 1345547121336, 516315064744, -428939920914, 205980623266, -3998680192732, 16134046113746, -24279390886842, 28414301746324, 16887767589464, -264589935177402, 856455797024496, -1664640507955608, -417949535099236, 16582146696006126, -46511430977564904, -45665101869534924, 516832388428967626, -13279858546353408, -4464608053660930976, -2975819722686922066, 27819655282385906716, 68519313749165992868, -3526614659726342836, -327972583546102586596, -819994572691362217480, -1040432618122305191784, -421898875998193331382, 1294013224184064029772, 3818987733066341344620, 6484057468331770493326, 8611335209880529531810, 9764427212994532531398, 9764427212994532531398, 8611335209880529531810, 6484057468331770493326, 3818987733066341344620, 1294013224184064029772, -421898875998193331382, -1040432618122305191784, -819994572691362217480, -327972583546102586596, -3526614659726342836, 68519313749165992868, 27819655282385906716, -2975819722686922066, -4464608053660930976, -13279858546353408, 516832388428967626, -45665101869534924, -46511430977564904, 16582146696006126, -417949535099236, -1664640507955608, 856455797024496, -264589935177402, 16887767589464, 28414301746324, -24279390886842, 16134046113746, -3998680192732, 205980623266, -428939920914, 516315064744, 1345547121336, 529830582744, -609222281524, -1608938451136, -1159052376210, -24857872194, 1152678169596, 1324456600322, 566704007920, -508474483018, -1059552267560, -768055632770, 25341143160, 673413886736, 722994886288, 241770237876, -336305847200, -569645321840, -348435022480, 90573665020, 388360705230, 352230461660, 65383686482, -219523222664, -295493457398, -143749717304, 85404019324, 212067402462, 162900461592, 5090630684, -127682984492, -144343557956, -54266510024, 57979334040, 107734717458, 71108484072, -9316267324, -67752596148, -66765087936, -18557758450, 33415183910, 51551561936, 29690969516, -8762258932, -33358115376, -29565854278, -5809659102, 17168057424, 23435816980, 12070370242, -5329786964, -15386757872, -12663667776, -1761674866, 8028734832, 10188684564, 4883034624, -2613970384, -6680948968, -5293278628, -611436776, 3439124800, 4249317472, 2005615576, -1077783876, -2728996802, -2169382994, -290064016, 1342514900, 1697585306, 843540488, -363735792, -1040214554, -869528240, -171107370, 467101820, 643374444, 358476970, -86067396, -362797496, -335902678, -101463578, 137025658, 226280488, 149442792, -1147106, -110344654, -121508004, -54002722, 28159240, 70422016, 57764964, 13763642, -26089764, -38701312, -24593496, 322058, 17449442, 19421198, 9480236, -2809956, -9800486, -8818100, -3130200, 2569234, 5018040, 3827176, 1053048, -1263692, -2221382, -1546828, -180008, 773414, 1062716, 568876, 198580, -160518, -176078, -275444, 10536, 156210, 216812, -13662, 273712, 40632, 76156, -112916, 104764, 33380, 206350, -105732, 145864, 20498, 145922, -65362, 150088, 1912, 76614, 1101468}
{1111158, 76840, 1245, 149192, -69898, 139056, 7997, 130472, -122574, 200112, 42923, 135256, -75671, 93224, -4577, 143560, -207375, 57056, 167638, 293232, 227687, 284080, -152353, -543976, -801538, -215808, 647435, 1581920, 1687027, 627576, -1351623, -3439960, -3636665, -775664, 4020427, 7819168, 7026642, 46408, -9886246, -16215144, -11680480, 4573560, 24181418, 31381216, 15577913, -19957648, -52870328, -54280008, -9994830, 59816336, 105758850, 78860016, -24935080, -146100320, -186189806, -81719304, 130419587, 305531992, 279646750, 3967320, -369328490, -551273176, -318216520, 267202072, 814689552, 835704528, 139697905, -900677584, -1489201184, -969529088, 555198172, 2067777104, 2243368789, 517615472, -2178372368, -3777851312, -2552425910, 1261397928, 5080877522, 5557803440, 1308823913, -5288694040, -9107126717, -6009218160, 3211324974, 12140674112, 12843615751, 2464079256, -12851982609, -20937991688, -12753465492, 8773256128, 28152150626, 27744918400, 2829742157, -30859635992, -45823328795, -24168266904, 24092314603, 62924840352, 55750808914, -2243020616, -72074749214, -94921367704, -39508495812, 63570238752, 134408711334, 103030392600, -26172806583, -161352396608, -184521532740, -50396902856, 157402617466, 271649218664, 171412981874, -100866303232, -341741804552, -332159897304, -28540246315, 362926886960, 514627296112, 245081944840, -296155424240, -685522076728, -554742162829, 90740022456, 783280951944, 939053192128, 315417406056, -690408329896, -1290522616591, -933197841912, 265984464533, 1338220938392, 1553153962919, 428835951376, -832229316258, -1645126500880, -824012534454, 225228029016, 1050591776917, 449422554128, -3891128136691, 8157944922944, -20350446943324, 37448116138904, -5339851947401, -125032862032216, 546262385381977, -1433754268967384, 1358324211340486, 6973863490420464, -35800369563962759, 32046619989372192, 277568512101275004, -639389590077991992, -2213210138902410698, 4509529388495252368, 21221769253782651754, 3349663861384052720, -117046237859315073930, -285636617815014941624, -207898440614922626223, 497489304374986347960, 1918318663314258088297, 3633219246933431154400, 4947058763553489731243, 5392762347689739938432, 5051652108476816169502, 4450869624594136204552, 4169248313837349133980, 4450869624594136204552, 5051652108476816169502, 5392762347689739938432, 4947058763553489731243, 3633219246933431154400, 1918318663314258088297, 497489304374986347960, -207898440614922626223, -285636617815014941624, -117046237859315073930, 3349663861384052720, 21221769253782651754, 4509529388495252368, -2213210138902410698, -639389590077991992, 277568512101275004, 32046619989372192, -35800369563962759, 6973863490420464, 1358324211340486, -1433754268967384, 546262385381977, -125032862032216, -5339851947401, 37448116138904, -20350446943324, 8157944922944, -3891128136691, 449422554128, 1050591776917, 225228029016, -824012534454, -1645126500880, -832229316258, 428835951376, 1553153962919, 1338220938392, 265984464533, -933197841912, -1290522616591, -690408329896, 315417406056, 939053192128, 783280951944, 90740022456, -554742162829, -685522076728, -296155424240, 245081944840, 514627296112, 362926886960, -28540246315, -332159897304, -341741804552, -100866303232, 171412981874, 271649218664, 157402617466, -50396902856, -184521532740, -161352396608, -26172806583, 103030392600, 134408711334, 63570238752, -39508495812, -94921367704, -72074749214, -2243020616, 55750808914, 62924840352, 24092314603, -24168266904, -45823328795, -30859635992, 2829742157, 27744918400, 28152150626, 8773256128, -12753465492, -20937991688, -12851982609, 2464079256, 12843615751, 12140674112, 3211324974, -6009218160, -9107126717, -5288694040, 1308823913, 5557803440, 5080877522, 1261397928, -2552425910, -3777851312, -2178372368, 517615472, 2243368789, 2067777104, 555198172, -969529088, -1489201184, -900677584, 139697905, 835704528, 814689552, 267202072, -318216520, -551273176, -369328490, 3967320, 279646750, 305531992, 130419587, -81719304, -186189806, -146100320, -24935080, 78860016, 105758850, 59816336, -9994830, -54280008, -52870328, -19957648, 15577913, 31381216, 24181418, 4573560, -11680480, -16215144, -9886246, 46408, 7026642, 7819168, 4020427, -775664, -3636665, -3439960, -1351623, 627576, 1687027, 1581920, 647435, -215808, -801538, -543976, -152353, 284080, 227687, 293232, 167638, 57056, -207375, 143560, -4577, 93224, -75671, 135256, 42923, 200112, -122574, 130472, 7997, 139056, -69898, 149192, 1245, 76840, 1111158}
{1120962, 77748, 2262, 152332, -66416, 145490, 13704, 133624, -129298, 183392, 15382, 111080, -75286, 144492, 100746, 269552, -144048, -31064, -114032, -92828, -31086, 445346, 562774, 499224, -73284, -572800, -1136064, -987336, -12132, 1654580, 3011850, 2419680, -318936, -3982984, -6251802, -4414212, 2024294, 9767706, 13157234, 6914644, -7737998, -22280640, -24109990, -6829640, 23781434, 46726930, 39627466, -3886376, -60896386, -88477536, -51254296, 43427236, 136826762, 147665134, 36682102, -146150980, -268837912, -204361136, 58573436, 362001176, 458155858, 191599470, -329555884, -739641820, -645095590, 38801682, 910561910, 1271832056, 644178342, -740907278, -1913602990, -1783932524, -61077576, 2237879912, 3277733538, 1768218556, -1731124906, -4744077042, -4486221732, -230856008, 5442323224, 7958575306, 4210955802, -4270525204, -11351762406, -10417177236, -88594660, 13101995560, 18313807700, 8820810122, -10919685020, -26210615748, -22412200268, 2073324596, 30967341982, 39908052240, 15962080018, -27984040180, -58120650762, -44439891558, 11696626978, 71028179916, 81938360890, 23241851796, -69694485266, -122848392700, -80020055526, 43088757408, 156171731228, 157093704596, 19890659906, -165155362846, -245273807704, -126900456146, 128575651640, 325268107266, 277213562340, -24698886068, -367575717204, -457274109112, -163208316848, 335175914796, 638920735178, 443818188586, -182836794894, -773444236812, -811280212012, -148528932484, 767646873012, 1204527643902, 704643471778, -474583223050, -1420246468204, -1391142056454, -172967084142, 1136755942478, 1797019715718, 839712306918, -413591203528, -1413627205812, -619074590590, 500962699836, -523659183228, 5382072032052, -19286217716136, 26866185116892, -27603884005044, -37289692251656, 341675007352696, -1027275595872198, 1804640390834026, 1389196266635504, -21348546179451840, 51203700551405494, 81719735074969864, -617205693561029444, -256018471882758888, 5316304429531267220, 5834963796262438732, -29855004916091360236, -90359554470108972084, -34110313623126451822, 337470830446633105046, 993528537879702245624, 1464579126795780098328, 1044987783658164372144, -688797821938462392224, -3517393422680094833824, -6686440857493853395176, -9324415997337096796060, -10793801263585324155664, -10793801263585324155664, -9324415997337096796060, -6686440857493853395176, -3517393422680094833824, -688797821938462392224, 1044987783658164372144, 1464579126795780098328, 993528537879702245624, 337470830446633105046, -34110313623126451822, -90359554470108972084, -29855004916091360236, 5834963796262438732, 5316304429531267220, -256018471882758888, -617205693561029444, 81719735074969864, 51203700551405494, -21348546179451840, 1389196266635504, 1804640390834026, -1027275595872198, 341675007352696, -37289692251656, -27603884005044, 26866185116892, -19286217716136, 5382072032052, -523659183228, 500962699836, -619074590590, -1413627205812, -413591203528, 839712306918, 1797019715718, 1136755942478, -172967084142, -1391142056454, -1420246468204, -474583223050, 704643471778, 1204527643902, 767646873012, -148528932484, -811280212012, -773444236812, -182836794894, 443818188586, 638920735178, 335175914796, -163208316848, -457274109112, -367575717204, -24698886068, 277213562340, 325268107266, 128575651640, -126900456146, -245273807704, -165155362846, 19890659906, 157093704596, 156171731228, 43088757408, -80020055526, -122848392700, -69694485266, 23241851796, 81938360890, 71028179916, 11696626978, -44439891558, -58120650762, -27984040180, 15962080018, 39908052240, 30967341982, 2073324596, -22412200268, -26210615748, -10919685020, 8820810122, 18313807700, 13101995560, -88594660, -10417177236, -11351762406, -4270525204, 4210955802, 7958575306, 5442323224, -230856008, -4486221732, -4744077042, -1731124906, 1768218556, 3277733538, 2237879912, -61077576, -1783932524, -1913602990, -740907278, 644178342, 1271832056, 910561910, 38801682, -645095590, -739641820, -329555884, 191599470, 458155858, 362001176, 58573436, -204361136, -268837912, -146150980, 36682102, 147665134, 136826762, 43427236, -51254296, -88477536, -60896386, -3886376, 39627466, 46726930, 23781434, -6829640, -24109990, -22280640, -7737998, 6914644, 13157234, 9767706, 2024294, -4414212, -6251802, -3982984, -318936, 2419680, 3011850, 1654580, -12132, -987336, -1136064, -572800, -73284, 499224, 562774, 445346, -31086, -92828, -114032, -31064, -144048, 269552, 100746, 144492, -75286, 111080, 15382, 183392, -129298, 133624, 13704, 145490, -66416, 152332, 2262, 77748, 1120962}
{1130881, 77976, 1931, 152784, -66623, 148580, 20689, 148520, -108022, 210216, 33696, 107024, -115262, 78136, 41043, 278848, -15642, 220128, 157758, 11760, -279410, -175524, -162013, 201824, 572563, 1075332, 781361, -180168, -1564552, -2244092, -1276425, 1066376, 3867683, 5074656, 2595992, -3166048, -8920052, -9909228, -2836418, 9597024, 19646928, 17647828, 313280, -24897736, -39165423, -26384464, 13961706, 58494712, 71280371, 28462364, -54742236, -123074400, -111706756, -1047380, 151497467, 229253504, 138686353, -103060892, -340581232, -367620920, -86858144, 363877676, 652481164, 473240496, -174386563, -882667240, -1055082567, -367830312, 857564180, 1723520004, 1361477545, -297221344, -2205034076, -2770987932, -1090915078, 2042435024, 4319579339, 3491076208, -629906487, -5388112960, -6791663392, -2646743060, 4981775021, 10371374576, 8157810307, -1818141308, -12911414099, -15661473752, -5393167109, 12338168500, 23892451036, 17458817760, -5994726219, -30198771836, -33998741599, -8835844608, 30412995017, 52644498464, 33997976715, -19154713176, -68332955084, -69144511132, -9225849658, 73008991728, 110219352896, 58959986936, -56089085091, -148069906912, -130446753514, 6060622444, 167720697864, 217385603848, 86525620153, -148962233172, -303972725192, -224490140360, 69307033823, 363641158304, 398901533302, 90502871648, -361076589694, -586195685564, -341773624550, 254428450920, 745959033644, 684952621520, 9336264468, -805652686616, -1088419688752, -488887423600, 634867087518, 1416327480528, 1169584823757, -99692856452, -1367839389676, -1783728716256, -675139833416, 730585984168, 1761813790281, 1015305092888, -114180174424, -1077214901748, -719976449881, 4998243349616, -10016300755502, 23971263646804, -39745600447120, -5985401689120, 170904666653850, -677668391634656, 1645822653128681, -1107043182312208, -9811357268419378, 42703126710782224, -22339895005681395, -363784625044557688, 639423842665280744, 2997092910875471932, -4121881150395503753, -26713829008710382032, -15176329513580546253, 124593111005001166916, 363137721040932436687, 372007998992317814872, -348836544207268457697, -2024786724319188056052, -4275584762085361115711, -6299508161257670457392, -7441010660929939793209, -7627886091692624978400, -7331755165801055703767, -7146238272068119110368, -7331755165801055703767, -7627886091692624978400, -7441010660929939793209, -6299508161257670457392, -4275584762085361115711, -2024786724319188056052, -348836544207268457697, 372007998992317814872, 363137721040932436687, 124593111005001166916, -15176329513580546253, -26713829008710382032, -4121881150395503753, 2997092910875471932, 639423842665280744, -363784625044557688, -22339895005681395, 42703126710782224, -9811357268419378, -1107043182312208, 1645822653128681, -677668391634656, 170904666653850, -5985401689120, -39745600447120, 23971263646804, -10016300755502, 4998243349616, -719976449881, -1077214901748, -114180174424, 1015305092888, 1761813790281, 730585984168, -675139833416, -1783728716256, -1367839389676, -99692856452, 1169584823757, 1416327480528, 634867087518, -488887423600, -1088419688752, -805652686616, 9336264468, 684952621520, 745959033644, 254428450920, -341773624550, -586195685564, -361076589694, 90502871648, 398901533302, 363641158304, 69307033823, -224490140360, -303972725192, -148962233172, 86525620153, 217385603848, 167720697864, 6060622444, -130446753514, -148069906912, -56089085091, 58959986936, 110219352896, 73008991728, -9225849658, -69144511132, -68332955084, -19154713176, 33997976715, 52644498464, 30412995017, -8835844608, -33998741599, -30198771836, -5994726219, 17458817760, 23892451036, 12338168500, -5393167109, -15661473752, -12911414099, -1818141308, 8157810307, 10371374576, 4981775021, -2646743060, -6791663392, -5388112960, -629906487, 3491076208, 4319579339, 2042435024, -1090915078, -2770987932, -2205034076, -297221344, 1361477545, 1723520004, 857564180, -367830312, -1055082567, -882667240, -174386563, 473240496, 652481164, 363877676, -86858144, -367620920, -340581232, -103060892, 138686353, 229253504, 151497467, -1047380, -111706756, -123074400, -54742236, 28462364, 71280371, 58494712, 13961706, -26384464, -39165423, -24897736, 313280, 17647828, 19646928, 9597024, -2836418, -9909228, -8920052, -3166048, 2595992, 5074656, 3867683, 1066376, -1276425, -2244092, -1564552, -180168, 781361, 1075332, 572563, 201824, -162013, -175524, -279410, 11760, 157758, 220128, -15642, 278848, 41043, 78136, -115262, 107024, 33696, 210216, -108022, 148520, 20689, 148580, -66623, 152784, 1931, 77976, 1130881}
{1140570, 78204, 1254, 151880, -71200, 141652, 8066, 132988, -125014, 203924, 43324, 137808, -77664, 95364, -4618, 147432, -211228, 58840, 169342, 297328, 228772, 289208, -153928, -548480, -811978, -216194, 654570, 1600824, 1703658, 634582, -1366706, -3476572, -3677556, -780552, 4066998, 7908524, 7102050, 43156, -10002554, -16399680, -11810844, 4637874, 24473860, 31749844, 15746318, -20218694, -53522412, -54927760, -10077172, 60605226, 107093686, 79804256, -25348760, -148052524, -188577844, -82642164, 132330758, 309684042, 283261166, 3677860, -374698926, -558883832, -322193072, 271650140, 826657214, 847312290, 140600996, -915005796, -1511346186, -982606736, 565845692, 2100701568, 2276853352, 522135182, -2216357822, -3838507024, -2589168716, 1288960046, 5168803134, 5646908952, 1320030990, -5389832848, -9265263038, -6100665492, 3288887168, 12369445134, 13064623356, 2476886096, -13121278164, -21331824172, -12955057848, 9001629156, 28731064828, 28255581482, 2792767130, -31568532308, -46757518614, -24549527144, 24764415244, 64340023676, 56838815452, -2556150808, -73894546958, -97015619524, -40058840014, 65485141496, 137719340102, 105115122400, -27538419238, -165849567212, -188902939222, -50648162746, 162612633192, 279033703484, 174867463540, -105499707954, -352318543196, -340712926618, -26876754484, 375506561084, 529373721846, 248843937064, -308649630726, -706220322076, -564563160860, 104093665212, 813452620756, 958923113586, 297254274590, -744688191830, -1349100722142, -926937640984, 347359009330, 1497467711804, 1644557675286, 408962623852, -1078715803976, -1977415484316, -1092223826654, 267002913424, 1467432361164, 725408383632, -618580330800, 952362027722, -7087362219152, 22805535464352, -29259232269028, 25167965963678, 64238501893338, -434921533901586, 1220223361047438, -1904625138088972, -2734945923305070, 27015950163448472, -54721537011527774, -129441433486353632, 721851565743732936, 634791125557322716, -6177888695678098242, -9590072504271769920, 30585967844759342228, 115280228711382847522, 85988135373955621614, -325565081347596993006, -1167247509143877047224, -1960235938700925541556, -1854507861981619812266, -224702035387729110286, 2822113271075260909128, 6465952443367586802990, 9626893887694070142144, 11432088267433494369910, 11432088267433494369910, 9626893887694070142144, 6465952443367586802990, 2822113271075260909128, -224702035387729110286, -1854507861981619812266, -1960235938700925541556, -1167247509143877047224, -325565081347596993006, 85988135373955621614, 115280228711382847522, 30585967844759342228, -9590072504271769920, -6177888695678098242, 634791125557322716, 721851565743732936, -129441433486353632, -54721537011527774, 27015950163448472, -2734945923305070, -1904625138088972, 1220223361047438, -434921533901586, 64238501893338, 25167965963678, -29259232269028, 22805535464352, -7087362219152, 952362027722, -618580330800, 725408383632, 1467432361164, 267002913424, -1092223826654, -1977415484316, -1078715803976, 408962623852, 1644557675286, 1497467711804, 347359009330, -926937640984, -1349100722142, -744688191830, 297254274590, 958923113586, 813452620756, 104093665212, -564563160860, -706220322076, -308649630726, 248843937064, 529373721846, 375506561084, -26876754484, -340712926618, -352318543196, -105499707954, 174867463540, 279033703484, 162612633192, -50648162746, -188902939222, -165849567212, -27538419238, 105115122400, 137719340102, 65485141496, -40058840014, -97015619524, -73894546958, -2556150808, 56838815452, 64340023676, 24764415244, -24549527144, -46757518614, -31568532308, 2792767130, 28255581482, 28731064828, 9001629156, -12955057848, -21331824172, -13121278164, 2476886096, 13064623356, 12369445134, 3288887168, -6100665492, -9265263038, -5389832848, 1320030990, 5646908952, 5168803134, 1288960046, -2589168716, -3838507024, -2216357822, 522135182, 2276853352, 2100701568, 565845692, -982606736, -1511346186, -915005796, 140600996, 847312290, 826657214, 271650140, -322193072, -558883832, -374698926, 3677860, 283261166, 309684042, 132330758, -82642164, -188577844, -148052524, -25348760, 79804256, 107093686, 60605226, -10077172, -54927760, -53522412, -20218694, 15746318, 31749844, 24473860, 4637874, -11810844, -16399680, -10002554, 43156, 7102050, 7908524, 4066998, -780552, -3677556, -3476572, -1366706, 634582, 1703658, 1600824, 654570, -216194, -811978, -548480, -153928, 289208, 228772, 297328, 169342, 58840, -211228, 147432, -4618, 95364, -77664, 137808, 43324, 203924, -125014, 132988, 8066, 141652, -71200, 151880, 1254, 78204, 1140570}
{1150719, 79120, 2284, 155048, -67687, 148144, 13832, 136168, -131806, 187048, 15533, 113408, -77271, 147128, 101724, 274632, -147321, -30176, -115118, -92544, -32513, 452216, 568536, 505320, -76495, -577248, -1147782, -995256, -12755, 1673584, 3044282, 2445880, -325782, -4025808, -6320231, -4459200, 2049128, 9880888, 13305768, 6989376, -7836896, -22543304, -24386350, -6894568, 24080992, 47293920, 40088978, -3969872, -61677555, -89568968, -51841020, 44051960, 138609756, 149514000, 37025841, -148199336, -272405918, -206915608, 59647850, 367108720, 464323786, 193803312, -334675104, -750225192, -653778757, 40330688, 924540664, 1290246568, 652313776, -753768864, -1943199323, -1809709032, -58901955, 2275341000, 3328864118, 1792052432, -1764626291, -4823597216, -4555660345, -225139440, 5541843175, 8092479248, 4270367954, -4361781672, -11558380083, -10589492304, -61838658, 13363892192, 18646504540, 8946828064, -11174705108, -26729761520, -22806021997, 2195563976, 31644962628, 40690519904, 16174265684, -28695735632, -59375530414, -45258066312, 12176275389, 72733738264, 83666787612, 23436981632, -71630860616, -125741685968, -81511278404, 44732891432, 160298248450, 160623534624, 19454203498, -170218002536, -251590199314, -129070506088, 133622790909, 334832624248, 283859858638, -27702089360, -379794640799, -470016525888, -165039636469, 347923697456, 657856735518, 452045294104, -194974960675, -799213928352, -826850964603, -133498030576, 809890261001, 1242113306016, 689768835904, -547768847680, -1530855881891, -1427477053128, -106921825161, 1365787322392, 2016111882849, 953813836456, -590128795687, -1859543624152, -1212616237069, -11681929952, 1083372701237, 1088605728008, -6355988305487, 12159756804016, -27895417625306, 41163855419688, 21519003019279, -227976698392200, 831959831344399, -1863269837047856, 671457815672593, 13380899673900040, -50104095597975505, 6465992859835648, 465864230782320334, -593753407180182872, -3932970923797321065, 3248951279913409056, 32749417538125050487, 31248817589117833688, -126144583192515806836, -447557947933252719008, -579791575667775836494, 109476660102412777520, 2023473408732154271707, 4866539728410028720832, 7744033509122704220704, 9782498869410822847632, 10699293130397293176236, 10853851458174124641776, 10817266011290621381375, 10853851458174124641776, 10699293130397293176236, 9782498869410822847632, 7744033509122704220704, 4866539728410028720832, 2023473408732154271707, 109476660102412777520, -579791575667775836494, -447557947933252719008, -126144583192515806836, 31248817589117833688, 32749417538125050487, 3248951279913409056, -3932970923797321065, -593753407180182872, 465864230782320334, 6465992859835648, -50104095597975505, 13380899673900040, 671457815672593, -1863269837047856, 831959831344399, -227976698392200, 21519003019279, 41163855419688, -27895417625306, 12159756804016, -6355988305487, 1088605728008, 1083372701237, -11681929952, -1212616237069, -1859543624152, -590128795687, 953813836456, 2016111882849, 1365787322392, -106921825161, -1427477053128, -1530855881891, -547768847680, 689768835904, 1242113306016, 809890261001, -133498030576, -826850964603, -799213928352, -194974960675, 452045294104, 657856735518, 347923697456, -165039636469, -470016525888, -379794640799, -27702089360, 283859858638, 334832624248, 133622790909, -129070506088, -251590199314, -170218002536, 19454203498, 160623534624, 160298248450, 44732891432, -81511278404, -125741685968, -71630860616, 23436981632, 83666787612, 72733738264, 12176275389, -45258066312, -59375530414, -28695735632, 16174265684, 40690519904, 31644962628, 2195563976, -22806021997, -26729761520, -11174705108, 8946828064, 18646504540, 13363892192, -61838658, -10589492304, -11558380083, -4361781672, 4270367954, 8092479248, 5541843175, -225139440, -4555660345, -4823597216, -1764626291, 1792052432, 3328864118, 2275341000, -58901955, -1809709032, -1943199323, -753768864, 652313776, 1290246568, 924540664, 40330688, -653778757, -750225192, -334675104, 193803312, 464323786, 367108720, 59647850, -206915608, -272405918, -148199336, 37025841, 149514000, 138609756, 44051960, -51841020, -89568968, -61677555, -3969872, 40088978, 47293920, 24080992, -6894568, -24386350, -22543304, -7836896, 6989376, 13305768, 9880888, 2049128, -4459200, -6320231, -4025808, -325782, 2445880, 3044282, 1673584, -12755, -995256, -1147782, -577248, -76495, 505320, 568536, 452216, -32513, -92544, -115118, -30176, -147321, 274632, 101724, 147128, -77271, 113408, 15533, 187048, -131806, 136168, 13832, 148144, -67687, 155048, 2284, 79120, 1150719}
{1160638, 79350, 1946, 155504, -67896, 151262, 20872, 151200, -110332, 214118, 34004, 109308, -117632, 80140, 41446, 284032, -17650, 223468, 159294, 13008, -283400, -174922, -163516, 205092, 576210, 1087984, 789300, -180280, -1582300, -2266778, -1289174, 1079728, 3908154, 5131320, 2622742, -3201848, -9022040, -10017946, -2862888, 9713860, 19872618, 17846238, 304486, -25201952, -39629558, -26679092, 14159762, 59224484, 72138670, 28765524, -55481762, -124640748, -113068882, -947630, 153552126, 232226568, 140347008, -104658158, -345259794, -372444320, -87648940, 369278406, 661587876, 479379244, -177665800, -895806192, -1069950596, -371924808, 871587848, 1749454750, 1380440174, -304378648, -2240685218, -2812979038, -1104046288, 2079254544, 4389841182, 3543027664, -648376214, -5482947268, -6902377872, -2679515676, 5080515410, 10554064612, 8286885734, -1874607702, -13159160430, -15936189584, -5456547294, 12605966782, 24349085068, 17749578144, -6179793360, -30831689346, -34639367830, -8909430236, 31135020446, 53737435016, 34580774100, -19751694010, -69900757478, -70536512280, -9135274242, 74909430106, 112704279576, 59940751056, -57911358516, -151796239426, -133211546440, 7028157244, 172534434788, 222695007992, 87634718314, -154179579758, -312442738908, -229408816904, 73315387800, 375181993450, 409527231480, 90422161832, -374028938366, -603323182726, -348088782064, 266483876186, 769157576192, 698227144148, -3110303860, -839426167248, -1114446690768, -473270402818, 694591914936, 1489080009720, 1175056929410, -180733579874, -1549862488414, -1909241352554, -684672743890, 979278023286, 2144187642486, 1364345880512, -88570105940, -1504771542880, -837503452866, 797886731202, -1516592677436, 9161174874332, -26675694409018, 31285386688386, -20579002929376, -99161321268222, 546759848859292, -1434922537614214, 1940052134117500, 4548426237681772, -33647761422909322, 56277122706340104, 191099640773636478, -825478895985724428, -1147232651103965630, 6991691594421374628, 14376107135981993198, -29371279872636543840, -142808209931376624278, -154500215302780336956, 283887222873330155678, 1328320725096437574396, 2520739631751244600122, 2868179247457299034786, 1506289162512514731980, -1622908017776315191568, -5666044158404893689832, -9329056673505662700908, -11472921568195214866984, -11472921568195214866984, -9329056673505662700908, -5666044158404893689832, -1622908017776315191568, 1506289162512514731980, 2868179247457299034786, 2520739631751244600122, 1328320725096437574396, 283887222873330155678, -154500215302780336956, -142808209931376624278, -29371279872636543840, 14376107135981993198, 6991691594421374628, -1147232651103965630, -825478895985724428, 191099640773636478, 56277122706340104, -33647761422909322, 4548426237681772, 1940052134117500, -1434922537614214, 546759848859292, -99161321268222, -20579002929376, 31285386688386, -26675694409018, 9161174874332, -1516592677436, 797886731202, -837503452866, -1504771542880, -88570105940, 1364345880512, 2144187642486, 979278023286, -684672743890, -1909241352554, -1549862488414, -180733579874, 1175056929410, 1489080009720, 694591914936, -473270402818, -1114446690768, -839426167248, -3110303860, 698227144148, 769157576192, 266483876186, -348088782064, -603323182726, -374028938366, 90422161832, 409527231480, 375181993450, 73315387800, -229408816904, -312442738908, -154179579758, 87634718314, 222695007992, 172534434788, 7028157244, -133211546440, -151796239426, -57911358516, 59940751056, 112704279576, 74909430106, -9135274242, -70536512280, -69900757478, -19751694010, 34580774100, 53737435016, 31135020446, -8909430236, -34639367830, -30831689346, -6179793360, 17749578144, 24349085068, 12605966782, -5456547294, -15936189584, -13159160430, -1874607702, 8286885734, 10554064612, 5080515410, -2679515676, -6902377872, -5482947268, -648376214, 3543027664, 4389841182, 2079254544, -1104046288, -2812979038, -2240685218, -304378648, 1380440174, 1749454750, 871587848, -371924808, -1069950596, -895806192, -177665800, 479379244, 661587876, 369278406, -87648940, -372444320, -345259794, -104658158, 140347008, 232226568, 153552126, -947630, -113068882, -124640748, -55481762, 28765524, 72138670, 59224484, 14159762, -26679092, -39629558, -25201952, 304486, 17846238, 19872618, 9713860, -2862888, -10017946, -9022040, -3201848, 2622742, 5131320, 3908154, 1079728, -1289174, -2266778, -1582300, -180280, 789300, 1087984, 576210, 205092, -163516, -174922, -283400, 13008, 159294, 223468, -17650, 284032, 41446, 80140, -117632, 109308, 34004, 214118, -110332, 151200, 20872, 151262, -67896, 155504, 1946, 79350, 1160638}
{1170672, 79580, 1267, 154592, -72514, 144272, 8143, 135528, -127482, 207772, 43733, 140384, -79681, 97528, -4651, 151352, -215125, 60648, 171058, 301448, 229833, 294384, -155495, -552960, -822474, -216544, 661713, 1619776, 1720265, 641612, -1381773, -3513160, -3718507, -785392, 4113577, 7997928, 7177422, 39928, -10118854, -16584168, -11941264, 4702212, 24766318, 32118496, 15914699, -20479668, -54174488, -55575488, -10159602, 61394152, 108428534, 80748544, -25762464, -150004704, -190965866, -83564976, 134241873, 313836140, 286875590, 3388424, -380069410, -566494464, -326169616, 276098280, 838624800, 858920100, 141504103, -929333984, -1533491212, -995684336, 576493228, 2133626056, 2310337831, 526654916, -2254343268, -3899162664, -2625911546, 1316522212, 5256728762, 5736014488, 1331237979, -5490971596, -9423399351, -6192112800, 3366449314, 12598216204, 13285630969, 2489692984, -13390573775, -21725656632, -13156650180, 9230002232, 29309979006, 28766244612, 2755792111, -32277428576, -47691708553, -24930787360, 25436517732, 65755187696, 57926870329, -2869374356, -75714233979, -99110019096, -40609013265, 67400043536, 141030450336, 107200792408, -28902341097, -170343746192, -193281901167, -50897810632, 167816039584, 286401735308, 178285578930, -110177921528, -362939659196, -349250874012, -25113294127, 388359252016, 544466087712, 252966481900, -321180311327, -727586624344, -575961149213, 115306507752, 842088528371, 979174028288, 283890845807, -791624227924, -1396784447032, -918722032744, 424360897756, 1628340787304, 1704502046982, 356888897752, -1325407336647, -2244597466796, -1263901229682, 407288914736, 1933334515642, 1412245584660, 149620039591, -1062028389528, -1583413770755, 7999974571980, -14600405834237, 32063014571720, -41319393501842, -42241754361592, 298303296169526, -1011297406952944, 2076365559467697, 8558865441820, -17803510780797479, 57758336130654776, 17425239635419381, -584262841705364956, 484179733594953959, 5024419164423039560, -1731387610644952063, -39133531984199523240, -52281241909177116124, 118946546778625398008, 535658174913430546658, 834585740441490433616, 241281577443133973476, -1869306816968990449696, -5340969450898391000016, -9211611531771163802432, -12363974883990503691129, -14240424692170966892616, -15017219799520755416576, -15192607031422400975740, -15017219799520755416576, -14240424692170966892616, -12363974883990503691129, -9211611531771163802432, -5340969450898391000016, -1869306816968990449696, 241281577443133973476, 834585740441490433616, 535658174913430546658, 118946546778625398008, -52281241909177116124, -39133531984199523240, -1731387610644952063, 5024419164423039560, 484179733594953959, -584262841705364956, 17425239635419381, 57758336130654776, -17803510780797479, 8558865441820, 2076365559467697, -1011297406952944, 298303296169526, -42241754361592, -41319393501842, 32063014571720, -14600405834237, 7999974571980, -1583413770755, -1062028389528, 149620039591, 1412245584660, 1933334515642, 407288914736, -1263901229682, -2244597466796, -1325407336647, 356888897752, 1704502046982, 1628340787304, 424360897756, -918722032744, -1396784447032, -791624227924, 283890845807, 979174028288, 842088528371, 115306507752, -575961149213, -727586624344, -321180311327, 252966481900, 544466087712, 388359252016, -25113294127, -349250874012, -362939659196, -110177921528, 178285578930, 286401735308, 167816039584, -50897810632, -193281901167, -170343746192, -28902341097, 107200792408, 141030450336, 67400043536, -40609013265, -99110019096, -75714233979, -2869374356, 57926870329, 65755187696, 25436517732, -24930787360, -47691708553, -32277428576, 2755792111, 28766244612, 29309979006, 9230002232, -13156650180, -21725656632, -13390573775, 2489692984, 13285630969, 12598216204, 3366449314, -6192112800, -9423399351, -5490971596, 1331237979, 5736014488, 5256728762, 1316522212, -2625911546, -3899162664, -2254343268, 526654916, 2310337831, 2133626056, 576493228, -995684336, -1533491212, -929333984, 141504103, 858920100, 838624800, 276098280, -326169616, -566494464, -380069410, 3388424, 286875590, 313836140, 134241873, -83564976, -190965866, -150004704, -25762464, 80748544, 108428534, 61394152, -10159602, -55575488, -54174488, -20479668, 15914699, 32118496, 24766318, 4702212, -11941264, -16584168, -10118854, 39928, 7177422, 7997928, 4113577, -785392, -3718507, -3513160, -1381773, 641612, 1720265, 1619776, 661713, -216544, -822474, -552960, -155495, 294384, 229833, 301448, 171058, 60648, -215125, 151352, -4651, 97528, -79681, 140384, 43733, 207772, -127482, 135528, 8143, 144272, -72514, 154592, 1267, 79580, 1170672}
{1180822, 80504, 2302, 157788, -68970, 150822, 13952, 138736, -134334, 190740, 15676, 115760, -79280, 149788, 102694, 279760, -150622, -29264, -116216, -92236, -33964, 459134, 574290, 511440, -79746, -581660, -1159508, -1003128, -13402, 1692612, 3076698, 2472104, -332664, -4068584, -6388668, -4504140, 2073926, 9994094, 13454294, 7064156, -7935834, -22805944, -24662726, -6959472, 24380526, 47860982, 40550482, -4053344, -62458780, -90660364, -52427756, 44676732, 140392726, 151362890, 37369564, -150247644, -275973964, -209470032, 60722256, 372216288, 470491666, 196007178, -339794332, -760808492, -662461968, 41859742, 938519402, 1308661104, 660449186, -766630402, -1972795672, -1835485516, -56726394, 2312802112, 3379994690, 1815886380, -1798127700, -4903117342, -4625098974, -219422848, 5641363070, 8226383250, 4329780098, -4453038116, -11764997808, -10761807324, -35082664, 13625788872, 18979201340, 9072846030, -11429725220, -27248907244, -23199843750, 2317803404, 32322583266, 41472987616, 16386451278, -29407431060, -60630409652, -46076253364, 12655963322, 74439213396, 85395309632, 23631929808, -73567195646, -128635346468, -83002799274, 46376455080, 164424278164, 164153999504, 19019969544, -175273245250, -257895286496, -131222719698, 138681987784, 344395218208, 290458388680, -30802607634, -392180391092, -482897407918, -166922113138, 360962722562, 677437899842, 461319488450, -206192774104, -824921109464, -844071196036, -122488101312, 847336048672, 1275303612322, 677969039478, -612494548736, -1619469285240, -1447923803190, -29428270282, 1570533792928, 2180467117642, 1000900973912, -832790522082, -2290707839528, -1652773685516, -122687610538, 1523492337800, 959351340830, -1058053078514, 2243967111764, -11650771331668, 30860831893568, -32724117947202, 13196085867550, 143715953945206, -679772373084338, 1669620153135850, -1878782852858226, -6937608441741880, 41276065319843612, -54843230491138878, -269086370280615496, 920414895176912020, 1819295758773248600, -7677247681450396948, -20314657752430488208, 25426657192721288480, 172075564566312377046, 241859860741936556174, -202689562990811044442, -1459472260815562760338, -3131956270800425791050, -4096127381743196421206, -3213265582339297195798, -198238228195874584092, 4109559138304916780616, 8209090553817464228340, 10671129229498464018166, 10671129229498464018166, 8209090553817464228340, 4109559138304916780616, -198238228195874584092, -3213265582339297195798, -4096127381743196421206, -3131956270800425791050, -1459472260815562760338, -202689562990811044442, 241859860741936556174, 172075564566312377046, 25426657192721288480, -20314657752430488208, -7677247681450396948, 1819295758773248600, 920414895176912020, -269086370280615496, -54843230491138878, 41276065319843612, -6937608441741880, -1878782852858226, 1669620153135850, -679772373084338, 143715953945206, 13196085867550, -32724117947202, 30860831893568, -11650771331668, 2243967111764, -1058053078514, 959351340830, 1523492337800, -122687610538, -1652773685516, -2290707839528, -832790522082, 1000900973912, 2180467117642, 1570533792928, -29428270282, -1447923803190, -1619469285240, -612494548736, 677969039478, 1275303612322, 847336048672, -122488101312, -844071196036, -824921109464, -206192774104, 461319488450, 677437899842, 360962722562, -166922113138, -482897407918, -392180391092, -30802607634, 290458388680, 344395218208, 138681987784, -131222719698, -257895286496, -175273245250, 19019969544, 164153999504, 164424278164, 46376455080, -83002799274, -128635346468, -73567195646, 23631929808, 85395309632, 74439213396, 12655963322, -46076253364, -60630409652, -29407431060, 16386451278, 41472987616, 32322583266, 2317803404, -23199843750, -27248907244, -11429725220, 9072846030, 18979201340, 13625788872, -35082664, -10761807324, -11764997808, -4453038116, 4329780098, 8226383250, 5641363070, -219422848, -4625098974, -4903117342, -1798127700, 1815886380, 3379994690, 2312802112, -56726394, -1835485516, -1972795672, -766630402, 660449186, 1308661104, 938519402, 41859742, -662461968, -760808492, -339794332, 196007178, 470491666, 372216288, 60722256, -209470032, -275973964, -150247644, 37369564, 151362890, 140392726, 44676732, -52427756, -90660364, -62458780, -4053344, 40550482, 47860982, 24380526, -6959472, -24662726, -22805944, -7935834, 7064156, 13454294, 9994094, 2073926, -4504140, -6388668, -4068584, -332664, 2472104, 3076698, 1692612, -13402, -1003128, -1159508, -581660, -79746, 511440, 574290, 459134, -33964, -92236, -116216, -29264, -150622, 279760, 102694, 149788, -79280, 115760, 15676, 190740, -134334, 138736, 13952, 150822, -68970, 157788, 2302, 80504, 1180822}
{1191089, 80736, 1965, 158248, -69181, 153968, 21063, 153904, -112670, 218056, 34320, 111616, -120026, 82168, 41857, 289264, -19702, 226832, 160842, 14280, -287414, -174272, -165011, 208384, 579801, 1100672, 797247, -180344, -1600072, -2289440, -1301907, 1093104, 3948565, 5188032, 2649500, -3237600, -9124064, -10126640, -2889350, 9830744, 20098252, 18044672, 295708, -25506144, -40093717, -26973648, 14357826, 59954280, 72996881, 29068720, -56221276, -126207048, -114431032, -847856, 155606801, 235199680, 142007607, -106255376, -349938348, -377267696, -88439784, 374679160, 670694596, 485518064, -180945113, -908945096, -1084818609, -376019280, 885611492, 1775389544, 1399402819, -311535928, -2276336444, -2854970120, -1117177490, 2116074136, 4460103001, 3594979168, -666845925, -5577781552, -7013092440, -2712288232, 5179255807, 10736754672, 8415961113, -1931074048, -13406906753, -16210905368, -5519927535, 12873765088, 24805719124, 18040338576, -6364860525, -31464606808, -35279994053, -8983015816, 31857045755, 54830371592, 35163571640, -20348680912, -71468526596, -71928574568, -9044580207, 76809766224, 115189397459, 60921402376, -59733577872, -155522992432, -135977425496, 7993600264, 177344009884, 228000122552, 88739439734, -159392587648, -320896493505, -234285246304, 77382668327, 386791738176, 420162636481, 90255972216, -387282708255, -620881213152, -354914139012, 278412692040, 792952603420, 713224430400, -12924556672, -870942178024, -1140084618241, -462423695296, 746122622679, 1548308892592, 1175789072529, -259839372232, -1702226792437, -1997267132960, -652697784370, 1239718630088, 2462487342318, 1603467972288, -178942321996, -1978148104712, -1610122165813, -295524658000, 1004203636175, 2237657316408, -9965957885034, 17342293502920, -36382971692081, 39740274211336, 69306374655230, -384195762152248, 1217490189527308, -2271152366033616, -1006398628616464, 23203517878403160, -65290825093235737, -51516075039759328, 718542228947139820, -288542006977060728, -6265703775947327132, -616074278583527600, 45559584483450586410, 78942975607591702792, -99688848447636485839, -622554128951316653600, -1137720093361204198794, -724636357210495667088, 1509799781101449692152, 5615735742229932340752, 10603718787006553461703, 15093483186592446531896, 18181705565685529894669, 19775573824817221661504, 20235694317395146419012, 19775573824817221661504, 18181705565685529894669, 15093483186592446531896, 10603718787006553461703, 5615735742229932340752, 1509799781101449692152, -724636357210495667088, -1137720093361204198794, -622554128951316653600, -99688848447636485839, 78942975607591702792, 45559584483450586410, -616074278583527600, -6265703775947327132, -288542006977060728, 718542228947139820, -51516075039759328, -65290825093235737, 23203517878403160, -1006398628616464, -2271152366033616, 1217490189527308, -384195762152248, 69306374655230, 39740274211336, -36382971692081, 17342293502920, -9965957885034, 2237657316408, 1004203636175, -295524658000, -1610122165813, -1978148104712, -178942321996, 1603467972288, 2462487342318, 1239718630088, -652697784370, -1997267132960, -1702226792437, -259839372232, 1175789072529, 1548308892592, 746122622679, -462423695296, -1140084618241, -870942178024, -12924556672, 713224430400, 792952603420, 278412692040, -354914139012, -620881213152, -387282708255, 90255972216, 420162636481, 386791738176, 77382668327, -234285246304, -320896493505, -159392587648, 88739439734, 228000122552, 177344009884, 7993600264, -135977425496, -155522992432, -59733577872, 60921402376, 115189397459, 76809766224, -9044580207, -71928574568, -71468526596, -20348680912, 35163571640, 54830371592, 31857045755, -8983015816, -35279994053, -31464606808, -6364860525, 18040338576, 24805719124, 12873765088, -5519927535, -16210905368, -13406906753, -1931074048, 8415961113, 10736754672, 5179255807, -2712288232, -7013092440, -5577781552, -666845925, 3594979168, 4460103001, 2116074136, -1117177490, -2854970120, -2276336444, -311535928, 1399402819, 1775389544, 885611492, -376019280, -1084818609, -908945096, -180945113, 485518064, 670694596, 374679160, -88439784, -377267696, -349938348, -106255376, 142007607, 235199680, 155606801, -847856, -114431032, -126207048, -56221276, 29068720, 72996881, 59954280, 14357826, -26973648, -40093717, -25506144, 295708, 18044672, 20098252, 9830744, -2889350, -10126640, -9124064, -3237600, 2649500, 5188032, 3948565, 1093104, -1301907, -2289440, -1600072, -180344, 797247, 1100672, 579801, 208384, -165011, -174272, -287414, 14280, 160842, 226832, -19702, 289264, 41857, 82168, -120026, 111616, 34320, 218056, -112670, 153904, 21063, 153968, -69181, 158248, 1965, 80736, 1191089}
{1201122, 80968, 1276, 157328, -73840, 146916, 8212, 138092, -129970, 211656, 44134, 142984, -81722, 99716, -4692, 155320, -219050, 62480, 172762, 305592, 230870, 299608, -157070, -557416, -833010, -216858, 668848, 1638776, 1736848, 648666, -1396856, -3549724, -3759494, -790184, 4160148, 8087380, 7252758, 36724, -10235162, -16768608, -12071724, 4766574, 25058760, 32487172, 16083056, -20740570, -54826572, -56223192, -10242088, 62183114, 109763370, 81692880, -26176192, -151956860, -193353904, -84487740, 136152948, 317988286, 290490006, 3099012, -385439942, -574105072, -330146168, 280546492, 850592342, 870527958, 142407194, -943662148, -1555636262, -1008761888, 587140748, 2166550568, 2343822250, 531174674, -2292328722, -3959818232, -2662654400, 1344084426, 5344654374, 5825120048, 1342444912, -5592110284, -9581535672, -6283560084, 3444011412, 12826987322, 13506638574, 2502499920, -13659869426, -22119489068, -13358242536, 9458375356, 29888893160, 29276907790, 2718817084, -32986324796, -48625898564, -25312047552, 26108620208, 67170348960, 59014949270, -3182651672, -77533819472, -101204522174, -41158982684, 69314940272, 144342010028, 109286990644, -30265330644, -174836759000, -197660790392, -51148999006, 173011563092, 293756051732, 181679755556, -114877536540, -373569944132, -357745918340, -23243649206, 401417356318, 559760873020, 257222100262, -333955799510, -749647115330, -588613063752, 125225884562, 870263996338, 1000863201054, 274950092636, -832730089680, -1438222261880, -912268898132, 493323072754, 1734426464300, 1743546663390, 286956888914, -1551996547512, -2452379565198, -1357538132104, 633764099532, 2409730027592, 1953258487414, 367132239028, -1521425393540, -1097265897526, 1421488630926, -3165142834280, 14602357971154, -35300522492596, 33298937602296, -2246364963682, -199814303963104, 836629944943624, -1920650002601478, 1679481941499796, 10025433651298032, -49885287564276638, 49109201446405768, 365814494175877540, -996038097431431854, -2677699142232048430, 8126737868895884912, 27499518133872480172, -17818274769182511134, -201712601951678045670, -349867184762225192690, 70966304776437873798, 1538390577838476626456, 3770263983622001427048, 5537121119008801571292, 5395366747845586895168, 2761799338972209709784, -1603232479479392891548, -6016287937965465846908, -8745006978603291824616, -8745006978603291824616, -6016287937965465846908, -1603232479479392891548, 2761799338972209709784, 5395366747845586895168, 5537121119008801571292, 3770263983622001427048, 1538390577838476626456, 70966304776437873798, -349867184762225192690, -201712601951678045670, -17818274769182511134, 27499518133872480172, 8126737868895884912, -2677699142232048430, -996038097431431854, 365814494175877540, 49109201446405768, -49885287564276638, 10025433651298032, 1679481941499796, -1920650002601478, 836629944943624, -199814303963104, -2246364963682, 33298937602296, -35300522492596, 14602357971154, -3165142834280, 1421488630926, -1097265897526, -1521425393540, 367132239028, 1953258487414, 2409730027592, 633764099532, -1357538132104, -2452379565198, -1551996547512, 286956888914, 1743546663390, 1734426464300, 493323072754, -912268898132, -1438222261880, -832730089680, 274950092636, 1000863201054, 870263996338, 125225884562, -588613063752, -749647115330, -333955799510, 257222100262, 559760873020, 401417356318, -23243649206, -357745918340, -373569944132, -114877536540, 181679755556, 293756051732, 173011563092, -51148999006, -197660790392, -174836759000, -30265330644, 109286990644, 144342010028, 69314940272, -41158982684, -101204522174, -77533819472, -3182651672, 59014949270, 67170348960, 26108620208, -25312047552, -48625898564, -32986324796, 2718817084, 29276907790, 29888893160, 9458375356, -13358242536, -22119489068, -13659869426, 2502499920, 13506638574, 12826987322, 3444011412, -6283560084, -9581535672, -5592110284, 1342444912, 5825120048, 5344654374, 1344084426, -2662654400, -3959818232, -2292328722, 531174674, 2343822250, 2166550568, 587140748, -1008761888, -1555636262, -943662148, 142407194, 870527958, 850592342, 280546492, -330146168, -574105072, -385439942, 3099012, 290490006, 317988286, 136152948, -84487740, -193353904, -151956860, -26176192, 81692880, 109763370, 62183114, -10242088, -56223192, -54826572, -20740570, 16083056, 32487172, 25058760, 4766574, -12071724, -16768608, -10235162, 36724, 7252758, 8087380, 4160148, -790184, -3759494, -3549724, -1396856, 648666, 1736848, 1638776, 668848, -216858, -833010, -557416, -157070, 299608, 230870, 305592, 172762, 62480, -219050, 155320, -4692, 99716, -81722, 142984, 44134, 211656, -129970, 138092, 8212, 146916, -73840, 157328, 1276, 80968, 1201122}
{1211623, 81900, 2324, 160552, -70265, 153524, 14080, 141328, -136890, 194468, 15827, 118136, -81313, 152472, 103672, 284936, -153967, -28328, -117302, -91904, -35439, 466100, 580052, 517584, -83053, -586036, -1171226, -1010952, -14073, 1711664, 3109130, 2498352, -339606, -4111312, -6457097, -4549032, 2098688, 10107324, 13602828, 7138984, -8034828, -23068560, -24939086, -7024352, 24680036, 48428116, 41011994, -4136792, -63240093, -91751724, -53014480, 45301552, 142175672, 153211804, 37713303, -152295904, -279542066, -212024408, 61796670, 377323880, 476659498, 198211068, -344913552, -771391720, -671145255, 43388844, 952498156, 1327075664, 668584572, -779491892, -2002392005, -1861261976, -54550917, 2350263248, 3431125270, 1839720400, -1831629133, -4982637420, -4694537587, -213706232, 5740882877, 8360287312, 4389192250, -4544294536, -11971615581, -10934122296, -8326662, 13887685600, 19311898084, 9198864020, -11684745308, -27768052920, -23593665527, 2440042880, 33000203912, 42255455376, 16598636752, -30119126464, -61885288878, -46894441488, 13135665761, 76144639328, 87123906993, 23826736632, -75503440294, -131529248744, -84494295146, 48019868808, 168550587535, 167685612392, 18588162728, -180323052056, -264193818170, -133366825096, 143740647893, 353943614856, 297010039063, -33976854084, -404664502376, -495822169632, -168746739849, 374320850692, 697535262040, 471276304376, -217070460842, -851088770716, -863108890230, -114619979152, 881686872573, 1307092064680, 670665118444, -668335456416, -1691725194047, -1460250823312, 49478384648, 1745191599224, 2301251121597, 996129270832, -1101535081065, -2662086269592, -1969490533415, -97456667032, 1989017027470, 1801975239024, 443658241063, -898581736540, -3090018085595, 12288472763784, -20378586824275, 40725842391680, -35851647712138, -104060330788504, 488222524827455, -1451736508818712, 2428308696263831, 2410427522412432, -29702460888428787, 72160519419931708, 98331375565449622, -866991554907620600, -19569278790490429, 7638008219073638708, 4003130877950163735, -51582341388495144768, -111792167302136589694, 64504541754631119448, 701376805704598525768, 1487597097899723889704, 1360994202449699027284, -885793673602028392708, -5588398312624515538005, -11787666578006074039352, -17831695554367740211674, -22397131479685182263420, -25021512567684441432283, -25847488393181478579224, -25021512567684441432283, -22397131479685182263420, -17831695554367740211674, -11787666578006074039352, -5588398312624515538005, -885793673602028392708, 1360994202449699027284, 1487597097899723889704, 701376805704598525768, 64504541754631119448, -111792167302136589694, -51582341388495144768, 4003130877950163735, 7638008219073638708, -19569278790490429, -866991554907620600, 98331375565449622, 72160519419931708, -29702460888428787, 2410427522412432, 2428308696263831, -1451736508818712, 488222524827455, -104060330788504, -35851647712138, 40725842391680, -20378586824275, 12288472763784, -3090018085595, -898581736540, 443658241063, 1801975239024, 1989017027470, -97456667032, -1969490533415, -2662086269592, -1101535081065, 996129270832, 2301251121597, 1745191599224, 49478384648, -1460250823312, -1691725194047, -668335456416, 670665118444, 1307092064680, 881686872573, -114619979152, -863108890230, -851088770716, -217070460842, 471276304376, 697535262040, 374320850692, -168746739849, -495822169632, -404664502376, -33976854084, 297010039063, 353943614856, 143740647893, -133366825096, -264193818170, -180323052056, 18588162728, 167685612392, 168550587535, 48019868808, -84494295146, -131529248744, -75503440294, 23826736632, 87123906993, 76144639328, 13135665761, -46894441488, -61885288878, -30119126464, 16598636752, 42255455376, 33000203912, 2440042880, -23593665527, -27768052920, -11684745308, 9198864020, 19311898084, 13887685600, -8326662, -10934122296, -11971615581, -4544294536, 4389192250, 8360287312, 5740882877, -213706232, -4694537587, -4982637420, -1831629133, 1839720400, 3431125270, 2350263248, -54550917, -1861261976, -2002392005, -779491892, 668584572, 1327075664, 952498156, 43388844, -671145255, -771391720, -344913552, 198211068, 476659498, 377323880, 61796670, -212024408, -279542066, -152295904, 37713303, 153211804, 142175672, 45301552, -53014480, -91751724, -63240093, -4136792, 41011994, 48428116, 24680036, -7024352, -24939086, -23068560, -8034828, 7138984, 13602828, 10107324, 2098688, -4549032, -6457097, -4111312, -339606, 2498352, 3109130, 1711664, -14073, -1010952, -1171226, -586036, -83053, 517584, 580052, 466100, -35439, -91904, -117302, -28328, -153967, 284936, 103672, 152472, -81313, 118136, 15827, 194468, -136890, 141328, 14080, 153524, -70265, 160552, 2324, 81900, 1211623}
{1221890, 82134, 1980, 161016, -70478, 156698, 21246, 156632, -115028, 222030, 34628, 113948, -122444, 84220, 42260, 294544, -21782, 230220, 162378, 15576, -291452, -173574, -166514, 211700, 583352, 1113396, 805186, -180360, -1617868, -2312078, -1314656, 1106504, 3988940, 5244792, 2676250, -3273304, -9226124, -10235310, -2915820, 9947676, 20323846, 18243130, 286914, -25810312, -40557900, -27268132, 14555882, 60684100, 73855036, 29371952, -56960802, -127773300, -115793206, -748058, 157661460, 238172840, 143668166, -107852546, -354616910, -382091048, -89230676, 380079938, 679801308, 491656956, -184224470, -922083952, -1099686638, -380113728, 899635112, 1801324386, 1418365448, -318693184, -2311987730, -2896961178, -1130308700, 2152893800, 4530364796, 3646930720, -685315652, -5672615812, -7123807064, -2745060728, 5277996196, 10919444756, 8545036444, -1987540346, -13654653084, -16485621104, -5583307816, 13141563418, 25262353156, 18331099056, -6549927714, -32097524222, -35920620284, -9056601348, 32579070992, 55923308192, 35746369168, -20945668032, -73036286652, -73320673864, -8953814152, 78709988808, 117674636080, 61901846664, -61555808774, -159250248994, -138744060412, 8957706056, 182151566896, 233304129036, 89844490928, -164597812850, -329334466558, -239131073148, 81482844820, 398426119822, 430765675736, 89980130610, -400780450750, -638715434388, -361977741812, 290506233380, 817461743502, 729679449468, -21019617256, -901487922916, -1166794402864, -456300796480, 790768357030, 1599143567982, 1176494850154, -331884461622, -1827240769492, -2058887105826, -595219901838, 1486251387628, 2717924997024, 1753396304082, -377042129148, -2493475759858, -2260559844456, -644373793252, 1496301511178, 1260460649782, -1913926579632, 4313587270846, -18058911726640, 39904067253930, -32667641857606, -13195947868250, 269644132382730, -1019993843801484, 2181758989554594, -1289828708974630, -13949250540047722, 59391397508050000, -37434915194897248, -483568753692799830, 1038153318343319032, 3748443287761843736, -8200308786827656100, -35977954898483175100, 5463839674068959928, 229731062674572344322, 479608638592043760732, 123287912318587848636, -1537252222349991700252, -4400396973014036824932, -7174126267940200209812, -8088253675258719722792, -6183166511616882960274, -2054963631893102910632, 2477485759787246234556, 5381992219541782049804, 5381992219541782049804, 2477485759787246234556, -2054963631893102910632, -6183166511616882960274, -8088253675258719722792, -7174126267940200209812, -4400396973014036824932, -1537252222349991700252, 123287912318587848636, 479608638592043760732, 229731062674572344322, 5463839674068959928, -35977954898483175100, -8200308786827656100, 3748443287761843736, 1038153318343319032, -483568753692799830, -37434915194897248, 59391397508050000, -13949250540047722, -1289828708974630, 2181758989554594, -1019993843801484, 269644132382730, -13195947868250, -32667641857606, 39904067253930, -18058911726640, 4313587270846, -1913926579632, 1260460649782, 1496301511178, -644373793252, -2260559844456, -2493475759858, -377042129148, 1753396304082, 2717924997024, 1486251387628, -595219901838, -2058887105826, -1827240769492, -331884461622, 1176494850154, 1599143567982, 790768357030, -456300796480, -1166794402864, -901487922916, -21019617256, 729679449468, 817461743502, 290506233380, -361977741812, -638715434388, -400780450750, 89980130610, 430765675736, 398426119822, 81482844820, -239131073148, -329334466558, -164597812850, 89844490928, 233304129036, 182151566896, 8957706056, -138744060412, -159250248994, -61555808774, 61901846664, 117674636080, 78709988808, -8953814152, -73320673864, -73036286652, -20945668032, 35746369168, 55923308192, 32579070992, -9056601348, -35920620284, -32097524222, -6549927714, 18331099056, 25262353156, 13141563418, -5583307816, -16485621104, -13654653084, -1987540346, 8545036444, 10919444756, 5277996196, -2745060728, -7123807064, -5672615812, -685315652, 3646930720, 4530364796, 2152893800, -1130308700, -2896961178, -2311987730, -318693184, 1418365448, 1801324386, 899635112, -380113728, -1099686638, -922083952, -184224470, 491656956, 679801308, 380079938, -89230676, -382091048, -354616910, -107852546, 143668166, 238172840, 157661460, -748058, -115793206, -127773300, -56960802, 29371952, 73855036, 60684100, 14555882, -27268132, -40557900, -25810312, 286914, 18243130, 20323846, 9947676, -2915820, -10235310, -9226124, -3273304, 2676250, 5244792, 3988940, 1106504, -1314656, -2312078, -1617868, -180360, 805186, 1113396, 583352, 211700, -166514, -173574, -291452, 15576, 162378, 230220, -21782, 294544, 42260, 84220, -122444, 113948, 34628, 222030, -115028, 156632, 21246, 156698, -70478, 161016, 1980, 82134, 1221890}
{1232274, 82368, 1289, 160088, -75178, 149584, 8289, 140680, -132486, 215576, 44543, 145608, -83787, 101928, -4725, 159336, -223019, 64336, 174478, 309760, 231883, 304880, -158637, -561848, -843602, -217136, 675991, 1657824, 1753407, 655744, -1411923, -3586264, -3800541, -794928, 4206727, 8176880, 7328058, 33544, -10351462, -16953000, -12202240, 4830960, 25351218, 32855872, 16251389, -21001400, -55478648, -56870872, -10324662, 62972112, 111098218, 82637264, -26589944, -153908992, -195741926, -85410456, 138063967, 322140480, 294104430, 2809624, -390810522, -581715656, -334122712, 284994776, 862559808, 882135864, 143310301, -957990288, -1577781336, -1021839392, 597788284, 2199475104, 2377306585, 535694456, -2330314168, -4020473728, -2699397278, 1371646688, 5432580002, 5914225632, 1353651757, -5693248912, -9739671985, -6375007344, 3521573462, 13055758488, 13727646187, 2515306904, -13929165133, -22513321480, -13559834868, 9686748528, 30467807290, 29787571016, 2681842065, -33695220968, -49560088695, -25693307720, 26780722696, 68585510296, 60103032866, -3495955744, -79353338527, -103299113984, -41708789317, 71229763344, 147653872674, 111373294680, -31628000535, -179329773312, -202040710309, -51402742920, 178200452915, 301101292016, 185061186874, -119582113528, -384190452517, -366191465160, -21285663550, 414607898152, 575144109135, 261463640832, -347052399077, -772305344600, -602140309859, 134536530224, 898685334675, 1024390649600, 269657164119, -869795883488, -1476976110169, -909731564280, 552955159231, 1821182565928, 1770481142619, 211228919008, -1749178800840, -2610688247080, -1388058341495, 903625300160, 2834729898327, 2357753069432, 423738181685, -1961185142288, -1983570347826, -586389466704, 731075168585, 4184731525232, -14999086927503, 23688281066608, -44915536726057, 28959383782464, 148070097872227, -613195607510352, 1714280303574388, -2521804868355144, -4325585676279530, 37410423977835224, -77618508358524462, -160731873654972448, 1026161799188217736, 470941767388659448, -9104887195413533830, -8660114065569275056, 56588859017626998898, 151188976552250677872, -9007472026142514738, -762932035397321248360, -1878604484071678520992, -2168209509680369474104, -67041883245633369790, 5136776975466292645272, 12592501102307323565937, 20383194293812565280872, 26691171490515791032833, 30570355345607635391216, 31849219455713213282750, 30570355345607635391216, 26691171490515791032833, 20383194293812565280872, 12592501102307323565937, 5136776975466292645272, -67041883245633369790, -2168209509680369474104, -1878604484071678520992, -762932035397321248360, -9007472026142514738, 151188976552250677872, 56588859017626998898, -8660114065569275056, -9104887195413533830, 470941767388659448, 1026161799188217736, -160731873654972448, -77618508358524462, 37410423977835224, -4325585676279530, -2521804868355144, 1714280303574388, -613195607510352, 148070097872227, 28959383782464, -44915536726057, 23688281066608, -14999086927503, 4184731525232, 731075168585, -586389466704, -1983570347826, -1961185142288, 423738181685, 2357753069432, 2834729898327, 903625300160, -1388058341495, -2610688247080, -1749178800840, 211228919008, 1770481142619, 1821182565928, 552955159231, -909731564280, -1476976110169, -869795883488, 269657164119, 1024390649600, 898685334675, 134536530224, -602140309859, -772305344600, -347052399077, 261463640832, 575144109135, 414607898152, -21285663550, -366191465160, -384190452517, -119582113528, 185061186874, 301101292016, 178200452915, -51402742920, -202040710309, -179329773312, -31628000535, 111373294680, 147653872674, 71229763344, -41708789317, -103299113984, -79353338527, -3495955744, 60103032866, 68585510296, 26780722696, -25693307720, -49560088695, -33695220968, 2681842065, 29787571016, 30467807290, 9686748528, -13559834868, -22513321480, -13929165133, 2515306904, 13727646187, 13055758488, 3521573462, -6375007344, -9739671985, -5693248912, 1353651757, 5914225632, 5432580002, 1371646688, -2699397278, -4020473728, -2330314168, 535694456, 2377306585, 2199475104, 597788284, -1021839392, -1577781336, -957990288, 143310301, 882135864, 862559808, 284994776, -334122712, -581715656, -390810522, 2809624, 294104430, 322140480, 138063967, -85410456, -195741926, -153908992, -26589944, 82637264, 111098218, 62972112, -10324662, -56870872, -55478648, -21001400, 16251389, 32855872, 25351218, 4830960, -12202240, -16953000, -10351462, 33544, 7328058, 8176880, 4206727, -794928, -3800541, -3586264, -1411923, 655744, 1753407, 1657824, 675991, -217136, -843602, -561848, -158637, 304880, 231883, 309760, 174478, 64336, -223019, 159336, -4725, 101928, -83787, 145608, 44543, 215576, -132486, 140680, 8289, 149584, -75178, 160088, 1289, 82368, 1232274}
{1242776, 83308, 2342, 163340, -71572, 156250, 14200, 143944, -139466, 198232, 15970, 120536, -83370, 155180, 104642, 290160, -157340, -27368, -118400, -91548, -36938, 473114, 585806, 523752, -86400, -590376, -1182952, -1018728, -14768, 1730740, 3141546, 2524624, -346584, -4153992, -6525534, -4593876, 2123414, 10220578, 13751354, 7213860, -8133862, -23331152, -25215462, -7089208, 24979522, 48995322, 41473498, -4220216, -64021462, -92843048, -53601216, 45926420, 143958594, 155060742, 38057026, -154344116, -283110208, -214578736, 62871076, 382431496, 482827282, 200414982, -350032780, -781974876, -679828586, 44917994, 966476894, 1345490248, 676719934, -792353334, -2031988354, -1887038412, -52375500, 2387724408, 3482255842, 1863554492, -1865130590, -5062157450, -4763976216, -207989592, 5840402628, 8494191434, 4448604394, -4635550932, -12178233402, -11106437220, 18429332, 14149582376, 19644594788, 9324882034, -11939765420, -28287198548, -23987487328, 2562282404, 33677824550, 43037923184, 16810822154, -30830821844, -63140168116, -47712629540, 13615370038, 77850045476, 88852553904, 24021447550, -77439570570, -134423304436, -85985611706, 49663275208, 172677400732, 171218174284, 18158109470, -185369821956, -270489815484, -135509345886, 148792541570, 363474986510, 303524385856, -37197319180, -417193405878, -508731971836, -170465849394, 387958883564, 717990905638, 481601333640, -227992574010, -877950139342, -883792388266, -108943225820, 914436996512, 1339398835622, 668239248654, -716262135850, -1753150503762, -1470230292320, 122990364594, 1890338395906, 2389732238614, 956942525160, -1364890201864, -2968809147012, -2186049328470, 57980648676, 2533749354628, 2568431085040, 953136540290, -1445601152326, -1461652956798, 2564418940814, -5725139676534, 22057510590714, -44543999328408, 30411102067058, 34233041588680, -355687097623232, 1232373320718578, -2443273292770514, 644560477065148, 18859148006643900, -69615930269477334, 17804723553880008, 624298017005472254, -1028323915540330270, -5054718535237208684, 7721530587863468944, 45727116061815612348, 12855649530713806272, -253401361365929958022, -631082518612563566760, -392645478670022509260, 1422437014245259794210, 4973244202041707732958, 8969214658233476976274, 11305457318222602854316, 10562559407400425765052, 7065061726035872423116, 2692494907190692824672, -248623200967339748128, -248623200967339748128, 2692494907190692824672, 7065061726035872423116, 10562559407400425765052, 11305457318222602854316, 8969214658233476976274, 4973244202041707732958, 1422437014245259794210, -392645478670022509260, -631082518612563566760, -253401361365929958022, 12855649530713806272, 45727116061815612348, 7721530587863468944, -5054718535237208684, -1028323915540330270, 624298017005472254, 17804723553880008, -69615930269477334, 18859148006643900, 644560477065148, -2443273292770514, 1232373320718578, -355687097623232, 34233041588680, 30411102067058, -44543999328408, 22057510590714, -5725139676534, 2564418940814, -1461652956798, -1445601152326, 953136540290, 2568431085040, 2533749354628, 57980648676, -2186049328470, -2968809147012, -1364890201864, 956942525160, 2389732238614, 1890338395906, 122990364594, -1470230292320, -1753150503762, -716262135850, 668239248654, 1339398835622, 914436996512, -108943225820, -883792388266, -877950139342, -227992574010, 481601333640, 717990905638, 387958883564, -170465849394, -508731971836, -417193405878, -37197319180, 303524385856, 363474986510, 148792541570, -135509345886, -270489815484, -185369821956, 18158109470, 171218174284, 172677400732, 49663275208, -85985611706, -134423304436, -77439570570, 24021447550, 88852553904, 77850045476, 13615370038, -47712629540, -63140168116, -30830821844, 16810822154, 43037923184, 33677824550, 2562282404, -23987487328, -28287198548, -11939765420, 9324882034, 19644594788, 14149582376, 18429332, -11106437220, -12178233402, -4635550932, 4448604394, 8494191434, 5840402628, -207989592, -4763976216, -5062157450, -1865130590, 1863554492, 3482255842, 2387724408, -52375500, -1887038412, -2031988354, -792353334, 676719934, 1345490248, 966476894, 44917994, -679828586, -781974876, -350032780, 200414982, 482827282, 382431496, 62871076, -214578736, -283110208, -154344116, 38057026, 155060742, 143958594, 45926420, -53601216, -92843048, -64021462, -4220216, 41473498, 48995322, 24979522, -7089208, -25215462, -23331152, -8133862, 7213860, 13751354, 10220578, 2123414, -4593876, -6525534, -4153992, -346584, 2524624, 3141546, 1730740, -14768, -1018728, -1182952, -590376, -86400, 523752, 585806, 473114, -36938, -91548, -118400, -27368, -157340, 290160, 104642, 155180, -83370, 120536, 15970, 198232, -139466, 143944, 14200, 156250, -71572, 163340, 2342, 83308, 1242776}
{1253397, 83544, 1999, 163808, -71787, 159452, 21437, 159384, -117414, 226040, 34944, 116304, -124886, 86296, 42671, 299872, -23906, 233632, 163926, 16896, -295514, -172828, -168009, 215040, 586847, 1126156, 813133, -180328, -1635688, -2334692, -1327389, 1119928, 4029255, 5301600, 2703008, -3308960, -9328220, -10343956, -2942282, 10064656, 20549384, 18441612, 278136, -26114456, -41022107, -27562544, 14753946, 61413944, 74713103, 29675220, -57700316, -129339504, -117155404, -648236, 159716135, 241146048, 145328669, -109449668, -359295464, -386914376, -90021616, 385480740, 688908028, 497795920, -187503903, -935222760, -1114554651, -384208152, 913658708, 1827259276, 1437328093, -325850416, -2347639100, -2938952212, -1143439902, 2189713536, 4600626567, 3698882320, -703785363, -5767450048, -7234521776, -2777833164, 5376736593, 11102134864, 8674111727, -2044006596, -13902399407, -16760336792, -5646688153, 13409361772, 25718987212, 18621859584, -6734994927, -32730441588, -36561246507, -9130186832, 33301096109, 57016244816, 36329166708, -21542655080, -74604046309, -74712785776, -8863007584, 80610125992, 120159973028, 62882103232, -63377994781, -162977887416, -141510991041, 9921215168, 186958645713, 238608766184, 90951864038, -169795481872, -337760777748, -243958678760, 85595407587, 410058185544, 441319751235, 89602965736, -414448304395, -656693452168, -369089915099, 302901724872, 842639358199, 747218127588, -28179569683, -931972539184, -1195264048757, -454301354400, 830336592693, 1645720478936, 1180166548107, -394499148872, -1929904697218, -2103801373400, -526410214110, 1705454540112, 2918466835455, 1828255322440, -638890388399, -2970827410120, -2762742051795, -800861843048, 1890261147512, 2151017611472, 713916928054, -484381559056, -5571525379372, 18124272324600, -27232366566292, 48719727043272, -18231632924749, -203146111760044, 762137931273851, -2003964025380152, 2517336060791837, 6874736199945764, -46414167570832822, 80660183769812168, 241883042865520268, -1190305242583115904, -1100636436635252622, 10606917918214571528, 14831147138989997868, -59768542163203510588, -197186049613197102933, -71618787903189170440, 795382023934805123239, 2299868138709533805404, 3159301987628772120627, 1415764074427876385912, -4119705122437879448790, -12805960676705344330696, -22488280709930676305641, -30785464485631419828936, -36143151029765113875027, -37964062838489729555744, -36143151029765113875027, -30785464485631419828936, -22488280709930676305641, -12805960676705344330696, -4119705122437879448790, 1415764074427876385912, 3159301987628772120627, 2299868138709533805404, 795382023934805123239, -71618787903189170440, -197186049613197102933, -59768542163203510588, 14831147138989997868, 10606917918214571528, -1100636436635252622, -1190305242583115904, 241883042865520268, 80660183769812168, -46414167570832822, 6874736199945764, 2517336060791837, -2003964025380152, 762137931273851, -203146111760044, -18231632924749, 48719727043272, -27232366566292, 18124272324600, -5571525379372, -484381559056, 713916928054, 2151017611472, 1890261147512, -800861843048, -2762742051795, -2970827410120, -638890388399, 1828255322440, 2918466835455, 1705454540112, -526410214110, -2103801373400, -1929904697218, -394499148872, 1180166548107, 1645720478936, 830336592693, -454301354400, -1195264048757, -931972539184, -28179569683, 747218127588, 842639358199, 302901724872, -369089915099, -656693452168, -414448304395, 89602965736, 441319751235, 410058185544, 85595407587, -243958678760, -337760777748, -169795481872, 90951864038, 238608766184, 186958645713, 9921215168, -141510991041, -162977887416, -63377994781, 62882103232, 120159973028, 80610125992, -8863007584, -74712785776, -74604046309, -21542655080, 36329166708, 57016244816, 33301096109, -9130186832, -36561246507, -32730441588, -6734994927, 18621859584, 25718987212, 13409361772, -5646688153, -16760336792, -13902399407, -2044006596, 8674111727, 11102134864, 5376736593, -2777833164, -7234521776, -5767450048, -703785363, 3698882320, 4600626567, 2189713536, -1143439902, -2938952212, -2347639100, -325850416, 1437328093, 1827259276, 913658708, -384208152, -1114554651, -935222760, -187503903, 497795920, 688908028, 385480740, -90021616, -386914376, -359295464, -109449668, 145328669, 241146048, 159716135, -648236, -117155404, -129339504, -57700316, 29675220, 74713103, 61413944, 14753946, -27562544, -41022107, -26114456, 278136, 18441612, 20549384, 10064656, -2942282, -10343956, -9328220, -3308960, 2703008, 5301600, 4029255, 1119928, -1327389, -2334692, -1635688, -180328, 813133, 1126156, 586847, 215040, -168009, -172828, -295514, 16896, 163926, 233632, -23906, 299872, 42671, 86296, -124886, 116304, 34944, 226040, -117414, 159384, 21437, 159452, -71787, 163808, 1999, 83544, 1253397}
{1263780, 83780, 1298, 162872, -76528, 152276, 8358, 143292, -135022, 219532, 44944, 148256, -85876, 104164, -4766, 163400, -227016, 66216, 176182, 313952, 232872, 310200, -160212, -566256, -854234, -217378, 683126, 1676920, 1769942, 662846, -1427006, -3622780, -3841624, -799624, 4253298, 8266428, 7403322, 30388, -10467770, -17137344, -12332796, 4895370, 25643660, 33224596, 16419698, -21262158, -56130732, -57518528, -10407292, 63761146, 112433054, 83581696, -27003720, -155861100, -198129964, -86333124, 139974946, 326292722, 297718846, 2520260, -396181150, -589326216, -338099264, 289443132, 874527230, 893743818, 144213392, -972318404, -1599926434, -1034916848, 608435804, 2232399664, 2410790860, 540214262, -2368299622, -4081129152, -2736140180, 1399208998, 5520505614, 6003331240, 1364858546, -5794387480, -9897808306, -6466454580, 3599135464, 13284529702, 13948653792, 2528113936, -14198460880, -22907153868, -13761427224, 9915121748, 31046721396, 30298234290, 2644867038, -34404117092, -50494278898, -26074567864, 27452825172, 70000671704, 61191116572, -3809266064, -81172823524, -105393768518, -42258474030, 73144480268, 150965933954, 113459477840, -32990607440, -183823231180, -206421727274, -51658655240, 183385107986, 308442101272, 188438205154, -124282247870, -394794102332, -374593647276, -19266813018, 427868286328, 590538011952, 265614141600, -360458542088, -795409366914, -616190702606, 143724986080, 927727244060, 1049720234916, 267063377830, -904505562708, -1515476144012, -912027935802, 603728686592, 1894407505028, 1792165780594, 138406814632, -1915296298088, -2730552729316, -1373992301790, 1179248529696, 3195487155460, 2651676534784, 327352525698, -2522092610268, -2869646372318, -1291125985444, 1366336509124, 1717688644974, -3405184392762, 7437392912580, -26626068200582, 49048679130770, -26020433990926, -62169319384752, 460730532435170, -1475926221945186, 2691079619734884, 336614321886018, -24914793192982762, 80254090703428802, 12215816773330570, -789335998402159230, 943186108578907990, 6614079831783331334, -6473356050564303850, -56625116753011246040, -38469815903712221972, 269129771210382459202, 802746052455512041432, 749599594453274546680, -1154529029660014086448, -5423734440961822387288, -10857926852756888808514, -15028733228738673255316, -15972111849630314848794, -13610376993126389996980, -9775620821634003882132, -6994294190127059779630, -6994294190127059779630, -9775620821634003882132, -13610376993126389996980, -15972111849630314848794, -15028733228738673255316, -10857926852756888808514, -5423734440961822387288, -1154529029660014086448, 749599594453274546680, 802746052455512041432, 269129771210382459202, -38469815903712221972, -56625116753011246040, -6473356050564303850, 6614079831783331334, 943186108578907990, -789335998402159230, 12215816773330570, 80254090703428802, -24914793192982762, 336614321886018, 2691079619734884, -1475926221945186, 460730532435170, -62169319384752, -26020433990926, 49048679130770, -26626068200582, 7437392912580, -3405184392762, 1717688644974, 1366336509124, -1291125985444, -2869646372318, -2522092610268, 327352525698, 2651676534784, 3195487155460, 1179248529696, -1373992301790, -2730552729316, -1915296298088, 138406814632, 1792165780594, 1894407505028, 603728686592, -912027935802, -1515476144012, -904505562708, 267063377830, 1049720234916, 927727244060, 143724986080, -616190702606, -795409366914, -360458542088, 265614141600, 590538011952, 427868286328, -19266813018, -374593647276, -394794102332, -124282247870, 188438205154, 308442101272, 183385107986, -51658655240, -206421727274, -183823231180, -32990607440, 113459477840, 150965933954, 73144480268, -42258474030, -105393768518, -81172823524, -3809266064, 61191116572, 70000671704, 27452825172, -26074567864, -50494278898, -34404117092, 2644867038, 30298234290, 31046721396, 9915121748, -13761427224, -22907153868, -14198460880, 2528113936, 13948653792, 13284529702, 3599135464, -6466454580, -9897808306, -5794387480, 1364858546, 6003331240, 5520505614, 1399208998, -2736140180, -4081129152, -2368299622, 540214262, 2410790860, 2232399664, 608435804, -1034916848, -1599926434, -972318404, 144213392, 893743818, 874527230, 289443132, -338099264, -589326216, -396181150, 2520260, 297718846, 326292722, 139974946, -86333124, -198129964, -155861100, -27003720, 83581696, 112433054, 63761146, -10407292, -57518528, -56130732, -21262158, 16419698, 33224596, 25643660, 4895370, -12332796, -17137344, -10467770, 30388, 7403322, 8266428, 4253298, -799624, -3841624, -3622780, -1427006, 662846, 1769942, 1676920, 683126, -217378, -854234, -566256, -160212, 310200, 232872, 313952, 176182, 66216, -227016, 163400, -4766, 104164, -85876, 148256, 44944, 219532, -135022, 143292, 8358, 152276, -76528, 162872, 1298, 83780, 1263780}
{1274639, 84728, 2364, 166152, -72891, 159000, 14328, 146584, -142070, 202032, 16121, 122960, -85451, 157912, 105620, 295432, -160757, -26384, -119486, -91168, -38461, 480176, 591568, 529944, -89803, -594680, -1194670, -1026456, -15487, 1749840, 3173978, 2550920, -353622, -4196624, -6593963, -4638672, 2148104, 10333856, 13899888, 7288784, -8232952, -23593720, -25491822, -7154040, 25278984, 49562600, 41935010, -4303616, -64802919, -93934336, -54187940, 46551336, 145741492, 156909704, 38400765, -156392280, -286678406, -217133016, 63945490, 387539136, 488995018, 202618920, -355152000, -792557960, -688511993, 46447192, 980455648, 1363904856, 684855272, -805214728, -2061584687, -1912814824, -50200167, 2425185592, 3533386422, 1887388656, -1898632071, -5141677432, -4833414829, -202272928, 5939922291, 8628095616, 4508016546, -4726807304, -12384851271, -11278752096, 45185334, 14411479200, 19977291436, 9450900072, -12194785508, -28806344128, -24381309153, 2684521976, 34355445196, 43820391040, 17023007436, -31542517200, -64395047342, -48530817520, 14095074279, 79555448760, 90581225468, 24216103368, -79375596568, -137317467192, -87476717135, 51306671672, 176804681125, 174751266072, 17729025716, -190415421184, -276785716750, -137653497200, 153836377253, 372992205328, 310014240704, -40439779808, -429731295790, -521597875656, -172074143375, 401806725616, 738656397750, 492059166168, -239169912202, -905531235992, -905775874244, -104585645800, 946713883852, 1373259799848, 670348528508, -758006660744, -1808438341976, -1481791974544, 187427967002, 2010181032000, 2456337897446, 899630457640, -1604695387737, -3216049799840, -2315184310446, 300563880024, 3059937220777, 3177565783568, 1228773967742, -1772352052680, -2301139700717, -813976466136, 137554215740, 7305348414664, -21682853149429, 30949318849232, -51838800870389, 2678285950688, 271367610899446, -938224429209176, 2317656376922083, -2370522366074320, -10199575441143110, 56761349270317848, -79971683834416256, -345190692660189792, 1350714234655449559, 1947553194164863232, -12055558033104764965, -22763418707588588696, 60083972793592796068, 249394268343097870480, 182465871362356618099, -783979184215003658872, -2733867091566588505424, -4339603497641425030032, -3226568830892700325774, 2379376651176626057088, 12173093849189881942198, 23816057365514124336416, 34306128498032458520955, 41349697870886746491952, 43798584282532830127248, 41349697870886746491952, 34306128498032458520955, 23816057365514124336416, 12173093849189881942198, 2379376651176626057088, -3226568830892700325774, -4339603497641425030032, -2733867091566588505424, -783979184215003658872, 182465871362356618099, 249394268343097870480, 60083972793592796068, -22763418707588588696, -12055558033104764965, 1947553194164863232, 1350714234655449559, -345190692660189792, -79971683834416256, 56761349270317848, -10199575441143110, -2370522366074320, 2317656376922083, -938224429209176, 271367610899446, 2678285950688, -51838800870389, 30949318849232, -21682853149429, 7305348414664, 137554215740, -813976466136, -2301139700717, -1772352052680, 1228773967742, 3177565783568, 3059937220777, 300563880024, -2315184310446, -3216049799840, -1604695387737, 899630457640, 2456337897446, 2010181032000, 187427967002, -1481791974544, -1808438341976, -758006660744, 670348528508, 1373259799848, 946713883852, -104585645800, -905775874244, -905531235992, -239169912202, 492059166168, 738656397750, 401806725616, -172074143375, -521597875656, -429731295790, -40439779808, 310014240704, 372992205328, 153836377253, -137653497200, -276785716750, -190415421184, 17729025716, 174751266072, 176804681125, 51306671672, -87476717135, -137317467192, -79375596568, 24216103368, 90581225468, 79555448760, 14095074279, -48530817520, -64395047342, -31542517200, 17023007436, 43820391040, 34355445196, 2684521976, -24381309153, -28806344128, -12194785508, 9450900072, 19977291436, 14411479200, 45185334, -11278752096, -12384851271, -4726807304, 4508016546, 8628095616, 5939922291, -202272928, -4833414829, -5141677432, -1898632071, 1887388656, 3533386422, 2425185592, -50200167, -1912814824, -2061584687, -805214728, 684855272, 1363904856, 980455648, 46447192, -688511993, -792557960, -355152000, 202618920, 488995018, 387539136, 63945490, -217133016, -286678406, -156392280, 38400765, 156909704, 145741492, 46551336, -54187940, -93934336, -64802919, -4303616, 41935010, 49562600, 25278984, -7154040, -25491822, -23593720, -8232952, 7288784, 13899888, 10333856, 2148104, -4638672, -6593963, -4196624, -353622, 2550920, 3173978, 1749840, -15487, -1026456, -1194670, -594680, -89803, 529944, 591568, 480176, -38461, -91168, -119486, -26384, -160757, 295432, 105620, 157912, -85451, 122960, 16121, 202032, -142070, 146584, 14328, 159000, -72891, 166152, 2364, 84728, 1274639}
{1285260, 84966, 2014, 166624, -73108, 162230, 21620, 162160, -119820, 230086, 35252, 118684, -127352, 88396, 43074, 305248, -26058, 237068, 165462, 18240, -299600, -172034, -169512, 218404, 590302, 1138952, 821072, -180248, -1653532, -2357282, -1340138, 1133376, 4069534, 5358456, 2729758, -3344568, -9430352, -10452578, -2968752, 10181684, 20774882, 18640118, 269342, -26418576, -41486338, -27856884, 14952002, 62143812, 75571114, 29978524, -58439842, -130905660, -118517626, -548390, 161770794, 244119304, 146989132, -111046742, -363974026, -391737680, -90812604, 390881566, 698014740, 503934956, -190783380, -948361520, -1129422680, -388302552, 927682280, 1853194214, 1456290722, -333007624, -2383290530, -2980943222, -1156571112, 2226533344, 4670888314, 3750833968, -722255090, -5862284260, -7345236544, -2810605540, 5475476982, 11284824996, 8803186962, -2100472798, -14150145738, -17035052432, -5710068530, 13677160150, 26175621244, 18912620160, -6920062164, -33363358906, -37201872738, -9203772268, 34023121154, 58109181464, 36911964236, -22139642056, -76171806002, -76104898832, -8772186172, 82510212812, 122645387316, 63862214332, -65200086140, -166705777016, -144277889606, 10884561808, 191766026248, 243914562428, 92061753944, -174987611102, -346180327810, -248778049662, 89707423660, 421675471404, 451825688036, 89149531460, -428216125530, -674717435894, -376139060564, 315625504188, 868351483170, 765458735930, -34998677478, -962938017364, -1225640435052, -455527804362, 866669785282, 1691022947918, 1188371834272, -447469212344, -2016115745748, -2139947246792, -457057675304, 1892879409092, 3074372511406, 1847157678944, -920578027116, -3387163886948, -3144895214728, -781943330960, 2449986058074, 3156073343490, 1654882768272, -1254776390962, -2050172456902, 4471294633674, -9488851452792, 31779352906894, -53193886311342, 18882475488012, 98539545597428, -587869519136776, 1752187620071038, -2905396680308446, -1751172059574358, 32280302731014848, -90836227058786330, -55516506570829520, 979036564969631154, -753781977103119372, -8434756750193833766, 4195063458050737374, 68416500060741827072, 72774315595209392844, -272343799692977301282, -990983147268960492418, -1205663442430409085418, 688714859286121087074, 5668983515358624384942, 12743259604700291926474, 19196874219902901518404, 22439939551594531261016, 21838330705455731788144, 19029871994033821520936, 16670397344666407874604, 16670397344666407874604, 19029871994033821520936, 21838330705455731788144, 22439939551594531261016, 19196874219902901518404, 12743259604700291926474, 5668983515358624384942, 688714859286121087074, -1205663442430409085418, -990983147268960492418, -272343799692977301282, 72774315595209392844, 68416500060741827072, 4195063458050737374, -8434756750193833766, -753781977103119372, 979036564969631154, -55516506570829520, -90836227058786330, 32280302731014848, -1751172059574358, -2905396680308446, 1752187620071038, -587869519136776, 98539545597428, 18882475488012, -53193886311342, 31779352906894, -9488851452792, 4471294633674, -2050172456902, -1254776390962, 1654882768272, 3156073343490, 2449986058074, -781943330960, -3144895214728, -3387163886948, -920578027116, 1847157678944, 3074372511406, 1892879409092, -457057675304, -2139947246792, -2016115745748, -447469212344, 1188371834272, 1691022947918, 866669785282, -455527804362, -1225640435052, -962938017364, -34998677478, 765458735930, 868351483170, 315625504188, -376139060564, -674717435894, -428216125530, 89149531460, 451825688036, 421675471404, 89707423660, -248778049662, -346180327810, -174987611102, 92061753944, 243914562428, 191766026248, 10884561808, -144277889606, -166705777016, -65200086140, 63862214332, 122645387316, 82510212812, -8772186172, -76104898832, -76171806002, -22139642056, 36911964236, 58109181464, 34023121154, -9203772268, -37201872738, -33363358906, -6920062164, 18912620160, 26175621244, 13677160150, -5710068530, -17035052432, -14150145738, -2100472798, 8803186962, 11284824996, 5475476982, -2810605540, -7345236544, -5862284260, -722255090, 3750833968, 4670888314, 2226533344, -1156571112, -2980943222, -2383290530, -333007624, 1456290722, 1853194214, 927682280, -388302552, -1129422680, -948361520, -190783380, 503934956, 698014740, 390881566, -90812604, -391737680, -363974026, -111046742, 146989132, 244119304, 161770794, -548390, -118517626, -130905660, -58439842, 29978524, 75571114, 62143812, 14952002, -27856884, -41486338, -26418576, 269342, 18640118, 20774882, 10181684, -2968752, -10452578, -9430352, -3344568, 2729758, 5358456, 4069534, 1133376, -1340138, -2357282, -1653532, -180248, 821072, 1138952, 590302, 218404, -169512, -172034, -299600, 18240, 165462, 237068, -26058, 305248, 43074, 88396, -127352, 118684, 35252, 230086, -119820, 162160, 21620, 162230, -73108, 166624, 2014, 84966, 1285260}
{1296000, 85204, 1311, 165680, -77890, 154992, 8435, 145928, -137586, 223524, 45353, 150928, -87989, 106424, -4799, 167512, -231057, 68120, 177898, 318168, 233837, 315568, -161779, -570640, -864922, -217584, 690269, 1696064, 1786453, 669972, -1442073, -3659272, -3882767, -804272, 4299877, 8356024, 7478550, 27256, -10584070, -17321640, -12463408, 4959804, 25936118, 33593344, 16587983, -21522844, -56782808, -58166160, -10490010, 64550216, 113767902, 84526176, -27417520, -157813184, -200517986, -87255744, 141885869, 330445012, 301333270, 2230920, -401551826, -596936752, -342075808, 293891560, 886494576, 905351820, 145116499, -986646496, -1622071556, -1047994256, 619083340, 2265324248, 2444275051, 544734092, -2406285068, -4141784504, -2772883106, 1426771356, 5608431242, 6092436872, 1376065247, -5895525988, -10055944619, -6557901792, 3676697418, 13513300964, 14169661405, 2540921016, -14467756683, -23300986232, -13963019556, 10143495016, 31625635478, 30808897612, 2607892019, -35113013168, -51428469221, -26455827984, 28124927660, 71415833184, 62279200242, -4122576656, -82992299212, -107488460912, -42808084909, 75059080400, 154278120490, 115545445832, -34353220834, -188317213196, -210803505642, -51915954240, 188567722275, 315781751104, 191815620855, -128974422080, -405381457578, -382964483544, -17214129760, 441153435312, 605898934301, 269649849664, -374114253987, -818799453088, -630482246986, 153087398360, 957510230375, 1076563740848, 266227621903, -938213164000, -1555166362319, -919165964528, 647185174445, 1959305921580, 1813553485414, 73723458480, -2053365777324, -2822863003808, -1333669803131, 1437123890360, 3493424706635, 2845798284144, 117559837647, -3090883483208, -3593901615148, -1706279230692, 1604176750405, 2431918775168, 871572229264, 334437608124, -9445820986926, 25682960467800, -34749838086834, 53893284614684, 18871851687440, -355106160767112, 1144687915590214, -2649530773993092, 2024874719930674, 14460861582100768, -68440037579139923, 73871318313987060, 474192600695853942, -1494957358033183528, -3053551877383547975, 13326275166464805068, 32691647060822350170, -56244780371101532600, -306822648165991161271, -328663157893403051936, 710890956677601711524, 3154949671512009221840, 5703305119529254290598, 5559862937540418818368, 254266981130086714017, -10397255555553702283832, -23959723258147762267592, -36772759973619185125876, -45672713652385498438218, -48825110751291486331688, -45672713652385498438218, -36772759973619185125876, -23959723258147762267592, -10397255555553702283832, 254266981130086714017, 5559862937540418818368, 5703305119529254290598, 3154949671512009221840, 710890956677601711524, -328663157893403051936, -306822648165991161271, -56244780371101532600, 32691647060822350170, 13326275166464805068, -3053551877383547975, -1494957358033183528, 474192600695853942, 73871318313987060, -68440037579139923, 14460861582100768, 2024874719930674, -2649530773993092, 1144687915590214, -355106160767112, 18871851687440, 53893284614684, -34749838086834, 25682960467800, -9445820986926, 334437608124, 871572229264, 2431918775168, 1604176750405, -1706279230692, -3593901615148, -3090883483208, 117559837647, 2845798284144, 3493424706635, 1437123890360, -1333669803131, -2822863003808, -2053365777324, 73723458480, 1813553485414, 1959305921580, 647185174445, -919165964528, -1555166362319, -938213164000, 266227621903, 1076563740848, 957510230375, 153087398360, -630482246986, -818799453088, -374114253987, 269649849664, 605898934301, 441153435312, -17214129760, -382964483544, -405381457578, -128974422080, 191815620855, 315781751104, 188567722275, -51915954240, -210803505642, -188317213196, -34353220834, 115545445832, 154278120490, 75059080400, -42808084909, -107488460912, -82992299212, -4122576656, 62279200242, 71415833184, 28124927660, -26455827984, -51428469221, -35113013168, 2607892019, 30808897612, 31625635478, 10143495016, -13963019556, -23300986232, -14467756683, 2540921016, 14169661405, 13513300964, 3676697418, -6557901792, -10055944619, -5895525988, 1376065247, 6092436872, 5608431242, 1426771356, -2772883106, -4141784504, -2406285068, 544734092, 2444275051, 2265324248, 619083340, -1047994256, -1622071556, -986646496, 145116499, 905351820, 886494576, 293891560, -342075808, -596936752, -401551826, 2230920, 301333270, 330445012, 141885869, -87255744, -200517986, -157813184, -27417520, 84526176, 113767902, 64550216, -10490010, -58166160, -56782808, -21522844, 16587983, 33593344, 25936118, 4959804, -12463408, -17321640, -10584070, 27256, 7478550, 8356024, 4299877, -804272, -3882767, -3659272, -1442073, 669972, 1786453, 1696064, 690269, -217584, -864922, -570640, -161779, 315568, 233837, 318168, 177898, 68120, -231057, 167512, -4799, 106424, -87989, 150928, 45353, 223524, -137586, 145928, 8435, 154992, -77890, 165680, 1311, 85204, 1296000}
{1306860, 86160, 2382, 168988, -74222, 161774, 14448, 149248, -144694, 205868, 16264, 125408, -87556, 160668, 106590, 300752, -164202, -25376, -120584, -90764, -40008, 487286, 597322, 536160, -93246, -598948, -1206396, -1034136, -16230, 1768964, 3206394, 2577240, -360696, -4239208, -6662400, -4683420, 2172758, 10447158, 14048414, 7363756, -8332082, -23856264, -25768198, -7218848, 25578422, 50129950, 42396514, -4386992, -65584432, -95025588, -54774676, 47176300, 147524366, 158758690, 38744488, -158440396, -290246644, -219687248, 65019896, 392646800, 495162706, 204822882, -360271228, -803140972, -697195444, 47976438, 994434386, 1382319488, 692990586, -818076074, -2091181036, -1938591212, -48024894, 2462646800, 3584516994, 1911222892, -1932133576, -5221197366, -4902853458, -196556240, 6039441898, 8761999858, 4567428690, -4818063652, -12591469188, -11451066924, 71941328, 14673376072, 20309988044, 9576918134, -12449805620, -29325489660, -24775131002, 2806761596, 35033065834, 44602858944, 17235192646, -32254212532, -65649926580, -49349005428, 14574778484, 81260852068, 92309901806, 24410731830, -81311554552, -140211721176, -88967654654, 52949989942, 180932276080, 178284458308, 17300279704, -195461039838, -283082655632, -139800302682, 158873445058, 382500069156, 316491107492, -43687333452, -442258899890, -534412949510, -173590900622, 415789436150, 759413877518, 502498629488, -250678297164, -933731427172, -928661438950, -100844494062, 979250607508, 1409056906452, 676207128152, -795521342492, -1861154715184, -1497268330352, 241682435138, 2110493988924, 2510023959808, 837232381998, -1813111245184, -3412659853978, -2375919657830, 580245579864, 3531827387582, 3658614633116, 1307598312304, -2309065642060, -3418775862886, -2039599406050, 1106124611214, 2486097863118, -5800178252822, 11917771270468, -37514229785034, 56693387712388, -8263304668256, -145139148869058, 740494527290462, -2061708770692046, 3059312978061090, 3715908265511826, -41116581774408042, 100682039296401368, 115467152988073874, -1192309068488349992, 424962347847907736, 10510967435701944966, -580803546643107366, -80672015786605928858, -117163099578172140970, 257396757711719892040, 1189496765599841205740, 1770174801698332929530, 24292994385791605694, -5606928698052463930662, -14489537806988421128362, -23693147908223387378484, -29931125060872334660816, -31836441880095396970820, -30662250713015658872650, -29059510553261025058378, -29059510553261025058378, -30662250713015658872650, -31836441880095396970820, -29931125060872334660816, -23693147908223387378484, -14489537806988421128362, -5606928698052463930662, 24292994385791605694, 1770174801698332929530, 1189496765599841205740, 257396757711719892040, -117163099578172140970, -80672015786605928858, -580803546643107366, 10510967435701944966, 424962347847907736, -1192309068488349992, 115467152988073874, 100682039296401368, -41116581774408042, 3715908265511826, 3059312978061090, -2061708770692046, 740494527290462, -145139148869058, -8263304668256, 56693387712388, -37514229785034, 11917771270468, -5800178252822, 2486097863118, 1106124611214, -2039599406050, -3418775862886, -2309065642060, 1307598312304, 3658614633116, 3531827387582, 580245579864, -2375919657830, -3412659853978, -1813111245184, 837232381998, 2510023959808, 2110493988924, 241682435138, -1497268330352, -1861154715184, -795521342492, 676207128152, 1409056906452, 979250607508, -100844494062, -928661438950, -933731427172, -250678297164, 502498629488, 759413877518, 415789436150, -173590900622, -534412949510, -442258899890, -43687333452, 316491107492, 382500069156, 158873445058, -139800302682, -283082655632, -195461039838, 17300279704, 178284458308, 180932276080, 52949989942, -88967654654, -140211721176, -81311554552, 24410731830, 92309901806, 81260852068, 14574778484, -49349005428, -65649926580, -32254212532, 17235192646, 44602858944, 35033065834, 2806761596, -24775131002, -29325489660, -12449805620, 9576918134, 20309988044, 14673376072, 71941328, -11451066924, -12591469188, -4818063652, 4567428690, 8761999858, 6039441898, -196556240, -4902853458, -5221197366, -1932133576, 1911222892, 3584516994, 2462646800, -48024894, -1938591212, -2091181036, -818076074, 692990586, 1382319488, 994434386, 47976438, -697195444, -803140972, -360271228, 204822882, 495162706, 392646800, 65019896, -219687248, -290246644, -158440396, 38744488, 158758690, 147524366, 47176300, -54774676, -95025588, -65584432, -4386992, 42396514, 50129950, 25578422, -7218848, -25768198, -23856264, -8332082, 7363756, 14048414, 10447158, 2172758, -4683420, -6662400, -4239208, -360696, 2577240, 3206394, 1768964, -16230, -1034136, -1206396, -598948, -93246, 536160, 597322, 487286, -40008, -90764, -120584, -25376, -164202, 300752, 106590, 160668, -87556, 125408, 16264, 205868, -144694, 149248, 14448, 161774, -74222, 168988, 2382, 86160, 1306860}
{1317841, 86400, 2033, 169464, -74441, 165032, 21811, 164960, -122254, 234168, 35568, 121088, -129842, 90520, 43485, 310672, -28254, 240528, 167010, 19608, -303710, -171192, -171007, 221792, 593701, 1151784, 829019, -180120, -1671400, -2379848, -1352871, 1146848, 4109753, 5415360, 2756516, -3380128, -9532520, -10561176, -2995214, 10298760, 21000324, 18838648, 260564, -26722672, -41950593, -28151152, 15150066, 62873704, 76429037, 30281864, -59179356, -132471768, -119879872, -448520, 163825469, 247092608, 148649539, -112643768, -368652580, -396560960, -91603640, 396282416, 707121460, 510074064, -194062933, -961500232, -1144290693, -392396928, 941705828, 1879129200, 1475253367, -340164808, -2418942044, -3022934208, -1169702314, 2263353224, 4741150037, 3802785664, -740724801, -5957118448, -7455951400, -2843377856, 5574217379, 11467515152, 8932262149, -2156938952, -14397892061, -17309768024, -5773448963, 13944958552, 26632255300, 19203380784, -7105129425, -33996276176, -37842498961, -9277357656, 34745146079, 59202118136, 37494761776, -22736628960, -77739565731, -77497011864, -8681362831, 84410279416, 125130852305, 64842227048, -67022059374, -170433825840, -147044600586, 11847894568, 196573933089, 249221316496, 93173460066, -180176658192, -354597253545, -253595863304, 93812516123, 433275160272, 462293379129, 88648519128, -442029277685, -692726438888, -383077224131, 328636015696, 894434524893, 784074598792, -41869124278, -994624409456, -1257729246694, -458999700072, 901345820363, 1736960352848, 1201571858734, -492006058248, -2091510335499, -2173363486336, -394193258241, 2049899210512, 3196643135551, 1830289108856, -1192668545482, -3739063915608, -3415317266713, -620851498200, 3051923104981, 4001972893400, 2230920468288, -1383155759800, -2543019921969, -868736971592, -961135009579, 12056336328144, -30118428555128, 38510852597376, -54409482754461, -47796364202800, 457045815354632, -1384678633562920, 2990168370674208, -1409537229098072, -19837651678880256, 81352646606800664, -60247294569782318, -632393549147153904, 1606016774642759660, 4461993052494471672, -14251087668372291551, -44816737062395642352, 46687552791049293494, 367692509962909501424, 515040652318417268830, -555163400387122756888, -3527811430759081398252, -7229403680218451802704, -8463813937345117034070, -3956631075566593344752, 7144306483551943858355, 22435219455336344194360, 37590481492387218619276, 48454634266931794255232, 52366540960864113241975, 48454634266931794255232, 37590481492387218619276, 22435219455336344194360, 7144306483551943858355, -3956631075566593344752, -8463813937345117034070, -7229403680218451802704, -3527811430759081398252, -555163400387122756888, 515040652318417268830, 367692509962909501424, 46687552791049293494, -44816737062395642352, -14251087668372291551, 4461993052494471672, 1606016774642759660, -632393549147153904, -60247294569782318, 81352646606800664, -19837651678880256, -1409537229098072, 2990168370674208, -1384678633562920, 457045815354632, -47796364202800, -54409482754461, 38510852597376, -30118428555128, 12056336328144, -961135009579, -868736971592, -2543019921969, -1383155759800, 2230920468288, 4001972893400, 3051923104981, -620851498200, -3415317266713, -3739063915608, -1192668545482, 1830289108856, 3196643135551, 2049899210512, -394193258241, -2173363486336, -2091510335499, -492006058248, 1201571858734, 1736960352848, 901345820363, -458999700072, -1257729246694, -994624409456, -41869124278, 784074598792, 894434524893, 328636015696, -383077224131, -692726438888, -442029277685, 88648519128, 462293379129, 433275160272, 93812516123, -253595863304, -354597253545, -180176658192, 93173460066, 249221316496, 196573933089, 11847894568, -147044600586, -170433825840, -67022059374, 64842227048, 125130852305, 84410279416, -8681362831, -77497011864, -77739565731, -22736628960, 37494761776, 59202118136, 34745146079, -9277357656, -37842498961, -33996276176, -7105129425, 19203380784, 26632255300, 13944958552, -5773448963, -17309768024, -14397892061, -2156938952, 8932262149, 11467515152, 5574217379, -2843377856, -7455951400, -5957118448, -740724801, 3802785664, 4741150037, 2263353224, -1169702314, -3022934208, -2418942044, -340164808, 1475253367, 1879129200, 941705828, -392396928, -1144290693, -961500232, -194062933, 510074064, 707121460, 396282416, -91603640, -396560960, -368652580, -112643768, 148649539, 247092608, 163825469, -448520, -119879872, -132471768, -59179356, 30281864, 76429037, 62873704, 15150066, -28151152, -41950593, -26722672, 260564, 18838648, 21000324, 10298760, -2995214, -10561176, -9532520, -3380128, 2756516, 5415360, 4109753, 1146848, -1352871, -2379848, -1671400, -180120, 829019, 1151784, 593701, 221792, -171007, -171192, -303710, 19608, 167010, 240528, -28254, 310672, 43485, 90520, -129842, 121088, 35568, 234168, -122254, 164960, 21811, 165032, -74441, 169464, 2033, 86400, 1317841}
{1328580, 86640, 1320, 168512, -79264, 157732, 8504, 148588, -140170, 227552, 45754, 153624, -90126, 108708, -4840, 171672, -235126, 70048, 179602, 322408, 234778, 320984, -163354, -575000, -875650, -217754, 697404, 1715256, 1802940, 677122, -1457156, -3695740, -3923946, -808872, 4346448, 8445668, 7553742, 24148, -10700378, -17505888, -12594060, 5024262, 26228560, 33962116, 16756244, -21783458, -57434892, -58813768, -10572784, 65339322, 115102738, 85470704, -27831344, -159765244, -202906024, -88178316, 143796752, 334597350, 304947686, 1941604, -406922550, -604547264, -346052360, 298340060, 898461878, 916959870, 146019590, -1000974564, -1644216702, -1061071616, 629730860, 2298248856, 2477759182, 549253946, -2444270522, -4202439784, -2809626056, 1454333762, 5696356854, 6181542528, 1387271892, -5996664436, -10214080940, -6649348980, 3754259324, 13742072274, 14390669010, 2553728144, -14737052526, -23694818572, -14164611912, 10371868332, 32204549536, 31319560982, 2570916992, -35821909196, -52362659616, -26837088080, 28797030136, 72830994736, 63367283876, -4435887224, -84811774472, -109583166192, -43357654392, 76973593020, 157590408470, 117631219900, -35715784862, -192811591628, -215185577372, -52173876200, 193749867546, 323122027364, 195195458078, -133658880858, -415956793638, -391316713680, -15148732832, 454435903940, 621209592674, 273580372402, -387943475648, -842338668152, -644819571252, 162761970014, 987985888000, 1104526105832, 266343684254, -971863874802, -1596720849880, -930545411794, 685316114222, 2020035800224, 1837851414112, 19410223810, -2168764000962, -2897474990348, -1282494689504, 1665393086782, 3735244374568, 2958211970412, -149970736162, -3616329371400, -4183919790524, -1904721565258, 2091362553806, 3648177110976, 2438935389732, -914107588376, -3058420434098, 7430912988286, -14760619290778, 43804119402776, -59188343287894, -6710559551444, 204056024938722, -922258524531322, 2403586155190106, -3117068996687048, -6368921933632934, 51570463526363820, -108847037819106568, -195923547261820170, 1426039062154563696, 85071677065203520, -12817113609829452170, -4719474479738089228, 92743007299537263290, 172932515336784812870, -217505641969258476100, -1388636400933141144374, -2448770073711148699162, -1036665473376995732292, 5115727917412323884454, 15916534996431480861118, 28331677604557834746706, 38325732919264177224252, 43603288167888159957408, 44795067114778027535704, 44361725015283369552986, 44361725015283369552986, 44795067114778027535704, 43603288167888159957408, 38325732919264177224252, 28331677604557834746706, 15916534996431480861118, 5115727917412323884454, -1036665473376995732292, -2448770073711148699162, -1388636400933141144374, -217505641969258476100, 172932515336784812870, 92743007299537263290, -4719474479738089228, -12817113609829452170, 85071677065203520, 1426039062154563696, -195923547261820170, -108847037819106568, 51570463526363820, -6368921933632934, -3117068996687048, 2403586155190106, -922258524531322, 204056024938722, -6710559551444, -59188343287894, 43804119402776, -14760619290778, 7430912988286, -3058420434098, -914107588376, 2438935389732, 3648177110976, 2091362553806, -1904721565258, -4183919790524, -3616329371400, -149970736162, 2958211970412, 3735244374568, 1665393086782, -1282494689504, -2897474990348, -2168764000962, 19410223810, 1837851414112, 2020035800224, 685316114222, -930545411794, -1596720849880, -971863874802, 266343684254, 1104526105832, 987985888000, 162761970014, -644819571252, -842338668152, -387943475648, 273580372402, 621209592674, 454435903940, -15148732832, -391316713680, -415956793638, -133658880858, 195195458078, 323122027364, 193749867546, -52173876200, -215185577372, -192811591628, -35715784862, 117631219900, 157590408470, 76973593020, -43357654392, -109583166192, -84811774472, -4435887224, 63367283876, 72830994736, 28797030136, -26837088080, -52362659616, -35821909196, 2570916992, 31319560982, 32204549536, 10371868332, -14164611912, -23694818572, -14737052526, 2553728144, 14390669010, 13742072274, 3754259324, -6649348980, -10214080940, -5996664436, 1387271892, 6181542528, 5696356854, 1454333762, -2809626056, -4202439784, -2444270522, 549253946, 2477759182, 2298248856, 629730860, -1061071616, -1644216702, -1000974564, 146019590, 916959870, 898461878, 298340060, -346052360, -604547264, -406922550, 1941604, 304947686, 334597350, 143796752, -88178316, -202906024, -159765244, -27831344, 85470704, 115102738, 65339322, -10572784, -58813768, -57434892, -21783458, 16756244, 33962116, 26228560, 5024262, -12594060, -17505888, -10700378, 24148, 7553742, 8445668, 4346448, -808872, -3923946, -3695740, -1457156, 677122, 1802940, 1715256, 697404, -217754, -875650, -575000, -163354, 320984, 234778, 322408, 179602, 70048, -235126, 171672, -4840, 108708, -90126, 153624, 45754, 227552, -140170, 148588, 8504, 157732, -79264, 168512, 1320, 86640, 1328580}
{1339803, 87604, 2404, 171848, -75565, 164572, 14576, 151936, -147346, 209740, 16415, 127880, -89685, 163448, 107568, 306120, -167691, -24344, -121670, -90336, -41579, 494444, 603084, 542400, -96745, -603180, -1218114, -1041768, -16997, 1788112, 3238826, 2603584, -367830, -4281744, -6730829, -4728120, 2197376, 10560484, 14196948, 7438776, -8431268, -24118784, -26044558, -7283632, 25877836, 50697372, 42858026, -4470344, -66366033, -96116804, -55361400, 47801312, 149307216, 160607700, 39088227, -160488464, -293814938, -222241432, 66094310, 397754488, 501330346, 207026868, -365390448, -813723912, -705878971, 49505732, 1008413140, 1400734144, 701125876, -830937372, -2120777369, -1964367576, -45849705, 2500108032, 3635647574, 1935057200, -1965635105, -5300717252, -4972292071, -190839528, 6138961417, 8895904160, 4626840842, -4909319976, -12798087153, -11623381704, 98697330, 14935272992, 20642684596, 9702936220, -12704825708, -29844635144, -25168952875, 2929001264, 35710686480, 45385326896, 17447377736, -32965907840, -66904805806, -50167193264, 15054482653, 82966255400, 94038578309, 24605353912, -83247477756, -143106039396, -90458466848, 54593198032, 185060077012, 181817521664, 16871605715, -200507125088, -289380702584, -141949353244, 163906205331, 392003360560, 322963524865, -46930340500, -454769046117, -547183527784, -175044931767, 429843069740, 780182848999, 512841541400, -262504223313, -962393059184, -952082353874, -97222307760, 1012433731623, 1446733066996, 684836044792, -830592417640, -1913727077128, -1517685204880, 286467386018, 2197222674520, 2557943243365, 778813045936, -1989360263429, -3569303566504, -2389981661504, 861156052600, 3939917447486, 4017019870984, 1213557787817, -2930940285912, -4390540821491, -2798846142512, 1107477843216, 2636394093424, 784325424616, 1776953127040, -15202752712457, 34964643532200, -42068654483164, 52803012639496, 85706945849239, -580197061235912, 1661064362989320, -3325457389947712, 436833068331368, 26525158491508956, -95283364171662914, 36493858684839352, 823029124416004957, -1661338379198906772, -6215542292956683776, 14610752653532430496, 59277596243892934949, -29565612878308776640, -429227783636271759570, -745674656773958566944, 292880800406638601336, 3806021149298488796332, 8877086000483986865951, 11966226803307768320424, 8898552243632302245389, -2050934754159692654116, -18684559209647146404776, -36046690979399785799240, -48888882640947000133617, -53585498459894233172392, -48888882640947000133617, -36046690979399785799240, -18684559209647146404776, -2050934754159692654116, 8898552243632302245389, 11966226803307768320424, 8877086000483986865951, 3806021149298488796332, 292880800406638601336, -745674656773958566944, -429227783636271759570, -29565612878308776640, 59277596243892934949, 14610752653532430496, -6215542292956683776, -1661338379198906772, 823029124416004957, 36493858684839352, -95283364171662914, 26525158491508956, 436833068331368, -3325457389947712, 1661064362989320, -580197061235912, 85706945849239, 52803012639496, -42068654483164, 34964643532200, -15202752712457, 1776953127040, 784325424616, 2636394093424, 1107477843216, -2798846142512, -4390540821491, -2930940285912, 1213557787817, 4017019870984, 3939917447486, 861156052600, -2389981661504, -3569303566504, -1989360263429, 778813045936, 2557943243365, 2197222674520, 286467386018, -1517685204880, -1913727077128, -830592417640, 684836044792, 1446733066996, 1012433731623, -97222307760, -952082353874, -962393059184, -262504223313, 512841541400, 780182848999, 429843069740, -175044931767, -547183527784, -454769046117, -46930340500, 322963524865, 392003360560, 163906205331, -141949353244, -289380702584, -200507125088, 16871605715, 181817521664, 185060077012, 54593198032, -90458466848, -143106039396, -83247477756, 24605353912, 94038578309, 82966255400, 15054482653, -50167193264, -66904805806, -32965907840, 17447377736, 45385326896, 35710686480, 2929001264, -25168952875, -29844635144, -12704825708, 9702936220, 20642684596, 14935272992, 98697330, -11623381704, -12798087153, -4909319976, 4626840842, 8895904160, 6138961417, -190839528, -4972292071, -5300717252, -1965635105, 1935057200, 3635647574, 2500108032, -45849705, -1964367576, -2120777369, -830937372, 701125876, 1400734144, 1008413140, 49505732, -705878971, -813723912, -365390448, 207026868, 501330346, 397754488, 66094310, -222241432, -293814938, -160488464, 39088227, 160607700, 149307216, 47801312, -55361400, -96116804, -66366033, -4470344, 42858026, 50697372, 25877836, -7283632, -26044558, -24118784, -8431268, 7438776, 14196948, 10560484, 2197376, -4728120, -6730829, -4281744, -367830, 2603584, 3238826, 1788112, -16997, -1041768, -1218114, -603180, -96745, 542400, 603084, 494444, -41579, -90336, -121670, -24344, -167691, 306120, 107568, 163448, -89685, 127880, 16415, 209740, -147346, 151936, 14576, 164572, -75565, 171848, 2404, 87604, 1339803}
{1350784, 87846, 2048, 172328, -75786, 167858, 21994, 167784, -124708, 238286, 35876, 123516, -132356, 92668, 43888, 316144, -30478, 244012, 168546, 21000, -307844, -170302, -172510, 225204, 597060, 1164652, 836958, -179944, -1689292, -2402390, -1365620, 1160344, 4149936, 5472312, 2783266, -3415640, -9634724, -10669750, -3021684, 10415884, 21225726, 19037202, 251770, -27026744, -42414872, -28445348, 15348122, 63603620, 77286904, 30585240, -59918882, -134037828, -121242142, -348626, 165880128, 250065960, 150309906, -114240746, -373331142, -401384216, -92394724, 401683290, 716228172, 516213244, -197342530, -974638896, -1159158722, -396491280, 955729352, 1905064234, 1494215996, -347321968, -2454593618, -3064925170, -1182833524, 2300173176, 4811411736, 3854737408, -759194528, -6051952612, -7566666312, -2876150112, 5672957768, 11650205332, 9061337288, -2213405058, -14645638392, -17584483568, -5836829436, 14212756978, 27088889332, 19494141456, -7290196710, -34629193398, -38483125192, -9350942996, 35467170932, 60295054832, 38077559304, -23333615792, -79307325496, -78889124872, -8590539506, 86310343096, 127616342428, 65822183404, -68843925492, -174161985430, -149811093240, 12811212832, 201382324936, 254528602152, 94286172748, -185364530158, -363014059760, -258415397458, 97909375370, 444860258868, 472736025120, 88124922044, -455851284796, -710690422778, -389900087290, 341860820222, 920734899494, 802822706712, -49004601444, -1027057099938, -1291162561898, -463818650524, 935539191734, 1784560037194, 1219439123682, -530045856748, -2160823755516, -2208233306340, -341417958182, 2181157422986, 3295840902448, 1795461800390, -1438646299984, -4030237339494, -3590153757014, -377879892080, 3626520814364, 4709983694850, 2572093421660, -1789573739638, -3834296954664, -2844837711876, 670471325950, 3806536978414, -9403245609984, 18050182908040, -50592535374074, 60235349669878, 27073465135390, -277702764188756, 1137016125024218, -2774857262690814, 3032066286067892, 9871273980928504, -63759876101055026, 114061011160734204, 301206209041346460, -1674380544030332454, -824999149702692300, 15300753506321689668, 12095774165673215696, -103711165550879172090, -241152054443193361792, 144739875631950368694, 1574679455995604656526, 3241499419026429198938, 2401046545002377532366, -4054255788664714882072, -16794325478123561203308, -32843270983654925352668, -47394202382371558734760, -57014491443819461910686, -61425247213837061758000, -62653364774621056558652, -62653364774621056558652, -61425247213837061758000, -57014491443819461910686, -47394202382371558734760, -32843270983654925352668, -16794325478123561203308, -4054255788664714882072, 2401046545002377532366, 3241499419026429198938, 1574679455995604656526, 144739875631950368694, -241152054443193361792, -103711165550879172090, 12095774165673215696, 15300753506321689668, -824999149702692300, -1674380544030332454, 301206209041346460, 114061011160734204, -63759876101055026, 9871273980928504, 3032066286067892, -2774857262690814, 1137016125024218, -277702764188756, 27073465135390, 60235349669878, -50592535374074, 18050182908040, -9403245609984, 3806536978414, 670471325950, -2844837711876, -3834296954664, -1789573739638, 2572093421660, 4709983694850, 3626520814364, -377879892080, -3590153757014, -4030237339494, -1438646299984, 1795461800390, 3295840902448, 2181157422986, -341417958182, -2208233306340, -2160823755516, -530045856748, 1219439123682, 1784560037194, 935539191734, -463818650524, -1291162561898, -1027057099938, -49004601444, 802822706712, 920734899494, 341860820222, -389900087290, -710690422778, -455851284796, 88124922044, 472736025120, 444860258868, 97909375370, -258415397458, -363014059760, -185364530158, 94286172748, 254528602152, 201382324936, 12811212832, -149811093240, -174161985430, -68843925492, 65822183404, 127616342428, 86310343096, -8590539506, -78889124872, -79307325496, -23333615792, 38077559304, 60295054832, 35467170932, -9350942996, -38483125192, -34629193398, -7290196710, 19494141456, 27088889332, 14212756978, -5836829436, -17584483568, -14645638392, -2213405058, 9061337288, 11650205332, 5672957768, -2876150112, -7566666312, -6051952612, -759194528, 3854737408, 4811411736, 2300173176, -1182833524, -3064925170, -2454593618, -347321968, 1494215996, 1905064234, 955729352, -396491280, -1159158722, -974638896, -197342530, 516213244, 716228172, 401683290, -92394724, -401384216, -373331142, -114240746, 150309906, 250065960, 165880128, -348626, -121242142, -134037828, -59918882, 30585240, 77286904, 63603620, 15348122, -28445348, -42414872, -27026744, 251770, 19037202, 21225726, 10415884, -3021684, -10669750, -9634724, -3415640, 2783266, 5472312, 4149936, 1160344, -1365620, -2402390, -1689292, -179944, 836958, 1164652, 597060, 225204, -172510, -170302, -307844, 21000, 168546, 244012, -30478, 316144, 43888, 92668, -132356, 123516, 35876, 238286, -124708, 167784, 21994, 167858, -75786, 172328, 2048, 87846, 1350784}
{1361886, 88088, 1333, 171368, -80650, 160496, 8581, 151272, -142782, 231616, 46163, 156344, -92287, 111016, -4873, 175880, -239239, 72000, 181318, 326672, 235695, 326448, -164921, -579336, -886434, -217888, 704547, 1734496, 1819403, 684296, -1472223, -3732184, -3965185, -813424, 4393027, 8535360, 7628898, 21064, -10816678, -17690088, -12724768, 5088744, 26521018, 34330912, 16924481, -22044000, -58086968, -59461352, -10655646, 66128464, 116437586, 86415280, -28245192, -161717280, -205294046, -89100840, 145707579, 338749736, 308562110, 1652312, -412293322, -612157752, -350028904, 302788632, 910429104, 928567968, 146922697, -1015302608, -1666361872, -1074148928, 640378396, 2331173488, 2511243229, 553773824, -2482255968, -4263094992, -2846369030, 1481896216, 5784282482, 6270648208, 1398478449, -6097802824, -10372217253, -6740796144, 3831821182, 13970843632, 14611676623, 2566535320, -15006348425, -24088650888, -14366204244, 10600241696, 32783463570, 31830224400, 2533941973, -36530805176, -53296850131, -27218348152, 29469132624, 74246156360, 64455367474, -4749197768, -86631249716, -111677872640, -43907208753, 78888054184, 160902775893, 119716844240, -37078250064, -197306230568, -219567609852, -52431973160, 198932336492, 330463473760, 198577901899, -138337695912, -426525163030, -399660582608, -13083892454, 467703011416, 636470824390, 277432188312, -401874419690, -865925817504, -659088693576, 172773816000, 1019014859795, 1133208831840, 266802669902, -1006017771624, -1640268564833, -945240403808, 720086423611, 2079588079560, 1866768785353, -24552904032, -2267574891529, -2962641678536, -1231784224921, 1860567251272, 3930716232618, 3011709115816, -432545233409, -4081450866704, -4642054955374, -1898501878136, 2715682409623, 4746939381512, 3404697363954, -776100805088, -2716934169955, -593844708024, -2821439671016, 18951657152960, -40173794539968, 45210950669240, -48360041805495, -134479233448096, 727901094364008, -1976155185142528, 3635259184453671, 1000336091399752, -34730749407801414, 109858118105881248, 551026896510265, -1048741655289454144, 1631816826442070714, 8353062031596727472, -14126958847237076412, -76115092958551376800, 2753396063542589465, 487425595098111722304, 1023299430104178073897, 102412072485699318304, -3930711055212931969045, -10580640130959048141224, -16064648837378904527307, -15232896240854396539480, -5261911945751613719742, 12085358116235130917408, 31314459275083251864634, 46017825324979822105728, 51480135126510346801266, 46017825324979822105728, 31314459275083251864634, 12085358116235130917408, -5261911945751613719742, -15232896240854396539480, -16064648837378904527307, -10580640130959048141224, -3930711055212931969045, 102412072485699318304, 1023299430104178073897, 487425595098111722304, 2753396063542589465, -76115092958551376800, -14126958847237076412, 8353062031596727472, 1631816826442070714, -1048741655289454144, 551026896510265, 109858118105881248, -34730749407801414, 1000336091399752, 3635259184453671, -1976155185142528, 727901094364008, -134479233448096, -48360041805495, 45210950669240, -40173794539968, 18951657152960, -2821439671016, -593844708024, -2716934169955, -776100805088, 3404697363954, 4746939381512, 2715682409623, -1898501878136, -4642054955374, -4081450866704, -432545233409, 3011709115816, 3930716232618, 1860567251272, -1231784224921, -2962641678536, -2267574891529, -24552904032, 1866768785353, 2079588079560, 720086423611, -945240403808, -1640268564833, -1006017771624, 266802669902, 1133208831840, 1019014859795, 172773816000, -659088693576, -865925817504, -401874419690, 277432188312, 636470824390, 467703011416, -13083892454, -399660582608, -426525163030, -138337695912, 198577901899, 330463473760, 198932336492, -52431973160, -219567609852, -197306230568, -37078250064, 119716844240, 160902775893, 78888054184, -43907208753, -111677872640, -86631249716, -4749197768, 64455367474, 74246156360, 29469132624, -27218348152, -53296850131, -36530805176, 2533941973, 31830224400, 32783463570, 10600241696, -14366204244, -24088650888, -15006348425, 2566535320, 14611676623, 13970843632, 3831821182, -6740796144, -10372217253, -6097802824, 1398478449, 6270648208, 5784282482, 1481896216, -2846369030, -4263094992, -2482255968, 553773824, 2511243229, 2331173488, 640378396, -1074148928, -1666361872, -1015302608, 146922697, 928567968, 910429104, 302788632, -350028904, -612157752, -412293322, 1652312, 308562110, 338749736, 145707579, -89100840, -205294046, -161717280, -28245192, 86415280, 116437586, 66128464, -10655646, -59461352, -58086968, -22044000, 16924481, 34330912, 26521018, 5088744, -12724768, -17690088, -10816678, 21064, 7628898, 8535360, 4393027, -813424, -3965185, -3732184, -1472223, 684296, 1819403, 1734496, 704547, -217888, -886434, -579336, -164921, 326448, 235695, 326672, 181318, 72000, -239239, 175880, -4873, 111016, -92287, 156344, 46163, 231616, -142782, 151272, 8581, 160496, -80650, 171368, 1333, 88088, 1361886}
{1373110, 89060, 2422, 174732, -76920, 167394, 14696, 154648, -150018, 213648, 16558, 130376, -91838, 166252, 108538, 311536, -171208, -23288, -122768, -89884, -43174, 501650, 608838, 548664, -100284, -607376, -1229840, -1049352, -17788, 1807284, 3271242, 2629952, -375000, -4324232, -6799266, -4772772, 2221958, 10673834, 14345474, 7513844, -8530494, -24381280, -26320934, -7348392, 26177226, 51264866, 43319530, -4553672, -67147690, -97207984, -55948136, 48426372, 151090042, 162456734, 39431950, -162536484, -297383272, -224795568, 67168716, 402862200, 507497938, 209230878, -370509676, -824306780, -714562542, 51035074, 1022391878, 1419148824, 709261142, -843798622, -2150373718, -1990143916, -43674576, 2537569288, 3686778146, 1958891580, -1999136658, -5380237090, -5041730700, -185122792, 6238480880, 9029808522, 4686252986, -5000576276, -13004705166, -11795696436, 125453324, 15197169960, 20975381108, 9828954330, -12959845820, -30363780580, -25562774772, 3051240980, 36388307118, 46167794896, 17659562754, -33677603124, -68159685044, -50985381028, 15534186786, 84671658756, 95767254796, 24799975716, -85183391512, -146000396256, -91949203306, 56236285928, 189188007614, 185350361788, 16442930366, -205553755054, -295679516618, -144099839986, 168936902268, 401505441240, 329436407194, -50165209972, -467262384726, -559922016744, -176464207038, 443921665848, 800918083598, 523064658098, -274585367436, -991350747234, -975746944864, -93417669828, 1046386082816, 1485977603174, 695264255100, -864633722284, -1967597609390, -1543085879414, 323545487396, 2275637410634, 2605342935744, 729604590846, -2136954638528, -3696970959262, -2377547728110, 1121488422212, 4283982092540, 4265788467016, 1009974876268, -3547415462852, -5223989026768, -3306629776076, 1397369216698, 3967072378560, 3247354399770, -364414103100, -4776642749156, 11756326277356, -21813268122738, 57785526580334, -59292983084610, -54044485360498, 368848043699412, -1388725391080734, 3169736568711290, -2744593751164964, -14408087762958826, 77754155473782388, -114658617116332520, -436041264123217100, 1927907827946381978, 1850268478361012178, -17874284064020474030, -21969358822181272878, 112335018148795742662, 322496627637896862228, -30082085686460919000, -1729095642775788700402, -4140567156539991485614, -4167165932710196944948, 2264081574312487219926, 16839482596896541930766, 36861421787383886266636, 56770761084928584758178, 71784125020027474975540, 80376768037805958418174, 83834749495432097099706, 83834749495432097099706, 80376768037805958418174, 71784125020027474975540, 56770761084928584758178, 36861421787383886266636, 16839482596896541930766, 2264081574312487219926, -4167165932710196944948, -4140567156539991485614, -1729095642775788700402, -30082085686460919000, 322496627637896862228, 112335018148795742662, -21969358822181272878, -17874284064020474030, 1850268478361012178, 1927907827946381978, -436041264123217100, -114658617116332520, 77754155473782388, -14408087762958826, -2744593751164964, 3169736568711290, -1388725391080734, 368848043699412, -54044485360498, -59292983084610, 57785526580334, -21813268122738, 11756326277356, -4776642749156, -364414103100, 3247354399770, 3967072378560, 1397369216698, -3306629776076, -5223989026768, -3547415462852, 1009974876268, 4265788467016, 4283982092540, 1121488422212, -2377547728110, -3696970959262, -2136954638528, 729604590846, 2605342935744, 2275637410634, 323545487396, -1543085879414, -1967597609390, -864633722284, 695264255100, 1485977603174, 1046386082816, -93417669828, -975746944864, -991350747234, -274585367436, 523064658098, 800918083598, 443921665848, -176464207038, -559922016744, -467262384726, -50165209972, 329436407194, 401505441240, 168936902268, -144099839986, -295679516618, -205553755054, 16442930366, 185350361788, 189188007614, 56236285928, -91949203306, -146000396256, -85183391512, 24799975716, 95767254796, 84671658756, 15534186786, -50985381028, -68159685044, -33677603124, 17659562754, 46167794896, 36388307118, 3051240980, -25562774772, -30363780580, -12959845820, 9828954330, 20975381108, 15197169960, 125453324, -11795696436, -13004705166, -5000576276, 4686252986, 9029808522, 6238480880, -185122792, -5041730700, -5380237090, -1999136658, 1958891580, 3686778146, 2537569288, -43674576, -1990143916, -2150373718, -843798622, 709261142, 1419148824, 1022391878, 51035074, -714562542, -824306780, -370509676, 209230878, 507497938, 402862200, 67168716, -224795568, -297383272, -162536484, 39431950, 162456734, 151090042, 48426372, -55948136, -97207984, -67147690, -4553672, 43319530, 51264866, 26177226, -7348392, -26320934, -24381280, -8530494, 7513844, 14345474, 10673834, 2221958, -4772772, -6799266, -4324232, -375000, 2629952, 3271242, 1807284, -17788, -1049352, -1229840, -607376, -100284, 548664, 608838, 501650, -43174, -89884, -122768, -23288, -171208, 311536, 108538, 166252, -91838, 130376, 16558, 213648, -150018, 154648, 14696, 167394, -76920, 174732, 2422, 89060, 1373110}
{1384457, 89304, 2067, 175216, -77143, 170708, 22185, 170632, -127190, 242440, 36192, 125968, -134894, 94840, 44299, 321664, -32746, 247520, 170094, 22416, -312002, -169364, -174005, 228640, 600363, 1177556, 844905, -179720, -1707208, -2424908, -1378353, 1173864, 4190059, 5529312, 2810024, -3451104, -9736964, -10778300, -3048146, 10533056, 21451072, 19235780, 242992, -27330792, -42879175, -28739472, 15546186, 64333560, 78144683, 30888652, -60658396, -135603840, -122604436, -248708, 167934803, 253039360, 151970217, -115837676, -378009696, -406207448, -93185856, 407084188, 725334892, 522352496, -200622203, -987777512, -1174026735, -400585608, 969752852, 1930999316, 1513178641, -354479104, -2490245276, -3106916108, -1195964726, 2336993200, 4881673411, 3906689200, -777664239, -6146786752, -7677381312, -2908922308, 5771698165, 11832895536, 9190412379, -2269871116, -14893384715, -17859199064, -5900209965, 14480555428, 27545523388, 19784902176, -7475264019, -35262110572, -39123751415, -9424528288, 36189195665, 61387991552, 38660356844, -23930602552, -80875085297, -80281237856, -8499716165, 88210406800, 130101837384, 66802111876, -70665721916, -177890238888, -152577412948, 13774448444, 206191043073, 259835982928, 95399241154, -190552439520, -371431910371, -263237684360, 101999332466, 456435723624, 483165440371, 87596100856, -469662501922, -728602192760, -396628344500, 355223073312, 947130706556, 821548103680, -56480779026, -1060130845856, -1325523680646, -469263262804, 970008523433, 1834190480256, 1241164492812, -563684499044, -2227642309135, -2247069005592, -299625149000, 2292656274392, 3381255933786, 1756436269368, -1651703166615, -4268888602864, -3692604756548, -102777556752, 4147738793178, 5279275827060, 2676768610466, -2394045709096, -5057161312061, -4041519206068, 388678990476, 2793183670144, 269370078123, 4139450949796, -23368107958389, 45669434106552, -47667706050972, 40216108708260, 196284482297359, -903819849145648, 2331333771469070, -3891811664582552, -3031158295059044, 44667509621756360, -124496135833377998, -54662089749258868, 1311149829587431602, -1480751007188829768, -10905398326842092682, 12455030483343626828, 95227226751667603256, 36128863874006813520, -536814214943565080802, -1348570127435923397012, -658949715719975967172, 3829580965114521449592, 12244047011470746645975, 20714682173401812840120, 23077241758621139359006, 15169464621611399932672, -1968229923118881146833, -22464797499843003651224, -38740001639741023086526, -44889294784241881471240, -38740001639741023086526, -22464797499843003651224, -1968229923118881146833, 15169464621611399932672, 23077241758621139359006, 20714682173401812840120, 12244047011470746645975, 3829580965114521449592, -658949715719975967172, -1348570127435923397012, -536814214943565080802, 36128863874006813520, 95227226751667603256, 12455030483343626828, -10905398326842092682, -1480751007188829768, 1311149829587431602, -54662089749258868, -124496135833377998, 44667509621756360, -3031158295059044, -3891811664582552, 2331333771469070, -903819849145648, 196284482297359, 40216108708260, -47667706050972, 45669434106552, -23368107958389, 4139450949796, 269370078123, 2793183670144, 388678990476, -4041519206068, -5057161312061, -2394045709096, 2676768610466, 5279275827060, 4147738793178, -102777556752, -3692604756548, -4268888602864, -1651703166615, 1756436269368, 3381255933786, 2292656274392, -299625149000, -2247069005592, -2227642309135, -563684499044, 1241164492812, 1834190480256, 970008523433, -469263262804, -1325523680646, -1060130845856, -56480779026, 821548103680, 947130706556, 355223073312, -396628344500, -728602192760, -469662501922, 87596100856, 483165440371, 456435723624, 101999332466, -263237684360, -371431910371, -190552439520, 95399241154, 259835982928, 206191043073, 13774448444, -152577412948, -177890238888, -70665721916, 66802111876, 130101837384, 88210406800, -8499716165, -80281237856, -80875085297, -23930602552, 38660356844, 61387991552, 36189195665, -9424528288, -39123751415, -35262110572, -7475264019, 19784902176, 27545523388, 14480555428, -5900209965, -17859199064, -14893384715, -2269871116, 9190412379, 11832895536, 5771698165, -2908922308, -7677381312, -6146786752, -777664239, 3906689200, 4881673411, 2336993200, -1195964726, -3106916108, -2490245276, -354479104, 1513178641, 1930999316, 969752852, -400585608, -1174026735, -987777512, -200622203, 522352496, 725334892, 407084188, -93185856, -406207448, -378009696, -115837676, 151970217, 253039360, 167934803, -248708, -122604436, -135603840, -60658396, 30888652, 78144683, 64333560, 15546186, -28739472, -42879175, -27330792, 242992, 19235780, 21451072, 10533056, -3048146, -10778300, -9736964, -3451104, 2810024, 5529312, 4190059, 1173864, -1378353, -2424908, -1707208, -179720, 844905, 1177556, 600363, 228640, -174005, -169364, -312002, 22416, 170094, 247520, -32746, 321664, 44299, 94840, -134894, 125968, 36192, 242440, -127190, 170632, 22185, 170708, -77143, 175216, 2067, 89304, 1384457}
{1395558, 89548, 1342, 174248, -82048, 163284, 8650, 153980, -145414, 235716, 46564, 159088, -94472, 113348, -4914, 180136, -243380, 73976, 183022, 330960, 236588, 331960, -166496, -583648, -897258, -217986, 711682, 1753784, 1835842, 691494, -1487306, -3768604, -4006460, -817928, 4439598, 8625100, 7704018, 18004, -10932986, -17874240, -12855516, 5153250, 26813460, 34699732, 17092694, -22304470, -58739052, -60108912, -10738564, 66917642, 117772422, 87359904, -28659064, -163669292, -207682084, -90023316, 147618366, 342902170, 312176526, 1363044, -417664142, -619768216, -354005456, 307237276, 922396286, 940176114, 147825788, -1029630628, -1688507066, -1087226192, 651025916, 2364098144, 2544727216, 558293726, -2520241422, -4323750128, -2883112028, 1509458718, 5872208094, 6359753912, 1409684950, -6198941152, -10530353574, -6832243284, 3909382992, 14199615038, 14832684228, 2579342544, -15275644364, -24482483180, -14567796600, 10828615108, 33362377580, 32340887866, 2496966946, -37239701108, -54231040718, -27599608200, 30141235100, 75661318056, 65543451036, -5062508288, -88450724976, -113772579064, -44456761202, 80802494772, 164215195256, 121802367574, -38440593492, -201801034468, -223949446402, -52690090528, 204115354088, 337805886752, 201962224738, -143013383544, -437090818240, -408002921624, -11026132840, 480951949854, 651692866840, 281235095850, -415851338322, -889497813958, -673241490814, 183079229944, 1050427576110, 1162273369166, 267204273430, -1040921140232, -1685593395486, -962237652558, 753148337516, 2139878426608, 1900826984440, -59611034676, -2355526471580, -3024738251192, -1188666792630, 2024570846608, 4090889513956, 3028684617504, -702456514236, -4481051532506, -4976837887258, -1751680623492, 3363399653362, 5711092817508, 4103166495680, -909690543410, -4036736869968, -3634416573788, -18019234782, 6021956747530, -14527126275816, 26067853912890, -65242945755792, 55706772196970, 89054052291696, -480645317934412, 1681300470241966, -3578662526592940, 2179272408874348, 20188792594544148, -93548514685848668, 108502714264104350, 605450491163643468, -2172618667142136652, -3222505475352172458, 20405316699739721490, 34778313686919981434, -116995287136664913574, -417035679744967648030, -136414211181856147276, 1827835920901021772062, 5127699721711530921126, 6377321679225920844312, 426637719705873439122, -15713377828953810506544, -39909464034079742883966, -65925863938715685334806, -87422376828728340437180, -101246803335885206021240, -107570159395092370407004, -107570159395092370407004, -101246803335885206021240, -87422376828728340437180, -65925863938715685334806, -39909464034079742883966, -15713377828953810506544, 426637719705873439122, 6377321679225920844312, 5127699721711530921126, 1827835920901021772062, -136414211181856147276, -417035679744967648030, -116995287136664913574, 34778313686919981434, 20405316699739721490, -3222505475352172458, -2172618667142136652, 605450491163643468, 108502714264104350, -93548514685848668, 20188792594544148, 2179272408874348, -3578662526592940, 1681300470241966, -480645317934412, 89054052291696, 55706772196970, -65242945755792, 26067853912890, -14527126275816, 6021956747530, -18019234782, -3634416573788, -4036736869968, -909690543410, 4103166495680, 5711092817508, 3363399653362, -1751680623492, -4976837887258, -4481051532506, -702456514236, 3028684617504, 4090889513956, 2024570846608, -1188666792630, -3024738251192, -2355526471580, -59611034676, 1900826984440, 2139878426608, 753148337516, -962237652558, -1685593395486, -1040921140232, 267204273430, 1162273369166, 1050427576110, 183079229944, -673241490814, -889497813958, -415851338322, 281235095850, 651692866840, 480951949854, -11026132840, -408002921624, -437090818240, -143013383544, 201962224738, 337805886752, 204115354088, -52690090528, -223949446402, -201801034468, -38440593492, 121802367574, 164215195256, 80802494772, -44456761202, -113772579064, -88450724976, -5062508288, 65543451036, 75661318056, 30141235100, -27599608200, -54231040718, -37239701108, 2496966946, 32340887866, 33362377580, 10828615108, -14567796600, -24482483180, -15275644364, 2579342544, 14832684228, 14199615038, 3909382992, -6832243284, -10530353574, -6198941152, 1409684950, 6359753912, 5872208094, 1509458718, -2883112028, -4323750128, -2520241422, 558293726, 2544727216, 2364098144, 651025916, -1087226192, -1688507066, -1029630628, 147825788, 940176114, 922396286, 307237276, -354005456, -619768216, -417664142, 1363044, 312176526, 342902170, 147618366, -90023316, -207682084, -163669292, -28659064, 87359904, 117772422, 66917642, -10738564, -60108912, -58739052, -22304470, 17092694, 34699732, 26813460, 5153250, -12855516, -17874240, -10932986, 18004, 7704018, 8625100, 4439598, -817928, -4006460, -3768604, -1487306, 691494, 1835842, 1753784, 711682, -217986, -897258, -583648, -166496, 331960, 236588, 330960, 183022, 73976, -243380, 180136, -4914, 113348, -94472, 159088, 46564, 235716, -145414, 153980, 8650, 163284, -82048, 174248, 1342, 89548, 1395558}
{1407151, 90528, 2444, 177640, -78287, 170240, 14824, 157384, -152718, 217592, 16709, 132896, -94015, 169080, 109516, 317000, -174769, -22208, -123854, -89408, -44793, 508904, 614600, 554952, -103879, -611536, -1241558, -1056888, -18603, 1826480, 3303674, 2656344, -382230, -4366672, -6867695, -4817376, 2246504, 10787208, 14494008, 7588960, -8629776, -24643752, -26597294, -7413128, 26476592, 51832432, 43781042, -4636976, -67929435, -98299128, -56534860, 49051480, 152872844, 164305792, 39775689, -164584456, -300951662, -227349656, 68243130, 407969936, 513665482, 211434912, -375628896, -834889576, -723246189, 52564464, 1036370632, 1437563528, 717396384, -856659824, -2179970051, -2015920232, -41499531, 2575030568, 3737908726, 1982726032, -2032638235, -5459756880, -5111169313, -179406032, 6338000255, 9163712944, 4745665138, -5091832552, -13211323227, -11968011120, 152209326, 15459066976, 21308077564, 9954972464, -13214865908, -30882925968, -25956596693, 3173480744, 37065927764, 46950262944, 17871747652, -34389298384, -69414564270, -51803568720, 16013890883, 86377062136, 97495931299, 24994597544, -87119304871, -148894766200, -93439897381, 57879284056, 193316042689, 188883001856, 16014308974, -210600795968, -301978621767, -146250976016, 173967139508, 411008144160, 335911810571, -53392204760, -479743346754, -572641514720, -177870441587, 457997230800, 821601675537, 533178871296, -286843561369, -1020462839536, -999454411431, -89291037992, 1081056029814, 1526375021272, 706662716502, -898624774160, -2023432899975, -1572855536136, 355072992823, 2349931493600, 2655652859002, 691654847288, -2261539768884, -3805863917112, -2354964774241, 1350476105024, 4569878876097, 4427674129760, 753670026983, -4121591502592, -5915081564646, -3547354770648, 1954422440679, 5306002499328, 4700686492437, 54583076408, -2878084407194, 220444685432, -5781204991154, 28512750578144, -51340282548888, 49100751581864, -27332185147328, -273622598634448, 1111905486452035, -2726569023692392, 4057842333138236, 5809532420951384, -56544678134335278, 138352220317411504, 130271311805187739, -1610292030413036384, 1162822569505021729, 13889858159026487672, -9177826329208556487, -116314762146912071656, -89663439205220022728, 570209065647159050704, 1719166150138240654634, 1405565123705525826984, -3416402637511978431984, -13735484048217616350152, -25816590843980702504555, -32492317380729928979000, -28016444703192754983682, -12356188132620292755840, 8490247230678178435943, 25829544524560898961464, 32510119262755110879207, 25829544524560898961464, 8490247230678178435943, -12356188132620292755840, -28016444703192754983682, -32492317380729928979000, -25816590843980702504555, -13735484048217616350152, -3416402637511978431984, 1405565123705525826984, 1719166150138240654634, 570209065647159050704, -89663439205220022728, -116314762146912071656, -9177826329208556487, 13889858159026487672, 1162822569505021729, -1610292030413036384, 130271311805187739, 138352220317411504, -56544678134335278, 5809532420951384, 4057842333138236, -2726569023692392, 1111905486452035, -273622598634448, -27332185147328, 49100751581864, -51340282548888, 28512750578144, -5781204991154, 220444685432, -2878084407194, 54583076408, 4700686492437, 5306002499328, 1954422440679, -3547354770648, -5915081564646, -4121591502592, 753670026983, 4427674129760, 4569878876097, 1350476105024, -2354964774241, -3805863917112, -2261539768884, 691654847288, 2655652859002, 2349931493600, 355072992823, -1572855536136, -2023432899975, -898624774160, 706662716502, 1526375021272, 1081056029814, -89291037992, -999454411431, -1020462839536, -286843561369, 533178871296, 821601675537, 457997230800, -177870441587, -572641514720, -479743346754, -53392204760, 335911810571, 411008144160, 173967139508, -146250976016, -301978621767, -210600795968, 16014308974, 188883001856, 193316042689, 57879284056, -93439897381, -148894766200, -87119304871, 24994597544, 97495931299, 86377062136, 16013890883, -51803568720, -69414564270, -34389298384, 17871747652, 46950262944, 37065927764, 3173480744, -25956596693, -30882925968, -13214865908, 9954972464, 21308077564, 15459066976, 152209326, -11968011120, -13211323227, -5091832552, 4745665138, 9163712944, 6338000255, -179406032, -5111169313, -5459756880, -2032638235, 1982726032, 3737908726, 2575030568, -41499531, -2015920232, -2179970051, -856659824, 717396384, 1437563528, 1036370632, 52564464, -723246189, -834889576, -375628896, 211434912, 513665482, 407969936, 68243130, -227349656, -300951662, -164584456, 39775689, 164305792, 152872844, 49051480, -56534860, -98299128, -67929435, -4636976, 43781042, 51832432, 26476592, -7413128, -26597294, -24643752, -8629776, 7588960, 14494008, 10787208, 2246504, -4817376, -6867695, -4366672, -382230, 2656344, 3303674, 1826480, -18603, -1056888, -1241558, -611536, -103879, 554952, 614600, 508904, -44793, -89408, -123854, -22208, -174769, 317000, 109516, 169080, -94015, 132896, 16709, 217592, -152718, 157384, 14824, 170240, -78287, 177640, 2444, 90528, 1407151}
{1418498, 90774, 2082, 178128, -78512, 173582, 22368, 173504, -129692, 246630, 36500, 128444, -137456, 97036, 44702, 327232, -35042, 251052, 171630, 23856, -316184, -168378, -175508, 232100, 603626, 1190496, 852844, -179448, -1725148, -2447402, -1391102, 1187408, 4230146, 5586360, 2836774, -3486520, -9839240, -10886826, -3074616, 10650276, 21676378, 19434382, 234198, -27634816, -43343502, -29033524, 15744242, 65063524, 79002406, 31192100, -61397922, -137169804, -123966754, -148766, 169989462, 256012808, 153630488, -117434558, -382688258, -411030656, -93977036, 412485110, 734441604, 528491820, -203901920, -1000916080, -1188894764, -404679912, 983776328, 1956934446, 1532141270, -361636216, -2525896994, -3148907022, -1209095936, 2373813296, 4951935062, 3958641040, -796133966, -6241620868, -7788096368, -2941694444, 5870438554, 12015585764, 9319487422, -2326337126, -15141131046, -18133914512, -5963590534, 14748353902, 28002157420, 20075662944, -7660331352, -35895027698, -39764377646, -9498113532, 36911220326, 62480928296, 39243154372, -24527589240, -82442845134, -81673350816, -8408892840, 90110470528, 132587332452, 67782033908, -72487482750, -181618558238, -155343604030, 14737569916, 210999974602, 265143226844, 96512390484, -195740838566, -379850879930, -268062292968, 106084909138, 468006474560, 493590369854, 87071930166, -483455661992, -746468331260, -403292066166, 368657454726, 973538678370, 840171533466, -64282450302, -1093681955806, -1360431756126, -474824629890, 1005151611806, 1885774750752, 1265734503278, -594798826832, -2294409378698, -2290986895594, -267861137282, 2390460308094, 3460419604120, 1722494684668, -1831663743896, -4465656819646, -3747003696432, 170297669116, 4604300989950, 5712470194624, 2606692902666, -3058504357800, -6154447751206, -4954286352026, 323033539966, 4034278279352, 3991628938898, 494625462794, -7602730714682, 17748499374702, -30819619321076, 72768533320698, -48692365144690, -133773592738962, 616655883280278, -2018400769892158, 3987124174376056, -1242234526160586, -27446130248752134, 111031579202414252, -92901737582777292, -814575019635618496, 2388785784839175872, 5008271048770393462, -22705806745298167534, -50955892251516884738, 115642185769751575462, 523975352643946142226, 365341596413595700356, -1840701975850580130332, -6171168282433458216808, -9060594066836321798072, -4196877591205671812728, 13023478576294354116608, 41390141795023102923844, 74139087597799735453904, 103190842578233440053148, 123346774182773977811978, 133221050437221020936024, 133221050437221020936024, 123346774182773977811978, 103190842578233440053148, 74139087597799735453904, 41390141795023102923844, 13023478576294354116608, -4196877591205671812728, -9060594066836321798072, -6171168282433458216808, -1840701975850580130332, 365341596413595700356, 523975352643946142226, 115642185769751575462, -50955892251516884738, -22705806745298167534, 5008271048770393462, 2388785784839175872, -814575019635618496, -92901737582777292, 111031579202414252, -27446130248752134, -1242234526160586, 3987124174376056, -2018400769892158, 616655883280278, -133773592738962, -48692365144690, 72768533320698, -30819619321076, 17748499374702, -7602730714682, 494625462794, 3991628938898, 4034278279352, 323033539966, -4954286352026, -6154447751206, -3058504357800, 2606692902666, 5712470194624, 4604300989950, 170297669116, -3747003696432, -4465656819646, -1831663743896, 1722494684668, 3460419604120, 2390460308094, -267861137282, -2290986895594, -2294409378698, -594798826832, 1265734503278, 1885774750752, 1005151611806, -474824629890, -1360431756126, -1093681955806, -64282450302, 840171533466, 973538678370, 368657454726, -403292066166, -746468331260, -483455661992, 87071930166, 493590369854, 468006474560, 106084909138, -268062292968, -379850879930, -195740838566, 96512390484, 265143226844, 210999974602, 14737569916, -155343604030, -181618558238, -72487482750, 67782033908, 132587332452, 90110470528, -8408892840, -81673350816, -82442845134, -24527589240, 39243154372, 62480928296, 36911220326, -9498113532, -39764377646, -35895027698, -7660331352, 20075662944, 28002157420, 14748353902, -5963590534, -18133914512, -15141131046, -2326337126, 9319487422, 12015585764, 5870438554, -2941694444, -7788096368, -6241620868, -796133966, 3958641040, 4951935062, 2373813296, -1209095936, -3148907022, -2525896994, -361636216, 1532141270, 1956934446, 983776328, -404679912, -1188894764, -1000916080, -203901920, 528491820, 734441604, 412485110, -93977036, -411030656, -382688258, -117434558, 153630488, 256012808, 169989462, -148766, -123966754, -137169804, -61397922, 31192100, 79002406, 65063524, 15744242, -29033524, -43343502, -27634816, 234198, 19434382, 21676378, 10650276, -3074616, -10886826, -9839240, -3486520, 2836774, 5586360, 4230146, 1187408, -1391102, -2447402, -1725148, -179448, 852844, 1190496, 603626, 232100, -175508, -168378, -316184, 23856, 171630, 251052, -35042, 327232, 44702, 97036, -137456, 128444, 36500, 246630, -129692, 173504, 22368, 173582, -78512, 178128, 2082, 90774, 1418498}
{1429968, 91020, 1355, 177152, -83458, 166096, 8727, 156712, -148074, 239852, 46973, 161856, -96681, 115704, -4947, 184440, -247565, 75976, 184738, 335272, 237457, 337520, -168063, -587936, -908138, -218048, 718825, 1773120, 1852257, 698716, -1502373, -3805000, -4047795, -822384, 4486177, 8714888, 7779102, 14968, -11049286, -18058344, -12986320, 5217780, 27105918, 35068576, 17260883, -22564868, -59391128, -60756448, -10821570, 67706856, 119107270, 88304576, -29072960, -165621280, -210070106, -90945744, 149529097, 347054652, 315790950, 1073800, -423035010, -627378656, -357982000, 311685992, 934363392, 951784308, 148728895, -1043958624, -1710652284, -1100303408, 661673452, 2397022824, 2578211119, 562813652, -2558226868, -4384405192, -2919855050, 1537021268, 5960133722, 6448859640, 1420891363, -6300079420, -10688489887, -6923690400, 3986944754, 14428386492, 15053691841, 2592149816, -15544940359, -24876315448, -14769388932, 11056988568, 33941291566, 32851551380, 2459991927, -37948596992, -55165231425, -27980868224, 30813337588, 77076479824, 66631534562, -5375818784, -90270200220, -115867285464, -45006313707, 82716932448, 167527640338, 123887833144, -39802827054, -206295952764, -228331057311, -52948226928, 209298874396, 345148832976, 205347591337, -147687891552, -447656330538, -416347071140, -8976781592, 494185860536, 666889310911, 285014830760, -429837009644, -913023564400, -687274656192, 193603545684, 1082065096715, 1191469406800, 267331518486, -1076598238900, -1732305903201, -980611757336, 785720850114, 2201934239336, 1939697076598, -87885283160, -2437406522882, -3088217683952, -1156606806806, 2162355045128, 4226674252166, 3028145631096, -944326892254, -4817753587760, -5209500911598, -1527873974148, 3984734218158, 6533298743456, 4506824241698, -1386077410068, -5477246771481, -5371817710112, -553145378625, 2989759156456, -910250423648, 7802130883152, -34438240376215, 57033298034712, -49091923744332, 8467601069336, 369355452232855, -1356341332497272, 3159787875589607, -4084366171130864, -9516481548357502, 70554140507948452, -150249015814845851, -232492867106503832, 1943922501726991142, -623171022392219260, -17303168907722379812, 3801725614577215064, 138816877646169154698, 160548734892723272216, -578481834538225566953, -2128730028625035505840, -2370001243007083956503, 2591249069091233941976, 14882064227074575272767, 31200430524426706958112, 43456008335062230345916, 44082345104029699169608, 31558794182838534881433, 11657594052753775556488, -5970981072353753631073, -12931489600969631543104, -5970981072353753631073, 11657594052753775556488, 31558794182838534881433, 44082345104029699169608, 43456008335062230345916, 31200430524426706958112, 14882064227074575272767, 2591249069091233941976, -2370001243007083956503, -2128730028625035505840, -578481834538225566953, 160548734892723272216, 138816877646169154698, 3801725614577215064, -17303168907722379812, -623171022392219260, 1943922501726991142, -232492867106503832, -150249015814845851, 70554140507948452, -9516481548357502, -4084366171130864, 3159787875589607, -1356341332497272, 369355452232855, 8467601069336, -49091923744332, 57033298034712, -34438240376215, 7802130883152, -910250423648, 2989759156456, -553145378625, -5371817710112, -5477246771481, -1386077410068, 4506824241698, 6533298743456, 3984734218158, -1527873974148, -5209500911598, -4817753587760, -944326892254, 3028145631096, 4226674252166, 2162355045128, -1156606806806, -3088217683952, -2437406522882, -87885283160, 1939697076598, 2201934239336, 785720850114, -980611757336, -1732305903201, -1076598238900, 267331518486, 1191469406800, 1082065096715, 193603545684, -687274656192, -913023564400, -429837009644, 285014830760, 666889310911, 494185860536, -8976781592, -416347071140, -447656330538, -147687891552, 205347591337, 345148832976, 209298874396, -52948226928, -228331057311, -206295952764, -39802827054, 123887833144, 167527640338, 82716932448, -45006313707, -115867285464, -90270200220, -5375818784, 66631534562, 77076479824, 30813337588, -27980868224, -55165231425, -37948596992, 2459991927, 32851551380, 33941291566, 11056988568, -14769388932, -24876315448, -15544940359, 2592149816, 15053691841, 14428386492, 3986944754, -6923690400, -10688489887, -6300079420, 1420891363, 6448859640, 5960133722, 1537021268, -2919855050, -4384405192, -2558226868, 562813652, 2578211119, 2397022824, 661673452, -1100303408, -1710652284, -1043958624, 148728895, 951784308, 934363392, 311685992, -357982000, -627378656, -423035010, 1073800, 315790950, 347054652, 149529097, -90945744, -210070106, -165621280, -29072960, 88304576, 119107270, 67706856, -10821570, -60756448, -59391128, -22564868, 17260883, 35068576, 27105918, 5217780, -12986320, -18058344, -11049286, 14968, 7779102, 8714888, 4486177, -822384, -4047795, -3805000, -1502373, 698716, 1852257, 1773120, 718825, -218048, -908138, -587936, -168063, 337520, 237457, 335272, 184738, 75976, -247565, 184440, -4947, 115704, -96681, 161856, 46973, 239852, -148074, 156712, 8727, 166096, -83458, 177152, 1355, 91020, 1429968}
{1441562, 92008, 2462, 180572, -79666, 173110, 14944, 160144, -155438, 221572, 16852, 135440, -96216, 171932, 110486, 322512, -178358, -21104, -124952, -88908, -46436, 516206, 620354, 561264, -107514, -615660, -1253284, -1064376, -19442, 1845700, 3336090, 2682760, -389496, -4409064, -6936132, -4861932, 2271014, 10900606, 14642534, 7664124, -8729098, -24906200, -26873670, -7477840, 26775934, 52400070, 44242546, -4720256, -68711236, -99390236, -57121596, 49676636, 154655622, 166154874, 40119412, -166632380, -304520092, -229903696, 69317536, 413077696, 519832978, 213638970, -380748124, -845472300, -731929880, 54093902, 1050349370, 1455978256, 725531602, -869520978, -2209566400, -2041696524, -39324546, 2612491872, 3789039298, 2006560556, -2066139836, -5539276622, -5180607942, -173689248, 6437519574, 9297617426, 4805077282, -5183088804, -13417941336, -12140325756, 178965320, 15720964040, 21640773980, 10080990622, -13469886020, -31402071308, -26350418638, 3295720556, 37743548402, 47732731040, 18083932478, -35100993620, -70669443508, -52621756340, 16493594944, 88082465540, 99224607786, 25189219396, -89055218270, -151789137264, -94930575968, 59522229492, 197444159206, 192415488008, 15585790658, -215648106696, -308277680616, -148402299622, 178997722524, 420512028304, 342389910236, -56613451892, -492217136550, -585352525038, -179277242662, 472056853548, 842234539320, 543212019734, -299205378514, -1049624690028, -1023088563228, -84818253480, 1116298462758, 1567510511216, 718407348174, -933143048480, -2081345526508, -1606034135512, 383123192314, 2423123114326, 2710708558564, 664705348120, -2369346906638, -3904654557232, -2333911033404, 1545276066024, 4807253078222, 4528508713216, 485704598460, -4634950067482, -6459063129884, -3576613924448, 2616751710444, 6535282524738, 5850178428026, 364280322418, -3951989642036, -4302083072304, -1087807101294, 9585966395632, -21446829180924, 36057871365932, -80098617653628, 37316588156084, 190148052059498, -780862372301140, 2403139781186772, -4374233794501962, -181926186383756, 36433449423627642, -129944818676915628, 64523324987864922, 1068414445245392158, -2549661987287159590, -7276968236984608890, 24520099744138782166, 70900028361520558230, -105748841221506762394, -641351389283372404492, -667498870976309334488, 1730868689472449503066, 7222525478151258697438, 12225681446648291648496, 9223585458173189007150, -8328681054509525460848, -40579163366001321873570, -80474398452957039682036, -118057466946787004207050, -145640249637819991471556, -159774370609096412825950, -159774370609096412825950, -145640249637819991471556, -118057466946787004207050, -80474398452957039682036, -40579163366001321873570, -8328681054509525460848, 9223585458173189007150, 12225681446648291648496, 7222525478151258697438, 1730868689472449503066, -667498870976309334488, -641351389283372404492, -105748841221506762394, 70900028361520558230, 24520099744138782166, -7276968236984608890, -2549661987287159590, 1068414445245392158, 64523324987864922, -129944818676915628, 36433449423627642, -181926186383756, -4374233794501962, 2403139781186772, -780862372301140, 190148052059498, 37316588156084, -80098617653628, 36057871365932, -21446829180924, 9585966395632, -1087807101294, -4302083072304, -3951989642036, 364280322418, 5850178428026, 6535282524738, 2616751710444, -3576613924448, -6459063129884, -4634950067482, 485704598460, 4528508713216, 4807253078222, 1545276066024, -2333911033404, -3904654557232, -2369346906638, 664705348120, 2710708558564, 2423123114326, 383123192314, -1606034135512, -2081345526508, -933143048480, 718407348174, 1567510511216, 1116298462758, -84818253480, -1023088563228, -1049624690028, -299205378514, 543212019734, 842234539320, 472056853548, -179277242662, -585352525038, -492217136550, -56613451892, 342389910236, 420512028304, 178997722524, -148402299622, -308277680616, -215648106696, 15585790658, 192415488008, 197444159206, 59522229492, -94930575968, -151789137264, -89055218270, 25189219396, 99224607786, 88082465540, 16493594944, -52621756340, -70669443508, -35100993620, 18083932478, 47732731040, 37743548402, 3295720556, -26350418638, -31402071308, -13469886020, 10080990622, 21640773980, 15720964040, 178965320, -12140325756, -13417941336, -5183088804, 4805077282, 9297617426, 6437519574, -173689248, -5180607942, -5539276622, -2066139836, 2006560556, 3789039298, 2612491872, -39324546, -2041696524, -2209566400, -869520978, 725531602, 1455978256, 1050349370, 54093902, -731929880, -845472300, -380748124, 213638970, 519832978, 413077696, 69317536, -229903696, -304520092, -166632380, 40119412, 166154874, 154655622, 49676636, -57121596, -99390236, -68711236, -4720256, 44242546, 52400070, 26775934, -7477840, -26873670, -24906200, -8729098, 7664124, 14642534, 10900606, 2271014, -4861932, -6936132, -4409064, -389496, 2682760, 3336090, 1845700, -19442, -1064376, -1253284, -615660, -107514, 561264, 620354, 516206, -46436, -88908, -124952, -21104, -178358, 322512, 110486, 171932, -96216, 135440, 16852, 221572, -155438, 160144, 14944, 173110, -79666, 180572, 2462, 92008, 1441562}
{1453281, 92256, 2101, 181064, -79893, 176480, 22559, 176400, -132222, 250856, 36816, 130944, -140042, 99256, 45113, 332848, -37382, 254608, 173178, 25320, -320390, -167344, -177003, 235584, 606833, 1203472, 860791, -179128, -1743112, -2469872, -1403835, 1200976, 4270173, 5643456, 2863532, -3521888, -9941552, -10995328, -3101078, 10767544, 21901628, 19633008, 225420, -27938816, -43807853, -29327504, 15942306, 65793512, 79860041, 31495584, -62137436, -138735720, -125329096, -48800, 172044137, 258986304, 155290703, -119031392, -387366812, -415853840, -94768264, 417886056, 743548324, 534631216, -207181713, -1014054600, -1203762777, -408774192, 997799780, 1982869624, 1551103915, -368793304, -2561548796, -3190897912, -1222227138, 2410633464, 5022196689, 4010592928, -814603677, -6336454960, -7898811512, -2974466520, 5969178951, 12198276016, 9448562417, -2382803088, -15388877369, -18408629912, -6026971159, 15016152400, 28458791476, 20366423760, -7845398709, -36527944776, -40405003869, -9571698728, 37633244867, 63573865064, 39825951912, -25124575856, -84010605007, -83065463752, -8318069499, 92010534280, 135072827464, 68761955728, -74309233893, -185346917152, -158109717562, 15700567864, 215809040335, 270450239488, 97625543479, -200929802944, -388270622106, -272888387208, 110168399840, 479575963472, 504015831900, 86556074448, -497231501515, -764301636968, -409920113694, 382117052904, 999912026668, 858670320112, -72345088322, -1127539154120, -1395585763057, -480195639832, 1041093082713, 1938980334992, 1292147200881, -624858760696, -2362576300094, -2340046942000, -244160287003, 2479911394408, 3538899747657, 1698796802864, -1982383209273, -4631868428096, -3775005523692, 420705389864, 4994598381118, 6027959847840, 2431614948251, -3718053251088, -7115116318809, -5548983465688, 679557902158, 5553916661336, 6042709323628, 1106463189848, -3152280160853, 1837766764760, -10262449898441, 41184964267440, -62545935636194, 47129388173704, 17850312085017, -486738808615720, 1641444656095525, -3626076364512088, 3908149640851201, 14362140743648600, -86852031869039957, 158598790242950256, 367118458053481569, -2306639364733749400, -203335805572261244, 21112718852160937200, 4244170477425278156, -161836830629110152272, -251469703234802954263, 550362831716124590352, 2565645545119251570168, 3576626404810135343096, -1241712045724450758251, -15465239935291607162664, -36610107018383254067403, -55832964104615683091784, -63537958669862586362225, -56240459621760187285064, -39013947171502280909766, -22187234838817399581704, -15313097215829432678660, -22187234838817399581704, -39013947171502280909766, -56240459621760187285064, -63537958669862586362225, -55832964104615683091784, -36610107018383254067403, -15465239935291607162664, -1241712045724450758251, 3576626404810135343096, 2565645545119251570168, 550362831716124590352, -251469703234802954263, -161836830629110152272, 4244170477425278156, 21112718852160937200, -203335805572261244, -2306639364733749400, 367118458053481569, 158598790242950256, -86852031869039957, 14362140743648600, 3908149640851201, -3626076364512088, 1641444656095525, -486738808615720, 17850312085017, 47129388173704, -62545935636194, 41184964267440, -10262449898441, 1837766764760, -3152280160853, 1106463189848, 6042709323628, 5553916661336, 679557902158, -5548983465688, -7115116318809, -3718053251088, 2431614948251, 6027959847840, 4994598381118, 420705389864, -3775005523692, -4631868428096, -1982383209273, 1698796802864, 3538899747657, 2479911394408, -244160287003, -2340046942000, -2362576300094, -624858760696, 1292147200881, 1938980334992, 1041093082713, -480195639832, -1395585763057, -1127539154120, -72345088322, 858670320112, 999912026668, 382117052904, -409920113694, -764301636968, -497231501515, 86556074448, 504015831900, 479575963472, 110168399840, -272888387208, -388270622106, -200929802944, 97625543479, 270450239488, 215809040335, 15700567864, -158109717562, -185346917152, -74309233893, 68761955728, 135072827464, 92010534280, -8318069499, -83065463752, -84010605007, -25124575856, 39825951912, 63573865064, 37633244867, -9571698728, -40405003869, -36527944776, -7845398709, 20366423760, 28458791476, 15016152400, -6026971159, -18408629912, -15388877369, -2382803088, 9448562417, 12198276016, 5969178951, -2974466520, -7898811512, -6336454960, -814603677, 4010592928, 5022196689, 2410633464, -1222227138, -3190897912, -2561548796, -368793304, 1551103915, 1982869624, 997799780, -408774192, -1203762777, -1014054600, -207181713, 534631216, 743548324, 417886056, -94768264, -415853840, -387366812, -119031392, 155290703, 258986304, 172044137, -48800, -125329096, -138735720, -62137436, 31495584, 79860041, 65793512, 15942306, -29327504, -43807853, -27938816, 225420, 19633008, 21901628, 10767544, -3101078, -10995328, -9941552, -3521888, 2863532, 5643456, 4270173, 1200976, -1403835, -2469872, -1743112, -179128, 860791, 1203472, 606833, 235584, -177003, -167344, -320390, 25320, 173178, 254608, -37382, 332848, 45113, 99256, -140042, 130944, 36816, 250856, -132222, 176400, 22559, 176480, -79893, 181064, 2101, 92256, 1453281}
{1464750, 92504, 1364, 180080, -84880, 168932, 8796, 159468, -150754, 244024, 47374, 164648, -98914, 118084, -4988, 188792, -251778, 78000, 186442, 339608, 238302, 343128, -169638, -592200, -919058, -218074, 725960, 1792504, 1868648, 705962, -1517456, -3841372, -4089166, -826792, 4532748, 8804724, 7854150, 11956, -11165594, -18242400, -13117164, 5282334, 27398360, 35437444, 17429048, -22825194, -60043212, -61403960, -10904632, 68496106, 120442106, 89249296, -29486880, -167573244, -212458144, -91868124, 151439788, 351207182, 319405366, 784580, -428405926, -634989072, -361958552, 316134780, 946330454, 963392550, 149631986, -1058286596, -1732797526, -1113380576, 672320972, 2429947528, 2611694962, 567333602, -2596212322, -4445060184, -2956598096, 1564583866, 6048059334, 6537965392, 1432097720, -6401217628, -10846626208, -7015137492, 4064506468, 14657157994, 15274699446, 2604957136, -15814236394, -25270147692, -14970981288, 11285362076, 34520205528, 33362214942, 2423016900, -38657492828, -56099422204, -28362128224, 31485440064, 78491641664, 67719618052, -5689129256, -92089675480, -117961991840, -45555866252, 84631370220, 170840090400, 125973270158, -41164989346, -210790967496, -232712490166, -53206450414, 214482732586, 352491868944, 208733331786, -152362454878, -458222894124, -424694071984, -6934466744, 507409858480, 682072281442, 288789210490, -443811387944, -936495687322, -701210253878, 204268045682, 1113801366122, 1220638409450, 267108589996, -1112938824110, -1779971086012, -999622090104, 818587355692, 2266112773656, 1982538673084, -111598755722, -2516841602480, -3155760190718, -1136270637962, 2280097179082, 4347816912914, 3024382349016, -1152028141128, -5099504842968, -5366750164206, -1275367367098, 4552717828840, 7200000061310, 4660518579624, -2022540376392, -6833015163042, -6778501651532, -1151839681974, 3784122428562, 4546186619014, 1825362704640, -12044800783036, 25639259264734, -41750782365688, 86889172275272, -20476204774974, -260430867736320, 977667866296036, -2837693315903952, 4711010959051980, 2233368603603366, -47419705955950990, 149832655232792790, -19307556534518386, -1371460327505561780, 2620055112540895448, 10097666481922160164, -25512193065849558714, -94932289380658152306, 84276328224882274760, 765672679741979095092, 1053260424404340613798, -1454650186999125800428, -8213156452648544153820, -15852295075508273653432, -15669145061120314945576, 1149838301076437956368, 36624625606153066264984, 83760252826619698712120, 130653895970030426593780, 166680535665056158145554, 185768796587393075440830, 185768796587393075440830, 166680535665056158145554, 130653895970030426593780, 83760252826619698712120, 36624625606153066264984, 1149838301076437956368, -15669145061120314945576, -15852295075508273653432, -8213156452648544153820, -1454650186999125800428, 1053260424404340613798, 765672679741979095092, 84276328224882274760, -94932289380658152306, -25512193065849558714, 10097666481922160164, 2620055112540895448, -1371460327505561780, -19307556534518386, 149832655232792790, -47419705955950990, 2233368603603366, 4711010959051980, -2837693315903952, 977667866296036, -260430867736320, -20476204774974, 86889172275272, -41750782365688, 25639259264734, -12044800783036, 1825362704640, 4546186619014, 3784122428562, -1151839681974, -6778501651532, -6833015163042, -2022540376392, 4660518579624, 7200000061310, 4552717828840, -1275367367098, -5366750164206, -5099504842968, -1152028141128, 3024382349016, 4347816912914, 2280097179082, -1136270637962, -3155760190718, -2516841602480, -111598755722, 1982538673084, 2266112773656, 818587355692, -999622090104, -1779971086012, -1112938824110, 267108589996, 1220638409450, 1113801366122, 204268045682, -701210253878, -936495687322, -443811387944, 288789210490, 682072281442, 507409858480, -6934466744, -424694071984, -458222894124, -152362454878, 208733331786, 352491868944, 214482732586, -53206450414, -232712490166, -210790967496, -41164989346, 125973270158, 170840090400, 84631370220, -45555866252, -117961991840, -92089675480, -5689129256, 67719618052, 78491641664, 31485440064, -28362128224, -56099422204, -38657492828, 2423016900, 33362214942, 34520205528, 11285362076, -14970981288, -25270147692, -15814236394, 2604957136, 15274699446, 14657157994, 4064506468, -7015137492, -10846626208, -6401217628, 1432097720, 6537965392, 6048059334, 1564583866, -2956598096, -4445060184, -2596212322, 567333602, 2611694962, 2429947528, 672320972, -1113380576, -1732797526, -1058286596, 149631986, 963392550, 946330454, 316134780, -361958552, -634989072, -428405926, 784580, 319405366, 351207182, 151439788, -91868124, -212458144, -167573244, -29486880, 89249296, 120442106, 68496106, -10904632, -61403960, -60043212, -22825194, 17429048, 35437444, 27398360, 5282334, -13117164, -18242400, -11165594, 11956, 7854150, 8804724, 4532748, -826792, -4089166, -3841372, -1517456, 705962, 1868648, 1792504, 725960, -218074, -919058, -592200, -169638, 343128, 238302, 339608, 186442, 78000, -251778, 188792, -4988, 118084, -98914, 164648, 47374, 244024, -150754, 159468, 8796, 168932, -84880, 180080, 1364, 92504, 1464750}
{1476719, 93500, 2484, 183528, -81057, 176004, 15072, 162928, -158186, 225588, 17003, 138008, -98441, 174808, 111464, 328072, -181991, -19976, -126038, -88384, -48103, 523556, 626116, 567600, -111205, -619748, -1265002, -1071816, -20305, 1864944, 3368522, 2709200, -396822, -4451408, -7004561, -4906440, 2295488, 11014028, 14791068, 7739336, -8828476, -25168624, -27150030, -7542528, 27075252, 52967780, 44704058, -4803512, -69493125, -100481308, -57708320, 50301840, 156438376, 168003980, 40463151, -168680256, -308088578, -232457688, 70391950, 418185480, 526000426, 215843052, -385867344, -856054952, -740613647, 55623388, 1064328124, 1474393008, 733666796, -882382084, -2239162733, -2067472792, -37149645, 2649953200, 3840169878, 2030395152, -2099641461, -5618796316, -5250046555, -167972440, 6537038805, 9431521968, 4864489434, -5274345032, -13624559493, -12312640344, 205721322, 15982861152, 21973470340, 10207008804, -13724906108, -31921216600, -26744240607, 3417960416, 38421169048, 48515199184, 18296117184, -35812688832, -71924322734, -53439943888, 16973298969, 89787868968, 100953284289, 25383841272, -90991131725, -154683508232, -96421252556, 61165153848, 201572328814, 195947870604, 15157397885, -220695588096, -314576535294, -150553650212, 184028876678, 430016887864, 348869951641, -59831526320, -504688122237, -598062032840, -180691281775, 486097735224, 862827270227, 553194943384, -311613894239, -1078771067688, -1046601194259, -80044999648, 1151937570574, 1609034007984, 730089266943, -968440511656, -2141098257126, -1641574162296, 409417359852, 2497147682600, 2771071722346, 647093532588, -2466195988131, -4000092485544, -2321525754547, 1708185389924, 5007461883755, 4592478203080, 232612238080, -5080557854628, -6869918539016, -3469137812600, 3301923844630, 7639081018736, 6664575170978, 172857042944, -5518603791724, -6699298665900, -1714443200552, 3396394909272, -3043373390009, 13226507451208, -48775945614226, 67617456324752, -42591931149472, -53359855716076, 629450872215540, -1971519297755784, 4116677385965121, -3448832102016652, -20587033420708427, 105534369220569104, -161314641998459673, -540570527785657840, 2688824618950905489, 1392507374210637256, -25245900020726609406, -15604229900967568316, 184058266760139760712, 364915837604593354384, -472302533444778637859, -3011670420739463404928, -5043469620998881444066, -754592332661171669504, 15217417981261719777787, 41686986429591167496836, 69340127088541573646552, 86392723706376013250504, 86865856362982145427813, 74527554177054423693736, 59957091245928962359697, 53669558437351660518592, 59957091245928962359697, 74527554177054423693736, 86865856362982145427813, 86392723706376013250504, 69340127088541573646552, 41686986429591167496836, 15217417981261719777787, -754592332661171669504, -5043469620998881444066, -3011670420739463404928, -472302533444778637859, 364915837604593354384, 184058266760139760712, -15604229900967568316, -25245900020726609406, 1392507374210637256, 2688824618950905489, -540570527785657840, -161314641998459673, 105534369220569104, -20587033420708427, -3448832102016652, 4116677385965121, -1971519297755784, 629450872215540, -53359855716076, -42591931149472, 67617456324752, -48775945614226, 13226507451208, -3043373390009, 3396394909272, -1714443200552, -6699298665900, -5518603791724, 172857042944, 6664575170978, 7639081018736, 3301923844630, -3469137812600, -6869918539016, -5080557854628, 232612238080, 4592478203080, 5007461883755, 1708185389924, -2321525754547, -4000092485544, -2466195988131, 647093532588, 2771071722346, 2497147682600, 409417359852, -1641574162296, -2141098257126, -968440511656, 730089266943, 1609034007984, 1151937570574, -80044999648, -1046601194259, -1078771067688, -311613894239, 553194943384, 862827270227, 486097735224, -180691281775, -598062032840, -504688122237, -59831526320, 348869951641, 430016887864, 184028876678, -150553650212, -314576535294, -220695588096, 15157397885, 195947870604, 201572328814, 61165153848, -96421252556, -154683508232, -90991131725, 25383841272, 100953284289, 89787868968, 16973298969, -53439943888, -71924322734, -35812688832, 18296117184, 48515199184, 38421169048, 3417960416, -26744240607, -31921216600, -13724906108, 10207008804, 21973470340, 15982861152, 205721322, -12312640344, -13624559493, -5274345032, 4864489434, 9431521968, 6537038805, -167972440, -5250046555, -5618796316, -2099641461, 2030395152, 3840169878, 2649953200, -37149645, -2067472792, -2239162733, -882382084, 733666796, 1474393008, 1064328124, 55623388, -740613647, -856054952, -385867344, 215843052, 526000426, 418185480, 70391950, -232457688, -308088578, -168680256, 40463151, 168003980, 156438376, 50301840, -57708320, -100481308, -69493125, -4803512, 44704058, 52967780, 27075252, -7542528, -27150030, -25168624, -8828476, 7739336, 14791068, 11014028, 2295488, -4906440, -7004561, -4451408, -396822, 2709200, 3368522, 1864944, -20305, -1071816, -1265002, -619748, -111205, 567600, 626116, 523556, -48103, -88384, -126038, -19976, -181991, 328072, 111464, 174808, -98441, 138008, 17003, 225588, -158186, 162928, 15072, 176004, -81057, 183528, 2484, 93500, 1476719}
{1488438, 93750, 2116, 184024, -81286, 179402, 22742, 179320, -134772, 255118, 37124, 133468, -142652, 101500, 45516, 338512, -39750, 258188, 174714, 26808, -324620, -166262, -178506, 239092, 610000, 1216484, 868730, -178760, -1761100, -2492318, -1416584, 1214568, 4310164, 5700600, 2890282, -3557208, -10043900, -11103806, -3127548, 10884860, 22126838, 19831658, 216626, -28242792, -44272228, -29621412, 16140362, 66523524, 80717620, 31799104, -62876962, -140301588, -126691462, 51190, 174098796, 261959848, 156950878, -120628178, -392045374, -420677000, -95559540, 423287026, 752655036, 540770684, -210461550, -1027193072, -1218630806, -412868448, 1011823208, 2008804850, 1570066544, -375950368, -2597200658, -3232888778, -1235358348, 2447453704, 5092458292, 4062544864, -833073404, -6431289028, -8009526712, -3007238536, 6067919340, 12380966292, 9577637364, -2439269002, -15636623700, -18683345264, -6090351824, 15283950922, 28915425508, 20657184624, -8030466090, -37160861806, -41045630100, -9645283876, 38355269336, 64666801856, 40408749440, -25721562400, -85578364916, -84457576664, -8227246174, 93910598056, 137558322436, 69741877644, -76130984582, -189075289492, -160875787828, 16663473860, 220618213642, 275757045968, 98738754886, -206119192850, -396690653006, -277715157016, 114251440054, 491146070436, 514443914544, 86048252618, -510994607182, -782115566828, -416534793240, 395573274256, 1026232300470, 877056616742, -80588473524, -1161555928388, -1430779706352, -485235084136, 1077777656356, 1993371827432, 1319550089322, -654877197238, -2432805467852, -2393609415262, -226219904406, 2565257602086, 3620341316056, 1687186647438, -2109708012764, -4778213154368, -3793681846330, 638380837622, 5324061393302, 6252498059732, 2207194059912, -4336032901100, -7915517219104, -5854526727980, 1261078314898, 7025427568450, 7724297245810, 2036945277210, -3527600424918, -4701483823806, -2741253331732, 15057552355444, -30330465833874, 47839748691446, -92701108806158, -3125729975262, 347220964056878, -1211874295382884, 3322783190954744, -4958344084244782, -5080282682612190, 60681465529615802, -169982018625059360, -47615375924577558, 1727200272305952422, -2554803826600245898, -13534580187220097380, 25252683396864438552, 123244503281156222174, -47657269098405961870, -891518422470258283606, -1531719832100092566052, 961619366962374273652, 9050793940712023088858, 19881117584596811618208, 23665002361612203509900, 9013260693768497147102, -28554506899299671505136, -82577567264559630863130, -139238839330880390052748, -184551820232156958720284, -209222842196381168944654, -209222842196381168944654, -184551820232156958720284, -139238839330880390052748, -82577567264559630863130, -28554506899299671505136, 9013260693768497147102, 23665002361612203509900, 19881117584596811618208, 9050793940712023088858, 961619366962374273652, -1531719832100092566052, -891518422470258283606, -47657269098405961870, 123244503281156222174, 25252683396864438552, -13534580187220097380, -2554803826600245898, 1727200272305952422, -47615375924577558, -169982018625059360, 60681465529615802, -5080282682612190, -4958344084244782, 3322783190954744, -1211874295382884, 347220964056878, -3125729975262, -92701108806158, 47839748691446, -30330465833874, 15057552355444, -2741253331732, -4701483823806, -3527600424918, 2036945277210, 7724297245810, 7025427568450, 1261078314898, -5854526727980, -7915517219104, -4336032901100, 2207194059912, 6252498059732, 5324061393302, 638380837622, -3793681846330, -4778213154368, -2109708012764, 1687186647438, 3620341316056, 2565257602086, -226219904406, -2393609415262, -2432805467852, -654877197238, 1319550089322, 1993371827432, 1077777656356, -485235084136, -1430779706352, -1161555928388, -80588473524, 877056616742, 1026232300470, 395573274256, -416534793240, -782115566828, -510994607182, 86048252618, 514443914544, 491146070436, 114251440054, -277715157016, -396690653006, -206119192850, 98738754886, 275757045968, 220618213642, 16663473860, -160875787828, -189075289492, -76130984582, 69741877644, 137558322436, 93910598056, -8227246174, -84457576664, -85578364916, -25721562400, 40408749440, 64666801856, 38355269336, -9645283876, -41045630100, -37160861806, -8030466090, 20657184624, 28915425508, 15283950922, -6090351824, -18683345264, -15636623700, -2439269002, 9577637364, 12380966292, 6067919340, -3007238536, -8009526712, -6431289028, -833073404, 4062544864, 5092458292, 2447453704, -1235358348, -3232888778, -2597200658, -375950368, 1570066544, 2008804850, 1011823208, -412868448, -1218630806, -1027193072, -210461550, 540770684, 752655036, 423287026, -95559540, -420677000, -392045374, -120628178, 156950878, 261959848, 174098796, 51190, -126691462, -140301588, -62876962, 31799104, 80717620, 66523524, 16140362, -29621412, -44272228, -28242792, 216626, 19831658, 22126838, 10884860, -3127548, -11103806, -10043900, -3557208, 2890282, 5700600, 4310164, 1214568, -1416584, -2492318, -1761100, -178760, 868730, 1216484, 610000, 239092, -178506, -166262, -324620, 26808, 174714, 258188, -39750, 338512, 45516, 101500, -142652, 133468, 37124, 255118, -134772, 179320, 22742, 179402, -81286, 184024, 2116, 93750, 1488438}
{1500282, 94000, 1377, 183032, -86314, 171792, 8873, 162248, -153462, 248232, 47783, 167464, -101171, 120488, -5021, 193192, -256035, 80048, 188158, 343968, 239123, 348784, -171205, -596440, -930034, -218064, 733103, 1811936, 1885015, 713232, -1532523, -3877720, -4130597, -831152, 4579327, 8894608, 7929162, 8968, -11281894, -18426408, -13248064, 5346912, 27690818, 35806336, 17597189, -23085448, -60695288, -62051448, -10987782, 69285392, 121776954, 90194064, -29900824, -169525184, -214846166, -92790456, 153350423, 355359760, 323019790, 495384, -433776890, -642599464, -365935096, 320583640, 958297440, 975000840, 150535093, -1072614544, -1754942792, -1126457696, 682968508, 2462872256, 2645178721, 571853576, -2634197768, -4505715104, -2993341166, 1592146512, 6135984962, 6627071168, 1443303989, -6502355776, -11004762521, -7106584560, 4142068134, 14885929544, 15495707059, 2617764504, -16083532485, -25663979912, -15172573620, 11513735632, 35099119466, 33872878552, 2386041881, -39366388616, -57033613103, -28743388200, 32157542552, 79906803576, 68807701506, -6002439704, -93909150724, -120056698192, -46105418853, 86545808088, 174152540625, 128058700528, -42527115326, -215286049704, -237093790974, -53464791976, 219666811479, 359834760024, 212119162204, -157037530928, -468790587616, -433043471160, -4896605140, 520629001160, 697250729732, 292568344632, -457767109829, -959921041480, -715079536626, 215005987800, 1145550315424, 1249700161128, 266552192797, -1149772871264, -1828194368733, -1018747811984, 852156297211, 2332318010856, 2028301856789, -132711584224, -2596306880716, -3228552019832, -1126477880015, 2383974467512, 4462278613287, 3026791677600, -1325779544689, -5337202604328, -5475054347879, -1027163442592, 5053928555913, 7718962881936, 4642216055258, -2716590239392, -8081133848223, -7840970105088, -1176659691353, 5353890811968, 7325644518710, 2378015538936, -3760179567044, 4569520078536, -16761794302968, 57210788555352, -71919202977827, 34731109120512, 100102065159108, -801614649752368, 2350643096384756, -4617749695837728, 2605709765386813, 28462269838433432, -126605495033413926, 155711587502779496, 759797914110321997, -3075379027493406320, -3030749071724071534, 29577417311673832112, 30986197609384968718, -203653641083166966288, -502937168203857925982, 328424676197717987808, 3440453960014214111110, 6778502534025653410912, 3525899214134639462756, -13820458425195471218080, -45953936306984469882384, -83508874858784794982120, -112432877571800894495604, -123681566889466165451288, -118965924691699496486802, -108510109955799623702328, -103460653426001075823860, -108510109955799623702328, -118965924691699496486802, -123681566889466165451288, -112432877571800894495604, -83508874858784794982120, -45953936306984469882384, -13820458425195471218080, 3525899214134639462756, 6778502534025653410912, 3440453960014214111110, 328424676197717987808, -502937168203857925982, -203653641083166966288, 30986197609384968718, 29577417311673832112, -3030749071724071534, -3075379027493406320, 759797914110321997, 155711587502779496, -126605495033413926, 28462269838433432, 2605709765386813, -4617749695837728, 2350643096384756, -801614649752368, 100102065159108, 34731109120512, -71919202977827, 57210788555352, -16761794302968, 4569520078536, -3760179567044, 2378015538936, 7325644518710, 5353890811968, -1176659691353, -7840970105088, -8081133848223, -2716590239392, 4642216055258, 7718962881936, 5053928555913, -1027163442592, -5475054347879, -5337202604328, -1325779544689, 3026791677600, 4462278613287, 2383974467512, -1126477880015, -3228552019832, -2596306880716, -132711584224, 2028301856789, 2332318010856, 852156297211, -1018747811984, -1828194368733, -1149772871264, 266552192797, 1249700161128, 1145550315424, 215005987800, -715079536626, -959921041480, -457767109829, 292568344632, 697250729732, 520629001160, -4896605140, -433043471160, -468790587616, -157037530928, 212119162204, 359834760024, 219666811479, -53464791976, -237093790974, -215286049704, -42527115326, 128058700528, 174152540625, 86545808088, -46105418853, -120056698192, -93909150724, -6002439704, 68807701506, 79906803576, 32157542552, -28743388200, -57033613103, -39366388616, 2386041881, 33872878552, 35099119466, 11513735632, -15172573620, -25663979912, -16083532485, 2617764504, 15495707059, 14885929544, 4142068134, -7106584560, -11004762521, -6502355776, 1443303989, 6627071168, 6135984962, 1592146512, -2993341166, -4505715104, -2634197768, 571853576, 2645178721, 2462872256, 682968508, -1126457696, -1754942792, -1072614544, 150535093, 975000840, 958297440, 320583640, -365935096, -642599464, -433776890, 495384, 323019790, 355359760, 153350423, -92790456, -214846166, -169525184, -29900824, 90194064, 121776954, 69285392, -10987782, -62051448, -60695288, -23085448, 17597189, 35806336, 27690818, 5346912, -13248064, -18426408, -11281894, 8968, 7929162, 8894608, 4579327, -831152, -4130597, -3877720, -1532523, 713232, 1885015, 1811936, 733103, -218064, -930034, -596440, -171205, 348784, 239123, 343968, 188158, 80048, -256035, 193192, -5021, 120488, -101171, 167464, 47783, 248232, -153462, 162248, 8873, 171792, -86314, 183032, 1377, 94000, 1500282}
{1512252, 95004, 2502, 186508, -82460, 178922, 15192, 165736, -160954, 229640, 17146, 140600, -100690, 177708, 112434, 333680, -185652, -18824, -127136, -87836, -49794, 530954, 631870, 573960, -114936, -623800, -1276728, -1079208, -21192, 1884212, 3400938, 2735664, -404184, -4493704, -7072998, -4950900, 2319926, 11127474, 14939594, 7814596, -8927894, -25431024, -27426406, -7607192, 27374546, 53535562, 45165562, -4886744, -70275070, -101572344, -58295056, 50927092, 158221106, 169853110, 40806874, -170728084, -311657104, -235011632, 71466356, 423293288, 532167826, 218047158, -390986572, -866637532, -749297458, 57152922, 1078306862, 1492807784, 741801966, -895243142, -2268759082, -2093249036, -34974804, 2687414552, 3891300450, 2054229820, -2133143110, -5698315962, -5319485184, -162255608, 6636557980, 9565426570, 4923901578, -5365601236, -13831177698, -12484954884, 232477316, 16244758312, 22306166660, 10333027010, -13979926220, -32440361844, -27138062600, 3540200324, 39098789686, 49297667376, 18508301818, -36524384020, -73179201972, -54258131364, 17453002958, 91493272420, 102681960776, 25578463172, -92927045220, -157577879104, -97911929152, 62808075160, 205700524622, 199480194104, 14729117800, -225743187498, -320875157152, -152705024418, 189060551394, 439522282348, 355351073894, -63048416624, -517158941596, -610773441178, -182113904524, 500123151672, 883393849686, 563154106784, -324031074512, -1107869891310, -1069990011702, -75048084542, 1187808884036, 1650688163194, 741487853954, -1004539840958, -2202280688306, -1678522538230, 435217731750, 2573037425330, 2836399100032, 636533107680, -2556945397526, -4096898465444, -2321106594340, 1844378584748, 5181925863632, 4639536318998, 9061411490, -5460393490500, -7173392352644, -3287883434252, 3962332541328, 8582607261384, 7151372265966, -318880130760, -7088921673216, -8669973639406, -3014499359374, 3182792162162, 4742510679634, 3876382835706, -18706317362656, 35508920554798, -54232750091146, 96983762754410, 35006219687178, -453501046100148, 1488631664851306, -3857008844459954, 5064598085895002, 8922089210890294, -76491067917072308, 189350171920089842, 141996444621650426, -2137466271292403840, 2297204353091908348, 17640910945036965700, -23206083907455639482, -155831341586392882872, -8193424208456509654, 1011095952018774048450, 2109573264075671732902, -195210593711906011866, -9616205853598681358604, -24202421629439542376812, -33291059873764228234350, -22657151967202074277784, 15294715151494619501772, 75259192750778590927886, 141671947747382732514168, 196818893337614656789802, 227570073182409535970862, 227570073182409535970862, 196818893337614656789802, 141671947747382732514168, 75259192750778590927886, 15294715151494619501772, -22657151967202074277784, -33291059873764228234350, -24202421629439542376812, -9616205853598681358604, -195210593711906011866, 2109573264075671732902, 1011095952018774048450, -8193424208456509654, -155831341586392882872, -23206083907455639482, 17640910945036965700, 2297204353091908348, -2137466271292403840, 141996444621650426, 189350171920089842, -76491067917072308, 8922089210890294, 5064598085895002, -3857008844459954, 1488631664851306, -453501046100148, 35006219687178, 96983762754410, -54232750091146, 35508920554798, -18706317362656, 3876382835706, 4742510679634, 3182792162162, -3014499359374, -8669973639406, -7088921673216, -318880130760, 7151372265966, 8582607261384, 3962332541328, -3287883434252, -7173392352644, -5460393490500, 9061411490, 4639536318998, 5181925863632, 1844378584748, -2321106594340, -4096898465444, -2556945397526, 636533107680, 2836399100032, 2573037425330, 435217731750, -1678522538230, -2202280688306, -1004539840958, 741487853954, 1650688163194, 1187808884036, -75048084542, -1069990011702, -1107869891310, -324031074512, 563154106784, 883393849686, 500123151672, -182113904524, -610773441178, -517158941596, -63048416624, 355351073894, 439522282348, 189060551394, -152705024418, -320875157152, -225743187498, 14729117800, 199480194104, 205700524622, 62808075160, -97911929152, -157577879104, -92927045220, 25578463172, 102681960776, 91493272420, 17453002958, -54258131364, -73179201972, -36524384020, 18508301818, 49297667376, 39098789686, 3540200324, -27138062600, -32440361844, -13979926220, 10333027010, 22306166660, 16244758312, 232477316, -12484954884, -13831177698, -5365601236, 4923901578, 9565426570, 6636557980, -162255608, -5319485184, -5698315962, -2133143110, 2054229820, 3891300450, 2687414552, -34974804, -2093249036, -2268759082, -895243142, 741801966, 1492807784, 1078306862, 57152922, -749297458, -866637532, -390986572, 218047158, 532167826, 423293288, 71466356, -235011632, -311657104, -170728084, 40806874, 169853110, 158221106, 50927092, -58295056, -101572344, -70275070, -4886744, 45165562, 53535562, 27374546, -7607192, -27426406, -25431024, -8927894, 7814596, 14939594, 11127474, 2319926, -4950900, -7072998, -4493704, -404184, 2735664, 3400938, 1884212, -21192, -1079208, -1276728, -623800, -114936, 573960, 631870, 530954, -49794, -87836, -127136, -18824, -185652, 333680, 112434, 177708, -100690, 140600, 17146, 229640, -160954, 165736, 15192, 178922, -82460, 186508, 2502, 95004, 1512252}
{1524349, 95256, 2135, 187008, -82691, 182348, 22933, 182264, -137350, 259416, 37440, 136016, -145286, 103768, 45927, 344224, -42162, 261792, 176262, 28320, -328874, -165132, -180001, 242624, 613111, 1229532, 876677, -178344, -1779112, -2514740, -1429317, 1228184, 4350095, 5757792, 2917040, -3592480, -10146284, -11212260, -3154010, 11002224, 22351992, 20030332, 207848, -28546744, -44736627, -29915248, 16338426, 67253560, 81575111, 32102660, -63616476, -141867408, -128053852, 151204, 176153471, 264933440, 158610997, -122224916, -396723928, -425500136, -96350864, 428688020, 761761756, 546910224, -213741463, -1040331496, -1233498819, -416962680, 1025846612, 2034740124, 1589029189, -383107408, -2632852604, -3274879620, -1248489550, 2484274016, 5162719871, 4114496848, -851543115, -6526123072, -8120242000, -3040010492, 6166659737, 12563656592, 9706712263, -2495734868, -15884370023, -18958060568, -6153732545, 15551749468, 29372059564, 20947945536, -8215533495, -37793778788, -41686256323, -9718868976, 39077293685, 65759738672, 40991546980, -26318548872, -87146124861, -85849689552, -8136422833, 95810661856, 140043817352, 70721799656, -77952735263, -192803663048, -163641842328, 17626326000, 225427470510, 281063694368, 99852073515, -211308861924, -405110630412, -282542126928, 118334848065, 502717369712, 524874783238, 85546282328, -524750335173, -799920882568, -423150049112, 409012972376, 1052500539345, 895359544220, -88937515929, -1195624124688, -1465895329721, -489919527304, 1115054144437, 2048518527648, 1347303382814, -685448389860, -2505193974017, -2450677171528, -211867984241, 2649562364572, 3706685841157, 1687176795864, -2220002128300, -4913848083620, -3814951627388, 820887936744, 5602517355176, 6414425482084, 1973383926071, -4891325274744, -8555162681798, -5949647998776, 1942609597150, 8414718162128, 9061902967597, 2334614798852, -5042838630206, -7903892227984, -3099801598805, 4289609146428, -6459937165697, 20937534160976, -66458596426546, 75043850946964, -22650879758297, -160461365489464, 1007810040263431, -2782372030268156, 5108850391443973, -1254205719775184, -38288204320871272, 149937984026182964, -138398746248205034, -1032095260421178352, 3444239725373598021, 5214291906571731364, -33914496005093975038, -51142848466523633600, 218187298549154560879, 666828760887326557136, -100610158984602767037, -3815988931893389713576, -8775114298038887043154, -7200198444481140022668, 10906860239723489717770, 48800971215952096248304, 97644930637065773007147, 141150979687094978445820, 166617955746595967318354, 172797365703668948748512, 168748432113214204557224, 165753714953522194750216, 168748432113214204557224, 172797365703668948748512, 166617955746595967318354, 141150979687094978445820, 97644930637065773007147, 48800971215952096248304, 10906860239723489717770, -7200198444481140022668, -8775114298038887043154, -3815988931893389713576, -100610158984602767037, 666828760887326557136, 218187298549154560879, -51142848466523633600, -33914496005093975038, 5214291906571731364, 3444239725373598021, -1032095260421178352, -138398746248205034, 149937984026182964, -38288204320871272, -1254205719775184, 5108850391443973, -2782372030268156, 1007810040263431, -160461365489464, -22650879758297, 75043850946964, -66458596426546, 20937534160976, -6459937165697, 4289609146428, -3099801598805, -7903892227984, -5042838630206, 2334614798852, 9061902967597, 8414718162128, 1942609597150, -5949647998776, -8555162681798, -4891325274744, 1973383926071, 6414425482084, 5602517355176, 820887936744, -3814951627388, -4913848083620, -2220002128300, 1687176795864, 3706685841157, 2649562364572, -211867984241, -2450677171528, -2505193974017, -685448389860, 1347303382814, 2048518527648, 1115054144437, -489919527304, -1465895329721, -1195624124688, -88937515929, 895359544220, 1052500539345, 409012972376, -423150049112, -799920882568, -524750335173, 85546282328, 524874783238, 502717369712, 118334848065, -282542126928, -405110630412, -211308861924, 99852073515, 281063694368, 225427470510, 17626326000, -163641842328, -192803663048, -77952735263, 70721799656, 140043817352, 95810661856, -8136422833, -85849689552, -87146124861, -26318548872, 40991546980, 65759738672, 39077293685, -9718868976, -41686256323, -37793778788, -8215533495, 20947945536, 29372059564, 15551749468, -6153732545, -18958060568, -15884370023, -2495734868, 9706712263, 12563656592, 6166659737, -3040010492, -8120242000, -6526123072, -851543115, 4114496848, 5162719871, 2484274016, -1248489550, -3274879620, -2632852604, -383107408, 1589029189, 2034740124, 1025846612, -416962680, -1233498819, -1040331496, -213741463, 546910224, 761761756, 428688020, -96350864, -425500136, -396723928, -122224916, 158610997, 264933440, 176153471, 151204, -128053852, -141867408, -63616476, 32102660, 81575111, 67253560, 16338426, -29915248, -44736627, -28546744, 207848, 20030332, 22351992, 11002224, -3154010, -11212260, -10146284, -3592480, 2917040, 5757792, 4350095, 1228184, -1429317, -2514740, -1779112, -178344, 876677, 1229532, 613111, 242624, -180001, -165132, -328874, 28320, 176262, 261792, -42162, 344224, 45927, 103768, -145286, 136016, 37440, 259416, -137350, 182264, 22933, 182348, -82691, 187008, 2135, 95256, 1524349}
{1536192, 95508, 1386, 186008, -87760, 174676, 8942, 165052, -156190, 252476, 48184, 170304, -103452, 122916, -5062, 197640, -260320, 82120, 189862, 348352, 239920, 354488, -172780, -600656, -941050, -218018, 740238, 1831416, 1901358, 720526, -1547606, -3914044, -4172064, -835464, 4625898, 8984540, 8004138, 6004, -11398202, -18610368, -13379004, 5411514, 27983260, 36175252, 17765306, -23345630, -61347372, -62698912, -11070988, 70074714, 123111790, 91138880, -30314792, -171477100, -217234204, -93712740, 155261018, 359512386, 326634206, 206212, -439147902, -650209832, -369911648, 325032572, 970264382, 986609178, 151438184, -1086942468, -1777088082, -1139534768, 693616028, 2495797008, 2678662420, 576373574, -2672183222, -4566369952, -3030084260, 1619709206, 6223910574, 6716176968, 1454510202, -6603493864, -11162898842, -7198031604, 4219629752, 15114701142, 15716714664, 2630571920, -16352828616, -26057812108, -15374165976, 11742109236, 35678033380, 34383542210, 2349066854, -40075284356, -57967804074, -29124648152, 32829645028, 81321965560, 69895784924, -6315750128, -95728625984, -122151404520, -46654971494, 88460246052, 177464990842, 130144130608, -43889231476, -219781172328, -241475012346, -53723260368, 224851028974, 367177411744, 215505001456, -161713192878, -479359059372, -441394405420, -2860852116, 533846830468, 712429778072, 296355971154, -471704998030, -983312819344, -728912228460, 225769431126, 1177263644864, 1278632582044, 265728944424, -1186923011916, -1876665669266, -1037675727390, 886553613244, 2400196186206, 2075953008594, -152747990406, -2677269521974, -3306654433444, -1125080510544, 2479416195388, 4575952723192, 3040419635078, -1469676190510, -5542694205668, -5557263943758, -803203041758, 5485842845328, 8113609409242, 4521803402934, -3408416689402, -9174955794272, -8539942703458, -815656449528, 6998864822034, 9595351524302, 4076980664364, -2754347814784, -4640703500164, -5279371784198, 23075000617892, -41142596230008, 60796716858066, -99056273910168, -76931703021694, 582675699977416, -1813347539953592, 4435995749577560, -4962841009940904, -13992362036763616, 95099960553115340, -206479775198400352, -270519191505216654, 2601598912656801162, -1777462248882422590, -22450741233198165104, 18719452955788206772, 192407313561104934432, 87830360578968534958, -1113771503925728276722, -2789711239919576091006, -906045578435035230726, 9760331327588894065486, 28643564765499714178790, 44550566325982871475782, 40240897681173898094150, 4299585498366777921762, -59905109123222223650050, -135403657764885289009288, -200491704723393272191862, -237608071198399585265566, -237608071198399585265566, -200491704723393272191862, -135403657764885289009288, -59905109123222223650050, 4299585498366777921762, 40240897681173898094150, 44550566325982871475782, 28643564765499714178790, 9760331327588894065486, -906045578435035230726, -2789711239919576091006, -1113771503925728276722, 87830360578968534958, 192407313561104934432, 18719452955788206772, -22450741233198165104, -1777462248882422590, 2601598912656801162, -270519191505216654, -206479775198400352, 95099960553115340, -13992362036763616, -4962841009940904, 4435995749577560, -1813347539953592, 582675699977416, -76931703021694, -99056273910168, 60796716858066, -41142596230008, 23075000617892, -5279371784198, -4640703500164, -2754347814784, 4076980664364, 9595351524302, 6998864822034, -815656449528, -8539942703458, -9174955794272, -3408416689402, 4521803402934, 8113609409242, 5485842845328, -803203041758, -5557263943758, -5542694205668, -1469676190510, 3040419635078, 4575952723192, 2479416195388, -1125080510544, -3306654433444, -2677269521974, -152747990406, 2075953008594, 2400196186206, 886553613244, -1037675727390, -1876665669266, -1186923011916, 265728944424, 1278632582044, 1177263644864, 225769431126, -728912228460, -983312819344, -471704998030, 296355971154, 712429778072, 533846830468, -2860852116, -441394405420, -479359059372, -161713192878, 215505001456, 367177411744, 224851028974, -53723260368, -241475012346, -219781172328, -43889231476, 130144130608, 177464990842, 88460246052, -46654971494, -122151404520, -95728625984, -6315750128, 69895784924, 81321965560, 32829645028, -29124648152, -57967804074, -40075284356, 2349066854, 34383542210, 35678033380, 11742109236, -15374165976, -26057812108, -16352828616, 2630571920, 15716714664, 15114701142, 4219629752, -7198031604, -11162898842, -6603493864, 1454510202, 6716176968, 6223910574, 1619709206, -3030084260, -4566369952, -2672183222, 576373574, 2678662420, 2495797008, 693616028, -1139534768, -1777088082, -1086942468, 151438184, 986609178, 970264382, 325032572, -369911648, -650209832, -439147902, 206212, 326634206, 359512386, 155261018, -93712740, -217234204, -171477100, -30314792, 91138880, 123111790, 70074714, -11070988, -62698912, -61347372, -23345630, 17765306, 36175252, 27983260, 5411514, -13379004, -18610368, -11398202, 6004, 8004138, 8984540, 4625898, -835464, -4172064, -3914044, -1547606, 720526, 1901358, 1831416, 740238, -218018, -941050, -600656, -172780, 354488, 239920, 348352, 189862, 82120, -260320, 197640, -5062, 122916, -103452, 170304, 48184, 252476, -156190, 165052, 8942, 174676, -87760, 186008, 1386, 95508, 1536192}
{1548543, 96520, 2524, 189512, -83875, 181864, 15320, 168568, -163750, 233728, 17297, 143216, -102963, 180632, 113412, 339336, -189357, -17648, -128222, -87264, -51509, 538400, 637632, 580344, -118723, -627816, -1288446, -1086552, -22103, 1903504, 3433370, 2762152, -411606, -4535952, -7141427, -4995312, 2344328, 11240944, 15088128, 7889904, -9027368, -25693400, -27702766, -7671832, 27673816, 54103416, 45627074, -4969952, -71057103, -102663344, -58881780, 51552392, 160003812, 171702264, 41150613, -172775864, -315225686, -237565528, 72540770, 428401120, 538335178, 220251288, -396105792, -877220040, -757981345, 58682504, 1092285616, 1511222584, 749937112, -908104152, -2298355415, -2119025256, -32800047, 2724875928, 3942431030, 2078064560, -2166644783, -5777835560, -5388923797, -156538752, 6736077067, 9699331232, 4983313730, -5456857416, -14037795951, -12657269376, 259233318, 16506655520, 22638862924, 10459045240, -14234946308, -32959507040, -27531884617, 3662440280, 39776410332, 50080135616, 18720486332, -37236079184, -74434081198, -55076318768, 17932706911, 93198675896, 104410637279, 25773085096, -94862958771, -160472249880, -99402605740, 64450996496, 209828725469, 203012488448, 14300910681, -230790885880, -327173595952, -154856490192, 194092575728, 449027761248, 361832588043, -66265380168, -529630819063, -623487799472, -183543698042, 514138376496, 903946712981, 573107783952, -336436459078, -1136913659680, -1093278381590, -69908097808, 1223782108713, 1692311033680, 752526886109, -1041325435968, -2264439969734, -1716118849384, 461331811092, 2651139524160, 2905814755482, 630685936112, -2645281653577, -4197901344360, -2333097519760, 1960183797048, 5340929636430, 4684363369136, -179226832031, -5782478618560, -7399100218080, -3080110097464, 4567937726728, 9354886509520, 7386734228205, -961374470760, -8610977997850, -10307279080480, -3646270573323, 4569555903104, 8414256997929, 3884923308656, -5038969380631, 8758623038888, -25822748039066, 76449875706280, -76493488128343, 5284206307384, 237209368808395, -1253070238327536, 3269339975339810, -5561100796259920, -757924661836310, 50390974128511688, -175222555892277625, 105164850939761168, 1364823958933521321, -3764676091100603920, -8047488275957953433, 37980019816642099448, 76843118568419467813, -224517113422119550008, -856734910773792001131, -231241869709490392352, 4091069939814257837365, 11006755693347494298416, 11896803979330990606168, -6064565149088087119704, -49474003720055960225754, -110787751807356897032144, -171668101901098985096569, -215175102626893426977320, -236048850286895493769958, -241145938827627494134032, -241196336998937162579048, -241145938827627494134032, -236048850286895493769958, -215175102626893426977320, -171668101901098985096569, -110787751807356897032144, -49474003720055960225754, -6064565149088087119704, 11896803979330990606168, 11006755693347494298416, 4091069939814257837365, -231241869709490392352, -856734910773792001131, -224517113422119550008, 76843118568419467813, 37980019816642099448, -8047488275957953433, -3764676091100603920, 1364823958933521321, 105164850939761168, -175222555892277625, 50390974128511688, -757924661836310, -5561100796259920, 3269339975339810, -1253070238327536, 237209368808395, 5284206307384, -76493488128343, 76449875706280, -25822748039066, 8758623038888, -5038969380631, 3884923308656, 8414256997929, 4569555903104, -3646270573323, -10307279080480, -8610977997850, -961374470760, 7386734228205, 9354886509520, 4567937726728, -3080110097464, -7399100218080, -5782478618560, -179226832031, 4684363369136, 5340929636430, 1960183797048, -2333097519760, -4197901344360, -2645281653577, 630685936112, 2905814755482, 2651139524160, 461331811092, -1716118849384, -2264439969734, -1041325435968, 752526886109, 1692311033680, 1223782108713, -69908097808, -1093278381590, -1136913659680, -336436459078, 573107783952, 903946712981, 514138376496, -183543698042, -623487799472, -529630819063, -66265380168, 361832588043, 449027761248, 194092575728, -154856490192, -327173595952, -230790885880, 14300910681, 203012488448, 209828725469, 64450996496, -99402605740, -160472249880, -94862958771, 25773085096, 104410637279, 93198675896, 17932706911, -55076318768, -74434081198, -37236079184, 18720486332, 50080135616, 39776410332, 3662440280, -27531884617, -32959507040, -14234946308, 10459045240, 22638862924, 16506655520, 259233318, -12657269376, -14037795951, -5456857416, 4983313730, 9699331232, 6736077067, -156538752, -5388923797, -5777835560, -2166644783, 2078064560, 3942431030, 2724875928, -32800047, -2119025256, -2298355415, -908104152, 749937112, 1511222584, 1092285616, 58682504, -757981345, -877220040, -396105792, 220251288, 538335178, 428401120, 72540770, -237565528, -315225686, -172775864, 41150613, 171702264, 160003812, 51552392, -58881780, -102663344, -71057103, -4969952, 45627074, 54103416, 27673816, -7671832, -27702766, -25693400, -9027368, 7889904, 15088128, 11240944, 2344328, -4995312, -7141427, -4535952, -411606, 2762152, 3433370, 1903504, -22103, -1086552, -1288446, -627816, -118723, 580344, 637632, 538400, -51509, -87264, -128222, -17648, -189357, 339336, 113412, 180632, -102963, 143216, 17297, 233728, -163750, 168568, 15320, 181864, -83875, 189512, 2524, 96520, 1548543}
{1560640, 96774, 2150, 190016, -84108, 185318, 23116, 185232, -139948, 263750, 37748, 138588, -147944, 106060, 46330, 349984, -44602, 265420, 177798, 29856, -333152, -163954, -181504, 246180, 616182, 1242616, 884616, -177880, -1797148, -2537138, -1442066, 1241824, 4389990, 5815032, 2943790, -3627704, -10248704, -11320690, -3180480, 11119636, 22577106, 20229030, 199054, -28850672, -45201050, -30209012, 16536482, 67983620, 82432546, 32406252, -64356002, -143433180, -129416266, 251242, 178208130, 267907080, 160271076, -123821606, -401402490, -430323248, -97142236, 434089038, 770868468, 553049836, -217021420, -1053469872, -1248366848, -421056888, 1039869992, 2060675446, 1607991818, -390264424, -2668504610, -3316870438, -1261620760, 2521094400, 5232981426, 4166448880, -870012842, -6620957092, -8230957344, -3072782388, 6265400126, 12746346916, 9835787114, -2552200686, -16132116354, -19232775824, -6217113306, 15819548038, 29828693596, 21238706496, -8400600924, -38426695722, -42326882554, -9792454028, 39799317962, 66852675512, 41574344508, -26915535272, -88713884842, -87241802416, -8045599508, 97710725680, 142529312228, 71701721764, -79774485952, -196532036580, -166407894846, 18589156628, 230236781692, 286370236686, 100965521320, -216498707430, -413530395262, -287369130352, 122418849590, 514289653224, 535307656418, 85047529976, -538503169248, -817724723176, -429772700088, 422433357414, 1078727701614, 913610935680, -97334034960, -1229676393436, -1500884399596, -494296488218, 1152740262722, 2104059179846, 1374989199884, -716829467652, -2579484085120, -2510167620214, -199316836082, 2734789767372, 3798517618404, 1696907909220, -2319190062518, -5045910428120, -3845911262258, 970772441892, 5841838407192, 6539399510302, 1756048019324, -5375747738874, -9053563584310, -5910441868900, 2650874008972, 9662947928446, 10004841849528, 2151641952720, -6729987607984, -10477725847420, -5214493357636, 2252109063392, 4364361712120, 7007242179988, -28246734345004, 47174127999286, -67348753905252, 98086472996870, 130950537518716, -738607038389862, 2191544127742360, -5051325259476326, 4567670533798074, 20561205265745486, -116716050137016714, 219400412817858224, 440819836814370442, -3115397792263803958, 911272955497820420, 27968655613508024388, -11013581574168659976, -232306963337534507032, -196179949840825765552, 1185592665165904960614, 3569493263175871855374, 2406489549465079771800, -9302216674268736845980, -32955726296571091838070, -57340408302201075524932, -62142018616455402149218, -31396490807315678978716, 34418085371195138916630, 117487401121856242942312, 192012316444168937480640, 235469281768980203709900, 235469281768980203709900, 192012316444168937480640, 117487401121856242942312, 34418085371195138916630, -31396490807315678978716, -62142018616455402149218, -57340408302201075524932, -32955726296571091838070, -9302216674268736845980, 2406489549465079771800, 3569493263175871855374, 1185592665165904960614, -196179949840825765552, -232306963337534507032, -11013581574168659976, 27968655613508024388, 911272955497820420, -3115397792263803958, 440819836814370442, 219400412817858224, -116716050137016714, 20561205265745486, 4567670533798074, -5051325259476326, 2191544127742360, -738607038389862, 130950537518716, 98086472996870, -67348753905252, 47174127999286, -28246734345004, 7007242179988, 4364361712120, 2252109063392, -5214493357636, -10477725847420, -6729987607984, 2151641952720, 10004841849528, 9662947928446, 2650874008972, -5910441868900, -9053563584310, -5375747738874, 1756048019324, 6539399510302, 5841838407192, 970772441892, -3845911262258, -5045910428120, -2319190062518, 1696907909220, 3798517618404, 2734789767372, -199316836082, -2510167620214, -2579484085120, -716829467652, 1374989199884, 2104059179846, 1152740262722, -494296488218, -1500884399596, -1229676393436, -97334034960, 913610935680, 1078727701614, 422433357414, -429772700088, -817724723176, -538503169248, 85047529976, 535307656418, 514289653224, 122418849590, -287369130352, -413530395262, -216498707430, 100965521320, 286370236686, 230236781692, 18589156628, -166407894846, -196532036580, -79774485952, 71701721764, 142529312228, 97710725680, -8045599508, -87241802416, -88713884842, -26915535272, 41574344508, 66852675512, 39799317962, -9792454028, -42326882554, -38426695722, -8400600924, 21238706496, 29828693596, 15819548038, -6217113306, -19232775824, -16132116354, -2552200686, 9835787114, 12746346916, 6265400126, -3072782388, -8230957344, -6620957092, -870012842, 4166448880, 5232981426, 2521094400, -1261620760, -3316870438, -2668504610, -390264424, 1607991818, 2060675446, 1039869992, -421056888, -1248366848, -1053469872, -217021420, 553049836, 770868468, 434089038, -97142236, -430323248, -401402490, -123821606, 160271076, 267907080, 178208130, 251242, -129416266, -143433180, -64356002, 32406252, 82432546, 67983620, 16536482, -30209012, -45201050, -28850672, 199054, 20229030, 22577106, 11119636, -3180480, -11320690, -10248704, -3627704, 2943790, 5815032, 4389990, 1241824, -1442066, -2537138, -1797148, -177880, 884616, 1242616, 616182, 246180, -181504, -163954, -333152, 29856, 177798, 265420, -44602, 349984, 46330, 106060, -147944, 138588, 37748, 263750, -139948, 185232, 23116, 185318, -84108, 190016, 2150, 96774, 1560640}
{1572864, 97028, 1399, 189008, -89218, 177584, 9019, 167880, -158946, 256756, 48593, 173168, -105757, 125368, -5095, 202136, -264649, 84216, 191578, 352760, 240693, 360240, -174347, -604848, -952122, -217936, 747381, 1850944, 1917677, 727844, -1562673, -3950344, -4213591, -839728, 4672477, 9074520, 8079078, 3064, -11514502, -18794280, -13510000, 5476140, 28275718, 36544192, 17933399, -23605740, -61999448, -63346352, -11154282, 70864072, 124446638, 92083744, -30728784, -173428992, -219622226, -94634976, 157171557, 363665060, 330248630, -82936, -444518962, -657820176, -373888192, 329481576, 982231248, 998217564, 152341291, -1101270368, -1799233396, -1152611792, 704263564, 2528721784, 2712146035, 580893596, -2710168668, -4627024728, -3066827378, 1647271948, 6311836202, 6805282792, 1465716327, -6704631892, -11321035155, -7289478624, 4297191322, 15343472788, 15937722277, 2643379384, -16622124803, -26451644280, -15575758308, 11970482888, 36256947270, 34894205916, 2312091835, -40784180048, -58901995165, -29505908080, 33501747516, 82737127616, 70983868306, -6629060528, -97548101228, -124246110824, -47204524191, 90374684112, 180777441067, 132229560712, -45251347203, -224276308648, -245856189449, -53981822872, 230035357040, 374519851144, 218890903719, -166389294888, -489927817541, -449746041528, -825540299, 547065273592, 727611546440, 300151790780, -485629794924, -1006684836472, -742731225172, 236529153324, 1208922437560, 1307449037320, 264721088749, -1224237761112, -1925173998654, -1056262668472, 921719987916, 2469292467660, 2124615595445, -172753531432, -2760389324372, -3389396708948, -1129644129033, 2570746107440, 4692682080910, 3066905046700, -1589729978530, -5727256195224, -5631014241014, -613157646544, 5853818617425, 8414027242968, 4354035673783, -4057848459876, -10090645838983, -8944711615320, -244270657669, 8639057343880, 11553053295447, 5107483238904, -3919862386732, -8835036009212, -4741957269429, 6071046628744, -11508555078425, 31483810791476, -87067282480113, 75666289374480, 18633665513402, -333551018151596, 1542855838640314, -3812729038992704, 5934994789964769, 3614569344994296, -65116214337166341, 201906458237732696, -50860615137984502, -1765008635166836884, 3995370582512276567, 11639882650919444912, -41393770382391388845, -108830172530932097424, 218700233819076752914, 1071165717648414515384, 688722363442697410133, -4205857719042702266452, -13420771364083128988195, -17715237524058064998632, -1153571200191728941002, 47068554693060323649924, 121671753629461476051753, 202650900098259445675832, 268294186697758417955810, 308139936283050528808924, 325558604395962328392850, 329818820080488628782456, 325558604395962328392850, 308139936283050528808924, 268294186697758417955810, 202650900098259445675832, 121671753629461476051753, 47068554693060323649924, -1153571200191728941002, -17715237524058064998632, -13420771364083128988195, -4205857719042702266452, 688722363442697410133, 1071165717648414515384, 218700233819076752914, -108830172530932097424, -41393770382391388845, 11639882650919444912, 3995370582512276567, -1765008635166836884, -50860615137984502, 201906458237732696, -65116214337166341, 3614569344994296, 5934994789964769, -3812729038992704, 1542855838640314, -333551018151596, 18633665513402, 75666289374480, -87067282480113, 31483810791476, -11508555078425, 6071046628744, -4741957269429, -8835036009212, -3919862386732, 5107483238904, 11553053295447, 8639057343880, -244270657669, -8944711615320, -10090645838983, -4057848459876, 4354035673783, 8414027242968, 5853818617425, -613157646544, -5631014241014, -5727256195224, -1589729978530, 3066905046700, 4692682080910, 2570746107440, -1129644129033, -3389396708948, -2760389324372, -172753531432, 2124615595445, 2469292467660, 921719987916, -1056262668472, -1925173998654, -1224237761112, 264721088749, 1307449037320, 1208922437560, 236529153324, -742731225172, -1006684836472, -485629794924, 300151790780, 727611546440, 547065273592, -825540299, -449746041528, -489927817541, -166389294888, 218890903719, 374519851144, 230035357040, -53981822872, -245856189449, -224276308648, -45251347203, 132229560712, 180777441067, 90374684112, -47204524191, -124246110824, -97548101228, -6629060528, 70983868306, 82737127616, 33501747516, -29505908080, -58901995165, -40784180048, 2312091835, 34894205916, 36256947270, 11970482888, -15575758308, -26451644280, -16622124803, 2643379384, 15937722277, 15343472788, 4297191322, -7289478624, -11321035155, -6704631892, 1465716327, 6805282792, 6311836202, 1647271948, -3066827378, -4627024728, -2710168668, 580893596, 2712146035, 2528721784, 704263564, -1152611792, -1799233396, -1101270368, 152341291, 998217564, 982231248, 329481576, -373888192, -657820176, -444518962, -82936, 330248630, 363665060, 157171557, -94634976, -219622226, -173428992, -30728784, 92083744, 124446638, 70864072, -11154282, -63346352, -61999448, -23605740, 17933399, 36544192, 28275718, 5476140, -13510000, -18794280, -11514502, 3064, 8079078, 9074520, 4672477, -839728, -4213591, -3950344, -1562673, 727844, 1917677, 1850944, 747381, -217936, -952122, -604848, -174347, 360240, 240693, 352760, 191578, 84216, -264649, 202136, -5095, 125368, -105757, 173168, 48593, 256756, -158946, 167880, 9019, 177584, -89218, 189008, 1399, 97028, 1572864}
{1585216, 98048, 2542, 192540, -85302, 184830, 15440, 171424, -166566, 237852, 17440, 145856, -105260, 183580, 114382, 345040, -193090, -16448, -129320, -86668, -53248, 545894, 643386, 586752, -122550, -631796, -1300172, -1093848, -23038, 1922820, 3465786, 2788664, -419064, -4578152, -7209864, -5039676, 2368694, 11354438, 15236654, 7965260, -9126882, -25955752, -27979142, -7736448, 27973062, 54671342, 46088578, -5053136, -71839192, -103754308, -59468516, 52177740, 161786494, 173551442, 41494336, -174823596, -318794308, -240119376, 73615176, 433508976, 544502482, 222455442, -401225020, -887802476, -766665276, 60212134, 1106264354, 1529637408, 758072234, -920965114, -2327951764, -2144801452, -30625350, 2762337328, 3993561602, 2101899372, -2200146480, -5857355110, -5458362426, -150821872, 6835596098, 9833235954, 5042725874, -5548113572, -14244414252, -12829583820, 285989312, 16768552776, 22971559148, 10585063494, -14489966420, -33478652188, -27925706658, 3784680284, 40454030970, 50862603904, 18932670774, -37947774324, -75688960436, -55894506100, 18412410828, 94904079396, 106139313766, 25967707044, -96798872362, -163366620560, -100893282336, 66093917856, 213956926426, 206544776016, 13872740668, -235838653298, -333471899420, -157008078026, 199124828220, 458533087280, 368314201094, -69482879476, -542103837370, -636204632772, -184978017744, 528148604624, 924495017770, 583066319470, -348822587990, -1165909521782, -1116498671390, -64693272392, 1259768374644, 1733821526448, 763224396128, -1078620677070, -2327168153034, -1753829872576, 488178137814, 2731339529840, 2978231258492, 627512448010, -2733723147890, -4304337635362, -2356111313994, 2061899350020, 5492887080656, 4736403823028, -332719145122, -6058198586400, -7575283901914, -2878201547784, 5103659765502, 9969649419380, 7451821926150, -1666604442292, -10013773691448, -11526008997380, -3695059969294, 6256855145652, 11291986428208, 6414956909258, -1692025515230, -3878642869062, -9125930584510, 34300695150370, -53515374169892, 73645939226514, -93067085265542, -199428492623536, 925645136713688, -2628647272952124, 5689206549948670, -3771634019028850, -28936736633245378, 141473755098443206, -225516210714689488, -661461592606299858, 3669828332905102224, 401329358034285052, -34156768195297449482, -821659745919156818, 274367604250634670216, 338379333140198419254, -1208829080461911783694, -4438689684834218600088, -4370322065717481160006, 8028184439671883027214, 36800433534775764412250, 71416960332269598483208, 88601146392613696866398, 67120802393473919025112, 3435021915517993559296, -84621461390427682180700, -167273092302157132092198, -216623395866770945344406, -216623395866770945344406, -167273092302157132092198, -84621461390427682180700, 3435021915517993559296, 67120802393473919025112, 88601146392613696866398, 71416960332269598483208, 36800433534775764412250, 8028184439671883027214, -4370322065717481160006, -4438689684834218600088, -1208829080461911783694, 338379333140198419254, 274367604250634670216, -821659745919156818, -34156768195297449482, 401329358034285052, 3669828332905102224, -661461592606299858, -225516210714689488, 141473755098443206, -28936736633245378, -3771634019028850, 5689206549948670, -2628647272952124, 925645136713688, -199428492623536, -93067085265542, 73645939226514, -53515374169892, 34300695150370, -9125930584510, -3878642869062, -1692025515230, 6414956909258, 11291986428208, 6256855145652, -3695059969294, -11526008997380, -10013773691448, -1666604442292, 7451821926150, 9969649419380, 5103659765502, -2878201547784, -7575283901914, -6058198586400, -332719145122, 4736403823028, 5492887080656, 2061899350020, -2356111313994, -4304337635362, -2733723147890, 627512448010, 2978231258492, 2731339529840, 488178137814, -1753829872576, -2327168153034, -1078620677070, 763224396128, 1733821526448, 1259768374644, -64693272392, -1116498671390, -1165909521782, -348822587990, 583066319470, 924495017770, 528148604624, -184978017744, -636204632772, -542103837370, -69482879476, 368314201094, 458533087280, 199124828220, -157008078026, -333471899420, -235838653298, 13872740668, 206544776016, 213956926426, 66093917856, -100893282336, -163366620560, -96798872362, 25967707044, 106139313766, 94904079396, 18412410828, -55894506100, -75688960436, -37947774324, 18932670774, 50862603904, 40454030970, 3784680284, -27925706658, -33478652188, -14489966420, 10585063494, 22971559148, 16768552776, 285989312, -12829583820, -14244414252, -5548113572, 5042725874, 9833235954, 6835596098, -150821872, -5458362426, -5857355110, -2200146480, 2101899372, 3993561602, 2762337328, -30625350, -2144801452, -2327951764, -920965114, 758072234, 1529637408, 1106264354, 60212134, -766665276, -887802476, -401225020, 222455442, 544502482, 433508976, 73615176, -240119376, -318794308, -174823596, 41494336, 173551442, 161786494, 52177740, -59468516, -103754308, -71839192, -5053136, 46088578, 54671342, 27973062, -7736448, -27979142, -25955752, -9126882, 7965260, 15236654, 11354438, 2368694, -5039676, -7209864, -4578152, -419064, 2788664, 3465786, 1922820, -23038, -1093848, -1300172, -631796, -122550, 586752, 643386, 545894, -53248, -86668, -129320, -16448, -193090, 345040, 114382, 183580, -105260, 145856, 17440, 237852, -166566, 171424, 15440, 184830, -85302, 192540, 2542, 98048, 1585216}
{1597697, 98304, 2169, 193048, -85537, 188312, 23307, 188224, -142574, 268120, 38064, 141184, -150626, 108376, 46741, 355792, -47086, 269072, 179346, 31416, -337454, -162728, -182999, 249760, 619197, 1255736, 892563, -177368, -1815208, -2559512, -1454799, 1255488, 4429825, 5872320, 2970548, -3662880, -10351160, -11429096, -3206942, 11237096, 22802164, 20427752, 190276, -29154576, -45665497, -30502704, 16734546, 68713704, 83289893, 32709880, -65095516, -144998904, -130778704, 351304, 180262805, 270880768, 161931099, -125418248, -406081044, -435146336, -97933656, 439490080, 779975188, 559189520, -220301453, -1066608200, -1263234861, -425151072, 1053893348, 2086610816, 1626954463, -397421416, -2704156700, -3358861232, -1274751962, 2557914856, 5303242957, 4218400960, -888482553, -6715791088, -8341672776, -3105554224, 6364140523, 12929037264, 9964861917, -2608666456, -16379862677, -19507491032, -6280494123, 16087346632, 30285327652, 21529467504, -8585668377, -39059612608, -42967508777, -9866039032, 40521342119, 67945612376, 42157142048, -27512521600, -90281644859, -88633915256, -7954776167, 99610789528, 145014807048, 72681643968, -81596236633, -200260410088, -169173947412, 19551984152, 235046119675, 291676718600, 102079084531, -221688674592, -421949919969, -292196161928, 126503389447, 525862473352, 545741647606, 84549966200, -552255813699, -835530554344, -436404109794, 435837839776, 1104928159246, 931837979256, -105739135561, -1263679745552, -1535745610603, -498444862760, 1190665872709, 2159729628832, 1402382955830, -749041107536, -2655244949497, -2571099388808, -187261795063, 2821979194120, 3895470822448, 1713945678760, -2412222221908, -5179374581224, -3889683098650, 1093383626448, 6054073013423, 6648135611872, 1569491528663, -5791015162552, -9440243171210, -5799132330632, 3334430013002, 10731003860312, 10610190368240, 1689357941224, -8466471015797, -12771152959032, -6709949600948, 3082059172320, 9142638472119, 5684003351112, -7457050491615, 14750124679808, -37981409012338, 98135017845816, -71841640194654, -50595406355800, 453172255810135, -1882998124678624, 4411580937635903, -6177810230952696, -7535290185716011, 82819097881928200, -229118747816996626, -30716848724755680, 2238779305905621568, -4082306656753159328, -16101718086138418010, 43652123730160841312, 147763631561520685920, -195910435060704570624, -1306421246081165143619, -1294130371541728196464, 4086680119181982621651, 15931496227096474982320, 24721109934538827303102, 11214495067250950591408, -40530643033769421189650, -128692458149702509922144, -232226883325150959317632, -324217096003731755236624, -387694488581468138651958, -421004883159209196330592, -430803791116225408421930, -421004883159209196330592, -387694488581468138651958, -324217096003731755236624, -232226883325150959317632, -128692458149702509922144, -40530643033769421189650, 11214495067250950591408, 24721109934538827303102, 15931496227096474982320, 4086680119181982621651, -1294130371541728196464, -1306421246081165143619, -195910435060704570624, 147763631561520685920, 43652123730160841312, -16101718086138418010, -4082306656753159328, 2238779305905621568, -30716848724755680, -229118747816996626, 82819097881928200, -7535290185716011, -6177810230952696, 4411580937635903, -1882998124678624, 453172255810135, -50595406355800, -71841640194654, 98135017845816, -37981409012338, 14750124679808, -7457050491615, 5684003351112, 9142638472119, 3082059172320, -6709949600948, -12771152959032, -8466471015797, 1689357941224, 10610190368240, 10731003860312, 3334430013002, -5799132330632, -9440243171210, -5791015162552, 1569491528663, 6648135611872, 6054073013423, 1093383626448, -3889683098650, -5179374581224, -2412222221908, 1713945678760, 3895470822448, 2821979194120, -187261795063, -2571099388808, -2655244949497, -749041107536, 1402382955830, 2159729628832, 1190665872709, -498444862760, -1535745610603, -1263679745552, -105739135561, 931837979256, 1104928159246, 435837839776, -436404109794, -835530554344, -552255813699, 84549966200, 545741647606, 525862473352, 126503389447, -292196161928, -421949919969, -221688674592, 102079084531, 291676718600, 235046119675, 19551984152, -169173947412, -200260410088, -81596236633, 72681643968, 145014807048, 99610789528, -7954776167, -88633915256, -90281644859, -27512521600, 42157142048, 67945612376, 40521342119, -9866039032, -42967508777, -39059612608, -8585668377, 21529467504, 30285327652, 16087346632, -6280494123, -19507491032, -16379862677, -2608666456, 9964861917, 12929037264, 6364140523, -3105554224, -8341672776, -6715791088, -888482553, 4218400960, 5303242957, 2557914856, -1274751962, -3358861232, -2704156700, -397421416, 1626954463, 2086610816, 1053893348, -425151072, -1263234861, -1066608200, -220301453, 559189520, 779975188, 439490080, -97933656, -435146336, -406081044, -125418248, 161931099, 270880768, 180262805, 351304, -130778704, -144998904, -65095516, 32709880, 83289893, 68713704, 16734546, -30502704, -45665497, -29154576, 190276, 20427752, 22802164, 11237096, -3206942, -11429096, -10351160, -3662880, 2970548, 5872320, 4429825, 1255488, -1454799, -2559512, -1815208, -177368, 892563, 1255736, 619197, 249760, -182999, -162728, -337454, 31416, 179346, 269072, -47086, 355792, 46741, 108376, -150626, 141184, 38064, 268120, -142574, 188224, 23307, 188312, -85537, 193048, 2169, 98304, 1597697}
{1609920, 98560, 1408, 192032, -90688, 180516, 9088, 170732, -161722, 261072, 48994, 176056, -108086, 127844, -5136, 206680, -269006, 86336, 193282, 357192, 241442, 366040, -175922, -609016, -963234, -217818, 754516, 1870520, 1933972, 735186, -1577756, -3986620, -4255154, -843944, 4719048, 9164548, 8153982, 148, -11630810, -18978144, -13641036, 5540790, 28568160, 36913156, 18101468, -23865778, -62651532, -63993768, -11237632, 71653466, 125781474, 93028656, -31142800, -175380860, -222010264, -95557164, 159082056, 367817782, 333863046, -372060, -449890070, -665430496, -377864744, 333930652, 994198070, 1009825998, 153244382, -1115598244, -1821378734, -1165688768, 714911084, 2561646584, 2745629590, 585413642, -2748154122, -4687679432, -3103570520, 1674834738, 6399761814, 6894388640, 1476922396, -6805769860, -11479171476, -7380925620, 4374752844, 15572244482, 16158729882, 2656186896, -16891421030, -26845476428, -15777350664, 12198856588, 36835861136, 35404869670, 2275116808, -41493075692, -59836186328, -29887167984, 34173849992, 84152289744, 72071951652, -6942370904, -99367576488, -126340817104, -47754076928, 92289122268, 184089891284, 134314990840, -46613462978, -228771446208, -250237350436, -54240440372, 235219770650, 381862128252, 222276917494, -171065685372, -500496515134, -458097890268, 1210161360, 560284920068, 742796190500, 303953565842, -499547008490, -1030048112994, -756550808130, 247271771250, 1240527887182, 1336179849802, 263605429652, -1261605431102, -1973599145408, -1074485723454, 957497862506, 2539160650844, 2173633642392, -193338657086, -2845748601580, -3475743161794, -1137903525176, 2661086927520, 4814493060952, 3105549714330, -1692440722564, -5900565060426, -5708383196104, -459229702840, 6168117986260, 8650655480262, 4178322550424, -4641618055764, -10834000685414, -9139853426642, 433454879138, 10191643591066, 13078391229894, 5448093562026, -5554437047184, -12010824851922, -7664469388876, 1097040528078, 3145629638724, 11710652136644, -41308191447854, 60041298005994, -79373505330120, 82789161129258, 285087281649056, -1148649488687712, 3129687987513376, -6328848306596150, 2441253082358044, 39465232056655108, -169395270394093832, 221479759833343552, 941845126869067212, -4249456767925632436, -2276672776371724546, 40918858013057488598, 17825815322728698450, -316794721329597617014, -519536567464922357586, 1161567189766258592240, 5377089607930691479720, 6857428590196387157650, -5692754224372898732134, -39736639114477329221762, -86357979502217842154292, -119654711593775709719450, -112465619646270672354854, -55930896373094782808252, 33228514108398974527930, 121676162036883781442664, 175922370607955937891570, 175922370607955937891570, 121676162036883781442664, 33228514108398974527930, -55930896373094782808252, -112465619646270672354854, -119654711593775709719450, -86357979502217842154292, -39736639114477329221762, -5692754224372898732134, 6857428590196387157650, 5377089607930691479720, 1161567189766258592240, -519536567464922357586, -316794721329597617014, 17825815322728698450, 40918858013057488598, -2276672776371724546, -4249456767925632436, 941845126869067212, 221479759833343552, -169395270394093832, 39465232056655108, 2441253082358044, -6328848306596150, 3129687987513376, -1148649488687712, 285087281649056, 82789161129258, -79373505330120, 60041298005994, -41308191447854, 11710652136644, 3145629638724, 1097040528078, -7664469388876, -12010824851922, -5554437047184, 5448093562026, 13078391229894, 10191643591066, 433454879138, -9139853426642, -10834000685414, -4641618055764, 4178322550424, 8650655480262, 6168117986260, -459229702840, -5708383196104, -5900565060426, -1692440722564, 3105549714330, 4814493060952, 2661086927520, -1137903525176, -3475743161794, -2845748601580, -193338657086, 2173633642392, 2539160650844, 957497862506, -1074485723454, -1973599145408, -1261605431102, 263605429652, 1336179849802, 1240527887182, 247271771250, -756550808130, -1030048112994, -499547008490, 303953565842, 742796190500, 560284920068, 1210161360, -458097890268, -500496515134, -171065685372, 222276917494, 381862128252, 235219770650, -54240440372, -250237350436, -228771446208, -46613462978, 134314990840, 184089891284, 92289122268, -47754076928, -126340817104, -99367576488, -6942370904, 72071951652, 84152289744, 34173849992, -29887167984, -59836186328, -41493075692, 2275116808, 35404869670, 36835861136, 12198856588, -15777350664, -26845476428, -16891421030, 2656186896, 16158729882, 15572244482, 4374752844, -7380925620, -11479171476, -6805769860, 1476922396, 6894388640, 6399761814, 1674834738, -3103570520, -4687679432, -2748154122, 585413642, 2745629590, 2561646584, 714911084, -1165688768, -1821378734, -1115598244, 153244382, 1009825998, 994198070, 333930652, -377864744, -665430496, -449890070, -372060, 333863046, 367817782, 159082056, -95557164, -222010264, -175380860, -31142800, 93028656, 125781474, 71653466, -11237632, -63993768, -62651532, -23865778, 18101468, 36913156, 28568160, 5540790, -13641036, -18978144, -11630810, 148, 8153982, 9164548, 4719048, -843944, -4255154, -3986620, -1577756, 735186, 1933972, 1870520, 754516, -217818, -963234, -609016, -175922, 366040, 241442, 357192, 193282, 86336, -269006, 206680, -5136, 127844, -108086, 176056, 48994, 261072, -161722, 170732, 9088, 180516, -90688, 192032, 1408, 98560, 1609920}
{1622659, 99588, 2564, 195592, -86741, 187820, 15568, 174304, -169410, 242012, 17591, 148520, -107581, 186552, 115360, 350792, -196867, -15224, -130406, -86048, -55011, 553436, 649148, 593184, -126433, -635740, -1311890, -1101096, -23997, 1942160, 3498218, 2815200, -426582, -4620304, -7278293, -5083992, 2393024, 11467956, 15385188, 8040664, -9226452, -26218080, -28255502, -7801040, 28272284, 55239340, 46550090, -5136296, -72621369, -104845236, -60055240, 52803136, 163569152, 175400644, 41838075, -176871280, -322362986, -242673176, 74689590, 438616856, 550669738, 224659620, -406344240, -898384840, -775349283, 61741812, 1120243108, 1548052256, 766207332, -933826028, -2357548097, -2170577624, -28450737, 2799798752, 4044692182, 2125734256, -2233648201, -5936874612, -5527801039, -145104968, 6935115041, 9967140736, 5102138026, -5639369704, -14451032601, -13001898216, 312745314, 17030450080, 23304255316, 10711081772, -14744986508, -33997797288, -28319528723, 3906920336, 41131651616, 51645072240, 19144855096, -38659469440, -76943839662, -56712693360, 18892114709, 96609482920, 107867990269, 26162329016, -98734786009, -166260991144, -102383958924, 67736839240, 218085127335, 210077063288, 13444580744, -240886461960, -339770121670, -159159796044, 204157223856, 468038165912, 374795828068, -72700985252, -554577639516, -648923050656, -186414468756, 542157468044, 945043990272, 593033524800, -361190370201, -1194871064100, -1139681453656, -59452646960, 1295717940679, 1775198156500, 773649010555, -1116241933984, -2390146359915, -1791335974600, 515883511978, 2813262975016, 3052582671785, 625435108884, -2823756296905, -4416259142096, -2387836854779, 2155063069940, 5644007112456, 4800573019512, -455687259190, -6300058491292, -7725778104391, -2701783547160, 5566467387750, 10454554319456, 7416024677316, -2370844454144, -11240576200310, -12364622803812, -3386070230650, 8059570390472, 13929492879756, 8440808482788, -2047764670521, -9311596442576, -6729823432180, 9276256631040, -18519272387855, 45366721134128, -109406806466641, 64163654952044, 92355722443231, -600287872420736, 2279600466975992, -5061915718110404, 6220587752158146, 12779229659980040, -103849684911564512, 255580929390422792, 146930289271936901, -2790625546806035432, 3956506417655456279, 21537491879028955480, -44106797217919894804, -194143027899781473432, 150376857035604281335, 1555922246581504545688, 2069335639578579080569, -3645235635073456718488, -18412765695797120244973, -32928751110272988012556, -24582649790014983348092, 28667437087028437546968, 129881462671904601201841, 257902484114367271149660, 380338733051586387113232, 472333928222213364321288, 525419038257604969787424, 542225561331910868121932, 525419038257604969787424, 472333928222213364321288, 380338733051586387113232, 257902484114367271149660, 129881462671904601201841, 28667437087028437546968, -24582649790014983348092, -32928751110272988012556, -18412765695797120244973, -3645235635073456718488, 2069335639578579080569, 1555922246581504545688, 150376857035604281335, -194143027899781473432, -44106797217919894804, 21537491879028955480, 3956506417655456279, -2790625546806035432, 146930289271936901, 255580929390422792, -103849684911564512, 12779229659980040, 6220587752158146, -5061915718110404, 2279600466975992, -600287872420736, 92355722443231, 64163654952044, -109406806466641, 45366721134128, -18519272387855, 9276256631040, -6729823432180, -9311596442576, -2047764670521, 8440808482788, 13929492879756, 8059570390472, -3386070230650, -12364622803812, -11240576200310, -2370844454144, 7416024677316, 10454554319456, 5566467387750, -2701783547160, -7725778104391, -6300058491292, -455687259190, 4800573019512, 5644007112456, 2155063069940, -2387836854779, -4416259142096, -2823756296905, 625435108884, 3052582671785, 2813262975016, 515883511978, -1791335974600, -2390146359915, -1116241933984, 773649010555, 1775198156500, 1295717940679, -59452646960, -1139681453656, -1194871064100, -361190370201, 593033524800, 945043990272, 542157468044, -186414468756, -648923050656, -554577639516, -72700985252, 374795828068, 468038165912, 204157223856, -159159796044, -339770121670, -240886461960, 13444580744, 210077063288, 218085127335, 67736839240, -102383958924, -166260991144, -98734786009, 26162329016, 107867990269, 96609482920, 18892114709, -56712693360, -76943839662, -38659469440, 19144855096, 51645072240, 41131651616, 3906920336, -28319528723, -33997797288, -14744986508, 10711081772, 23304255316, 17030450080, 312745314, -13001898216, -14451032601, -5639369704, 5102138026, 9967140736, 6935115041, -145104968, -5527801039, -5936874612, -2233648201, 2125734256, 4044692182, 2799798752, -28450737, -2170577624, -2357548097, -933826028, 766207332, 1548052256, 1120243108, 61741812, -775349283, -898384840, -406344240, 224659620, 550669738, 438616856, 74689590, -242673176, -322362986, -176871280, 41838075, 175400644, 163569152, 52803136, -60055240, -104845236, -72621369, -5136296, 46550090, 55239340, 28272284, -7801040, -28255502, -26218080, -9226452, 8040664, 15385188, 11467956, 2393024, -5083992, -7278293, -4620304, -426582, 2815200, 3498218, 1942160, -23997, -1101096, -1311890, -635740, -126433, 593184, 649148, 553436, -55011, -86048, -130406, -15224, -196867, 350792, 115360, 186552, -107581, 148520, 17591, 242012, -169410, 174304, 15568, 187820, -86741, 195592, 2564, 99588, 1622659}
{1635140, 99846, 2184, 196104, -86978, 191330, 23490, 191240, -145220, 272526, 38372, 143804, -153332, 110716, 47144, 361648, -49598, 272748, 180882, 33000, -341780, -161454, -184502, 253364, 622172, 1268892, 900502, -176808, -1833292, -2581862, -1467548, 1269176, 4469624, 5929656, 2997298, -3698008, -10453652, -11537478, -3233412, 11354604, 23027182, 20626498, 181482, -29458456, -46129968, -30796324, 16932602, 69443812, 84147184, 33013544, -65835042, -146564580, -132141166, 451390, 182317464, 273854504, 163591082, -127014842, -410759606, -439969400, -98725124, 444891146, 789081900, 565329276, -223581530, -1079746480, -1278102890, -429245232, 1067916680, 2112546234, 1645917092, -404578384, -2739808850, -3400852002, -1287883172, 2594735384, 5373504464, 4270353088, -906952280, -6810625060, -8452388264, -3138326000, 6462880912, 13111727636, 10093936672, -2665132178, -16627609008, -19782206192, -6343874980, 16355145250, 30741961684, 21820228560, -8770735854, -39692529446, -43608135008, -9939623988, 41243366204, 69038549264, 42739939576, -28109507856, -91849404912, -90026028072, -7863952842, 101510853400, 147500301828, 73661566268, -83417987322, -203988783572, -171940000026, 20514811700, 239855462828, 296983170782, 103192722268, -226878743326, -430369256470, -297023289506, 130588290546, 537435372568, 556176048760, 84052311214, -566009523198, -853339434084, -443042824430, 449231851652, 1131114657970, 950059405536, -114131937754, -1297626609418, -1570503549428, -502447140306, 1228696388152, 2215364662670, 1429407790122, -781962030002, -2732006286702, -2632691761872, -174871864380, 2911468539506, 3996631903766, 1735844533286, -2502861689902, -5317196091314, -3946504203064, 1195197049814, 6250091347372, 6755606695886, 1419230362368, -6145498607032, -9747261979968, -5662534699724, 3960503981830, 11614306219002, 10963672234142, 1069076260136, -10158081307378, -14631636127128, -7408396739142, 4598790569790, 12605011396640, 8947835011476, -497940184246, -2124489000422, -14846075520416, 49327866337646, -66583130197306, 84131351280210, -65812318969900, -391045980186624, 1412996069222220, -3698893527001520, 6940485289978520, -412686532836814, -52529370626488868, 200341390399745612, -203053391781818974, -1292033091902042068, 4830588857890154962, 4847467396327760376, -48081363657898479352, -41157740266899768434, 357011275038706282870, 744395405511215738506, -1017405332958066689388, -6351793610455016639188, -9917852197088070493120, 2021919279668458820004, 41209356520163927227334, 101521448429699602295796, 155055468547469163585448, 168179635052269675996312, 125260851610236955414392, 40418581110990969503554, -50245204517379284248340, -107700485774013029666028, -107700485774013029666028, -50245204517379284248340, 40418581110990969503554, 125260851610236955414392, 168179635052269675996312, 155055468547469163585448, 101521448429699602295796, 41209356520163927227334, 2021919279668458820004, -9917852197088070493120, -6351793610455016639188, -1017405332958066689388, 744395405511215738506, 357011275038706282870, -41157740266899768434, -48081363657898479352, 4847467396327760376, 4830588857890154962, -1292033091902042068, -203053391781818974, 200341390399745612, -52529370626488868, -412686532836814, 6940485289978520, -3698893527001520, 1412996069222220, -391045980186624, -65812318969900, 84131351280210, -66583130197306, 49327866337646, -14846075520416, -2124489000422, -497940184246, 8947835011476, 12605011396640, 4598790569790, -7408396739142, -14631636127128, -10158081307378, 1069076260136, 10963672234142, 11614306219002, 3960503981830, -5662534699724, -9747261979968, -6145498607032, 1419230362368, 6755606695886, 6250091347372, 1195197049814, -3946504203064, -5317196091314, -2502861689902, 1735844533286, 3996631903766, 2911468539506, -174871864380, -2632691761872, -2732006286702, -781962030002, 1429407790122, 2215364662670, 1228696388152, -502447140306, -1570503549428, -1297626609418, -114131937754, 950059405536, 1131114657970, 449231851652, -443042824430, -853339434084, -566009523198, 84052311214, 556176048760, 537435372568, 130588290546, -297023289506, -430369256470, -226878743326, 103192722268, 296983170782, 239855462828, 20514811700, -171940000026, -203988783572, -83417987322, 73661566268, 147500301828, 101510853400, -7863952842, -90026028072, -91849404912, -28109507856, 42739939576, 69038549264, 41243366204, -9939623988, -43608135008, -39692529446, -8770735854, 21820228560, 30741961684, 16355145250, -6343874980, -19782206192, -16627609008, -2665132178, 10093936672, 13111727636, 6462880912, -3138326000, -8452388264, -6810625060, -906952280, 4270353088, 5373504464, 2594735384, -1287883172, -3400852002, -2739808850, -404578384, 1645917092, 2112546234, 1067916680, -429245232, -1278102890, -1079746480, -223581530, 565329276, 789081900, 444891146, -98725124, -439969400, -410759606, -127014842, 163591082, 273854504, 182317464, 451390, -132141166, -146564580, -65835042, 33013544, 84147184, 69443812, 16932602, -30796324, -46129968, -29458456, 181482, 20626498, 23027182, 11354604, -3233412, -11537478, -10453652, -3698008, 2997298, 5929656, 4469624, 1269176, -1467548, -2581862, -1833292, -176808, 900502, 1268892, 622172, 253364, -184502, -161454, -341780, 33000, 180882, 272748, -49598, 361648, 47144, 110716, -153332, 143804, 38372, 272526, -145220, 191240, 23490, 191330, -86978, 196104, 2184, 99846, 1635140}
{1647750, 100104, 1421, 195080, -92170, 183472, 9165, 173608, -164526, 265424, 49403, 178968, -110439, 130344, -5169, 211272, -273407, 88480, 194998, 361648, 242167, 371888, -177489, -613160, -974402, -217664, 761659, 1890144, 1950243, 742552, -1592823, -4022872, -4296777, -848112, 4765627, 9254624, 8228850, -2744, -11747110, -19161960, -13772128, 5605464, 28860618, 37282144, 18269513, -24125744, -63303608, -64641160, -11321070, 72442896, 127116322, 93973616, -31556840, -177332704, -224398286, -96479304, 160992499, 371970552, 337477470, -661160, -455261226, -673040792, -381841288, 338379800, 1006164816, 1021434480, 154147489, -1129926096, -1843524096, -1178765696, 725558620, 2594571408, 2779113061, 589933712, -2786139568, -4748334064, -3140313686, 1702397576, 6487687442, 6983494512, 1488128377, -6906907768, -11637307789, -7472372592, 4452314318, 15801016224, 16379737495, 2668994456, -17160717313, -27239308552, -15978942996, 12427230336, 37414774978, 35915533472, 2238141789, -42201971288, -60770377611, -30268427864, 34845952480, 85567451944, 73160034962, -7255681256, -101187051732, -128435523360, -48303629721, 94203560520, 187402341509, 136400420992, -47975578801, -233266583744, -254618509338, -54499079792, 240404239693, 389204296704, 225663064222, -175742258000, -511064991866, -466449779048, 3246478981, 573505559552, 757982901672, 307758604088, -513461238157, -1053409941744, -770377943378, 257994504072, 1272091316548, 1364857816416, 262441484759, -1298956605480, -2021892873180, -1092394137176, 993698281268, 2609428579976, 2222579884486, -214765176160, -2933069699139, -3564575427768, -1148005896512, 2752436367832, 4941979137370, 3154318429592, -1783857485864, -6070140968416, -5796397762784, -338704589840, 6441285428069, 8850381908528, 4020280617410, -5150729982784, -11429229193367, -9201290888872, 1140665561643, 11580140362416, 14183805901911, 5342952404592, -7384123014131, -14992114419448, -10282341525365, 812812128392, 9314587387915, 7905083183344, -11615272060407, 22845284889184, -53676700596901, 120552487545672, -51622806850611, -145969907005904, 779687113777596, -2738884167503248, 5755620073644103, -5974646964691656, -19648648080735209, 128532383804886880, -279501541562358018, -306389437472288424, 3422425537958737990, -3531687143280357712, -28037129310156576044, 41943538862616257888, 248209503429403732880, -75356473112702475784, -1809451696886784114318, -3034217471971894096160, 2778403543914226518077, 20690080963716738010856, 42280445627650471063481, 41689431012176717634848, -10170585614385158249105, -122894975231680514395168, -276489993453933538262153, -433058504463667757873552, -558458156617494254206007, -635382977429957277644208, -660764515343363052105808, -635382977429957277644208, -558458156617494254206007, -433058504463667757873552, -276489993453933538262153, -122894975231680514395168, -10170585614385158249105, 41689431012176717634848, 42280445627650471063481, 20690080963716738010856, 2778403543914226518077, -3034217471971894096160, -1809451696886784114318, -75356473112702475784, 248209503429403732880, 41943538862616257888, -28037129310156576044, -3531687143280357712, 3422425537958737990, -306389437472288424, -279501541562358018, 128532383804886880, -19648648080735209, -5974646964691656, 5755620073644103, -2738884167503248, 779687113777596, -145969907005904, -51622806850611, 120552487545672, -53676700596901, 22845284889184, -11615272060407, 7905083183344, 9314587387915, 812812128392, -10282341525365, -14992114419448, -7384123014131, 5342952404592, 14183805901911, 11580140362416, 1140665561643, -9201290888872, -11429229193367, -5150729982784, 4020280617410, 8850381908528, 6441285428069, -338704589840, -5796397762784, -6070140968416, -1783857485864, 3154318429592, 4941979137370, 2752436367832, -1148005896512, -3564575427768, -2933069699139, -214765176160, 2222579884486, 2609428579976, 993698281268, -1092394137176, -2021892873180, -1298956605480, 262441484759, 1364857816416, 1272091316548, 257994504072, -770377943378, -1053409941744, -513461238157, 307758604088, 757982901672, 573505559552, 3246478981, -466449779048, -511064991866, -175742258000, 225663064222, 389204296704, 240404239693, -54499079792, -254618509338, -233266583744, -47975578801, 136400420992, 187402341509, 94203560520, -48303629721, -128435523360, -101187051732, -7255681256, 73160034962, 85567451944, 34845952480, -30268427864, -60770377611, -42201971288, 2238141789, 35915533472, 37414774978, 12427230336, -15978942996, -27239308552, -17160717313, 2668994456, 16379737495, 15801016224, 4452314318, -7472372592, -11637307789, -6906907768, 1488128377, 6983494512, 6487687442, 1702397576, -3140313686, -4748334064, -2786139568, 589933712, 2779113061, 2594571408, 725558620, -1178765696, -1843524096, -1129926096, 154147489, 1021434480, 1006164816, 338379800, -381841288, -673040792, -455261226, -661160, 337477470, 371970552, 160992499, -96479304, -224398286, -177332704, -31556840, 93973616, 127116322, 72442896, -11321070, -64641160, -63303608, -24125744, 18269513, 37282144, 28860618, 5605464, -13772128, -19161960, -11747110, -2744, 8228850, 9254624, 4765627, -848112, -4296777, -4022872, -1592823, 742552, 1950243, 1890144, 761659, -217664, -974402, -613160, -177489, 371888, 242167, 361648, 194998, 88480, -273407, 211272, -5169, 130344, -110439, 178968, 49403, 265424, -164526, 173608, 9165, 183472, -92170, 195080, 1421, 100104, 1647750}
{1660490, 101140, 2582, 198668, -88192, 190834, 15688, 177208, -172274, 246208, 17734, 151208, -109926, 189548, 116330, 356592, -200672, -13976, -131504, -85404, -56798, 561026, 654902, 599640, -130356, -639648, -1323616, -1108296, -24980, 1961524, 3530634, 2841760, -434136, -4662408, -7346730, -5128260, 2417318, 11581498, 15533714, 8116116, -9326062, -26480384, -28531878, -7865608, 28571482, 55807410, 47011594, -5219432, -73403602, -105936128, -60641976, 53428580, 165351786, 177249870, 42181798, -178918916, -325931704, -245226928, 75763996, 443724760, 556836946, 226863822, -411463468, -908967132, -784033334, 63271538, 1134221846, 1566467128, 774342406, -946686894, -2387144446, -2196353772, -26276184, 2837260200, 4095822754, 2149569212, -2267149946, -6016394066, -5597239668, -139388040, 7034633928, 10101045578, 5161550170, -5730625812, -14657650998, -13174212564, 339501308, 17292347432, 23636951444, 10837100074, -15000006620, -34516942340, -28713350812, 4029160436, 41809272254, 52427540624, 19357039346, -39371164532, -78198718900, -57530880548, 19371818554, 98314886468, 109596666756, 26356951012, -100670699696, -169155361632, -103874635520, 69379760648, 222213328196, 213609350584, 13016421284, -245934284564, -346068298784, -161311610382, 209189733204, 477543026116, 381277522540, -75919545620, -567051725740, -661642196716, -187851351814, 556166941056, 965595782440, 603009082474, -373544703774, -1223812460806, -1162850213644, -54216086744, 1331611493082, 1816455429786, 783885000124, -1154032668812, -2453158775454, -1828491768778, 544384228776, 2896436051236, 3127967878296, 623376351512, -2916039232344, -4532961104598, -2425718076500, 2244093274084, 5798308514194, 4878316442058, -554297230956, -6519983542772, -7868667103866, -2560367724702, 5961944328686, 10842497753952, 7333779769234, -3030507749120, -12273715764864, -12906997683254, -2859061649212, 9872325420158, 16149865927834, 9568372475252, -3367808019376, -13043684165246, -10249227364382, -65827163136, 771733989478, 18626181994562, -58399975679778, 72920835470654, -87418615071230, 40431299045582, 520864620966672, -1724562915906582, 4339141304763676, -7483012746571796, -2512902830872446, 68543883910431644, -233950090835092996, 164959969035692090, 1722462153591721520, -5379094674970337404, -8261856903418544178, 55371072816231033860, 72073988269873807636, -391493600407432630260, -1016887257542979156580, 745307357037031889056, 7314236377941315910786, 13584740840254745925984, 3280536900622558089018, -40541134382144617539656, -116002782543573056280842, -194181324405492122145922, -234628296649094533743086, -213360205711973854903838, -140015963062451454129164, -52198711878373812723172, 5942828284019789152670, 5942828284019789152670, -52198711878373812723172, -140015963062451454129164, -213360205711973854903838, -234628296649094533743086, -194181324405492122145922, -116002782543573056280842, -40541134382144617539656, 3280536900622558089018, 13584740840254745925984, 7314236377941315910786, 745307357037031889056, -1016887257542979156580, -391493600407432630260, 72073988269873807636, 55371072816231033860, -8261856903418544178, -5379094674970337404, 1722462153591721520, 164959969035692090, -233950090835092996, 68543883910431644, -2512902830872446, -7483012746571796, 4339141304763676, -1724562915906582, 520864620966672, 40431299045582, -87418615071230, 72920835470654, -58399975679778, 18626181994562, 771733989478, -65827163136, -10249227364382, -13043684165246, -3367808019376, 9568372475252, 16149865927834, 9872325420158, -2859061649212, -12906997683254, -12273715764864, -3030507749120, 7333779769234, 10842497753952, 5961944328686, -2560367724702, -7868667103866, -6519983542772, -554297230956, 4878316442058, 5798308514194, 2244093274084, -2425718076500, -4532961104598, -2916039232344, 623376351512, 3127967878296, 2896436051236, 544384228776, -1828491768778, -2453158775454, -1154032668812, 783885000124, 1816455429786, 1331611493082, -54216086744, -1162850213644, -1223812460806, -373544703774, 603009082474, 965595782440, 556166941056, -187851351814, -661642196716, -567051725740, -75919545620, 381277522540, 477543026116, 209189733204, -161311610382, -346068298784, -245934284564, 13016421284, 213609350584, 222213328196, 69379760648, -103874635520, -169155361632, -100670699696, 26356951012, 109596666756, 98314886468, 19371818554, -57530880548, -78198718900, -39371164532, 19357039346, 52427540624, 41809272254, 4029160436, -28713350812, -34516942340, -15000006620, 10837100074, 23636951444, 17292347432, 339501308, -13174212564, -14657650998, -5730625812, 5161550170, 10101045578, 7034633928, -139388040, -5597239668, -6016394066, -2267149946, 2149569212, 4095822754, 2837260200, -26276184, -2196353772, -2387144446, -946686894, 774342406, 1566467128, 1134221846, 63271538, -784033334, -908967132, -411463468, 226863822, 556836946, 443724760, 75763996, -245226928, -325931704, -178918916, 42181798, 177249870, 165351786, 53428580, -60641976, -105936128, -73403602, -5219432, 47011594, 55807410, 28571482, -7865608, -28531878, -26480384, -9326062, 8116116, 15533714, 11581498, 2417318, -5128260, -7346730, -4662408, -434136, 2841760, 3530634, 1961524, -24980, -1108296, -1323616, -639648, -130356, 599640, 654902, 561026, -56798, -85404, -131504, -13976, -200672, 356592, 116330, 189548, -109926, 151208, 17734, 246208, -172274, 177208, 15688, 190834, -88192, 198668, 2582, 101140, 1660490}
{1673361, 101400, 2203, 199184, -88431, 194372, 23681, 194280, -147894, 276968, 38688, 146448, -156062, 113080, 47555, 367552, -52154, 276448, 182430, 34608, -346130, -160132, -185997, 256992, 625091, 1282084, 908449, -176200, -1851400, -2604188, -1480281, 1282888, 4509363, 5987040, 3024056, -3733088, -10556180, -11645836, -3259874, 11472160, 23252144, 20825268, 172704, -29762312, -46594463, -31089872, 17130666, 70173944, 85004387, 33317244, -66574556, -148130208, -133503652, 551500, 184372139, 276828288, 165251009, -128611388, -415438160, -444792440, -99516640, 450292236, 798188620, 571469104, -226861683, -1092884712, -1292970903, -433339368, 1081939988, 2138481700, 1664879737, -411735328, -2775461084, -3442842748, -1301014374, 2631555984, 5443765947, 4322305264, -925421991, -6905459008, -8563103840, -3171097716, 6561621309, 13294418032, 10223011379, -2721597852, -16875355331, -20056921304, -6407255893, 16622943892, 31198595740, 22110989664, -8955803355, -40325446236, -44248761231, -10013208896, 41965390169, 70131486176, 43322737116, -28706494040, -93417165001, -91418140864, -7773129501, 103410917296, 149985796552, 74641488664, -85239738003, -207717157032, -174706052688, 21477639272, 244664806158, 302289616080, 104306397801, -232068882704, -438788454210, -301850543080, 134673427178, 549008110936, 566610557821, 83554097376, -579764384591, -871150865492, -449686138014, 462620725424, 1157296561803, 968285794092, -122504884974, -1331524429536, -1605191648419, -506373126928, 1266740166832, 2270882363056, 1456082925459, -815408792208, -2809347096137, -2694398714928, -161718921546, 3003125537532, 4100875153870, 1760487312032, -2593677005513, -5460645653384, -4014802457418, 1282650102264, 6438762034529, 6871267305512, 1304648792252, -6451250272560, -10004360481608, -5532875239164, 4512828202448, 12331738218816, 11146734276980, 381413852152, -11706827456250, -16037388948088, -7564042958234, 6406019146220, 15919447322412, 12211784309240, 621788658587, -9122480261608, -9243685326591, 14566821293064, -27748206030479, 62928472128544, -131143022380081, 33035276350232, 213836945979206, -996773684610152, 3266962416541118, -6479062781303192, 5327620406711888, 28491763337355180, -157138133544154881, 298453534554455648, 519006113109566056, -4132210021979505536, 2701939282627069826, 35664307017599722984, -36162016595555831007, -309822880251715585488, -36844524867211223080, 2052318471787479488464, 4204611043924513323115, -1368904863167441359680, -22532781272949025504032, -52622284873114897765800, -62893239716511974163004, -16344573969407724289440, 105021532972292596907980, 284051029160646428331080, 477639808977116782287932, 641023195419243607832924, 745845396982616903067183, 781405173514857000795848, 745845396982616903067183, 641023195419243607832924, 477639808977116782287932, 284051029160646428331080, 105021532972292596907980, -16344573969407724289440, -62893239716511974163004, -52622284873114897765800, -22532781272949025504032, -1368904863167441359680, 4204611043924513323115, 2052318471787479488464, -36844524867211223080, -309822880251715585488, -36162016595555831007, 35664307017599722984, 2701939282627069826, -4132210021979505536, 519006113109566056, 298453534554455648, -157138133544154881, 28491763337355180, 5327620406711888, -6479062781303192, 3266962416541118, -996773684610152, 213836945979206, 33035276350232, -131143022380081, 62928472128544, -27748206030479, 14566821293064, -9243685326591, -9122480261608, 621788658587, 12211784309240, 15919447322412, 6406019146220, -7564042958234, -16037388948088, -11706827456250, 381413852152, 11146734276980, 12331738218816, 4512828202448, -5532875239164, -10004360481608, -6451250272560, 1304648792252, 6871267305512, 6438762034529, 1282650102264, -4014802457418, -5460645653384, -2593677005513, 1760487312032, 4100875153870, 3003125537532, -161718921546, -2694398714928, -2809347096137, -815408792208, 1456082925459, 2270882363056, 1266740166832, -506373126928, -1605191648419, -1331524429536, -122504884974, 968285794092, 1157296561803, 462620725424, -449686138014, -871150865492, -579764384591, 83554097376, 566610557821, 549008110936, 134673427178, -301850543080, -438788454210, -232068882704, 104306397801, 302289616080, 244664806158, 21477639272, -174706052688, -207717157032, -85239738003, 74641488664, 149985796552, 103410917296, -7773129501, -91418140864, -93417165001, -28706494040, 43322737116, 70131486176, 41965390169, -10013208896, -44248761231, -40325446236, -8955803355, 22110989664, 31198595740, 16622943892, -6407255893, -20056921304, -16875355331, -2721597852, 10223011379, 13294418032, 6561621309, -3171097716, -8563103840, -6905459008, -925421991, 4322305264, 5443765947, 2631555984, -1301014374, -3442842748, -2775461084, -411735328, 1664879737, 2138481700, 1081939988, -433339368, -1292970903, -1092884712, -226861683, 571469104, 798188620, 450292236, -99516640, -444792440, -415438160, -128611388, 165251009, 276828288, 184372139, 551500, -133503652, -148130208, -66574556, 33317244, 85004387, 70173944, 17130666, -31089872, -46594463, -29762312, 172704, 20825268, 23252144, 11472160, -3259874, -11645836, -10556180, -3733088, 3024056, 5987040, 4509363, 1282888, -1480281, -2604188, -1851400, -176200, 908449, 1282084, 625091, 256992, -185997, -160132, -346130, 34608, 182430, 276448, -52154, 367552, 47555, 113080, -156062, 146448, 38688, 276968, -147894, 194280, 23681, 194372, -88431, 199184, 2203, 101400, 1673361}
{1685970, 101660, 1430, 198152, -93664, 186452, 9234, 176508, -167350, 269812, 49804, 181904, -112816, 132868, -5210, 215912, -277836, 90648, 196702, 366128, 242868, 377784, -179064, -617280, -985610, -217474, 768794, 1909816, 1966490, 749942, -1607906, -4059100, -4338436, -852232, 4812198, 9344748, 8303682, -5612, -11863418, -19345728, -13903260, 5670162, 29153060, 37651156, 18437534, -24385638, -63955692, -65288528, -11404564, 73232362, 128451158, 94918624, -31970904, -179284524, -226786324, -97401396, 162902902, 376123370, 341091886, -950236, -460632430, -680651064, -385817840, 342829020, 1018131518, 1033043010, 155050580, -1144253924, -1865669482, -1191842576, 736206140, 2627496256, 2812596472, 594453806, -2824125022, -4808988624, -3177056876, 1729960462, 6575613054, 7072600408, 1499334302, -7008045616, -11795444110, -7563819540, 4529875744, 16029788014, 16600745100, 2681802064, -17430013636, -27633140652, -16180535352, 12655604132, 37993688796, 36426197322, 2201166762, -42910866836, -61704568966, -30649687720, 35518054956, 86982614216, 74248118236, -7568991584, -103006526992, -130530229592, -48853182554, 96117998868, 190714791726, 138485851168, -49337694672, -237761721256, -258999668256, -54757722352, 245588736002, 396546403396, 229049329218, -180418955890, -521633221244, -474801700516, 5283352728, 586726737296, 773170767892, 311564835374, -527375254696, -1076773851054, -784214012570, 268700896758, 1303627488104, 1393510847488, 261269039734, -1336257469246, -2070054811140, -1110068869740, 1030145328008, 2679825490250, 2271225481522, -237051381180, -3021901799060, -3654883260648, -1158604841408, 2845842160200, 5074747458518, 3210641557378, -1869043486516, -6241190852562, -5898012167486, -246078989112, 6686074882284, 9034550121460, 3894119050752, -5586956415460, -11909040479674, -9191082804714, 1821726438306, 12770850568140, 14947503295814, 4951275320112, -9291874212780, -17591583038216, -11914486001646, 1842033039180, 13294682943986, 11553051730340, 545454097856, 958429004996, -23153685203824, 68539791437626, -78774781305842, 88615872447792, -4638639106260, -678588793219552, 2089685566998134, -5051244155410024, 7901181486353396, 6574170483778644, -87947760557880728, 269560956590544080, -100726807544630704, -2243511082545493654, 5847912339895071306, 12681152800560775220, -62389470267456293858, -111892295256545616232, 415598468382587844680, 1339552912486734604058, -309685666433359355668, -8197017782400703004126, -17865622069404147239726, -10522931283300206999912, 36927945124476425993268, 128592426818580969176694, 235933813182803159870682, 311627927472019165358470, 321691456917311222423414, 268984397394406817500842, 190785257520047299072208, 135463860940271869796696, 135463860940271869796696, 190785257520047299072208, 268984397394406817500842, 321691456917311222423414, 311627927472019165358470, 235933813182803159870682, 128592426818580969176694, 36927945124476425993268, -10522931283300206999912, -17865622069404147239726, -8197017782400703004126, -309685666433359355668, 1339552912486734604058, 415598468382587844680, -111892295256545616232, -62389470267456293858, 12681152800560775220, 5847912339895071306, -2243511082545493654, -100726807544630704, 269560956590544080, -87947760557880728, 6574170483778644, 7901181486353396, -5051244155410024, 2089685566998134, -678588793219552, -4638639106260, 88615872447792, -78774781305842, 68539791437626, -23153685203824, 958429004996, 545454097856, 11553051730340, 13294682943986, 1842033039180, -11914486001646, -17591583038216, -9291874212780, 4951275320112, 14947503295814, 12770850568140, 1821726438306, -9191082804714, -11909040479674, -5586956415460, 3894119050752, 9034550121460, 6686074882284, -246078989112, -5898012167486, -6241190852562, -1869043486516, 3210641557378, 5074747458518, 2845842160200, -1158604841408, -3654883260648, -3021901799060, -237051381180, 2271225481522, 2679825490250, 1030145328008, -1110068869740, -2070054811140, -1336257469246, 261269039734, 1393510847488, 1303627488104, 268700896758, -784214012570, -1076773851054, -527375254696, 311564835374, 773170767892, 586726737296, 5283352728, -474801700516, -521633221244, -180418955890, 229049329218, 396546403396, 245588736002, -54757722352, -258999668256, -237761721256, -49337694672, 138485851168, 190714791726, 96117998868, -48853182554, -130530229592, -103006526992, -7568991584, 74248118236, 86982614216, 35518054956, -30649687720, -61704568966, -42910866836, 2201166762, 36426197322, 37993688796, 12655604132, -16180535352, -27633140652, -17430013636, 2681802064, 16600745100, 16029788014, 4529875744, -7563819540, -11795444110, -7008045616, 1499334302, 7072600408, 6575613054, 1729960462, -3177056876, -4808988624, -2824125022, 594453806, 2812596472, 2627496256, 736206140, -1191842576, -1865669482, -1144253924, 155050580, 1033043010, 1018131518, 342829020, -385817840, -680651064, -460632430, -950236, 341091886, 376123370, 162902902, -97401396, -226786324, -179284524, -31970904, 94918624, 128451158, 73232362, -11404564, -65288528, -63955692, -24385638, 18437534, 37651156, 29153060, 5670162, -13903260, -19345728, -11863418, -5612, 8303682, 9344748, 4812198, -852232, -4338436, -4059100, -1607906, 749942, 1966490, 1909816, 768794, -217474, -985610, -617280, -179064, 377784, 242868, 366128, 196702, 90648, -277836, 215912, -5210, 132868, -112816, 181904, 49804, 269812, -167350, 176508, 9234, 186452, -93664, 198152, 1430, 101660, 1685970}
{1699103, 102704, 2604, 201768, -89655, 193872, 15816, 180136, -175166, 250440, 17885, 153920, -112295, 192568, 117308, 362440, -204521, -12704, -132590, -84736, -58609, 568664, 660664, 606120, -134335, -643520, -1335334, -1115448, -25987, 1980912, 3563066, 2868344, -441750, -4704464, -7415159, -5172480, 2441576, 11695064, 15682248, 8191616, -9425728, -26742664, -28808238, -7930152, 28870656, 56375552, 47473106, -5302544, -74185923, -107026984, -61228700, 54054072, 167134396, 179099120, 42525537, -180966504, -329500478, -247780632, 76838410, 448832688, 563004106, 229068048, -416582688, -919549352, -792717461, 64801312, 1148200600, 1584882024, 782477456, -959547712, -2416740779, -2222129896, -24101715, 2874721672, 4146953334, 2173404240, -2300651715, -6095913472, -5666678281, -133671088, 7134152727, 10234950480, 5220962322, -5821881896, -14864269443, -13346526864, 366257310, 17554244832, 23969647516, 10963118400, -15255026708, -35036087344, -29107172925, 4151400584, 42486892900, 53210009056, 19569223476, -40082859600, -79453598126, -58349067664, 19851522363, 100020290040, 111325343259, 26551573032, -102606613439, -172049732024, -105365312108, 71022682080, 226341529009, 217141637904, 12588261840, -250982108408, -352366459536, -163463480904, 214222330223, 487047719864, 387759332734, -79138403768, -579525744234, -674361567984, -189287823105, 570177628472, 986150540118, 612990699504, -385891248487, -1252744990432, -1186019569718, -48997211864, 1367450393956, 1857624801328, 794010954916, -1191877663704, -2516083312163, -1865274700352, 573516100816, 2980397401808, 3203714265008, 620710075792, -3010640137968, -4653368416088, -2467399279755, 2332181256672, 5957883953939, 4968747311984, -635199695679, -6728179686096, -8016138286052, -2456041864120, 6300988423357, 11165705408056, 7244450631555, -3620683964368, -13124572510337, -13238652739184, -2218782213418, 11574429737736, 17888442455557, 10047976867608, -5092063233527, -16668652366072, -14201240859874, -2248816524376, 8704394951627, 10789129055704, -18227999283119, 33235881045472, -73112702814693, 140633644882256, -7019771941432, -298747003219496, 1257596122302980, -3869522382156432, 7211390286989250, -4139001781289504, -39704468288647307, 189847714850910128, -309233698043317564, -796000803746973032, 4912619426635470919, -1339569813305394240, -44441432191310579552, 25558602985635884048, 378311553564659886153, 194782204470217367304, -2264463515213623627207, -5589695799186354235976, -712901179776860483459, 23646705203104237959288, 63676854579136908547923, 88429117217097199747336, 52280543788692936302375, -73215357714025302902024, -275865913129900588729841, -508088943157388621822720, -713327930731090432133078, -849840856116189163159936, -897130550794836453427501, -849840856116189163159936, -713327930731090432133078, -508088943157388621822720, -275865913129900588729841, -73215357714025302902024, 52280543788692936302375, 88429117217097199747336, 63676854579136908547923, 23646705203104237959288, -712901179776860483459, -5589695799186354235976, -2264463515213623627207, 194782204470217367304, 378311553564659886153, 25558602985635884048, -44441432191310579552, -1339569813305394240, 4912619426635470919, -796000803746973032, -309233698043317564, 189847714850910128, -39704468288647307, -4139001781289504, 7211390286989250, -3869522382156432, 1257596122302980, -298747003219496, -7019771941432, 140633644882256, -73112702814693, 33235881045472, -18227999283119, 10789129055704, 8704394951627, -2248816524376, -14201240859874, -16668652366072, -5092063233527, 10047976867608, 17888442455557, 11574429737736, -2218782213418, -13238652739184, -13124572510337, -3620683964368, 7244450631555, 11165705408056, 6300988423357, -2456041864120, -8016138286052, -6728179686096, -635199695679, 4968747311984, 5957883953939, 2332181256672, -2467399279755, -4653368416088, -3010640137968, 620710075792, 3203714265008, 2980397401808, 573516100816, -1865274700352, -2516083312163, -1191877663704, 794010954916, 1857624801328, 1367450393956, -48997211864, -1186019569718, -1252744990432, -385891248487, 612990699504, 986150540118, 570177628472, -189287823105, -674361567984, -579525744234, -79138403768, 387759332734, 487047719864, 214222330223, -163463480904, -352366459536, -250982108408, 12588261840, 217141637904, 226341529009, 71022682080, -105365312108, -172049732024, -102606613439, 26551573032, 111325343259, 100020290040, 19851522363, -58349067664, -79453598126, -40082859600, 19569223476, 53210009056, 42486892900, 4151400584, -29107172925, -35036087344, -15255026708, 10963118400, 23969647516, 17554244832, 366257310, -13346526864, -14864269443, -5821881896, 5220962322, 10234950480, 7134152727, -133671088, -5666678281, -6095913472, -2300651715, 2173404240, 4146953334, 2874721672, -24101715, -2222129896, -2416740779, -959547712, 782477456, 1584882024, 1148200600, 64801312, -792717461, -919549352, -416582688, 229068048, 563004106, 448832688, 76838410, -247780632, -329500478, -180966504, 42525537, 179099120, 167134396, 54054072, -61228700, -107026984, -74185923, -5302544, 47473106, 56375552, 28870656, -7930152, -28808238, -26742664, -9425728, 8191616, 15682248, 11695064, 2441576, -5172480, -7415159, -4704464, -441750, 2868344, 3563066, 1980912, -25987, -1115448, -1335334, -643520, -134335, 606120, 660664, 568664, -58609, -84736, -132590, -12704, -204521, 362440, 117308, 192568, -112295, 153920, 17885, 250440, -175166, 180136, 15816, 193872, -89655, 201768, 2604, 102704, 1699103}
{1711974, 102966, 2218, 202288, -89896, 197438, 23864, 197344, -150588, 281446, 38996, 149116, -158816, 115468, 47958, 373504, -54738, 280172, 183966, 36240, -350504, -158762, -187500, 260644, 627970, 1295312, 916388, -175544, -1869532, -2626490, -1493030, 1296624, 4549066, 6044472, 3050806, -3768120, -10658744, -11754170, -3286344, 11589764, 23477066, 21024062, 163910, -30066144, -47058982, -31383348, 17328722, 70904100, 85861534, 33620980, -67314082, -149695788, -134866162, 651634, 186426798, 279802120, 166910896, -130207886, -420116722, -449615456, -100308204, 455693350, 807295332, 577609004, -230141880, -1106022896, -1307838932, -437433480, 1095963272, 2164417214, 1683842366, -418892248, -2811113378, -3484833470, -1314145584, 2668376656, 5514027406, 4374257488, -943891718, -7000292932, -8673819472, -3203869372, 6660361698, 13477108452, 10352086038, -2778063478, -17123101662, -20331636368, -6470636846, 16890742558, 31655229772, 22401750816, -9140870880, -40958362978, -44889387462, -10086793756, 42687414062, 71224423112, 43905534644, -29303480152, -94984925126, -92810253632, -7682306176, 105310981216, 152471291236, 75621411156, -87061488692, -211445530468, -177472105398, 22440466868, 249474149472, 307596061100, 105420083546, -237259064202, -447207568806, -306677930144, 138758711384, 560580593864, 577045085918, 83055256454, -593520035518, -888963930972, -456331605430, 476008183176, 1183479200892, 986521029880, -130858972460, -1365387186404, -1639841323380, -510273009296, 1304746109574, 2326261809814, 1482478946850, -849191365288, -2886939930398, -2755893857310, -147675720842, 3096555531484, 4207101704788, 1786243916774, -2686175491326, -5609759306148, -4092119016402, 1361411322776, 6626590274588, 6999903533044, 1221330222930, -6721527531812, -10236202914934, -5429767713792, 4988207918732, 12914527597726, 11228778584660, -304850942050, -13059887662472, -17056166975742, -7356210552054, 8373189881156, 18909708730824, 14426612606274, -5571450426, -13324956597132, -12845040011542, -882278786176, -3113633696102, 28539018870098, -79729992001968, 83796470847096, -86964649930692, -43916556068096, 868793873509840, -2515071322991672, 5833030241472706, -8122309162577362, -12054443199511736, 111191984398411548, -306123471617637556, 2528218621495628, 2864888293762150958, -6174238901008721600, -18275834668921954590, 68583889247948630350, 161936283647715197844, -423388209383611138924, -1712817612924287902994, -329201906098014774586, 8910662173573223680360, 22731904200151841435976, 20010977981827120338904, -29441370580367149180752, -137736571621792014962382, -278628654497151833277818, -398253193042510559295394, -450977974061083455583584, -430153654097625369135142, -370255353491893976396088, -322384137223996186425326, -322384137223996186425326, -370255353491893976396088, -430153654097625369135142, -450977974061083455583584, -398253193042510559295394, -278628654497151833277818, -137736571621792014962382, -29441370580367149180752, 20010977981827120338904, 22731904200151841435976, 8910662173573223680360, -329201906098014774586, -1712817612924287902994, -423388209383611138924, 161936283647715197844, 68583889247948630350, -18275834668921954590, -6174238901008721600, 2864888293762150958, 2528218621495628, -306123471617637556, 111191984398411548, -12054443199511736, -8122309162577362, 5833030241472706, -2515071322991672, 868793873509840, -43916556068096, -86964649930692, 83796470847096, -79729992001968, 28539018870098, -3113633696102, -882278786176, -12845040011542, -13324956597132, -5571450426, 14426612606274, 18909708730824, 8373189881156, -7356210552054, -17056166975742, -13059887662472, -304850942050, 11228778584660, 12914527597726, 4988207918732, -5429767713792, -10236202914934, -6721527531812, 1221330222930, 6999903533044, 6626590274588, 1361411322776, -4092119016402, -5609759306148, -2686175491326, 1786243916774, 4207101704788, 3096555531484, -147675720842, -2755893857310, -2886939930398, -849191365288, 1482478946850, 2326261809814, 1304746109574, -510273009296, -1639841323380, -1365387186404, -130858972460, 986521029880, 1183479200892, 476008183176, -456331605430, -888963930972, -593520035518, 83055256454, 577045085918, 560580593864, 138758711384, -306677930144, -447207568806, -237259064202, 105420083546, 307596061100, 249474149472, 22440466868, -177472105398, -211445530468, -87061488692, 75621411156, 152471291236, 105310981216, -7682306176, -92810253632, -94984925126, -29303480152, 43905534644, 71224423112, 42687414062, -10086793756, -44889387462, -40958362978, -9140870880, 22401750816, 31655229772, 16890742558, -6470636846, -20331636368, -17123101662, -2778063478, 10352086038, 13477108452, 6660361698, -3203869372, -8673819472, -7000292932, -943891718, 4374257488, 5514027406, 2668376656, -1314145584, -3484833470, -2811113378, -418892248, 1683842366, 2164417214, 1095963272, -437433480, -1307838932, -1106022896, -230141880, 577609004, 807295332, 455693350, -100308204, -449615456, -420116722, -130207886, 166910896, 279802120, 186426798, 651634, -134866162, -149695788, -67314082, 33620980, 85861534, 70904100, 17328722, -31383348, -47058982, -30066144, 163910, 21024062, 23477066, 11589764, -3286344, -11754170, -10658744, -3768120, 3050806, 6044472, 4549066, 1296624, -1493030, -2626490, -1869532, -175544, 916388, 1295312, 627970, 260644, -187500, -158762, -350504, 36240, 183966, 280172, -54738, 373504, 47958, 115468, -158816, 149116, 38996, 281446, -150588, 197344, 23864, 197438, -89896, 202288, 2218, 102966, 1711974}
{1724976, 103228, 1443, 201248, -95170, 189456, 9311, 179432, -170202, 274236, 50213, 184864, -115217, 135416, -5243, 220600, -282309, 92840, 198418, 370632, 243545, 383728, -180631, -621376, -996874, -217248, 775937, 1929536, 1982713, 757356, -1622973, -4095304, -4380155, -856304, 4858777, 9434920, 8378478, -8456, -11979718, -19529448, -14034448, 5734884, 29445518, 38020192, 18605531, -24645460, -64607768, -65935872, -11488146, 74021864, 129786006, 95863680, -32384992, -181236320, -229174346, -98323440, 164813249, 380276236, 344706310, -1239288, -466003682, -688261312, -389794384, 347278312, 1030098144, 1044651588, 155953687, -1158581728, -1887814892, -1204919408, 746853676, 2660421128, 2846079799, 598973924, -2862110468, -4869643112, -3213800090, 1757523396, 6663538682, 7161706328, 1510540139, -7109183404, -11953580423, -7655266464, 4607437122, 16258559852, 16821752713, 2694609720, -17699310015, -28026972728, -16382127684, 12883977976, 38572602590, 36936861220, 2164191743, -43619762336, -62638760441, -31030947552, 36190157444, 88397776560, 75336201474, -7882301888, -104826002236, -132624935800, -49402735443, 98032437312, 194027241951, 140571281368, -50699810591, -242256858744, -263380827158, -55016364864, 250773237508, 403888479732, 232435670444, -185095757896, -532201257348, -483153722420, 7320599413, 599947988752, 788359062028, 315370957492, -541290343047, -1100140907528, -798057520973, 279396540084, 1335149458088, 1422158130176, 260109395750, -1373500410288, -2118110683767, -1127594364320, 1066700102249, 2750183008176, 2319492739562, -260070025112, -3111757573621, -3745865162864, -1168846447604, 2941633599408, 5211845763531, 3271970082864, -1951850266819, -6416776262952, -6013278201070, -174718938904, 6913961747754, 9218362924520, 3805290773977, -5959241145528, -12307585640163, -9156131398568, 2441676211099, 13765161046504, 15457105132930, 4391998926568, -11133857505290, -19693134283808, -12787079388901, 3410858049208, 17194083256691, 16217769396316, 4053792830216, -8027734922016, -12595813395872, 22697995547544, -39300596209365, 84185694439320, -148345068890997, -28028330915936, 403933286232544, -1568863073594336, 4551391144316573, -7922452195145400, 2235226627850580, 53730386361475408, -226704386745966885, 307704020128363520, 1149839942992705938, -5749012225343577824, -706695154043203195, 54330776646040802860, -8714264465887345575, -452293255496111948064, -407697876830213909859, 2419540195622296085280, 7188769178186192410871, 3605761925480026245000, -23667971915123144433762, -75013246589779541426336, -118347204656507117754915, -98976488982207745801416, 24162552360360090638030, 246440076411706569335344, 517067670917693765871024, 766826113539554085171400, 938225784536985886845126, 998630029374059108493552, 938225784536985886845126, 766826113539554085171400, 517067670917693765871024, 246440076411706569335344, 24162552360360090638030, -98976488982207745801416, -118347204656507117754915, -75013246589779541426336, -23667971915123144433762, 3605761925480026245000, 7188769178186192410871, 2419540195622296085280, -407697876830213909859, -452293255496111948064, -8714264465887345575, 54330776646040802860, -706695154043203195, -5749012225343577824, 1149839942992705938, 307704020128363520, -226704386745966885, 53730386361475408, 2235226627850580, -7922452195145400, 4551391144316573, -1568863073594336, 403933286232544, -28028330915936, -148345068890997, 84185694439320, -39300596209365, 22697995547544, -12595813395872, -8027734922016, 4053792830216, 16217769396316, 17194083256691, 3410858049208, -12787079388901, -19693134283808, -11133857505290, 4391998926568, 15457105132930, 13765161046504, 2441676211099, -9156131398568, -12307585640163, -5959241145528, 3805290773977, 9218362924520, 6913961747754, -174718938904, -6013278201070, -6416776262952, -1951850266819, 3271970082864, 5211845763531, 2941633599408, -1168846447604, -3745865162864, -3111757573621, -260070025112, 2319492739562, 2750183008176, 1066700102249, -1127594364320, -2118110683767, -1373500410288, 260109395750, 1422158130176, 1335149458088, 279396540084, -798057520973, -1100140907528, -541290343047, 315370957492, 788359062028, 599947988752, 7320599413, -483153722420, -532201257348, -185095757896, 232435670444, 403888479732, 250773237508, -55016364864, -263380827158, -242256858744, -50699810591, 140571281368, 194027241951, 98032437312, -49402735443, -132624935800, -104826002236, -7882301888, 75336201474, 88397776560, 36190157444, -31030947552, -62638760441, -43619762336, 2164191743, 36936861220, 38572602590, 12883977976, -16382127684, -28026972728, -17699310015, 2694609720, 16821752713, 16258559852, 4607437122, -7655266464, -11953580423, -7109183404, 1510540139, 7161706328, 6663538682, 1757523396, -3213800090, -4869643112, -2862110468, 598973924, 2846079799, 2660421128, 746853676, -1204919408, -1887814892, -1158581728, 155953687, 1044651588, 1030098144, 347278312, -389794384, -688261312, -466003682, -1239288, 344706310, 380276236, 164813249, -98323440, -229174346, -181236320, -32384992, 95863680, 129786006, 74021864, -11488146, -65935872, -64607768, -24645460, 18605531, 38020192, 29445518, 5734884, -14034448, -19529448, -11979718, -8456, 8378478, 9434920, 4858777, -856304, -4380155, -4095304, -1622973, 757356, 1982713, 1929536, 775937, -217248, -996874, -621376, -180631, 383728, 243545, 370632, 198418, 92840, -282309, 220600, -5243, 135416, -115217, 184864, 50213, 274236, -170202, 179432, 9311, 189456, -95170, 201248, 1443, 103228, 1724976}
{1738110, 104280, 2622, 204892, -91130, 196934, 15936, 183088, -178078, 254708, 18028, 156656, -114688, 195612, 118278, 368336, -208398, -11408, -133688, -84044, -60444, 576350, 666418, 612624, -138354, -647356, -1347060, -1122552, -27018, 2000324, 3595482, 2894952, -449400, -4746472, -7483596, -5216652, 2465798, 11808654, 15830774, 8267164, -9525434, -27004920, -29084614, -7994672, 29169806, 56943766, 47934610, -5385632, -74968300, -108117804, -61815436, 54679612, 168916982, 180948394, 42869260, -183014044, -333069292, -250334288, 77912816, 453940640, 569171218, 231272298, -421701916, -930131500, -801401632, 66331134, 1162179338, 1603296944, 790612482, -972408482, -2446337128, -2247905996, -21927306, 2912183168, 4198083906, 2197239340, -2334153508, -6175432830, -5736116910, -127954112, 7233671470, 10368855442, 5280374466, -5913137956, -15070887936, -13518841116, 393013304, 17816142280, 24302343548, 11089136750, -15510046820, -35555232300, -29500995062, 4273640780, 43164513538, 53992477536, 19781407534, -40794554644, -80708477364, -59167254708, 20331226136, 101725693636, 113054019746, 26746195076, -104542527222, -174944102320, -106855988704, 72665603536, 230469729774, 220673925248, 12160102380, -256029932204, -358664618236, -165615373802, 219254983938, 496552302430, 394241279546, -82357449772, -591999533538, -687080985868, -190723656106, 584189317680, 1006707427742, 622975624988, -398234719438, -1281676099658, -1209196635252, -43798794134, 1403246330800, 1898740017442, 804087800114, -1229705508862, -2578871726034, -1901735662072, 603083335264, 3064764228082, 3279384833024, 617170240974, -3107261983232, -4776326292074, -2510963395980, 2421360766620, 6123327511436, 5069672510996, -704591157052, -6932533651082, -8175143680290, -2385966976424, 6596929110822, 11452117353348, 7173747476870, -4131933141382, -13821307255406, -13435725547320, -1548045459514, 13090757393044, 19196663950966, 10079043380502, -7072514440048, -20051712518260, -17077403782086, -2152883946644, 13101025497556, 14113550560814, 1007511625658, 5742754365314, -34898822303588, 91911848702804, -87558282227360, 81544078936846, 107974106475140, -1096626791593768, 3007658180398998, -6678176127486162, 8052468296086250, 19286381294409886, -138721587384577468, 342087188234138548, 138965483554196288, -3594796927446421986, 6276437666041379634, 25219328864654004630, -73215856535079975468, -223457069435204301542, 407463633829379119960, 2134105450369859597526, 1214443509415844052186, -9340475103405611138698, -28106571642069023438700, -32027670784402128720698, 17039272575337643330794, 141504509226228786077738, 319882175705866307791878, 492620036304341508036264, 600886716891663000472372, 625369504755605022730060, 594523683558086938111610, 559977696310377538826634, 559977696310377538826634, 594523683558086938111610, 625369504755605022730060, 600886716891663000472372, 492620036304341508036264, 319882175705866307791878, 141504509226228786077738, 17039272575337643330794, -32027670784402128720698, -28106571642069023438700, -9340475103405611138698, 1214443509415844052186, 2134105450369859597526, 407463633829379119960, -223457069435204301542, -73215856535079975468, 25219328864654004630, 6276437666041379634, -3594796927446421986, 138965483554196288, 342087188234138548, -138721587384577468, 19286381294409886, 8052468296086250, -6678176127486162, 3007658180398998, -1096626791593768, 107974106475140, 81544078936846, -87558282227360, 91911848702804, -34898822303588, 5742754365314, 1007511625658, 14113550560814, 13101025497556, -2152883946644, -17077403782086, -20051712518260, -7072514440048, 10079043380502, 19196663950966, 13090757393044, -1548045459514, -13435725547320, -13821307255406, -4131933141382, 7173747476870, 11452117353348, 6596929110822, -2385966976424, -8175143680290, -6932533651082, -704591157052, 5069672510996, 6123327511436, 2421360766620, -2510963395980, -4776326292074, -3107261983232, 617170240974, 3279384833024, 3064764228082, 603083335264, -1901735662072, -2578871726034, -1229705508862, 804087800114, 1898740017442, 1403246330800, -43798794134, -1209196635252, -1281676099658, -398234719438, 622975624988, 1006707427742, 584189317680, -190723656106, -687080985868, -591999533538, -82357449772, 394241279546, 496552302430, 219254983938, -165615373802, -358664618236, -256029932204, 12160102380, 220673925248, 230469729774, 72665603536, -106855988704, -174944102320, -104542527222, 26746195076, 113054019746, 101725693636, 20331226136, -59167254708, -80708477364, -40794554644, 19781407534, 53992477536, 43164513538, 4273640780, -29500995062, -35555232300, -15510046820, 11089136750, 24302343548, 17816142280, 393013304, -13518841116, -15070887936, -5913137956, 5280374466, 10368855442, 7233671470, -127954112, -5736116910, -6175432830, -2334153508, 2197239340, 4198083906, 2912183168, -21927306, -2247905996, -2446337128, -972408482, 790612482, 1603296944, 1162179338, 66331134, -801401632, -930131500, -421701916, 231272298, 569171218, 453940640, 77912816, -250334288, -333069292, -183014044, 42869260, 180948394, 168916982, 54679612, -61815436, -108117804, -74968300, -5385632, 47934610, 56943766, 29169806, -7994672, -29084614, -27004920, -9525434, 8267164, 15830774, 11808654, 2465798, -5216652, -7483596, -4746472, -449400, 2894952, 3595482, 2000324, -27018, -1122552, -1347060, -647356, -138354, 612624, 666418, 576350, -60444, -84044, -133688, -11408, -208398, 368336, 118278, 195612, -114688, 156656, 18028, 254708, -178078, 183088, 15936, 196934, -91130, 204892, 2622, 104280, 1738110}
{1751377, 104544, 2237, 205416, -91373, 200528, 24055, 200432, -153310, 285960, 39312, 151808, -161594, 117880, 48369, 379504, -57366, 283920, 185514, 37896, -354902, -157344, -188995, 264320, 630793, 1308576, 924335, -174840, -1887688, -2648768, -1505763, 1310384, 4588709, 6101952, 3077564, -3803104, -10761344, -11862480, -3312806, 11707416, 23701932, 21222880, 155132, -30369952, -47523525, -31676752, 17526786, 71634280, 86718593, 33924752, -68053596, -151261320, -136228696, 751792, 188481473, 282776000, 168570727, -131804336, -424795276, -454438448, -101099816, 461094488, 816402052, 583748976, -233422153, -1119161032, -1322706945, -441527568, 1109986532, 2190352776, 1702805011, -426049144, -2846765756, -3526824168, -1327276786, 2705197400, 5584288841, 4426209760, -962361429, -7095126832, -8784535192, -3236640968, 6759102095, 13659798896, 10481160649, -2834529056, -17370847985, -20606351384, -6534017855, 17158541248, 32111863828, 22692512016, -9325938429, -41591279672, -45530013685, -10160378568, 43409437835, 72317360072, 44488332184, -29900466192, -96552685287, -94202366376, -7591482835, 107211045160, 154956785864, 76601333744, -88883239373, -215173903880, -180238158156, 23403294488, 254283492802, 312902506168, 106533769692, -242449259936, -455626637255, -311505415688, 142844112363, 572152852256, 587479686072, 82555946360, -607275968308, -906777750944, -462977495555, 489396246320, 1209664759165, 1004764777240, -139199253897, -1399229412808, -1674476648975, -514177300920, 1342694556512, 2381518565304, 1508682183059, -883148109056, -2964564284124, -2817029357656, -132810674657, 3191266151144, 4314385343372, 1812005381480, -2781014350187, -5763796764704, -4175781859689, 1436008242768, 6817748438761, 7142787628080, 1162948517447, -6968935122888, -10461245620500, -5362731934664, 5392698325512, 13397977269616, 11264483947528, -943297792912, -14205858585623, -17775142556200, -6917751070098, 10333768131920, 21400522388270, 15766451417728, -1333799589306, -17447899139280, -18223683347389, -6013959693136, 7058219555330, 14730297814080, -28075175955402, 45915250980392, -96060038773308, 153442767681824, 73965975034951, -533128092129968, 1937935833561444, -5315956917197176, 8570304059080389, 595668391647480, -71058588303116215, 267553837893501080, -288615751450022327, -1594078221550157896, 6617184692994470125, 3612895288319661992, -65211283505715750265, -16009646679165706568, 529465684261945744408, 685228139519435895072, -2484014256193395372995, -8987364083856758399320, -7452460381371089548135, 22158679026370736133760, 86015221476311529356565, 152439663921865590466384, 157601043422845110672681, 45612071578216195889272, -189560303085042496525957, -495856662781769365063608, -790983868473668025041604, -999453301202510979448080, -1074043109592937030415514, -999453301202510979448080, -790983868473668025041604, -495856662781769365063608, -189560303085042496525957, 45612071578216195889272, 157601043422845110672681, 152439663921865590466384, 86015221476311529356565, 22158679026370736133760, -7452460381371089548135, -8987364083856758399320, -2484014256193395372995, 685228139519435895072, 529465684261945744408, -16009646679165706568, -65211283505715750265, 3612895288319661992, 6617184692994470125, -1594078221550157896, -288615751450022327, 267553837893501080, -71058588303116215, 595668391647480, 8570304059080389, -5315956917197176, 1937935833561444, -533128092129968, 73965975034951, 153442767681824, -96060038773308, 45915250980392, -28075175955402, 14730297814080, 7058219555330, -6013959693136, -18223683347389, -17447899139280, -1333799589306, 15766451417728, 21400522388270, 10333768131920, -6917751070098, -17775142556200, -14205858585623, -943297792912, 11264483947528, 13397977269616, 5392698325512, -5362731934664, -10461245620500, -6968935122888, 1162948517447, 7142787628080, 6817748438761, 1436008242768, -4175781859689, -5763796764704, -2781014350187, 1812005381480, 4314385343372, 3191266151144, -132810674657, -2817029357656, -2964564284124, -883148109056, 1508682183059, 2381518565304, 1342694556512, -514177300920, -1674476648975, -1399229412808, -139199253897, 1004764777240, 1209664759165, 489396246320, -462977495555, -906777750944, -607275968308, 82555946360, 587479686072, 572152852256, 142844112363, -311505415688, -455626637255, -242449259936, 106533769692, 312902506168, 254283492802, 23403294488, -180238158156, -215173903880, -88883239373, 76601333744, 154956785864, 107211045160, -7591482835, -94202366376, -96552685287, -29900466192, 44488332184, 72317360072, 43409437835, -10160378568, -45530013685, -41591279672, -9325938429, 22692512016, 32111863828, 17158541248, -6534017855, -20606351384, -17370847985, -2834529056, 10481160649, 13659798896, 6759102095, -3236640968, -8784535192, -7095126832, -962361429, 4426209760, 5584288841, 2705197400, -1327276786, -3526824168, -2846765756, -426049144, 1702805011, 2190352776, 1109986532, -441527568, -1322706945, -1119161032, -233422153, 583748976, 816402052, 461094488, -101099816, -454438448, -424795276, -131804336, 168570727, 282776000, 188481473, 751792, -136228696, -151261320, -68053596, 33924752, 86718593, 71634280, 17526786, -31676752, -47523525, -30369952, 155132, 21222880, 23701932, 11707416, -3312806, -11862480, -10761344, -3803104, 3077564, 6101952, 4588709, 1310384, -1505763, -2648768, -1887688, -174840, 924335, 1308576, 630793, 264320, -188995, -157344, -354902, 37896, 185514, 283920, -57366, 379504, 48369, 117880, -161594, 151808, 39312, 285960, -153310, 200432, 24055, 200528, -91373, 205416, 2237, 104544, 1751377}
{1764378, 104808, 1452, 204368, -96688, 192484, 9380, 182380, -173074, 278696, 50614, 187848, -117642, 137988, -5284, 225336, -286810, 95056, 200122, 375160, 244198, 389720, -182206, -625448, -1008178, -216986, 783072, 1949304, 1998912, 764794, -1638056, -4131484, -4421910, -860328, 4905348, 9525140, 8453238, -11276, -12096026, -19713120, -14165676, 5799630, 29737960, 38389252, 18773504, -24905210, -65259852, -66583192, -11571784, 74811402, 131120842, 96808784, -32799104, -183188092, -231562384, -99245436, 166723556, 384429150, 348320726, -1528316, -471374982, -695871536, -393770936, 351727676, 1042064726, 1056260214, 156856778, -1172909508, -1909960326, -1217996192, 757501196, 2693346024, 2879563066, 603494066, -2900095922, -4930297528, -3250543328, 1785086378, 6751464294, 7250812272, 1521745920, -7210321132, -12111716744, -7746713364, 4684998452, 16487331738, 17042760318, 2707417424, -17968606434, -28420804780, -16583720040, 13112351868, 39151516360, 37447525166, 2127216716, -44328657788, -63572951988, -31412207360, 36862259920, 89812938976, 76424284676, -8195612168, -106645477496, -134719641984, -49952288372, 99946875852, 197339692168, 142656711592, -52061926558, -246751996208, -267761986076, -55275007328, 255957739122, 411230549028, 235822050300, -189772632106, -542769151374, -491505874256, 9358089030, 613169071332, 803547472956, 319176497682, -555206594138, -1123510592308, -811905701208, 290086903886, 1366666796812, 1450810479042, 258970205934, -1410693170054, -2166094958110, -1145042083880, 1103268244722, 2820418411404, 2367401965196, -283630647040, -3202203257274, -3836961926946, -1178293489526, 3039661179814, 5352109382260, 3336110279580, -2034900058062, -6598190899656, -6140459095588, -118025188356, 7134256954252, 9411271317146, 3753089931114, -6280435085246, -12655899600540, -9128884504766, 2983453489334, 14586279738140, 15794498904804, 3762587950794, -12809498077328, -21324854770714, -13118560393118, 5346812033652, 20959891349522, 19831747538294, 4638980739882, -12589426328236, -15351011937330, -842167547854, -8895147910042, 42353743436796, -104975191204612, 89542207418618, -71244242912320, -190712842249498, 1367842000520728, -3574401075455332, 7574746838026154, -7572119452732968, -28656148548523840, 170950581358985000, -375271901283600130, -334721749603657922, 4438830390591453888, -6050719386874332308, -33679006090949566406, 75327342445078143740, 297527088003385239256, -358817849171494687428, -2596783145102428784348, -2391142213056475464886, 9343724513687479626446, 33850137738813089204600, 46806953955221738304340, 1412578023840032444574, -137567016277346222092392, -356498959737123794745810, -591648400196009139579330, -769661007057977325003798, -855019670197270204021730, -866135037562743592675960, -852123217037169226232658, -852123217037169226232658, -866135037562743592675960, -855019670197270204021730, -769661007057977325003798, -591648400196009139579330, -356498959737123794745810, -137567016277346222092392, 1412578023840032444574, 46806953955221738304340, 33850137738813089204600, 9343724513687479626446, -2391142213056475464886, -2596783145102428784348, -358817849171494687428, 297527088003385239256, 75327342445078143740, -33679006090949566406, -6050719386874332308, 4438830390591453888, -334721749603657922, -375271901283600130, 170950581358985000, -28656148548523840, -7572119452732968, 7574746838026154, -3574401075455332, 1367842000520728, -190712842249498, -71244242912320, 89542207418618, -104975191204612, 42353743436796, -8895147910042, -842167547854, -15351011937330, -12589426328236, 4638980739882, 19831747538294, 20959891349522, 5346812033652, -13118560393118, -21324854770714, -12809498077328, 3762587950794, 15794498904804, 14586279738140, 2983453489334, -9128884504766, -12655899600540, -6280435085246, 3753089931114, 9411271317146, 7134256954252, -118025188356, -6140459095588, -6598190899656, -2034900058062, 3336110279580, 5352109382260, 3039661179814, -1178293489526, -3836961926946, -3202203257274, -283630647040, 2367401965196, 2820418411404, 1103268244722, -1145042083880, -2166094958110, -1410693170054, 258970205934, 1450810479042, 1366666796812, 290086903886, -811905701208, -1123510592308, -555206594138, 319176497682, 803547472956, 613169071332, 9358089030, -491505874256, -542769151374, -189772632106, 235822050300, 411230549028, 255957739122, -55275007328, -267761986076, -246751996208, -52061926558, 142656711592, 197339692168, 99946875852, -49952288372, -134719641984, -106645477496, -8195612168, 76424284676, 89812938976, 36862259920, -31412207360, -63572951988, -44328657788, 2127216716, 37447525166, 39151516360, 13112351868, -16583720040, -28420804780, -17968606434, 2707417424, 17042760318, 16487331738, 4684998452, -7746713364, -12111716744, -7210321132, 1521745920, 7250812272, 6751464294, 1785086378, -3250543328, -4930297528, -2900095922, 603494066, 2879563066, 2693346024, 757501196, -1217996192, -1909960326, -1172909508, 156856778, 1056260214, 1042064726, 351727676, -393770936, -695871536, -471374982, -1528316, 348320726, 384429150, 166723556, -99245436, -231562384, -183188092, -32799104, 96808784, 131120842, 74811402, -11571784, -66583192, -65259852, -24905210, 18773504, 38389252, 29737960, 5799630, -14165676, -19713120, -12096026, -11276, 8453238, 9525140, 4905348, -860328, -4421910, -4131484, -1638056, 764794, 1998912, 1949304, 783072, -216986, -1008178, -625448, -182206, 389720, 244198, 375160, 200122, 95056, -286810, 225336, -5284, 137988, -117642, 187848, 50614, 278696, -173074, 182380, 9380, 192484, -96688, 204368, 1452, 104808, 1764378}
{1777911, 105868, 2644, 208040, -92617, 200020, 16064, 186064, -181018, 259012, 18179, 159416, -117105, 198680, 119256, 374280, -212319, -10088, -134774, -83328, -62303, 584084, 672180, 619152, -142429, -651156, -1358778, -1129608, -28073, 2019760, 3627914, 2921584, -457110, -4788432, -7552025, -5260776, 2489984, 11922268, 15979308, 8342760, -9625196, -27267152, -29360974, -8059168, 29468932, 57512052, 48396122, -5468696, -75750765, -109208588, -62402160, 55305200, 170699544, 182797692, 43212999, -185061536, -336638162, -252887896, 78987230, 459048616, 575338282, 233476572, -426821136, -940713576, -810085879, 67861004, 1176158092, 1621711888, 798747484, -985269204, -2475933461, -2273682072, -19752981, 2949644688, 4249214486, 2221074512, -2367655325, -6254952140, -5805555523, -122237112, 7333190125, 10502760464, 5339786618, -6004393992, -15277506477, -13691155320, 419769306, 18078039776, 24635039524, 11215155124, -15765066908, -36074377208, -29894817223, 4395881024, 43842134184, 54774946064, 19993591472, -41506249664, -81963356590, -59985441680, 20810929873, 103431097256, 114782696249, 26940817144, -106478441061, -177838472520, -108346665292, 74308525016, 234597930491, 224206212616, 11731942936, -261077755952, -364962777024, -167767269924, 224287665528, 506056821928, 400723347408, -85576624644, -604473068205, -699800441024, -192158915307, 598201546804, 1027265507630, 632961748000, -410577953877, -1310609379456, -1232382809864, -38617154024, 1439014456593, 1939829710404, 814156226518, -1267481634576, -2641524506197, -1937957684340, 632904161410, 3149259319992, 3354746230708, 612741288208, -3205434430374, -4900795068912, -2555022931717, 2512688702692, 6294217170261, 5178394956696, -767664991023, -7138461574756, -8348487033981, -2344486041608, 6863269423652, 11723612964344, 7135980117264, -4566352594104, -14399357849944, -13560690781608, -906077577860, 14394041833536, 20158061707984, 9807726312464, -9121331082792, -22952431623224, -18963030241519, -1163802498680, 17380818459028, 20177077753672, 8097295994782, -5759923176020, -17272479430588, 34453387492048, -53029023718292, 108593822486856, -154914028374866, -132935057095824, 690622036678446, -2372788446468636, 6164412524731661, -9098233024430144, -4609723027085761, 92218132515633924, -311969254660835469, 245418164920554296, 2143074747279019189, -7480667335114595268, -7580086051233083518, 76850617866882221744, 50464238280197909318, -606367365592821964836, -1036974679151045579953, 2416345033658701957952, 10952691734806956048809, 12392546596627805418424, -18605492792548538451296, -95848758611497507577648, -190156251661290919423718, -229016151102345372597412, -139589410195248415670633, 98415149932419755888104, 434389978617628046653381, 773207277762331769863432, 1019413976366893262797229, 1108766992609252138007920, 1019413976366893262797229, 773207277762331769863432, 434389978617628046653381, 98415149932419755888104, -139589410195248415670633, -229016151102345372597412, -190156251661290919423718, -95848758611497507577648, -18605492792548538451296, 12392546596627805418424, 10952691734806956048809, 2416345033658701957952, -1036974679151045579953, -606367365592821964836, 50464238280197909318, 76850617866882221744, -7580086051233083518, -7480667335114595268, 2143074747279019189, 245418164920554296, -311969254660835469, 92218132515633924, -4609723027085761, -9098233024430144, 6164412524731661, -2372788446468636, 690622036678446, -132935057095824, -154914028374866, 108593822486856, -53029023718292, 34453387492048, -17272479430588, -5759923176020, 8097295994782, 20177077753672, 17380818459028, -1163802498680, -18963030241519, -22952431623224, -9121331082792, 9807726312464, 20158061707984, 14394041833536, -906077577860, -13560690781608, -14399357849944, -4566352594104, 7135980117264, 11723612964344, 6863269423652, -2344486041608, -8348487033981, -7138461574756, -767664991023, 5178394956696, 6294217170261, 2512688702692, -2555022931717, -4900795068912, -3205434430374, 612741288208, 3354746230708, 3149259319992, 632904161410, -1937957684340, -2641524506197, -1267481634576, 814156226518, 1939829710404, 1439014456593, -38617154024, -1232382809864, -1310609379456, -410577953877, 632961748000, 1027265507630, 598201546804, -192158915307, -699800441024, -604473068205, -85576624644, 400723347408, 506056821928, 224287665528, -167767269924, -364962777024, -261077755952, 11731942936, 224206212616, 234597930491, 74308525016, -108346665292, -177838472520, -106478441061, 26940817144, 114782696249, 103431097256, 20810929873, -59985441680, -81963356590, -41506249664, 19993591472, 54774946064, 43842134184, 4395881024, -29894817223, -36074377208, -15765066908, 11215155124, 24635039524, 18078039776, 419769306, -13691155320, -15277506477, -6004393992, 5339786618, 10502760464, 7333190125, -122237112, -5805555523, -6254952140, -2367655325, 2221074512, 4249214486, 2949644688, -19752981, -2273682072, -2475933461, -985269204, 798747484, 1621711888, 1176158092, 67861004, -810085879, -940713576, -426821136, 233476572, 575338282, 459048616, 78987230, -252887896, -336638162, -185061536, 43212999, 182797692, 170699544, 55305200, -62402160, -109208588, -75750765, -5468696, 48396122, 57512052, 29468932, -8059168, -29360974, -27267152, -9625196, 8342760, 15979308, 11922268, 2489984, -5260776, -7552025, -4788432, -457110, 2921584, 3627914, 2019760, -28073, -1129608, -1358778, -651156, -142429, 619152, 672180, 584084, -62303, -83328, -134774, -10088, -212319, 374280, 119256, 198680, -117105, 159416, 18179, 259012, -181018, 186064, 16064, 200020, -92617, 208040, 2644, 105868, 1777911}
{1791178, 106134, 2252, 208568, -92862, 203642, 24238, 203544, -156052, 290510, 39620, 154524, -164396, 120316, 48772, 385552, -60022, 287692, 187050, 39576, -359324, -155878, -190498, 268020, 633576, 1321876, 932274, -174088, -1905868, -2671022, -1518512, 1324168, 4628316, 6159480, 3104314, -3838040, -10863980, -11970766, -3339276, 11825116, 23926758, 21421722, 146338, -30673736, -47988092, -31970084, 17724842, 72364484, 87575596, 34228560, -68793122, -152826804, -137591254, 851974, 190536132, 285749928, 170230518, -133400738, -429473838, -459261416, -101891476, 466495650, 825508764, 589889020, -236702470, -1132299120, -1337574974, -445621632, 1124009768, 2216288386, 1721767640, -433206016, -2882418194, -3568814842, -1340407996, 2742018216, 5654550252, 4478162080, -980831156, -7189960708, -8895250968, -3269412504, 6857842484, 13842489364, 10610235212, -2890994586, -17618594316, -20881066352, -6597398904, 17426339962, 32568497860, 22983273264, -9511006002, -42224196318, -46170639916, -10233963332, 44131461536, 73410297056, 45071129712, -30497452160, -98120445484, -95594479096, -7500659510, 109111109128, 157442280452, 77581256428, -90704990062, -218902277268, -183004210962, 24366122132, 259092836116, 318208951284, 107647455782, -247639456958, -464045688952, -316332958556, 146929603028, 583724940028, 597914406182, 82056329132, -621031826334, -924591808688, -469622951780, 502785534944, 1235853372646, 1023014687864, -147531540926, -1433062645682, -1709112580620, -518099858896, 1380587043610, 2436685165526, 1534773095812, -917160307880, -3042096242044, -2877782883826, -117294823750, 3286781204990, 4422036405058, 1837130466642, -2878248246068, -5921642771626, -4263346149818, 1509705854764, 7014381509796, 7298866282368, 1122680355432, -7204201120534, -10691762414238, -5333816272356, 5737985041324, 13815865875286, 11293585370882, -1507796948536, -15160797462600, -18280527059930, -6361026140284, 12158791595126, 23388372157626, 16466040507830, -3154871771388, -21571859935158, -22646379998068, -7451610512368, 11757157342160, 16555556753740, 297320086736, 12619740569090, -51025396440574, 118747254743442, -89127382373608, 54735589807038, 295805066335802, -1688827164469328, 4221964752783030, -8503391294518836, 6531171606976412, 40606690517409650, -208228101483946782, 402716196514054484, 597448045054655818, -5398546534654148014, 5367691027280118972, 43803768961889926880, -73706034680874751044, -384901215164871623994, 266727976298491566634, 3088929509424470568342, 3904440525821267897108, -8747439278031876683740, -39745045202078745006526, -64500461019128517088046, -27105198043167993194110, 123191058166568566892528, 384367901714528229837394, 690811764878465141116520, 953707673439126597549094, 1117478558799342084646308, 1185609757718976759213620, 1200714626376337297345502, 1200714626376337297345502, 1185609757718976759213620, 1117478558799342084646308, 953707673439126597549094, 690811764878465141116520, 384367901714528229837394, 123191058166568566892528, -27105198043167993194110, -64500461019128517088046, -39745045202078745006526, -8747439278031876683740, 3904440525821267897108, 3088929509424470568342, 266727976298491566634, -384901215164871623994, -73706034680874751044, 43803768961889926880, 5367691027280118972, -5398546534654148014, 597448045054655818, 402716196514054484, -208228101483946782, 40606690517409650, 6531171606976412, -8503391294518836, 4221964752783030, -1688827164469328, 295805066335802, 54735589807038, -89127382373608, 118747254743442, -51025396440574, 12619740569090, 297320086736, 16555556753740, 11757157342160, -7451610512368, -22646379998068, -21571859935158, -3154871771388, 16466040507830, 23388372157626, 12158791595126, -6361026140284, -18280527059930, -15160797462600, -1507796948536, 11293585370882, 13815865875286, 5737985041324, -5333816272356, -10691762414238, -7204201120534, 1122680355432, 7298866282368, 7014381509796, 1509705854764, -4263346149818, -5921642771626, -2878248246068, 1837130466642, 4422036405058, 3286781204990, -117294823750, -2877782883826, -3042096242044, -917160307880, 1534773095812, 2436685165526, 1380587043610, -518099858896, -1709112580620, -1433062645682, -147531540926, 1023014687864, 1235853372646, 502785534944, -469622951780, -924591808688, -621031826334, 82056329132, 597914406182, 583724940028, 146929603028, -316332958556, -464045688952, -247639456958, 107647455782, 318208951284, 259092836116, 24366122132, -183004210962, -218902277268, -90704990062, 77581256428, 157442280452, 109111109128, -7500659510, -95594479096, -98120445484, -30497452160, 45071129712, 73410297056, 44131461536, -10233963332, -46170639916, -42224196318, -9511006002, 22983273264, 32568497860, 17426339962, -6597398904, -20881066352, -17618594316, -2890994586, 10610235212, 13842489364, 6857842484, -3269412504, -8895250968, -7189960708, -980831156, 4478162080, 5654550252, 2742018216, -1340407996, -3568814842, -2882418194, -433206016, 1721767640, 2216288386, 1124009768, -445621632, -1337574974, -1132299120, -236702470, 589889020, 825508764, 466495650, -101891476, -459261416, -429473838, -133400738, 170230518, 285749928, 190536132, 851974, -137591254, -152826804, -68793122, 34228560, 87575596, 72364484, 17724842, -31970084, -47988092, -30673736, 146338, 21421722, 23926758, 11825116, -3339276, -11970766, -10863980, -3838040, 3104314, 6159480, 4628316, 1324168, -1518512, -2671022, -1905868, -174088, 932274, 1321876, 633576, 268020, -190498, -155878, -359324, 39576, 187050, 287692, -60022, 385552, 48772, 120316, -164396, 154524, 39620, 290510, -156052, 203544, 24238, 203642, -92862, 208568, 2252, 106134, 1791178}
{1804578, 106400, 1465, 207512, -98218, 195536, 9457, 185352, -175974, 283192, 51023, 190856, -120091, 140584, -5317, 230120, -291355, 97296, 201838, 379712, 244827, 395760, -183773, -629496, -1019538, -216688, 790215, 1969120, 2015087, 772256, -1653123, -4167640, -4463725, -864304, 4951927, 9615408, 8527962, -14072, -12212326, -19896744, -14296960, 5864400, 30030418, 38758336, 18941453, -25164888, -65911928, -67230488, -11655510, 75600976, 132455690, 97753936, -33213240, -185139840, -233950406, -100167384, 168633807, 388582112, 351935150, -1817320, -476746330, -703481736, -397747480, 356177112, 1054031232, 1067868888, 157759885, -1187237264, -1932105784, -1231072928, 768148732, 2726270944, 2913046249, 608014232, -2938081368, -4990951872, -3287286590, 1812649408, 6839389922, 7339918240, 1532951613, -7311458800, -12269853057, -7838160240, 4762559734, 16716103672, 17263767931, 2720225176, -18237902909, -28814636808, -16785312372, 13340725808, 39730430106, 37958189160, 2090241697, -45037553192, -64507143655, -31793467144, 37534362408, 91228101464, 77512367842, -8508922424, -108464952740, -136814348144, -50501841357, 101861314488, 200652142393, 144742141840, -53424042573, -251247133648, -272143144978, -55533649744, 261142240648, 418572618016, 239208440635, -194449549264, -553336960410, -499858162888, 11395730723, 626389890384, 818735907913, 322981390184, -569123640282, -1146881960624, -825756057917, 300775800344, 1398184938415, 1479471852536, 257850388817, -1447850123056, -2214039891783, -1162463393544, 1139797382923, 2890511288184, 2415025681858, -307536714648, -3292903027158, -3927840118688, -1186818656302, 3139510533616, 5494405940158, 3401380166096, -2119722053752, -6785451885504, -6276958708239, -70178682768, 7353738439407, 9617946360040, 3732963040902, -6564605720280, -12979366994334, -9129171884808, 3443989830188, 15268485320672, 16029693540226, 3136290722576, -14272356304809, -22562728238040, -13067415012815, 7443150335896, 24283474924990, 22344689403480, 4101535713993, -16942951746496, -22032558240692, -10261563664608, 4095314709353, 20316571188464, -41917443357689, 60562563620296, -121578169166175, 151542376170784, 207398976075692, -881324758502216, 2881923723808341, -7094782540104072, 9431252306524347, 10112932863578472, -117768410421091887, 359159150824194216, -170055603653060398, -2811545747606799224, 8287572379662255976, 12833252272004818800, -88872132259793655506, -96690379796676154440, 678110997862551597599, 1471904176754657580824, -2166328418193275352742, -13028424490173662602680, -18552477242190543266899, 12422292942583957549104, 103430714223610591807180, 230509476915302871143928, 313609661999574139185070, 261043623430122807079992, 34204904106765146166840, -321383576556712212483256, -698868961886125554011478, -981375129276063686214296, -1085361807528241129685859, -981375129276063686214296, -698868961886125554011478, -321383576556712212483256, 34204904106765146166840, 261043623430122807079992, 313609661999574139185070, 230509476915302871143928, 103430714223610591807180, 12422292942583957549104, -18552477242190543266899, -13028424490173662602680, -2166328418193275352742, 1471904176754657580824, 678110997862551597599, -96690379796676154440, -88872132259793655506, 12833252272004818800, 8287572379662255976, -2811545747606799224, -170055603653060398, 359159150824194216, -117768410421091887, 10112932863578472, 9431252306524347, -7094782540104072, 2881923723808341, -881324758502216, 207398976075692, 151542376170784, -121578169166175, 60562563620296, -41917443357689, 20316571188464, 4095314709353, -10261563664608, -22032558240692, -16942951746496, 4101535713993, 22344689403480, 24283474924990, 7443150335896, -13067415012815, -22562728238040, -14272356304809, 3136290722576, 16029693540226, 15268485320672, 3443989830188, -9129171884808, -12979366994334, -6564605720280, 3732963040902, 9617946360040, 7353738439407, -70178682768, -6276958708239, -6785451885504, -2119722053752, 3401380166096, 5494405940158, 3139510533616, -1186818656302, -3927840118688, -3292903027158, -307536714648, 2415025681858, 2890511288184, 1139797382923, -1162463393544, -2214039891783, -1447850123056, 257850388817, 1479471852536, 1398184938415, 300775800344, -825756057917, -1146881960624, -569123640282, 322981390184, 818735907913, 626389890384, 11395730723, -499858162888, -553336960410, -194449549264, 239208440635, 418572618016, 261142240648, -55533649744, -272143144978, -251247133648, -53424042573, 144742141840, 200652142393, 101861314488, -50501841357, -136814348144, -108464952740, -8508922424, 77512367842, 91228101464, 37534362408, -31793467144, -64507143655, -45037553192, 2090241697, 37958189160, 39730430106, 13340725808, -16785312372, -28814636808, -18237902909, 2720225176, 17263767931, 16716103672, 4762559734, -7838160240, -12269853057, -7311458800, 1532951613, 7339918240, 6839389922, 1812649408, -3287286590, -4990951872, -2938081368, 608014232, 2913046249, 2726270944, 768148732, -1231072928, -1932105784, -1187237264, 157759885, 1067868888, 1054031232, 356177112, -397747480, -703481736, -476746330, -1817320, 351935150, 388582112, 168633807, -100167384, -233950406, -185139840, -33213240, 97753936, 132455690, 75600976, -11655510, -67230488, -65911928, -25164888, 18941453, 38758336, 30030418, 5864400, -14296960, -19896744, -12212326, -14072, 8527962, 9615408, 4951927, -864304, -4463725, -4167640, -1653123, 772256, 2015087, 1969120, 790215, -216688, -1019538, -629496, -183773, 395760, 244827, 379712, 201838, 97296, -291355, 230120, -5317, 140584, -120091, 190856, 51023, 283192, -175974, 185352, 9457, 195536, -98218, 207512, 1465, 106400, 1804578}

==> anc/ADHM/2-2_N3_Nf2_nd_Qmax400.txt <==
{1}
{0, 0}
{3, 0, 6}
{0, 6, 0, 10}
{11, 0, 17, 0, 30}
{0, 22, 0, 48, 0, 58}
{32, 0, 68, 0, 91, 0, 147}
{0, 62, 0, 102, 0, 154, 0, 258}
{75, 0, 127, 0, 177, 0, 244, 0, 548}
{0, 152, 0, 160, 0, 172, 0, 324, 0, 952}
{160, 0, 242, 0, 162, 0, 207, 0, 273, 0, 1770}
{0, 304, 0, 228, 0, 334, 0, 188, 0, 48, 0, 2946}
{313, 0, 366, 0, 426, 0, 823, 0, 435, 0, -740, 0, 5078}
{0, 552, 0, 340, 0, 904, 0, 1596, 0, 962, 0, -2396, 0, 8058}
{562, 0, 556, 0, 717, 0, 1379, 0, 2396, 0, 2405, 0, -5705, 0, 13086}
{0, 942, 0, 548, 0, 1396, 0, 604, 0, 2620, 0, 5372, 0, -11486, 0, 20036}
{956, 0, 712, 0, 1314, 0, 761, 0, -1650, 0, 1176, 0, 10819, 0, -21500, 0, 30927}
{0, 1494, 0, 872, 0, 1534, 0, -528, 0, -3172, 0, -3068, 0, 20178, 0, -37192, 0, 45834}
{1550, 0, 965, 0, 1876, 0, 277, 0, 2363, 0, -329, 0, -10845, 0, 34978, 0, -62038, 0, 68108}
{0, 2262, 0, 1384, 0, 1510, 0, 2044, 0, 10844, 0, 9720, 0, -23812, 0, 57958, 0, -99058, 0, 97932}
{2405, 0, 1142, 0, 2735, 0, 837, 0, 8518, 0, 16387, 0, 27477, 0, -42090, 0, 91102, 0, -153766, 0, 140912}
{0, 3312, 0, 2176, 0, 1438, 0, 5340, 0, 5094, 0, 3440, 0, 50712, 0, -66352, 0, 139014, 0, -231664, 0, 197602}
{3609, 0, 1379, 0, 3447, 0, 1948, 0, 5559, 0, -17827, 0, -33689, 0, 76367, 0, -94801, 0, 203497, 0, -342321, 0, 276519}
{0, 4672, 0, 3284, 0, 1164, 0, 6754, 0, -10092, 0, -30098, 0, -80634, 0, 96590, 0, -125912, 0, 291900, 0, -494128, 0, 379204}
{5260, 0, 1537, 0, 4525, 0, 3771, 0, 339, 0, -3784, 0, 24144, 0, -110506, 0, 105089, 0, -153652, 0, 405804, 0, -702163, 0, 518432}
{0, 6416, 0, 4820, 0, 806, 0, 7332, 0, -2340, 0, 61848, 0, 141560, 0, -96220, 0, 89000, 0, -173308, 0, 554468, 0, -980368, 0, 696834}
{7462, 0, 1725, 0, 5218, 0, 5844, 0, -1322, 0, 36839, 0, 89058, 0, 225253, 0, -26789, 0, 38400, 0, -171625, 0, 738379, 0, -1350680, 0, 933558}
{0, 8630, 0, 6916, 0, 414, 0, 7504, 0, 11366, 0, 28578, 0, -82840, 0, 154166, 0, 102216, 0, -66482, 0, -136056, 0, 970592, 0, -1834402, 0, 1233046}
{10356, 0, 1739, 0, 6230, 0, 8907, 0, -484, 0, 26668, 0, -130633, 0, -377728, 0, -107352, 0, 284486, 0, -238379, 0, -45392, 0, 1247640, 0, -2464300, 0, 1622466}
{0, 11350, 0, 9624, 0, -128, 0, 7348, 0, 19008, 0, -52836, 0, -167976, 0, -396704, 0, -473544, 0, 513192, 0, -502674, 0, 122800, 0, 1585472, 0, -3270488, 0, 2109668}
{14093, 0, 1810, 0, 6760, 0, 12407, 0, 1098, 0, 4744, 0, -38761, 0, 329797, 0, 180085, 0, -807531, 0, 770257, 0, -871968, 0, 405811, 0, 1976380, 0, -4299954, 0, 2732666}
{0, 14670, 0, 13096, 0, -626, 0, 6928, 0, 22054, 0, -36632, 0, 321946, 0, 958506, 0, 1125260, 0, -974176, 0, 1033116, 0, -1375508, 0, 838936, 0, 2437926, 0, -5596750, 0, 3503238}
{18834, 0, 1625, 0, 7407, 0, 16988, 0, 2968, 0, -7618, 0, 124944, 0, 328002, 0, 458084, 0, 1759739, 0, -897851, 0, 1267575, 0, -2027562, 0, 1476204, 0, 2954599, 0, -7224307, 0, 4474547}
{0, 18696, 0, 17504, 0, -1002, 0, 5996, 0, 23672, 0, 8472, 0, 111978, 0, -939864, 0, -1585722, 0, 1458308, 0, -530702, 0, 1432164, 0, -2855474, 0, 2373756, 0, 3545972, 0, -9244444, 0, 5664146}
{24783, 0, 1408, 0, 7335, 0, 22031, 0, 5464, 0, -8663, 0, 107821, 0, -631410, 0, -1945649, 0, -3449169, 0, 109399, 0, 144319, 0, 1474417, 0, -3865299, 0, 3608637, 0, 4182799, 0, -11745118, 0, 7143678}
{0, 23472, 0, 22916, 0, -1380, 0, 4528, 0, 24974, 0, 33910, 0, -188202, 0, -424246, 0, 505778, 0, -2601296, 0, -1905866, 0, 1146966, 0, 1325686, 0, -5085166, 0, 5260876, 0, 4885740, 0, -14808432, 0, 8939662}
{32158, 0, 928, 0, 7373, 0, 28461, 0, 8341, 0, -9134, 0, 34075, 0, -161297, 0, 2434411, 0, 5607010, 0, 1666939, 0, -4034921, 0, 2484854, 0, 914340, 0, -6512632, 0, 7437768, 0, 5609465, 0, -18552029, 0, 11147654}
{0, 29112, 0, 29524, 0, -1490, 0, 2684, 0, 25942, 0, 44228, 0, -148524, 0, 1279856, 0, 3278420, 0, 6599052, 0, 7209126, 0, -5811684, 0, 4154708, 0, 156300, 0, -8160000, 0, 10247648, 0, 6368794, 0, -23087996, 0, 13804812}
{41187, 0, 346, 0, 6270, 0, 35182, 0, 11807, 0, -4728, 0, -1462, 0, 377906, 0, 420566, 0, -4361801, 0, -1896093, 0, 10731094, 0, -6965821, 0, 6129617, 0, -1039027, 0, -10011145, 0, 13834283, 0, 7095725, 0, -28568522, 0, 17038277}
{0, 35742, 0, 37540, 0, -1226, 0, 296, 0, 26402, 0, 48616, 0, -23310, 0, 305208, 0, -5276638, 0, -13481986, 0, -15432162, 0, 10080636, 0, -7326046, 0, 8348306, 0, -2785974, 0, -12063262, 0, 18346796, 0, 7801604, 0, -35141558, 0, 20899464}
{52151, 0, -646, 0, 5106, 0, 43485, 0, 15876, 0, -3002, 0, -17133, 0, 306028, 0, -2311733, 0, -3846157, 0, -5386666, 0, -21927560, 0, 5230367, 0, -6798320, 0, 10745306, 0, -5179930, 0, -14276143, 0, 23966674, 0, 8382841, 0, -43006487, 0, 25553358}
{0, 43414, 0, 47048, 0, -720, 0, -2620, 0, 26284, 0, 51280, 0, 49742, 0, -578748, 0, 146386, 0, 14594876, 0, 22904514, 0, -12736732, 0, -2336498, 0, -5255096, 0, 13195798, 0, -8344976, 0, -16620546, 0, 30886164, 0, 8840130, 0, -52352320, 0, 31071708}
{65345, 0, -1717, 0, 2628, 0, 52189, 0, 20418, 0, 3952, 0, -15871, 0, 117670, 0, -361968, 0, 10320564, 0, 23777379, 0, 43101148, 0, 9623058, 0, -10829579, 0, -2608934, 0, 15560683, 0, -12388916, 0, -19023128, 0, 39343333, 0, 9030882, 0, -63434817, 0, 37666652}
{0, 52262, 0, 58280, 0, 374, 0, -5840, 0, 25364, 0, 52748, 0, 81602, 0, -447922, 0, 4119156, 0, 1423856, 0, -14047322, 0, 22199044, 0, 33824016, 0, -18833158, 0, 1275508, 0, 17629512, 0, -17447304, 0, -21415696, 0, 49579724, 0, 8935478, 0, -76499082, 0, 45433752}
{81078, 0, -3320, 0, -297, 0, 62426, 0, 25233, 0, 8583, 0, -17196, 0, 2826, 0, 1010082, 0, -1768274, 0, -34732342, 0, -72137820, 0, -37429808, 0, 48421246, 0, -25574777, 0, 6481885, 0, 19213857, 0, -23615828, 0, -23693985, 0, 61886108, 0, 8358324, 0, -91864115, 0, 54645228}
{0, 62432, 0, 71488, 0, 2190, 0, -9540, 0, 23672, 0, 53660, 0, 97342, 0, -144208, 0, 478858, 0, -17925160, 0, -26566262, 0, -59983284, 0, -93532258, 0, 48009692, 0, -30586322, 0, 13083156, 0, 20007628, 0, -31026540, 0, -25733778, 0, 76570112, 0, 7257206, 0, -109841120, 0, 65427260}
{99718, 0, -5143, 0, -4897, 0, 73045, 0, 30563, 0, 19604, 0, -10288, 0, -43251, 0, 799603, 0, -6696568, 0, 8771011, 0, 75168025, 0, 60151466, 0, -100350547, 0, 33952949, 0, -33617607, 0, 21055041, 0, 19730581, 0, -39751158, 0, -27371342, 0, 93987197, 0, 5363377, 0, -130833158, 0, 78122670}
{0, 73984, 0, 86772, 0, 4588, 0, -13664, 0, 21254, 0, 53428, 0, 105584, 0, 33800, 0, -1503328, 0, 5823518, 0, 66638060, 0, 139749764, 0, 191514284, 0, -45874512, 0, 11104718, 0, -34292736, 0, 30390452, 0, 17974698, 0, -49913682, 0, -28430354, 0, 114511304, 0, 2603036, 0, -155225024, 0, 92898440}
{121651, 0, -7509, 0, -10027, 0, 85495, 0, 35922, 0, 28136, 0, -9486, 0, -66788, 0, 355235, 0, -334719, 0, 28149727, 0, -455022, 0, -19209758, 0, 184234736, 0, 43908170, 0, -15497286, 0, -32244419, 0, 40978607, 0, 14392493, 0, -61549793, 0, -28689942, 0, 138574654, 0, -1374270, 0, -183516298, 0, 110183239}
{0, 87072, 0, 104404, 0, 7990, 0, -17924, 0, 18046, 0, 51448, 0, 111420, 0, 120800, 0, -1129780, 0, 10505904, 0, -33514238, 0, -197199604, 0, -313277062, 0, -5458720, 0, 127995900, 0, -42292140, 0, -27000504, 0, 52659252, 0, 8464516, 0, -74728528, 0, -27877728, 0, 166624692, 0, -6696444, 0, -216189216, 0, 130191660}
{147277, 0, -10205, 0, -17438, 0, 98016, 0, 41326, 0, 44651, 0, 378, 0, -75067, 0, 100779, 0, 2425258, 0, -13496396, 0, -104940425, 0, -153655123, 0, -364458845, 0, -262660997, 0, 176249720, 0, -67383623, 0, -18129107, 0, 65168213, 0, -251518, 0, -89425168, 0, -25705175, 0, 199175057, 0, -13816357, 0, -253851735, 0, 153458402}
{0, 101862, 0, 124676, 0, 12558, 0, -22504, 0, 14138, 0, 47768, 0, 116552, 0, 164984, 0, -464656, 0, 156652, 0, -38889346, 0, 93971126, 0, 338311904, 0, 50830576, 0, -413032834, 0, 179399106, 0, -89817094, 0, -5093074, 0, 78219416, 0, -12404050, 0, -105676934, 0, -21809378, 0, 236767848, 0, -22915848, 0, -297097194, 0, 180256930}
{177065, 0, -13643, 0, -25674, 0, 112519, 0, 46733, 0, 58132, 0, 2325, 0, -84216, 0, -10793, 0, 1805507, 0, -15347895, 0, 81696727, 0, 366729516, 0, 694855538, 0, 652296050, 0, -358532574, 0, 144682110, 0, -109149857, 0, 12504918, 0, 91408657, 0, -28499795, 0, -123351485, 0, -15809944, 0, 279996830, 0, -34584690, 0, -346671021, 0, 211244970}
{0, 118422, 0, 147704, 0, 18144, 0, -27308, 0, 9636, 0, 41880, 0, 119996, 0, 192184, 0, -82390, 0, -3519960, 0, 26858526, 0, 131975740, 0, -47606190, 0, 110861416, 0, 879684526, 0, -128969164, 0, 85926788, 0, -124846728, 0, 35019720, 0, 104260936, 0, -49289738, 0, -142380960, 0, -7229098, 0, 329494544, 0, -49080936, 0, -403290208, 0, 246771430}
{211502, 0, -17392, 0, -36440, 0, 127195, 0, 51813, 0, 80482, 0, 16444, 0, -85082, 0, -66641, 0, 862924, 0, 649888, 0, 46511891, 0, -295345638, 0, -986405412, 0, -1150498535, 0, 437504768, 0, 165576726, 0, 15774772, 0, -136242180, 0, 62728652, 0, 116175573, 0, -75394248, 0, -162534459, 0, 4415387, 0, 385965785, 0, -67142140, 0, -467856963, 0, 287640345}
{0, 136926, 0, 173800, 0, 25246, 0, -31984, 0, 4500, 0, 33420, 0, 122040, 0, 214536, 0, 107618, 0, -2449406, 0, 21675546, 0, -160195964, 0, -494969810, 0, -765761750, 0, -1684040716, 0, -437343858, 0, 413360944, 0, -57225850, 0, -142269184, 0, 95865116, 0, 126491260, 0, -107697992, 0, -183631316, 0, 19743148, 0, 450140760, 0, -89131546, 0, -541245078, 0, 334287498}
{251093, 0, -22045, 0, -48601, 0, 143664, 0, 56286, 0, 99937, 0, 21732, 0, -93107, 0, -84332, 0, 338563, 0, 5293305, 0, -47498745, 0, -111331142, 0, 685409750, 0, 1362099796, 0, -490481199, 0, -1202793729, 0, 551887438, 0, -128874872, 0, -141942054, 0, 134517962, 0, 134462169, 0, -146849236, 0, -205264693, 0, 39331035, 0, 522817014, 0, -115969619, 0, -624528990, 0, 387693730}
{0, 157560, 0, 203296, 0, 34054, 0, -36724, 0, -1120, 0, 22652, 0, 122500, 0, 234820, 0, 199908, 0, -1160640, 0, -1988928, 0, -44144052, 0, 628567974, 0, 1757183244, 0, 3016254694, 0, 1740710432, 0, -1433581150, 0, 572672420, 0, -197316594, 0, -134048100, 0, 178645220, 0, 139205428, 0, -193845984, 0, -227100852, 0, 63965590, 0, 604847932, 0, -148134036, 0, -718759932, 0, 448399860}
{296418, 0, -27202, 0, -63777, 0, 160243, 0, 60338, 0, 128966, 0, 40341, 0, -91226, 0, -99812, 0, 55227, 0, 3611290, 0, -28749317, 0, 271592222, 0, 386881805, 0, -440979767, 0, 1102934853, 0, 3182150105, 0, -1056984832, 0, 501052488, 0, -261938550, 0, -117457576, 0, 228102095, 0, 139715989, 0, -249447054, 0, -248526971, 0, 94370954, 0, 697139839, 0, -186775777, 0, -825227281, 0, 517589190}
{0, 180400, 0, 236324, 0, 44412, 0, -41392, 0, -7058, 0, 9244, 0, 119712, 0, 254876, 0, 251284, 0, -383468, 0, -7312280, 0, 78079098, 0, -8950266, 0, -1902957002, 0, -4424428072, 0, -3645941066, 0, 2558537812, 0, -298945188, 0, 371592628, 0, -321888744, 0, -90913382, 0, 282598760, 0, 134923972, 0, -314744526, 0, -269021986, 0, 131490034, 0, 800657116, 0, -232513956, 0, -945176240, 0, 595932570}
{348079, 0, -33278, 0, -80507, 0, 178905, 0, 63283, 0, 154590, 0, 49986, 0, -96571, 0, -100515, 0, -55609, 0, 1885562, 0, 4661075, 0, 23336292, 0, -1060968950, 0, -1884113348, 0, -3362571313, 0, -6477841687, 0, 162187415, 0, 520342450, 0, 213287076, 0, -376286106, 0, -53508303, 0, 341768218, 0, 123693381, 0, -390515712, 0, -287736468, 0, 176177679, 0, 916429294, 0, -286750481, 0, -1080135674, 0, 684850354}
{0, 205640, 0, 273236, 0, 56894, 0, -45572, 0, -13330, 0, -7176, 0, 113652, 0, 277032, 0, 283572, 0, 8184, 0, -4866032, 0, 36492396, 0, -408604258, 0, 246659416, 0, 4007271456, 0, 4982768880, 0, -3628050868, 0, -2568463252, 0, 1156728004, 0, 44630352, 0, -423265010, 0, -4245020, 0, 404904236, 0, 104673020, 0, -477952396, 0, -303865572, 0, 229612872, 0, 1045538656, 0, -350297822, 0, -1231592348, 0, 785162070}
{406696, 0, -40008, 0, -101042, 0, 197226, 0, 65057, 0, 191321, 0, 74234, 0, -90823, 0, -110381, 0, -143422, 0, 816956, 0, 10393812, 0, -119481912, 0, 288466151, 0, 3526291313, 0, 7446447650, 0, 11679644117, 0, 3479030019, 0, -4204830128, 0, 1506658485, 0, -125196338, 0, -460596472, 0, 57562039, 0, 471257890, 0, 76475435, 0, -577884993, 0, -316255427, 0, 292793070, 0, 1189131273, 0, -424855739, 0, -1401338159, 0, 898568956}
{0, 233486, 0, 314404, 0, 71718, 0, -49464, 0, -19726, 0, -26232, 0, 104472, 0, 299364, 0, 305294, 0, 212004, 0, -2436676, 0, -8221072, 0, 27938750, 0, 1471762984, 0, 16883934, 0, -2800602290, 0, 5981557432, 0, 9498834486, 0, -4148992942, 0, 1581180200, 0, -293082490, 0, -485406766, 0, 132697180, 0, 539849850, 0, 37591848, 0, -691594782, 0, -323854718, 0, 367109746, 0, 1348435580, 0, -511436532, 0, -1591127790, 0, 1026066380}
{472974, 0, -47908, 0, -123550, 0, 217737, 0, 65562, 0, 223914, 0, 87265, 0, -91178, 0, -107091, 0, -156145, 0, 307979, 0, 6900805, 0, -43460931, 0, 552930314, 0, -1689191870, 0, -9922059110, 0, -17984163360, 0, -10101936500, 0, 9963873533, 0, -2695641938, 0, 1449643691, 0, -459008404, 0, -495000327, 0, 221483428, 0, 609616374, 0, -13515627, 0, -819898640, 0, -325115126, 0, 453742186, 0, 1524704900, 0, -612109697, 0, -1803071958, 0, 1169674245}
{0, 264022, 0, 359976, 0, 88720, 0, -52892, 0, -26020, 0, -48264, 0, 90748, 0, 321508, 0, 325614, 0, 323752, 0, -1029714, 0, -14058908, 0, 172713232, 0, -776396268, 0, -4815860280, 0, -5520905152, 0, -13197786156, 0, -21729885184, 0, 4583846518, 0, -599085356, 0, 1191054840, 0, -623070332, 0, -486168970, 0, 324164816, 0, 678970870, 0, -78615752, 0, -964092890, 0, -318582440, 0, 554330390, 0, 1719291268, 0, -728137246, 0, -2039217976, 0, 1330600726}
{547640, 0, -56447, 0, -150188, 0, 238001, 0, 64268, 0, 268396, 0, 117412, 0, -77143, 0, -117296, 0, -207662, 0, -7099, 0, 3690711, 0, 13928216, 0, -121243969, 0, -1639606999, 0, 5269011141, 0, 19856108928, 0, 16815792923, 0, -16375411384, 0, -3320619793, 0, 1410142971, 0, 867767005, 0, -784718635, 0, -455865945, 0, 440625850, 0, 746451339, 0, -159446479, 0, -1125037659, 0, -302329248, 0, 670233753, 0, 1933597119, 0, -861982862, 0, -2302030352, 0, 1511233432}
{0, 297462, 0, 410344, 0, 108550, 0, -55376, 0, -32204, 0, -73652, 0, 72744, 0, 344408, 0, 343492, 0, 386712, 0, -231710, 0, -8962130, 0, 49550194, 0, -670236808, 0, 4052334346, 0, 15472829590, 0, 28141927800, 0, 41027303180, 0, 3677730804, 0, -9673597622, 0, 2885103712, 0, 518557642, 0, -942069766, 0, -400777270, 0, 570835566, 0, 810120424, 0, -257952476, 0, -1304092544, 0, -274483112, 0, 803383024, 0, 2169101820, 0, -1015221818, 0, -2593910978, 0, 1713021348}
{631443, 0, -66358, 0, -179553, 0, 260126, 0, 60815, 0, 308979, 0, 134636, 0, -70785, 0, -113073, 0, -196310, 0, -96440, 0, 1860798, 0, 19166301, 0, -236285707, 0, 1494699916, 0, 4418975922, 0, -8371493630, 0, -14510941053, 0, 25357448049, 0, 24099113071, 0, -12064952380, 0, 3692493594, 0, 161754818, 0, -1092402049, 0, -318034911, 0, 714047349, 0, 868051772, 0, -375945861, 0, -1501986545, 0, -232579492, 0, 955296674, 0, 2427309402, 0, -1190782598, 0, -2917707332, 0, 1938781468}
{0, 334032, 0, 465920, 0, 131454, 0, -57124, 0, -38008, 0, -101908, 0, 50956, 0, 365852, 0, 359102, 0, 432460, 0, 194992, 0, -4902372, 0, -21533486, 0, 268416960, 0, 1268633484, 0, -14341149108, 0, -43618712648, 0, -66871203740, 0, -24519161928, 0, 31249673900, 0, -10396342532, 0, 3909212664, 0, -196556422, 0, -1231408176, 0, -204636192, 0, 869384544, 0, 917671566, 0, -515550188, 0, -1720065660, 0, -174257524, 0, 1128218438, 0, 2709858320, 0, -1390575978, 0, -3276212816, 0, 2190243502}
{725223, 0, -77153, 0, -213657, 0, 281897, 0, 55333, 0, 361968, 0, 169289, 0, -46976, 0, -121028, 0, -243641, 0, -228506, 0, 751583, 0, 12137145, 0, -52476307, 0, 714521510, 0, -7092766861, 0, -14461808353, 0, -9781597349, 0, -46833088427, 0, -65302927627, 0, 21706433458, 0, -6110146119, 0, 3701011915, 0, -557532966, 0, -1354333682, 0, -57672201, 0, 1035594554, 0, 956585132, 0, -678790513, 0, -1959077017, 0, -96468470, 0, 1323905149, 0, 3018370211, 0, -1618087863, 0, -3672734111, 0, 2470706973}
{0, 373824, 0, 526868, 0, 157260, 0, -57920, 0, -43146, 0, -133380, 0, 23808, 0, 385180, 0, 375094, 0, 467752, 0, 434058, 0, -2386672, 0, -24870478, 0, 309627798, 0, -2413780152, 0, -675776164, 0, 38151575590, 0, 85998540866, 0, 53050957368, 0, -59183681312, 0, 2155059812, 0, -1036329524, 0, 3233669184, 0, -923883218, 0, -1455683212, 0, 125823436, 0, 1211287210, 0, 981716876, 0, -867878812, 0, -2220298446, 0, 3719078, 0, 1544886734, 0, 3354603464, 0, -1875623172, 0, -4110486960, 0, 2782234316}
{829846, 0, -89339, 0, -250723, 0, 305811, 0, 46936, 0, 410444, 0, 190754, 0, -30761, 0, -113617, 0, -227910, 0, -206680, 0, 243266, 0, 7012363, 0, 32481541, 0, -476115491, 0, -43264262, 0, 25203613863, 0, 53453282276, 0, 95363048192, 0, 132554500968, 0, -8088236757, 0, -17114292241, 0, 3424397445, 0, 2633553818, 0, -1298032217, 0, -1530335016, 0, 348189021, 0, 1394280320, 0, 990255606, 0, -1084755715, 0, -2504299597, 0, 129987683, 0, 1793108471, 0, 3720309224, 0, -2167264920, 0, -4593279877, 0, 3128675838}
{0, 417072, 0, 593620, 0, 186694, 0, -57220, 0, -47586, 0, -168456, 0, -8300, 0, 404072, 0, 388552, 0, 496552, 0, 585264, 0, -971176, 0, -15558778, 0, 51707840, 0, -630321522, 0, 10103142796, 0, -1180844508, 0, -65772603316, 0, -65009160138, 0, 92133436184, 0, 52280712220, 0, -28564795468, 0, 6569988546, 0, 1978891076, 0, -1678887480, 0, -1572387988, 0, 611749052, 0, 1582226444, 0, 978407578, 0, -1331814396, 0, -2812301836, 0, 285993296, 0, 2071507416, 0, 4117366980, 0, -2495811628, 0, -5124834352, 0, 3512467998}
{946200, 0, -102599, 0, -293502, 0, 328780, 0, 35480, 0, 472959, 0, 230586, 0, 3279, 0, -117842, 0, -276141, 0, -296102, 0, -147529, 0, 3741864, 0, 32604096, 0, -388811796, 0, 3441299098, 0, -7712860333, 0, -76696438353, 0, -164937454785, 0, -229288280261, 0, -51381959378, 0, 84266094788, 0, -29960941880, 0, 8293470516, 0, 1307450071, 0, -2063561134, 0, -1576105007, 0, 918866749, 0, 1772185982, 0, 942723037, 0, -1611105149, 0, -3144745620, 0, 476184364, 0, 2382222358, 0, 4547624675, 0, -2866032325, 0, -5709501850, 0, 3938095666}
{0, 464022, 0, 666628, 0, 220030, 0, -55240, 0, -50998, 0, -206536, 0, -44760, 0, 420644, 0, 397510, 0, 526628, 0, 692466, 0, -168820, 0, -8923696, 0, -45924908, 0, 749179682, 0, -2278032970, 0, -32844069030, 0, -14435634680, 0, 12371510356, 0, -151772620492, 0, -179019699792, 0, 73511434810, 0, -23369426412, 0, 8830607776, 0, 629535412, 0, -2446264500, 0, -1535469960, 0, 1271472574, 0, 1961031440, 0, 878990726, 0, -1924918872, 0, -3502737010, 0, 704879106, 0, 2728535150, 0, 5013114280, 0, -3281238448, 0, -6351554770, 0, 4408425134}
{1075274, 0, -117553, 0, -339786, 0, 353955, 0, 20811, 0, 530040, 0, 254477, 0, 30004, 0, -102993, 0, -256242, 0, -246784, 0, -253580, 0, 1926909, 0, 20545026, 0, -44072104, 0, 365235932, 0, -11928499081, 0, 36888585092, 0, 194526522455, 0, 331696955017, 0, 158055772989, 0, -185504380127, 0, 31441986039, 0, -12698633751, 0, 8536320487, 0, -58927489, 0, -2820412405, 0, -1445472036, 0, 1670998563, 0, 2144851016, 0, 783345796, 0, -2275164997, 0, -3886487045, 0, 977428131, 0, 3112830623, 0, 5515755396, 0, -3747014476, 0, -7055982738, 0, 4928649342}
{0, 514774, 0, 746072, 0, 257088, 0, -51724, 0, -53036, 0, -247976, 0, -87300, 0, 434516, 0, 403678, 0, 555764, 0, 772996, 0, 271920, 0, -4786574, 0, -41310660, 0, 470752030, 0, -4420797864, 0, 20869863054, 0, 100546594960, 0, 136285505402, 0, 290363377268, 0, 398047708874, 0, -66520993948, 0, -18447404778, 0, -1599806432, 0, 7741038104, 0, -766723784, 0, -3176587954, 0, -1300243956, 0, 2118580314, 0, 2319239752, 0, 650648880, 0, -2664190872, 0, -4296853050, 0, 1299083352, 0, 3538777598, 0, 6057674832, 0, -4267278432, 0, -7827651944, 0, 5502136544}
{1218083, 0, -133570, 0, -392184, 0, 378271, 0, 2199, 0, 601838, 0, 299324, 0, 77311, 0, -101478, 0, -306469, 0, -331385, 0, -457106, 0, 839448, 0, 12239316, 0, 63590990, 0, -1086596183, 0, 5766213338, 0, 30002288123, 0, -102361373488, 0, -347103385658, 0, -259294176608, 0, 298839543829, 0, 94320323491, 0, -55883035373, 0, 7577463893, 0, 6688789580, 0, -1502645042, 0, -3505275451, 0, -1094347087, 0, 2615343055, 0, 2479234558, 0, 476494696, 0, -3093785041, 0, -4733874758, 0, 1676066085, 0, 4008973466, 0, 6640913175, 0, -4848476132, 0, -8672247544, 0, 6134879608}
{0, 569582, 0, 832424, 0, 298670, 0, -46064, 0, -53644, 0, -293172, 0, -135384, 0, 447968, 0, 404036, 0, 581924, 0, 848314, 0, 544708, 0, -2238296, 0, -25799660, 0, 28977630, 0, 128457872, 0, 11168060320, 0, -89627437548, 0, -300851965584, 0, -540670950814, 0, -729879614940, 0, -88319337754, 0, 201098397988, 0, -71540799110, 0, 13878736764, 0, 5530158400, 0, -2271940856, 0, -3795905016, 0, -822388120, 0, 3161693166, 0, 2619700558, 0, 255372772, 0, -3566130596, 0, -5198246848, 0, 2114576796, 0, 4527529260, 0, 7267685368, 0, -5495249882, 0, -9595333438, 0, 6830806542}
{1375668, 0, -151523, 0, -449025, 0, 404324, 0, -20796, 0, 668541, 0, 326180, 0, 114809, 0, -79583, 0, -277453, 0, -269782, 0, -453526, 0, 311255, 0, 6981253, 0, 52709415, 0, -548011198, 0, 5157967071, 0, -37076386683, 0, -73998432603, 0, 146090108805, 0, 211562318595, 0, -452837597582, 0, -453597412820, 0, 207769717815, 0, -66624935453, 0, 17360974955, 0, 4339488013, 0, -3075293131, 0, -4038743774, 0, -480140562, 0, 3757723639, 0, 2734436390, 0, -17694856, 0, -4082677361, 0, -5689555390, 0, 2621975447, 0, 5097207012, 0, 7940056440, 0, -6215030973, 0, -10603339565, 0, 7596822265}
{0, 628712, 0, 926176, 0, 345078, 0, -38484, 0, -52432, 0, -341412, 0, -188292, 0, 458908, 0, 396294, 0, 609016, 0, 923858, 0, 711240, 0, -836140, 0, -15575348, 0, -84717150, 0, 1484827300, 0, -10250153340, 0, -9493764980, 0, 286110129672, 0, 786427532916, 0, 1154242824476, 0, 448246021260, 0, -523381438084, 0, 129415953304, 0, -48266504912, 0, 18593846192, 0, 3139548544, 0, -3907299636, 0, -4221833580, 0, -62571056, 0, 4402532260, 0, 2816640372, 0, -349047948, 0, -4645384716, 0, -6208173416, 0, 3205510868, 0, 5722561182, 0, 8660362588, 0, -7013229036, 0, -11702587612, 0, 8437491582}
{1549177, 0, -170836, 0, -512713, 0, 429367, 0, -48100, 0, 750290, 0, 373805, 0, 175890, 0, -70130, 0, -323457, 0, -363678, 0, -616831, 0, -68682, 0, 3753466, 0, 33118646, 0, -3868803, 0, -885403404, 0, -6525189446, 0, 144008199037, 0, 237489027447, 0, 173438590505, 0, 792846382865, 0, 1120719414655, 0, -268435005195, 0, 15113097264, 0, -24700505636, 0, 18281783102, 0, 1920830091, 0, -4759468485, 0, -4334032867, 0, 434473847, 0, 5095620551, 0, 2859143239, 0, -744143013, 0, -5255510053, 0, -6753487460, 0, 3873738353, 0, 6406623883, 0, 9430702809, 0, -7898420353, 0, -12900376168, 0, 9360729834}
{0, 692272, 0, 1027524, 0, 396124, 0, -28688, 0, -48994, 0, -393060, 0, -247904, 0, 467036, 0, 383230, 0, 633440, 0, 997368, 0, 826516, 0, 19686, 0, -8853976, 0, -65585750, 0, 616101036, 0, -5439069042, 0, 52631548714, 0, -34764988028, 0, -713446550138, 0, -1471734264796, 0, -936806119062, 0, 885880108298, 0, 125725950444, 0, -86206252018, 0, -2294553940, 0, 17045754858, 0, 661222512, 0, -5620600492, 0, -4363776408, 0, 1015122320, 0, 5835375952, 0, 2854224210, 0, -1209837264, 0, -5914635020, 0, -7325456630, 0, 4635104678, 0, 7154336082, 0, 10253448908, 0, -8876889460, 0, -14203836304, 0, 10371835174}
{1739788, 0, -192108, 0, -581155, 0, 456421, 0, -80799, 0, 826226, 0, 403250, 0, 227345, 0, -40855, 0, -282637, 0, -292094, 0, -575729, 0, -207027, 0, 1818436, 0, 20593633, 0, 111851134, 0, -1928991185, 0, 15320642398, 0, -32492995302, 0, -460014255589, 0, -864580253091, 0, -1530747076058, 0, -2169433451279, 0, -101292819712, 0, 430365087530, 0, -146022133930, 0, 15418656994, 0, 15342992061, 0, -663423507, 0, -6477645550, 0, -4300546378, 0, 1681961586, 0, 6619769055, 0, 2793120594, 0, -1751964516, 0, -6623289977, 0, -7922933026, 0, 5499424588, 0, 7968890202, 0, 11130735948, 0, -9958425771, 0, -15621203163, 0, 11479855362}
{0, 760536, 0, 1136980, 0, 452686, 0, -16004, 0, -43250, 0, -448520, 0, -313548, 0, 474952, 0, 362232, 0, 651168, 0, 1077486, 0, 919720, 0, 518134, 0, -4714660, 0, -41082274, 0, -30865884, 0, 1926460118, 0, -2796756852, 0, -173469398698, 0, 141784825924, 0, 1218757868330, 0, 1205572463336, 0, -1252395548750, 0, -1072583300660, 0, 517888986512, 0, -159146525036, 0, 27353702584, 0, 13458007304, 0, -2069674016, 0, -7313896488, 0, -4131796524, 0, 2438011832, 0, 7445393512, 0, 2666492548, 0, -2378139196, 0, -7382744948, 0, -8545501404, 0, 6476556108, 0, 8855778384, 0, 12064958912, 0, -11150358182, 0, -17160550972, 0, 12690901752}
{1948705, 0, -214970, 0, -657602, 0, 481734, 0, -119117, 0, 918941, 0, 454058, 0, 302269, 0, -25232, 0, -318542, 0, -390112, 0, -750159, 0, -393394, 0, 807411, 0, 12438185, 0, 81761485, 0, -668327262, 0, 5057399297, 0, -62435374261, 0, 230764186437, 0, 1316256870818, 0, 2611740982454, 0, 3657199599900, 0, 1216918174539, 0, -1358282737299, 0, 396803316165, 0, -136127976635, 0, 33994533911, 0, 11534480621, 0, -3568548980, 0, -8113037359, 0, -3846179783, 0, 3285447863, 0, 8309789745, 0, 2464431544, 0, -3094853806, 0, -8193105107, 0, -9191555375, 0, 7577791909, 0, 9818339145, 0, 13058210495, 0, -12463839571, 0, -18831117208, 0, 14015300683}
{0, 833790, 0, 1255076, 0, 515094, 0, -664, 0, -34750, 0, -506968, 0, -384392, 0, 480356, 0, 331166, 0, 665460, 0, 1163038, 0, 993960, 0, 837804, 0, -2182240, 0, -25947950, 0, -143393172, 0, 2404136354, 0, -20368194464, 0, 93441558734, 0, 488939242212, 0, -55203143696, 0, -575277443448, 0, 1923542810470, 0, 2979314042046, 0, -854703646578, 0, 161435192256, 0, -93343723094, 0, 36537340536, 0, 9617058540, 0, -5161907308, 0, -8858131044, 0, -3432012744, 0, 4226188716, 0, 9208417338, 0, 2176374428, 0, -3909983038, 0, -9054824008, 0, -9860177326, 0, 8814298266, 0, 10862486594, 0, 14112937004, 0, -13907283308, 0, -20641990534, 0, 15460079376}
{2177249, 0, -240146, 0, -739470, 0, 509077, 0, -163264, 0, 1004734, 0, 483433, 0, 368042, 0, 13217, 0, -260305, 0, -309840, 0, -699595, 0, -392153, 0, 65693, 0, 6900821, 0, 51847897, 0, 80516541, 0, -3244196697, 0, 16825025559, 0, 147775966351, 0, -852981651828, 0, -3246932588630, 0, -5314282528763, 0, -3103341690078, 0, 2437092506448, 0, 45409346228, 0, -79884367376, 0, -45678032106, 0, 36303669998, 0, 7692179129, 0, -6844045489, 0, -9531882575, 0, -2879102364, 0, 5259888960, 0, 10136807997, 0, 1790978715, 0, -4830216660, 0, -9967117853, 0, -10549183098, 0, 10199025574, 0, 11991766503, 0, 15231137518, 0, -15493417195, 0, -22603560601, 0, 17036972796}
{0, 912150, 0, 1382024, 0, 583152, 0, 17668, 0, -23028, 0, -568776, 0, -462468, 0, 483028, 0, 293598, 0, 672948, 0, 1248392, 0, 1066964, 0, 1063694, 0, -752924, 0, -15624192, 0, -99032736, 0, 700882384, 0, -3836792028, 0, 61187707976, 0, -474249309536, 0, -1401685257280, 0, -1488167449640, 0, -3659038863050, 0, -6051150382268, 0, 42442256228, 0, 826558104848, 0, -252872427564, 0, -3157576936, 0, 34418387288, 0, 5717182896, 0, -8599754486, 0, -10114244108, 0, -2175545528, 0, 6386806048, 0, 11088667038, 0, 1295820336, 0, -5864404506, 0, -10929868840, 0, -11256956682, 0, 11744868064, 0, 13212553454, 0, 16415195220, 0, -17231896398, 0, -24725998768, 0, 18754051928}
{2426771, 0, -266905, 0, -829820, 0, 534757, 0, -214170, 0, 1107880, 0, 536836, 0, 460141, 0, 35028, 0, -285886, 0, -406992, 0, -886901, 0, -536834, 0, -282043, 0, 4037230, 0, 33959978, 0, 181443143, 0, -2893347884, 0, 24659690864, 0, -163345147994, 0, -232550930222, 0, 2226865942553, 0, 5979256884814, 0, 5108658141979, 0, -3228372453802, 0, -2384223014451, 0, 1168193636117, 0, -330695779837, 0, 29389520444, 0, 31700045746, 0, 3639245363, 0, -10412739879, 0, -10586510433, 0, -1310507061, 0, 7606223165, 0, 12058763275, 0, 678079761, 0, -7019629353, 0, -11941371505, 0, -11980789665, 0, 13466371532, 0, 14528507726, 0, 17667066481, 0, -19137100590, 0, -27020934563, 0, 20624618344}
{0, 995910, 0, 1518376, 0, 657814, 0, 39728, 0, -7980, 0, -634356, 0, -546968, 0, 485888, 0, 246644, 0, 669220, 0, 1338482, 0, 1143968, 0, 1220938, 0, 144620, 0, -8805948, 0, -63580276, 0, -145402566, 0, 4816091638, 0, -34706528062, 0, -44828256688, 0, 1672558942114, 0, 4167048141440, 0, 7107129647784, 0, 10623559600302, 0, 3174634645094, 0, -3288774047718, 0, 1037278397884, 0, -323547495216, 0, 51061563970, 0, 28667394360, 0, 1410754262, 0, -12262106312, 0, -10929518534, 0, -273485092, 0, 8916437252, 0, 13039256810, 0, -75596298, 0, -8304740800, 0, -13000521468, 0, -12718524200, 0, 15378158232, 0, 15946527472, 0, 18989044876, 0, -21220122474, 0, -29499783578, 0, 22657893168}
{2698652, 0, -296260, 0, -926713, 0, 561858, 0, -272355, 0, 1204543, 0, 566412, 0, 540107, 0, 80339, 0, -206776, 0, -307238, 0, -836278, 0, -498981, 0, -615069, 0, 1864153, 0, 20794862, 0, 120823511, 0, -702860486, 0, 1671234383, 0, -44751171341, 0, 680130378539, 0, 358915842121, 0, -3798695885164, 0, -5406332915945, 0, 4046476170566, 0, 7522040098923, 0, -2375726425068, 0, 600302510942, 0, -260004358877, 0, 63249928289, 0, 25594786784, 0, -1000963818, 0, -14124329414, 0, -11124650022, 0, 943935154, 0, 10313474404, 0, 14023060705, 0, -979608066, 0, -9727184594, 0, -14104377115, 0, -13466525283, 0, 17496777892, 0, 17470295369, 0, 20382873744, 0, -23497192976, 0, -32175492089, 0, 24868933032}
{0, 1085376, 0, 1664704, 0, 739438, 0, 65276, 0, 10904, 0, -702772, 0, -636948, 0, 486428, 0, 188078, 0, 659000, 0, 1431754, 0, 1219148, 0, 1348480, 0, 720156, 0, -4718480, 0, -41554244, 0, -223922710, 0, 3382319788, 0, -27435802116, 0, 226148612008, 0, -372450901448, 0, -4889270162736, 0, -11194137188000, 0, -16775162162500, 0, -9511934924454, 0, 6290788579504, 0, -442420310274, 0, 80256941164, 0, -171076536030, 0, 68258677872, 0, 22578891920, 0, -3612823588, 0, -15970733360, 0, -11150304652, 0, 2352067920, 0, 11793895084, 0, 15000050200, 0, -2049615720, 0, -11296503786, 0, -15250695276, 0, -14221826820, 0, 19838704932, 0, 19107187678, 0, 21850784256, 0, -25980915738, 0, -35060811200, 0, 27268244696}
{2994396, 0, -327547, 0, -1032945, 0, 587101, 0, -337801, 0, 1318700, 0, 619329, 0, 649596, 0, 110032, 0, -217954, 0, -402254, 0, -1039827, 0, -640148, 0, -755898, 0, 1099652, 0, 12908008, 0, 78975926, 0, 227671675, 0, -6606480723, 0, 54783973419, 0, -137978332658, 0, -2142979943350, 0, -1501984185096, 0, 1286159989884, 0, -6862206509695, 0, -15908666632580, 0, 735664797393, 0, 1404598602611, 0, -349092011801, 0, -80976977059, 0, 68442830623, 0, 19598850039, 0, -6432118600, 0, -17774879028, 0, -10986437767, 0, 3959837877, 0, 13352648493, 0, 15962037563, 0, -3301145653, 0, -13020259356, 0, -16435432087, 0, -14980276327, 0, 22422545666, 0, 20861037644, 0, 23394300897, 0, -28689625551, 0, -38170192028, 0, 29872807548}
{0, 1180672, 0, 1821236, 0, 827820, 0, 94688, 0, 34150, 0, -774404, 0, -734592, 0, 484508, 0, 121926, 0, 639472, 0, 1520312, 0, 1297848, 0, 1469192, 0, 1101060, 0, -2224726, 0, -26054768, 0, -145869350, 0, 668937876, 0, 1478962086, 0, 11286011234, 0, -740211342836, 0, 2024663062502, 0, 12029201249602, 0, 22627261266804, 0, 18244411928036, 0, -7791679829474, 0, -5008857823830, 0, 2417868849218, 0, -603350763604, 0, -4264491472, 0, 65768652048, 0, 16575674030, 0, -9453185494, 0, -19507842368, 0, -10613334578, 0, 5774786372, 0, 14983722452, 0, 16897694732, 0, -4750815470, 0, -14908135548, 0, -17654993004, 0, -15737974438, 0, 25266864766, 0, 22739594478, 0, 25015435816, 0, -31637614500, 0, -41517801216, 0, 32694578960}
{3315541, 0, -361457, 0, -1146107, 0, 614031, 0, -411794, 0, 1425552, 0, 648306, 0, 747235, 0, 161907, 0, -119184, 0, -278414, 0, -975719, 0, -603384, 0, -965659, 0, 73066, 0, 7063072, 0, 52335142, 0, 275241220, 0, -3845026459, 0, 28040538778, 0, -263351887699, 0, 1242107677964, 0, 6139501724332, 0, 8018464978927, 0, 15007094014676, 0, 28431706751438, 0, 7976882833149, 0, -7504342279331, 0, 2429357066322, 0, -677544094341, 0, 53089638030, 0, 61676183397, 0, 13410739061, 0, -12658436287, 0, -21140000491, 0, -10012360318, 0, 7802599284, 0, 16678668742, 0, 17796497297, 0, -6416129765, 0, -16967668308, 0, -18903391773, 0, -16489741575, 0, 28392394271, 0, 24746638408, 0, 26715477258, 0, -34845428770, 0, -45119696292, 0, 35752663629}
{0, 1282112, 0, 1988564, 0, 923990, 0, 128764, 0, 61886, 0, -849672, 0, -838956, 0, 483368, 0, 45032, 0, 606224, 0, 1608806, 0, 1382532, 0, 1581932, 0, 1361120, 0, -728214, 0, -15447500, 0, -95067098, 0, -324650836, 0, 8576376366, 0, -74831723820, 0, 378082948786, 0, 1738174802652, 0, -5987388280160, 0, -22641475824932, 0, -25644053460298, 0, 6899654255576, 0, 18123558504038, 0, -6006914209012, 0, 1706222113690, 0, -614191636448, 0, 90979941072, 0, 57088953608, 0, 10008971904, 0, -16022044752, 0, -22636619402, 0, -9161217088, 0, 10050413400, 0, 18428788012, 0, 18644252532, 0, -8315692148, 0, -19208920118, 0, -20175694060, 0, -17230846172, 0, 31820057232, 0, 26890499536, 0, 28496182068, 0, -38329315116, 0, -48991660608, 0, 39060609912}
{3663655, 0, -397569, 0, -1269950, 0, 638232, 0, -494638, 0, 1551731, 0, 700874, 0, 873795, 0, 196626, 0, -112795, 0, -361672, 0, -1194200, 0, -767005, 0, -1027541, 0, 9654, 0, 4618974, 0, 34259871, 0, 175864764, 0, -592502798, 0, -5593351731, 0, 38148732433, 0, 561857253863, 0, -5159205614530, 0, -17066267555357, 0, -29670357599505, 0, -46861090498678, 0, -27173343121059, 0, 15362443127581, 0, -2075844135985, 0, 678662443393, 0, -471313805662, 0, 112466606837, 0, 52509963368, 0, 6285128310, 0, -19517567389, 0, -23965897964, 0, -8040352332, 0, 12523381783, 0, 20224126675, 0, 19429879429, 0, -10468126967, 0, -21639743143, 0, -21464427639, 0, -17955206506, 0, 35573039936, 0, 29174854887, 0, 30358453453, 0, -42112266005, 0, -53151456833, 0, 42639885902}
{0, 1390022, 0, 2167300, 0, 1028334, 0, 167256, 0, 94682, 0, -927528, 0, -948984, 0, 480292, 0, -44922, 0, 565020, 0, 1696566, 0, 1464032, 0, 1697094, 0, 1569032, 0, 272108, 0, -8810132, 0, -64930534, 0, -333970996, 0, 4259559326, 0, -25995096598, 0, 258569331264, 0, -2131092021572, 0, -3727986387892, 0, 10676598948126, 0, 23478363195984, 0, -7197932036248, 0, -39576326609988, 0, 2985459770994, 0, 2013774607092, 0, -278662810492, 0, -300954750706, 0, 121721632858, 0, 48135594174, 0, 2182550742, 0, -23113153088, 0, -25094962136, 0, -6631180640, 0, 15225045740, 0, 22053550712, 0, 20137628910, 0, -12893328016, 0, -24269864098, 0, -22762530376, 0, -18657041394, 0, 39674459370, 0, 31608383806, 0, 32303809096, 0, -46212553496, 0, -57616590938, 0, 46505805114}
{4040439, 0, -436711, 0, -1401514, 0, 664095, 0, -586599, 0, 1669308, 0, 725749, 0, 989176, 0, 256659, 0, 9828, 0, -216008, 0, -1114321, 0, -725345, 0, -1219345, 0, -632765, 0, 1939125, 0, 20348938, 0, 116300605, 0, 443912523, 0, -10668403711, 0, 92440787554, 0, -630431090790, 0, -136274912959, 0, 16099860185383, 0, 43623238262600, 0, 70735249800022, 0, 57532815138268, 0, -17668797750010, 0, -9983630338084, 0, 4619704587744, 0, -947498312522, 0, -139488504366, 0, 122796531066, 0, 43963729503, 0, -2329456453, 0, -26772275424, 0, -25989790135, 0, -4916143910, 0, 18156798796, 0, 23902562802, 0, 20753517335, 0, -15611425683, 0, -27106668162, 0, -24060300547, 0, -19329254999, 0, 44150170395, 0, 34194722266, 0, 34332677154, 0, -50655938614, 0, -62406752891, 0, 50682413286}
{0, 1504534, 0, 2357688, 0, 1140640, 0, 210580, 0, 133124, 0, -1008360, 0, -1067012, 0, 475220, 0, -143450, 0, 512772, 0, 1775064, 0, 1543948, 0, 1824346, 0, 1736604, 0, 895480, 0, -4801316, 0, -41741184, 0, -206867396, 0, 473298328, 0, 10613320704, 0, -99642049852, 0, -107085253240, 0, 7622031604992, 0, 10095799876668, 0, -2397692320608, 0, 18907862008200, 0, 70336803731294, 0, 19334743589472, 0, -16259228227550, 0, 5220589488144, 0, -1267602627734, 0, -6655705616, 0, 119018871978, 0, 39868235204, 0, -7259905370, 0, -30453238064, 0, -26610762316, 0, -2874435420, 0, 21320473524, 0, 25756658236, 0, 21259355202, 0, -18644350264, 0, -30160496808, 0, -25348922424, 0, -19964761642, 0, 49026086640, 0, 36942919654, 0, 36446138224, 0, -55462963240, 0, -67541273328, 0, 55187000178}
{4447628, 0, -478052, 0, -1544312, 0, 687299, 0, -688807, 0, 1806682, 0, 776956, 0, 1136435, 0, 295790, 0, 32109, 0, -286184, 0, -1329023, 0, -916854, 0, -1281306, 0, -395799, 0, 1526354, 0, 13102895, 0, 81441755, 0, 401390197, 0, -4605333508, 0, 21030553758, 0, -201633770663, 0, 2694211391877, 0, -3432155277922, 0, -40957346018408, 0, -89794033343319, 0, -93872069350938, 0, 7237423643644, 0, 41843614993272, 0, -14121946858592, 0, 4194539786946, 0, -1287077726831, 0, 90968587158, 0, 112829115934, 0, 35666660363, 0, -12607891213, 0, -34118116912, 0, -26922657495, 0, -488983976, 0, 24716545415, 0, 27600328367, 0, 21640381159, 0, -22013718669, 0, -33438581120, 0, -26616356255, 0, -20555494692, 0, 54330618621, 0, 39856383933, 0, 38644189613, 0, -60662276348, 0, -73041896689, 0, 60046443807}
{0, 1625982, 0, 2560360, 0, 1262014, 0, 259600, 0, 177364, 0, -1092596, 0, -1191960, 0, 471712, 0, -253980, 0, 444772, 0, 1850778, 0, 1625352, 0, 1955062, 0, 1884012, 0, 1342728, 0, -2200812, 0, -25843788, 0, -140577316, 0, -586295482, 0, 12822598818, 0, -105395935284, 0, 837624308240, 0, -2536127934862, 0, -22712130052872, 0, -34957054863714, 0, -54689181308026, 0, -116195609813720, 0, -72793893960664, 0, 35725736713716, 0, -6518910628990, 0, 2323317913468, 0, -1103343494972, 0, 155167275154, 0, 105835279794, 0, 31176448708, 0, -18352408664, 0, -37726494320, 0, -26889583620, 0, 2256422882, 0, 28342875896, 0, 29415647048, 0, 21876375390, 0, -25742103754, 0, -36950363476, 0, -27851362372, 0, -21093335448, 0, 60092441324, 0, 42944597356, 0, 40927416824, 0, -66276991642, 0, -78930015558, 0, 65280190482}
{4886991, 0, -522745, 0, -1696137, 0, 711416, 0, -801862, 0, 1935993, 0, 797732, 0, 1269045, 0, 360581, 0, 181809, 0, -110646, 0, -1230240, 0, -878391, 0, -1473789, 0, -915732, 0, -156454, 0, 6878482, 0, 52993561, 0, 245704576, 0, -298637760, 0, -16429741530, 0, 167170780087, 0, -584602395435, 0, -7650460089841, 0, 13741289722629, 0, 80981709484958, 0, 118591717230464, 0, 13473467669670, 0, -93493636505244, 0, 9146983704006, 0, 2047821551085, 0, 362490722256, 0, -817767413060, 0, 191896589907, 0, 98954596412, 0, 26240970966, 0, -24460685251, 0, -41233370618, 0, -26473786961, 0, 5375870517, 0, 32194356152, 0, 31181676484, 0, 21950260507, 0, -29852542859, 0, -40702803618, 0, -29039159779, 0, -21568719528, 0, 66343102171, 0, 46210582033, 0, 43295112498, 0, -72338946071, 0, -85229542080, 0, 70918248768}
{0, 1754712, 0, 2775968, 0, 1392870, 0, 314060, 0, 228032, 0, -1179076, 0, -1322660, 0, 466844, 0, -378922, 0, 367448, 0, 1924050, 0, 1696700, 0, 2089348, 0, 2040068, 0, 1656558, 0, -632400, 0, -15518330, 0, -97767588, 0, -473242308, 0, 4872544600, 0, -13056011184, 0, 91165643792, 0, -2603612050790, 0, 13908894260584, 0, 62311736944966, 0, 112870632488780, 0, 186212156860214, 0, 164023203451648, 0, -37742633274532, 0, -18923828709544, 0, 8146015613376, 0, -1185781654800, 0, -510689254740, 0, 208330333788, 0, 92573043482, 0, 20730592344, 0, -30889639888, 0, -44588479988, 0, -25633052572, 0, 8886408800, 0, 36266552612, 0, 32877512368, 0, 21838943148, 0, -34370151380, 0, -44705455276, 0, -30165809420, 0, -21972096432, 0, 73114175740, 0, 49664127846, 0, 45747378652, 0, -78873940244, 0, -91964062524, 0, 76982443728}
{5360436, 0, -570038, 0, -1860177, 0, 732635, 0, -925802, 0, 2085054, 0, 843653, 0, 1436926, 0, 405618, 0, 224289, 0, -171982, 0, -1440629, 0, -1079537, 0, -1558381, 0, -572945, 0, 224223, 0, 4995115, 0, 34568401, 0, 169942678, 0, 752638970, 0, -14977469438, 0, 111952472603, 0, -944057940728, 0, 5631088459750, 0, 18283935816470, 0, -27490175529583, 0, -98354990474531, 0, -22018754209402, 0, 161092312867575, 0, 45254138320449, 0, -33643853470472, 0, 10431993693670, 0, -2113693454320, 0, -233441187902, 0, 211198863070, 0, 86715490606, 0, 14549104093, 0, -37600102118, 0, -47748568292, 0, -24329896445, 0, 12801455252, 0, 40553692031, 0, 34480449253, 0, 21524175759, 0, -39318728434, 0, -48964547777, 0, -31213887943, 0, -22293030074, 0, 80440375093, 0, 53308015568, 0, 48282770827, 0, -85917375313, 0, -99159928131, 0, 83506182930}
{0, 1890864, 0, 3004772, 0, 1532988, 0, 374416, 0, 285774, 0, -1268196, 0, -1461600, 0, 460636, 0, -513330, 0, 277440, 0, 1986008, 0, 1759208, 0, 2235272, 0, 2199896, 0, 1879894, 0, 485824, 0, -8957814, 0, -65444028, 0, -289917402, 0, 62557926, 0, 22901535010, 0, -233761864766, 0, 1398831265014, 0, 3988078246278, 0, -48257251367456, 0, -157078463230368, 0, -274951986345808, 0, -291059907191322, 0, -7730168146294, 0, 92899176621096, 0, -31288715379026, 0, 9338990946144, 0, -2439878051098, 0, -11101865884, 0, 206008333972, 0, 81203851538, 0, 7644667418, 0, -44542351808, 0, -50666915296, 0, -22526596972, 0, 17132273774, 0, 45045494216, 0, 35965445184, 0, 20981683072, 0, -44723784038, 0, -53488893768, 0, -32166503388, 0, -22520392702, 0, 88356523470, 0, 57152166962, 0, 50900650524, 0, -93498010884, 0, -106843036176, 0, 90513934770}
{5869909, 0, -620714, 0, -2033707, 0, 755025, 0, -1062113, 0, 2225126, 0, 859106, 0, 1590541, 0, 474237, 0, 398929, 0, 34082, 0, -1305469, 0, -1040286, 0, -1778399, 0, -1058386, 0, -1088931, 0, 1553092, 0, 20558384, 0, 120466492, 0, 558081139, 0, -5035293864, 0, 2157328392, 0, 65168538364, 0, 1673209814440, 0, -23564579092496, 0, -45631377112225, 0, 4999344518400, 0, -26847649222037, 0, -253925260568035, 0, -183825215160120, 0, 79536253939607, 0, -17257593081578, 0, 6207031870114, 0, -2307844459583, 0, 150323322715, 0, 196832752758, 0, 75751637528, 0, 789750, 0, -51659105353, 0, -53291984722, 0, -20184371974, 0, 21887032475, 0, 49729535020, 0, 37304735140, 0, 20190548195, 0, -50610988389, 0, -58283841514, 0, -33002375903, 0, -22642157092, 0, 96900559300, 0, 61198782665, 0, 53598787234, 0, -101654971925, 0, -115042321824, 0, 98042823454}
{0, 2034792, 0, 3247444, 0, 1683550, 0, 441596, 0, 350766, 0, -1360392, 0, -1607564, 0, 456968, 0, -660904, 0, 169744, 0, 2044390, 0, 1817716, 0, 2381380, 0, 2363460, 0, 2077364, 0, 1231540, 0, -4971414, 0, -41514188, 0, -200851820, 0, -937501224, 0, 17089964022, 0, -110921349700, 0, 909640748410, 0, -8138960078040, 0, 1426058228570, 0, 130418759191400, 0, 333886967850770, 0, 429686197959632, 0, 114340562921660, 0, -210416831132288, 0, 24359953587490, 0, -156756188680, 0, 2475233901128, 0, -1897941586660, 0, 256199978954, 0, 186382993644, 0, 70031338748, 0, -8378841432, 0, -58887114550, 0, -55568096168, 0, -17260205674, 0, 27077863440, 0, 54593458596, 0, 38469270248, 0, 19122941792, 0, -57007694684, 0, -63357668564, 0, -33701587108, 0, -22645826284, 0, 106110866716, 0, 65458164120, 0, 56375729152, 0, -110420371134, 0, -123786281436, 0, 106120190610}
{6417390, 0, -674300, 0, -2220978, 0, 773506, 0, -1211179, 0, 2386881, 0, 899610, 0, 1778337, 0, 521236, 0, 464892, 0, -10000, 0, -1512430, 0, -1255867, 0, -1869513, 0, -673861, 0, -394618, 0, 1715792, 0, 14018710, 0, 82305543, 0, 340445136, 0, 241106381, 0, -29871729418, 0, 292665011232, 0, -2173242667124, 0, 3338394629556, 0, 74789549648553, 0, 132754576164504, 0, 175552114274879, 0, 407977376430140, 0, 428764521291186, 0, -76062419201022, 0, -34140652556958, 0, 13140531134824, 0, -793392011442, 0, -1371014501545, 0, 317207010527, 0, 176259535352, 0, 63730326320, 0, -17478839771, 0, -66173392855, 0, -57447415122, 0, -13715522137, 0, 32711941193, 0, 59622737415, 0, 39429038737, 0, 17757882553, 0, -63940028959, 0, -68715247302, 0, -34239671097, 0, -22517984573, 0, 116029073157, 0, 69931824744, 0, 59228210957, 0, -119837403547, 0, -133106575269, 0, 114787244730}
{0, 2186862, 0, 3504676, 0, 1844998, 0, 515336, 0, 423698, 0, -1454392, 0, -1759272, 0, 452708, 0, -824146, 0, 51452, 0, 2099582, 0, 1859840, 0, 2523566, 0, 2548100, 0, 2254050, 0, 1729728, 0, -2248904, 0, -25858916, 0, -145785302, 0, -652092960, 0, 5071042324, 0, 11426842100, 0, -252638115506, 0, 60736090960, 0, 26972951431434, 0, -25610063781762, 0, -276168729503100, 0, -505848991043948, 0, -249504654206602, 0, 341344498100778, 0, 102372997640450, 0, -66792601362050, 0, 19524260306624, 0, -3052351911048, 0, -843409568708, 0, 345258744056, 0, 167219664206, 0, 56600618834, 0, -27260302130, 0, -73453231112, 0, -58878263072, 0, -9514087076, 0, 38792886796, 0, 64798132552, 0, 40151611244, 0, 16066190874, 0, -71436116324, 0, -74363386614, 0, -34592549944, 0, -22244439070, 0, 126696872082, 0, 74630068562, 0, 62153960508, 0, -129941647588, 0, -143034449022, 0, 124074478420}
{7005008, 0, -731728, 0, -2418654, 0, 793089, 0, -1373322, 0, 2538162, 0, 905393, 0, 1952734, 0, 595077, 0, 668893, 0, 221488, 0, -1344527, 0, -1193515, 0, -2111871, 0, -1198419, 0, -1595942, 0, -728479, 0, 7209557, 0, 52951437, 0, 241364618, 0, 1151790796, 0, -19105806977, 0, 101715158657, 0, -718766946549, 0, 9023958109271, 0, -33170326330410, 0, -208302144804621, 0, -394689694843924, 0, -664341119214512, 0, -792641148589659, 0, -76177816328866, 0, 198941782761509, 0, -65938063882985, 0, 19257233730305, 0, -4196116728382, 0, -383885443943, 0, 351245010831, 0, 159414901244, 0, 48449957728, 0, -37665916684, 0, -80654742587, 0, -59806133210, 0, -4618016966, 0, 45321914573, 0, 70098370586, 0, 40600691422, 0, 14023542433, 0, -79523066906, 0, -80305291942, 0, -34731479223, 0, -21810319140, 0, 138159813562, 0, 79553774312, 0, 65148533840, 0, -140780834565, 0, -153604602688, 0, 134027518395}
{0, 2347222, 0, 3776744, 0, 2017104, 0, 596132, 0, 505276, 0, -1550600, 0, -1919364, 0, 447956, 0, -997650, 0, -81068, 0, 2142024, 0, 1888524, 0, 2671810, 0, 2745432, 0, 2413602, 0, 2109620, 0, -470698, 0, -15880568, 0, -98818038, 0, -393840180, 0, -610534452, 0, 37211472032, 0, -338145404614, 0, 2739037683740, 0, -12738963817406, 0, -69904444956880, 0, 66285101212048, 0, 394508329065984, 0, 305210404712624, 0, -476865024243372, 0, -439616025902604, 0, 170267902470220, 0, -41185720997632, 0, 14503712152096, 0, -4397797972338, 0, -22334233712, 0, 344013378688, 0, 152589046036, 0, 39136588940, 0, -48636175688, 0, -87702446610, 0, -60171119168, 0, 1015123464, 0, 52303530060, 0, 75500407992, 0, 40739056704, 0, 11598195014, 0, -88230590800, 0, -86547524570, 0, -34628780104, 0, -21199433338, 0, 150463722248, 0, 84713233414, 0, 68208525444, 0, -152394367566, 0, -164851176744, 0, 144680337730}
{7634930, 0, -792067, 0, -2630700, 0, 808825, 0, -1549872, 0, 2711492, 0, 939044, 0, 2164369, 0, 642792, 0, 755740, 0, 195040, 0, -1531697, 0, -1418816, 0, -2221727, 0, -780388, 0, -746357, 0, 261200, 0, 5714562, 0, 35080492, 0, 176825943, 0, 756309722, 0, -4957183166, 0, -27351382506, 0, 452686581570, 0, -2333579600277, 0, -19899536751854, 0, 134137440120183, 0, 528448111656786, 0, 986616506113840, 0, 1269605321636960, 0, 456623819283996, 0, -452509887984612, 0, 59255610695722, 0, -8480633777580, 0, 7868029847306, 0, -3949394733879, 0, 237888902917, 0, 330177135275, 0, 146285753123, 0, 28562771643, 0, -60116892599, 0, -94531178765, 0, -59922706946, 0, 7421698556, 0, 59735881479, 0, 80980368209, 0, 40529398195, 0, 8765759907, 0, -97586679652, 0, -93092118021, 0, -34251221947, 0, -20395483943, 0, 163657882640, 0, 90108366375, 0, 71328339515, 0, -164834689150, 0, -176812087898, 0, 156083371380}
{0, 2516246, 0, 4064360, 0, 2201126, 0, 684976, 0, 595700, 0, -1649460, 0, -2086488, 0, 446912, 0, -1185388, 0, -233116, 0, 2180290, 0, 1910312, 0, 2812302, 0, 2943596, 0, 2587852, 0, 2408212, 0, 754460, 0, -9420244, 0, -64999024, 0, -285535284, 0, -1393177282, 0, 20969252572, 0, -84336948432, 0, 382161210982, 0, -7595408864832, 0, 65537820241212, 0, 171114765891784, 0, -21853796675256, 0, -103124060833074, 0, 696149099279898, 0, 1037251679302256, 0, -144656709639882, 0, -58558612279474, 0, 18919343875320, 0, 1458227760226, 0, -3147231446422, 0, 408434668118, 0, 314268036182, 0, 139985592128, 0, 16695681318, 0, -72034401912, 0, -101063476168, 0, -59008839576, 0, 14634037844, 0, 67613970210, 0, 86508490844, 0, 39930113076, 0, 5492583498, 0, -107620713218, 0, -99943211304, 0, -33566536220, 0, -19380723632, 0, 177792153144, 0, 95749503472, 0, 74503333500, 0, -178145467866, 0, -189524705042, 0, 168274359996}
{8309361, 0, -856610, 0, -2854641, 0, 824774, 0, -1741509, 0, 2874987, 0, 934892, 0, 2358647, 0, 717367, 0, 992446, 0, 460730, 0, -1333874, 0, -1341929, 0, -2459091, 0, -1349026, 0, -2002225, 0, -1791759, 0, 1537612, 0, 21554108, 0, 122553585, 0, 459628583, 0, 1057824828, 0, -44790938265, 0, 366015415705, 0, -2962488217790, 0, 21457687037051, 0, 19373401758239, 0, -393553945890892, 0, -1167315727588018, 0, -1766489412356453, 0, -1056676624484122, 0, 666504887980174, 0, 224039398632348, 0, -127687673899436, 0, 34328931124086, 0, -3473237525761, 0, -2229698337954, 0, 507407149059, 0, 299038939073, 0, 133170759892, 0, 3538169672, 0, -84302828824, 0, -107216280690, 0, -57374009608, 0, 22688021044, 0, 75929352214, 0, 92051810452, 0, 38896591454, 0, 1752131989, 0, -118361231941, 0, -107101440168, 0, -32536534681, 0, -18136778741, 0, 192920340228, 0, 101635357620, 0, 77726347774, 0, -192384287274, 0, -203030321138, 0, 181308996920}
{0, 2694320, 0, 4368256, 0, 2397534, 0, 781596, 0, 695720, 0, -1749588, 0, -2259252, 0, 446236, 0, -1389954, 0, -396936, 0, 2214810, 0, 1912172, 0, 2940284, 0, 3160252, 0, 2777818, 0, 2638668, 0, 1609350, 0, -5204340, 0, -41565836, 0, -209952608, 0, -868833654, 0, 4685758116, 0, 45276552522, 0, -646135197888, 0, 4720768670686, 0, 1603425227704, 0, -225605366495574, 0, -454048570559780, 0, -483796685150740, 0, -1185909365278804, 0, -1927757334397796, 0, -296164299751220, 0, 412043180454916, 0, -133053818779692, 0, 37245726596684, 0, -6482896293620, 0, -1357144360064, 0, 553898823696, 0, 285844629240, 0, 125360344876, 0, -10890579892, 0, -96840994960, 0, -112900892390, 0, -54956371644, 0, 31621782048, 0, 84675889188, 0, 97576029488, 0, 37383589052, 0, -2492032800, 0, -129839795216, 0, -114569948050, 0, -31123929772, 0, -16643790284, 0, 209096473180, 0, 107776052406, 0, 80991486672, 0, -207599251226, 0, -217369716144, 0, 195229135450}
{9030661, 0, -924517, 0, -3094057, 0, 836593, 0, -1948327, 0, 3060296, 0, 956921, 0, 2593752, 0, 767092, 0, 1104712, 0, 445954, 0, -1505967, 0, -1556703, 0, -2573423, 0, -929063, 0, -1058901, 0, -369432, 0, 2003722, 0, 15208588, 0, 81578436, 0, 336867215, 0, 1664643161, 0, -22612361586, 0, 59270199418, 0, 67664983475, 0, 3763480144911, 0, -82911719670271, 0, 31441878516804, 0, 903281252053137, 0, 1993015670861599, 0, 1697643706557623, 0, -713548832279522, 0, -999747913756990, 0, 351807210257710, 0, -91299254646548, 0, 30942301171368, 0, -7696676338097, 0, -617462780455, 0, 565122978475, 0, 275068057321, 0, 116162941157, 0, -26563874809, 0, -109574546854, 0, -118040980326, 0, -51708063582, 0, 41467135594, 0, 93841993597, 0, 103046555207, 0, 35344790063, 0, -7266993853, 0, -142084628496, 0, -122347242540, 0, -29285614181, 0, -14882225429, 0, 226378859122, 0, 114169244671, 0, 84289954039, 0, -223853618967, 0, -232587935517, 0, 210096136275}
{0, 2881600, 0, 4688724, 0, 2606092, 0, 886528, 0, 806102, 0, -1851396, 0, -2440448, 0, 446108, 0, -1605482, 0, -576432, 0, 2235336, 0, 1898064, 0, 3068568, 0, 3384688, 0, 2965090, 0, 2859508, 0, 2243500, 0, -2310640, 0, -26632878, 0, -147319052, 0, -531011524, 0, -1582440788, 0, 52473144192, 0, -373920097636, 0, 2773049025512, 0, -26490784624364, 0, 69782886858858, 0, 648414516079814, 0, 1275505924752236, 0, 2108421442802718, 0, 3180386982641846, 0, 1427262765557338, 0, -932458151597804, 0, 134857088602930, 0, -31131165252938, 0, 19914646442974, 0, -7538164377658, 0, -43633253304, 0, 555107687218, 0, 266455749982, 0, 105300217774, 0, -43410518114, 0, -122409513272, 0, -122550274884, 0, -47579184568, 0, 52251228536, 0, 103411255286, 0, 108420015284, 0, 32729759060, 0, -12609564308, 0, -155126317254, 0, -130434262660, 0, -26979017148, 0, -12829967326, 0, 244826182198, 0, 120824578382, 0, 87614209256, 0, -241200324676, 0, -248729334960, 0, 225956368980}
{9801232, 0, -996663, 0, -3345907, 0, 848875, 0, -2172012, 0, 3234740, 0, 941186, 0, 2811983, 0, 840839, 0, 1371062, 0, 745954, 0, -1260747, 0, -1465388, 0, -2816717, 0, -1522002, 0, -2405317, 0, -2392265, 0, -1178799, 0, 8532872, 0, 53827970, 0, 253939163, 0, 997630326, 0, -4238349367, 0, -64881224065, 0, 815914188670, 0, -6751780897808, 0, 24247996770121, 0, 231669522735737, 0, -155241811903850, 0, -1504250709404880, 0, -1939265906440543, 0, 670189608731307, 0, 2337146064370490, 0, -259233234512450, 0, -95130940965478, 0, 22711659378277, 0, 8121994558337, 0, -6511513237428, 0, 366916824724, 0, 534396625331, 0, 259346683777, 0, 92575675061, 0, -61348796098, 0, -135242410593, 0, -126333857364, 0, -42515712224, 0, 64004275959, 0, 113362440926, 0, 113651411418, 0, 29486053708, 0, -18549088699, 0, -168994175446, 0, -138827273702, 0, -24154455519, 0, -10465359937, 0, 264501281107, 0, 127738131453, 0, 90953724644, 0, -259708529436, 0, -265842911303, 0, 242877337532}
{0, 3078480, 0, 5026516, 0, 2828134, 0, 1000828, 0, 927070, 0, -1955336, 0, -2628588, 0, 451048, 0, -1836216, 0, -777200, 0, 2251278, 0, 1875124, 0, 3182428, 0, 3599940, 0, 3174264, 0, 3087204, 0, 2683998, 0, -367836, 0, -16739342, 0, -97827652, 0, -394933952, 0, -1962288984, 0, 23991228660, 0, -27214444520, 0, -584485043460, 0, 1915062298236, 0, 72397046987326, 0, -350828376133704, 0, -1673860057464498, 0, -3268168215199952, 0, -4832539764968264, 0, -3373226793192472, 0, 1187449838955856, 0, 474826469044484, 0, -235750107782078, 0, 56647079256340, 0, -1812288867168, 0, -5066808673600, 0, 635947186010, 0, 510298771440, 0, 252881193116, 0, 77840367360, 0, -80301931102, 0, -147971921088, 0, -129291552934, 0, -36459710440, 0, 76757334830, 0, 123678192408, 0, 118693834792, 0, 25558604876, 0, -25125988564, 0, -183719793492, 0, -147525154614, 0, -20763883420, 0, -7764400876, 0, 285467834224, 0, 134919349512, 0, 94299190276, 0, -279436555132, 0, -283976992976, 0, 260910284250}
{10623514, 0, -1072523, 0, -3614942, 0, 855876, 0, -2413028, 0, 3433031, 0, 951194, 0, 3069463, 0, 887542, 0, 1512151, 0, 751992, 0, -1421260, 0, -1683905, 0, -2904651, 0, -1078724, 0, -1438867, 0, -720338, 0, 269393, 0, 6828835, 0, 35317670, 0, 177197211, 0, 612217916, 0, 2200195233, 0, -60093947811, 0, 361265174956, 0, -2172054813599, 0, 25630747323198, 0, -167399811288678, 0, -568662218334688, 0, 135852862665998, 0, 1134313955674341, 0, -1004401709051623, 0, -4213501862054657, 0, -894809087650236, 0, 827399013875827, 0, -258385336628002, 0, 68073617140012, 0, -8672760138166, 0, -3539395402878, 0, 792917679074, 0, 487454735095, 0, 246188168455, 0, 61009789052, 0, -100196068561, 0, -160507017781, 0, -131341027132, 0, -29368806720, 0, 90536865486, 0, 134334525328, 0, 123498830485, 0, 20892734385, 0, -32368313587, 0, -199331445400, 0, -156522405075, 0, -16751998425, 0, -4703627328, 0, 307793837100, 0, 142362542396, 0, 97637963663, 0, -300459952789, 0, -303184722476, 0, 280129400286}
{0, 3285366, 0, 5382404, 0, 3064158, 0, 1124216, 0, 1059434, 0, -2059912, 0, -2822168, 0, 457508, 0, -2084842, 0, -990820, 0, 2263110, 0, 1829280, 0, 3278566, 0, 3827196, 0, 3404138, 0, 3299964, 0, 3048142, 0, 1099348, 0, -10240062, 0, -65016976, 0, -300484412, 0, -1131994836, 0, 3600894222, 0, 85835791412, 0, -949071644954, 0, 8026544633970, 0, -50547139428378, 0, -109407330143574, 0, 1136750451006114, 0, 3845223553955244, 0, 6557038276135348, 0, 5975097810325412, 0, -603818339125656, 0, -2170064965313950, 0, 703847415752742, 0, -191128788266768, 0, 61559673983856, 0, -12331774818138, 0, -2141204975468, 0, 867739055558, 0, 468358701602, 0, 238490513394, 0, 42080665606, 0, -120918597942, 0, -172738078956, 0, -132387635556, 0, -21197872720, 0, 105360714368, 0, 145300240576, 0, 128009157260, 0, 15429857928, 0, -40316730562, 0, -215860210608, 0, -165814706570, 0, -12063739192, 0, -1256695762, 0, 331547593010, 0, 150076384398, 0, 100958921800, 0, -322842599872, 0, -323518606466, 0, 300591222470}
{11500112, 0, -1153133, 0, -3897450, 0, 863227, 0, -2671753, 0, 3618784, 0, 918685, 0, 3311132, 0, 961655, 0, 1812794, 0, 1079480, 0, -1133989, 0, -1559325, 0, -3138909, 0, -1715615, 0, -2884808, 0, -2818221, 0, -2609498, 0, 2669856, 0, 23436287, 0, 122845105, 0, 468539063, 0, 2290909702, 0, -25074508548, 0, -11068998406, 0, 1117561094787, 0, -8401945034376, 0, -30234914808494, 0, 634973734113928, 0, 1424249845180867, 0, 1063343809101291, 0, 2534947531978921, 0, 6791875822732762, 0, 3865418117550226, 0, -1845891168832591, 0, 291206946412335, 0, -84321244720384, 0, 44524239947652, 0, -13313261882223, 0, -979937355527, 0, 886970811337, 0, 453874227384, 0, 229097737561, 0, 21078580112, 0, -142354430875, 0, -184541409012, 0, -132326872935, 0, -11900716928, 0, 121250722831, 0, 156541042322, 0, 132166627246, 0, 9107981044, 0, -49002388149, 0, -233334056154, 0, -175393105936, 0, -6636670697, 0, 2601634295, 0, 356802485803, 0, 158053446649, 0, 104247092280, 0, -346667084912, 0, -345036362888, 0, 322377127050}
{0, 3502422, 0, 5756696, 0, 3313920, 0, 1257268, 0, 1204020, 0, -2165544, 0, -3024132, 0, 465748, 0, -2345034, 0, -1221468, 0, 2259896, 0, 1765036, 0, 3372370, 0, 4053672, 0, 3622882, 0, 3534024, 0, 3381220, 0, 2069264, 0, -5927928, 0, -42274036, 0, -211888078, 0, -701996680, 0, -2912417060, 0, 67530425440, 0, -328688502572, 0, 1224113906796, 0, -18209439247270, 0, 230966242680692, 0, 15329636296846, 0, -2841955484355724, 0, -7263965559309750, 0, -8527077168818100, 0, -1033483181877364, 0, 4926563209015196, 0, -435903239996786, 0, -145147746199456, 0, 17232193089772, 0, 24061740618864, 0, -12407390986142, 0, -88458582016, 0, 872271587020, 0, 443745378828, 0, 217423924348, 0, -1974610384, 0, -164393509868, 0, -195797050968, 0, -131053447506, 0, -1426422240, 0, 138230015364, 0, 168025662316, 0, 135908316788, 0, 1862988300, 0, -58467822294, 0, -251784377880, 0, -185251617200, 0, -409527192, 0, 6900379430, 0, 383632522280, 0, 166301558414, 0, 107489074288, 0, -372003345216, 0, -367794876280, 0, 345549437244}
{12433673, 0, -1237462, 0, -4197848, 0, 865351, 0, -2949717, 0, 3828646, 0, 914812, 0, 3595207, 0, 1003458, 0, 1979183, 0, 1106168, 0, -1264331, 0, -1783906, 0, -3216649, 0, -1220340, 0, -1879639, 0, -1031147, 0, -645402, 0, 3121386, 0, 15504942, 0, 79482021, 0, 354382077, 0, 1281636870, 0, -2729913592, 0, -107751303496, 0, 1037685530197, 0, -8298332644139, 0, 69159430072454, 0, -126243424432009, 0, -1901305236024441, 0, -3819414769249461, 0, -5826969075443731, 0, -10600026025359109, 0, -9118509868472539, 0, 1887495839542252, 0, 975746016042433, 0, -421358065346936, 0, 87160897804367, 0, 5310183248774, 0, -10403894101346, 0, 546895213561, 0, 840188460947, 0, 437095280089, 0, 203034501749, 0, -27028266983, 0, -186934820315, 0, -206402328816, 0, -128479819003, 0, 10259355160, 0, 156315792923, 0, 179714306992, 0, 139171938505, 0, -6367073415, 0, -68742556737, 0, -271238635940, 0, -195378594736, 0, 6687589291, 0, 11666550366, 0, 412116181453, 0, 174811042148, 0, 110667561819, 0, -398941252292, 0, -391856678350, 0, 370197287702}
{0, 3730062, 0, 6150184, 0, 3578830, 0, 1401104, 0, 1361076, 0, -2272692, 0, -3232856, 0, 480608, 0, -2621308, 0, -1475036, 0, 2251882, 0, 1690120, 0, 3448294, 0, 4260908, 0, 3856892, 0, 3805080, 0, 3662278, 0, 2803972, 0, -2725166, 0, -27758752, 0, -146080598, 0, -543292156, 0, -2642574502, 0, 25823269324, 0, 54767278970, 0, -1620122533584, 0, 14471918850038, 0, -35540701320148, 0, -695294117088462, 0, 373411641849110, 0, 5424128019923224, 0, 9421426502439674, 0, 2984913122862102, 0, -8256207072015348, 0, -2357725973675740, 0, 1614324216741178, 0, -484814261695782, 0, 118050511625614, 0, -8925383976764, 0, -7948594009166, 0, 963702627056, 0, 802441953906, 0, 432718181944, 0, 185658848088, 0, -53978894448, 0, -209838259854, 0, -216229779368, 0, -124505844940, 0, 23190042848, 0, 175513378140, 0, 191560898954, 0, 141885298888, 0, -15650732728, 0, -79870081810, 0, -291726065698, 0, -205763425036, 0, 14723522204, 0, 16931154736, 0, 442332981020, 0, 183588908140, 0, 113766710360, 0, -427557419738, 0, -417283484590, 0, 396389223318}
{13426886, 0, -1326943, 0, -4513393, 0, 866796, 0, -3247680, 0, 4026709, 0, 864996, 0, 3859025, 0, 1072361, 0, 2317583, 0, 1470650, 0, -939180, 0, -1642467, 0, -3413153, 0, -1871242, 0, -3459657, 0, -3267426, 0, -3485260, 0, -53774, 0, 9861393, 0, 56329660, 0, 260711343, 0, 808919372, 0, 3713249311, 0, -74707638956, 0, 277521693573, 0, -36903965936, 0, 5280617141653, 0, -224161561704883, 0, 874016604119463, 0, 5018538033013894, 0, 9975047266904379, 0, 16050733912859604, 0, 16761786412850256, 0, 944275840859037, 0, -4511255389365097, 0, 1367307419081592, 0, -381783009267960, 0, 115597131323608, 0, -17804414612998, 0, -5494371158857, 0, 1208158682601, 0, 766571751870, 0, 429254212872, 0, 165091677717, 0, -82721479171, 0, -232955767821, 0, -225137962039, 0, -119024402363, 0, 37400607198, 0, 195835919233, 0, 203515539617, 0, 143973510262, 0, -26058424430, 0, -91881035201, 0, -313272913704, 0, -216391417668, 0, 23776138819, 0, 22723734190, 0, 474367523991, 0, 192622859266, 0, 116766290532, 0, -457949594273, 0, -444142857463, 0, 424222790783}
{0, 3968712, 0, 6563680, 0, 3859414, 0, 1555436, 0, 1531472, 0, -2379748, 0, -3446724, 0, 498332, 0, -2916442, 0, -1742440, 0, 2239586, 0, 1589420, 0, 3503644, 0, 4474300, 0, 4103882, 0, 4070024, 0, 3946902, 0, 3401308, 0, -651300, 0, -18054608, 0, -97202932, 0, -417470844, 0, -1447638386, 0, 1613989104, 0, 130306589896, 0, -1078388325000, 0, 7506925238392, 0, -73703870778504, 0, 398226938384380, 0, 1727275003252712, 0, -750134576614818, 0, -6425301978034396, 0, -3118644117423704, 0, 12043389227609908, 0, 9438505176410978, 0, -3518893333810344, 0, 602099534997296, 0, -198415509614300, 0, 91508516117292, 0, -21792836357680, 0, -3311588754688, 0, 1325924621176, 0, 736802551994, 0, 425358833672, 0, 141177682828, 0, -113169570608, 0, -256148467040, 0, -232995036440, 0, -111926246054, 0, 52932514044, 0, 217294328372, 0, 215529399904, 0, 145357783828, 0, -37661989840, 0, -104820674124, 0, -335909468668, 0, -227249292284, 0, 33922474292, 0, 29078024520, 0, 508304954820, 0, 201918673006, 0, 119647955900, 0, -490201305228, 0, -472501588636, 0, 453773269642}
{14482611, 0, -1420648, 0, -4848057, 0, 862687, 0, -3565792, 0, 4248458, 0, 841629, 0, 4169034, 0, 1110358, 0, 2514035, 0, 1510306, 0, -1045329, 0, -1853173, 0, -3470297, 0, -1344971, 0, -2400620, 0, -1371304, 0, -1270612, 0, 1464410, 0, 6469522, 0, 34989931, 0, 173730036, 0, 628084044, 0, 3034993199, 0, -26131964604, 0, -102954380396, 0, 2055412361873, 0, -19022512721731, 0, 107447820627575, 0, 412767063341183, 0, -3165742126932624, 0, -11947537658396235, 0, -22015329934060988, 0, -26285622689198186, 0, -8071997293745023, 0, 9742448925640543, 0, -681516708051769, 0, -204411506485140, 0, -13701750623546, 0, 57969618673696, 0, -22015516182312, 0, -1526356926242, 0, 1357428905286, 0, 714934705180, 0, 419888688255, 0, 113851315092, 0, -145223326916, 0, -279292958111, 0, -239685736645, 0, -103121376101, 0, 69804748176, 0, 239893500001, 0, 227547234136, 0, 145961181757, 0, -50532338709, 0, -118718662761, 0, -359659712567, 0, -238318249733, 0, 45248415087, 0, 36024805168, 0, 544235896785, 0, 211461578873, 0, 122388424661, 0, -524418906833, 0, -502432776450, 0, 485147217126}
{0, 4218544, 0, 6997508, 0, 4155420, 0, 1720880, 0, 1716094, 0, -2487140, 0, -3668832, 0, 519260, 0, -3223650, 0, -2028128, 0, 2211384, 0, 1467984, 0, 3555128, 0, 4680336, 0, 4325450, 0, 4358396, 0, 4271008, 0, 3853076, 0, 881210, 0, -11196940, 0, -65574796, 0, -304026240, 0, -918517096, 0, -4596141408, 0, 81529000512, 0, -209538891808, 0, -1264038260440, 0, 10758163931354, 0, 133762362829330, 0, -1689046953837734, 0, -4141861214198506, 0, -1351900973730346, 0, -1709453976387392, 0, -17672631705853950, 0, -21766393169994690, 0, 2529900408587488, 0, 1946724954213486, 0, -730386031904848, 0, 123073236526702, 0, 24516220786668, 0, -19764962531698, 0, -165954529344, 0, 1335723671398, 0, 701002550418, 0, 411916507928, 0, 83144879078, 0, -178733563120, 0, -302215932510, 0, -245068520088, 0, -92512159712, 0, 88035243712, 0, 263625868588, 0, 239505552198, 0, 145692800840, 0, -64746657264, 0, -133618808624, 0, -384550610590, 0, -249580724864, 0, 57839419988, 0, 43600659994, 0, 582251765334, 0, 221255720594, 0, 124966282444, 0, -560693394132, 0, -534008512048, 0, 518427238846}
{15603754, 0, -1519544, 0, -5198483, 0, 858141, 0, -3905939, 0, 4457274, 0, 772434, 0, 4459369, 0, 1171857, 0, 2886207, 0, 1911346, 0, -662593, 0, -1698002, 0, -3651987, 0, -1979306, 0, -4072357, 0, -3809968, 0, -4243173, 0, -1246177, 0, 3280797, 0, 26656042, 0, 126362997, 0, 499707933, 0, 1630375344, 0, -266172913, 0, -153308684513, 0, 1071202300654, 0, -5763976507963, 0, 61568047008890, 0, -596206060264933, 0, -264486782755320, 0, 8608320027829457, 0, 24522251216968801, 0, 35430173070368956, 0, 19105555946358998, 0, -14288981463688985, 0, -5657141184203079, 0, 3066458391127517, 0, -881734192772385, 0, 194504482327291, 0, -3002884729741, 0, -16199836055358, 0, 801507652605, 0, 1286153726060, 0, 693820966521, 0, 400651667493, 0, 49085321568, 0, -213548861379, 0, -324737634184, 0, -248992631538, 0, -79989953606, 0, 107645468906, 0, 288491841396, 0, 251335133459, 0, 144461480894, 0, -80382046898, 0, -149551660889, 0, -410605620904, 0, -261013797304, 0, 71791562835, 0, 51838849338, 0, 622449181780, 0, 231283091132, 0, 127355037104, 0, -599140037775, 0, -567307694569, 0, 553729589678}
{0, 4479992, 0, 7452500, 0, 4468334, 0, 1898620, 0, 1915214, 0, -2595336, 0, -3897420, 0, 548552, 0, -3547720, 0, -2338288, 0, 2178358, 0, 1334132, 0, 3585940, 0, 4861172, 0, 4552992, 0, 4686316, 0, 4587330, 0, 4255828, 0, 1998524, 0, -6616084, 0, -43824470, 0, -209613044, 0, -731942764, 0, -3463454320, 0, 25948509782, 0, 154810385116, 0, -2398976465684, 0, 21305482259492, 0, -164667334715136, 0, 179912367141112, 0, 5294507026558642, 0, 10596663209198296, 0, 13293951051297988, 0, 28190271392593680, 0, 39826365988863490, 0, 6616424270841044, 0, -9009934973913554, 0, 2585436086793224, 0, -732863556166150, 0, 206389161296712, 0, -22118380499364, 0, -12207232103704, 0, 1437257681882, 0, 1226994016164, 0, 691562166676, 0, 385455454576, 0, 11697263320, 0, -249546562520, 0, -346694954292, 0, -251313966304, 0, -65444404438, 0, 128659676376, 0, 314486596094, 0, 262970204824, 0, 142171869316, 0, -97519847368, 0, -166563840168, 0, -437851023644, 0, -272595666972, 0, 87199072364, 0, 60778199364, 0, 664926175884, 0, 241546505888, 0, 129530012960, 0, -639858058918, 0, -602408244988, 0, 591144730308}
{16793263, 0, -1623054, 0, -5569922, 0, 846750, 0, -4268665, 0, 4691909, 0, 728906, 0, 4793829, 0, 1199928, 0, 3116246, 0, 1973840, 0, -749394, 0, -1912879, 0, -3660789, 0, -1391428, 0, -2984411, 0, -1828307, 0, -1827605, 0, 796714, 0, 1931375, 0, 15229425, 0, 78551907, 0, 353060964, 0, 1043411374, 0, 5602017569, 0, -87785830699, 0, 126904378396, 0, 2558859401763, 0, -26892934029926, 0, 23341045526093, 0, 1934748088520087, 0, -977190560158217, 0, -18440654965241700, 0, -38691460399028188, 0, -30419205964485011, 0, 15941963723631906, 0, 21206429648705215, 0, -6474516520277912, 0, 1199694733379861, 0, -427910705855136, 0, 176361794508427, 0, -32812841208972, 0, -8378004798698, 0, 1812111690044, 0, 1170507070096, 0, 692225496712, 0, 365921800001, 0, -28950070202, 0, -286596209500, 0, -367936442504, 0, -251909173146, 0, -48791524248, 0, 151077490618, 0, 341603085613, 0, 274337812145, 0, 138728517953, 0, -116238251517, 0, -184682164991, 0, -466306744610, 0, -284299851558, 0, 104166882361, 0, 70453977685, 0, 709786181853, 0, 252024420651, 0, 131460950195, 0, -682972308755, 0, -639395122550, 0, 630799390161}
{0, 4753502, 0, 7929508, 0, 4798710, 0, 2088360, 0, 2129762, 0, -2702616, 0, -4130760, 0, 582244, 0, -3891522, 0, -2663172, 0, 2141070, 0, 1171712, 0, 3593470, 0, 5045964, 0, 4783010, 0, 4994908, 0, 4928378, 0, 4674640, 0, 2763422, 0, -3256904, 0, -29317942, 0, -144616056, 0, -577650940, 0, -1811372972, 0, -1322893352, 0, 176549669158, 0, -1018570066188, 0, 3303830972090, 0, -34495548432270, 0, 624221653641870, 0, -2096664954726906, 0, -14293785513520100, 0, -27922620838230020, 0, -45857465588610446, 0, -64413037957753472, 0, -28668826124120316, 0, 18094967381037426, 0, -971851441096600, 0, -255451919741660, 0, -102744685994478, 0, 124549958835264, 0, -36488380555946, 0, -5046218491452, 0, 1994496424356, 0, 1123900426156, 0, 693814775060, 0, 341813854356, 0, -72713249496, 0, -324503816940, 0, -388258418006, 0, -250632523012, 0, -29937793112, 0, 174899155744, 0, 369816397620, 0, 285353074716, 0, 134022420216, 0, -136621033908, 0, -203951265766, 0, -495996355236, 0, -296099008814, 0, 122800001368, 0, 80907856530, 0, 757133321066, 0, 262717495714, 0, 133119815340, 0, -728590472668, 0, -678352350934, 0, 672792500632}
{18054267, 0, -1732318, 0, -5958286, 0, 834765, 0, -4654404, 0, 4911750, 0, 634297, 0, 5109874, 0, 1255017, 0, 3527067, 0, 2402896, 0, -315683, 0, -1722935, 0, -3818691, 0, -2037595, 0, -4726636, 0, -4428078, 0, -5040478, 0, -1849222, 0, 18062, 0, 12907548, 0, 62274353, 0, 261016292, 0, 859426552, 0, 3917023200, 0, -25286094828, 0, -209774783586, 0, 2637868411099, 0, -21032787955210, 0, 190098673703576, 0, -891446288061581, 0, -4879598980233056, 0, 3498708572968970, 0, 28539950225377865, 0, 33952760598115820, 0, -16187512153640699, 0, -46748712680969108, 0, 2340739368926976, 0, 3776174278428405, 0, -1229559476626096, 0, 153493680740510, 0, 67864416953010, 0, -35110369025502, 0, -2353021227288, 0, 2044527728626, 0, 1090440090444, 0, 694385802890, 0, 312934058248, 0, -119475048784, 0, -363078416005, 0, -407456128441, 0, -247323723411, 0, -8775528394, 0, 200124476654, 0, 399110823292, 0, 295928549057, 0, 127945706520, 0, -158753619276, 0, -224399939707, 0, -526937268379, 0, -307960820544, 0, 143214231943, 0, 92176924210, 0, 807078042182, 0, 273600639373, 0, 134472274666, 0, -776847853071, 0, -719371519531, 0, 717261981642}
{0, 5039254, 0, 8428872, 0, 5146288, 0, 2290756, 0, 2360684, 0, -2809416, 0, -4372100, 0, 620756, 0, -4247810, 0, -3007500, 0, 2087208, 0, 986316, 0, 3595746, 0, 5220472, 0, 4974186, 0, 5316952, 0, 5336864, 0, 5062992, 0, 3331850, 0, -873780, 0, -19342594, 0, -97893076, 0, -422007616, 0, -1190975852, 0, -6727865544, 0, 93345623792, 0, -31721326968, 0, -3749372537560, 0, 40282260806600, 0, -205828774787720, 0, -1304063864838474, 0, 8541685004932760, 0, 35028359214599352, 0, 66720454090879972, 0, 95401649140869840, 0, 65393457278748856, 0, -20932584928753122, 0, -12633519080671876, 0, 5681293535449328, 0, -1558394351209776, 0, 304012407781292, 0, 17662597774888, 0, -30628376128408, 0, -311637276660, 0, 2011720682110, 0, 1070638849148, 0, 692244493198, 0, 279135947420, 0, -169146213890, 0, -402166411472, 0, -425337892142, 0, -241831083992, 0, 14797434622, 0, 226756225856, 0, 429466255064, 0, 305979328452, 0, 120382341768, 0, -182724988160, 0, -246072964626, 0, -559151125552, 0, -319854283210, 0, 165524218328, 0, 104306034390, 0, 859731932624, 0, 284672197854, 0, 135486278932, 0, -827861283742, 0, -762543020576, 0, 764315943284}
{19389941, 0, -1846205, 0, -6368444, 0, 815981, 0, -5064886, 0, 5157568, 0, 568324, 0, 5473301, 0, 1270652, 0, 3786246, 0, 2487520, 0, -362317, 0, -1945916, 0, -3804779, 0, -1360900, 0, -3558735, 0, -2391337, 0, -2503221, 0, 563372, 0, -377773, 0, 5528284, 0, 35206145, 0, 166730689, 0, 666764138, 0, 2015842773, 0, 3232767874, 0, -199644485271, 0, 924727423196, 0, -418905953152, 0, -2246149451899, 0, -442994663772507, 0, 4286675501957282, 0, 11239426783168018, 0, -2651041434712630, 0, -18701732215788379, 0, 23164159101838565, 0, 81526748591656424, 0, 22200181790504265, 0, -17338070636051056, 0, 4768943380834554, 0, -1358871708996970, 0, 351899131439619, 0, -20262267750862, 0, -24661695198565, 0, 1138820951351, 0, 1934661357128, 0, 1063286790754, 0, 686080405121, 0, 240408182239, 0, -221602423701, 0, -441598822590, 0, -441728878666, 0, -234034229455, 0, 40857581436, 0, 254772806294, 0, 460859625402, 0, 315410773451, 0, 111219300351, 0, -208618018047, 0, -268994638725, 0, -592652521285, 0, -331742369929, 0, 189857108499, 0, 117334113747, 0, 915212022828, 0, 295902778308, 0, 136123370845, 0, -881776850942, 0, -807965386005, 0, 814104310628}
{0, 5337702, 0, 8951464, 0, 5512630, 0, 2507056, 0, 2608276, 0, -2916212, 0, -4619544, 0, 669568, 0, -4621644, 0, -3377756, 0, 2028690, 0, 786856, 0, 3574702, 0, 5366468, 0, 5163356, 0, 5669488, 0, 5741166, 0, 5458272, 0, 3828476, 0, 820520, 0, -12310892, 0, -67418564, 0, -299785650, 0, -979425324, 0, -4382352502, 0, 24111497848, 0, 267343784104, 0, -2768715108226, 0, 18355567198172, 0, -175518543395922, 0, 1447232811382936, 0, 1119375708442656, 0, -25091858423652016, 0, -76733098939594402, 0, -126517216815579826, 0, -113361219035019756, 0, 7595261226321642, 0, 44376938168087590, 0, -11521846490778640, 0, 2314653949832924, 0, -867094451323878, 0, 322390812485402, 0, -44478277166528, 0, -18387493018956, 0, 2094047961122, 0, 1841499651822, 0, 1065997794042, 0, 674872114950, 0, 196832290740, 0, -276633305134, 0, -481139325404, 0, -456404495298, 0, -223783309656, 0, 69491636520, 0, 284148060024, 0, 493244740628, 0, 324118024186, 0, 100329225468, 0, -236524805500, 0, -293208704054, 0, -627458107514, 0, -343586543568, 0, 216339008964, 0, 131308196072, 0, 973637039160, 0, 307288396528, 0, 136347238348, 0, -938721370122, 0, -855735974698, 0, 866745006792}
{20803506, 0, -1966288, 0, -6797385, 0, 795434, 0, -5500951, 0, 5389431, 0, 447500, 0, 5813379, 0, 1312667, 0, 4239300, 0, 2954826, 0, 116850, 0, -1740885, 0, -3909319, 0, -1992594, 0, -5399817, 0, -5155759, 0, -5931812, 0, -2221010, 0, -1769236, 0, 6215492, 0, 33081968, 0, 129835933, 0, 512037871, 0, 1359112515, 0, 7941425857, 0, -98183352401, 0, -74366023981, 0, 4765835375772, 0, -48867329440163, 0, 362902949323134, 0, -126301978899677, 0, -14083180894578210, 0, -27149472426108207, 0, -20838403816650243, 0, -50579433082278965, 0, -127974291873391785, 0, -78928541111090370, 0, 31539175531648153, 0, -1208441195371884, 0, -252884798359880, 0, -311548762296640, 0, 247522965649107, 0, -56349714019361, 0, -12555140528132, 0, 2659572401539, 0, 1751310181560, 0, 1075720670275, 0, 657729764728, 0, 148452503272, 0, -334069619961, 0, -520561634013, 0, -469131053023, 0, -210913155948, 0, 100796638337, 0, 314855630568, 0, 526591016030, 0, 331993523582, 0, 87583248254, 0, -266536827760, 0, -318738491511, 0, -663578461876, 0, -355344575366, 0, 245108908609, 0, 146269901465, 0, 1035131900412, 0, 318794831811, 0, 136114488420, 0, -998852502548, 0, -905960547919, 0, 922400881268}
{0, 5649312, 0, 9498176, 0, 5898318, 0, 2736956, 0, 2873528, 0, -3021172, 0, -4871252, 0, 724508, 0, -5015986, 0, -3763528, 0, 1966122, 0, 556140, 0, 3527812, 0, 5515468, 0, 5347058, 0, 5985160, 0, 6167646, 0, 5933248, 0, 4219238, 0, 1990764, 0, -7236362, 0, -45914464, 0, -206751334, 0, -783311404, 0, -2250382214, 0, -5467222660, 0, 222293126916, 0, -794593370308, 0, -2599789038616, 0, 41598560566028, 0, 87002012536730, 0, -5065078833172816, 0, 2829599222530506, 0, 59031871061536044, 0, 139443713337984620, 0, 159995855486048232, 0, 25086531593785848, 0, -91024420579629728, 0, -587269614899044, 0, 7132063678850912, 0, -2012096370365794, 0, 151119298879828, 0, 156114594960172, 0, -58620906842912, 0, -7564931808818, 0, 2936249898460, 0, 1675871108116, 0, 1089327862412, 0, 633986040236, 0, 95296101488, 0, -393780260184, 0, -559672572268, 0, -479694180978, 0, -195276548736, 0, 134864799162, 0, 346875264244, 0, 560858654688, 0, 338928996308, 0, 72845802736, 0, -298747779092, 0, -345627351640, 0, -701029264408, 0, -366973025258, 0, 276305205844, 0, 162269386284, 0, 1099822541364, 0, 330415131982, 0, 135384428928, 0, -1062307370986, 0, -958743751840, 0, 981200405972}
{22298370, 0, -2091551, 0, -7249473, 0, 767717, 0, -5962805, 0, 5646660, 0, 352625, 0, 6204820, 0, 1316760, 0, 4532610, 0, 3052178, 0, 103141, 0, -1949827, 0, -3863595, 0, -1263855, 0, -4130792, 0, -2995799, 0, -3317324, 0, 382578, 0, -1614051, 0, 709433, 0, 14420940, 0, 74891124, 0, 345922585, 0, 1119053931, 0, 4901538912, 0, -22273694739, 0, -326817914063, 0, 2795663341067, 0, -13749523291753, 0, 123249197001669, 0, -1607237076316057, 0, 4889998925401373, 0, 38767136939751862, 0, 71003174599224507, 0, 107818573707438753, 0, 194568864864669609, 0, 174174812026872286, 0, -22539992427565484, 0, -26605341211755182, 0, 10283780767289790, 0, -2682406907581809, 0, 448324559736966, 0, 69038594969444, 0, -54372751209026, 0, -3565476000860, 0, 3012718949909, 0, 1621309651557, 0, 1103993784691, 0, 603259838294, 0, 37493508632, 0, -455587239118, 0, -598269323174, 0, -487906971838, 0, -176756246210, 0, 171762922425, 0, 380155114674, 0, 596004874688, 0, 344810155693, 0, 55986357057, 0, -333246814327, 0, -373895045109, 0, -739815874615, 0, -378423000708, 0, 310078899557, 0, 179349197085, 0, 1167841544410, 0, 342110374134, 0, 134108527269, 0, -1129256185103, 0, -1014199237570, 0, 1043320202154}
{0, 5974272, 0, 10069364, 0, 6303084, 0, 2981152, 0, 3157446, 0, -3124740, 0, -5130624, 0, 786076, 0, -5423130, 0, -4169808, 0, 1886504, 0, 300304, 0, 3474424, 0, 5652016, 0, 5483170, 0, 6302996, 0, 6662624, 0, 6412512, 0, 4555182, 0, 2918188, 0, -3532604, 0, -31635280, 0, -144290532, 0, -584780740, 0, -1520587106, 0, -9230910136, 0, 102209988006, 0, 189985564202, 0, -5567316156242, 0, 51671994450424, 0, -451442851761438, 0, 1893214471192042, 0, 12962256750588712, 0, -14182915663603922, 0, -108940966161035768, 0, -178551141754692350, 0, -64245019326034954, 0, 142333962923095160, 0, 58982844579361428, 0, -32232866457211408, 0, 8597423350166904, 0, -2443347496109490, 0, 574272780208296, 0, -1621823631160, 0, -46385922133564, 0, -544048951590, 0, 2962030286674, 0, 1589305176900, 0, 1117132902432, 0, 565335857122, 0, -24744283940, 0, -519222603814, 0, -636080577316, 0, -493520532242, 0, -155203180296, 0, 211560201068, 0, 414637720280, 0, 631963538480, 0, 349510376638, 0, 36854664132, 0, -370131857932, 0, -403580437268, 0, -779947172318, 0, -389644082444, 0, 346580824180, 0, 197562672010, 0, 1239322884046, 0, 353870074094, 0, 132240926728, 0, -1199847115620, 0, -1072439232960, 0, 1108900128664}
{23877991, 0, -2223053, 0, -7721035, 0, 738471, 0, -6452534, 0, 5888696, 0, 203090, 0, 6573595, 0, 1342875, 0, 5022988, 0, 3556754, 0, 649697, 0, -1734448, 0, -3942545, 0, -1855522, 0, -6018357, 0, -5948037, 0, -7010843, 0, -2554123, 0, -2878122, 0, 2905712, 0, 18809655, 0, 68612458, 0, 264522422, 0, 923080097, 0, 2494888060, 0, 7979758482, 0, -244368821112, 0, 632686118026, 0, 5503791146846, 0, -76640792807356, 0, 349316106345853, 0, 3689849589867458, 0, -22391550046203029, 0, -96880376166195075, 0, -181084128209354260, 0, -288348120363740332, 0, -308611708984854701, 0, -40968298763829225, 0, 87175994931685288, 0, -19869983684238717, 0, 4340421272821550, 0, -1674075733251378, 0, 562939463566727, 0, -51193328852476, 0, -36841061120995, 0, 1603173955746, 0, 2841430682157, 0, 1578426804120, 0, 1126401151763, 0, 519969846834, 0, -91283452584, 0, -584468571676, 0, -672837401643, 0, -496278204770, 0, -130460282945, 0, 254341476009, 0, 450269439816, 0, 668685175257, 0, 352897711666, 0, 15302312648, 0, -409496932534, 0, -434701639175, 0, -821425426163, 0, -400580886656, 0, 385976737143, 0, 216954840389, 0, 1314406701567, 0, 365649539510, 0, 129727714998, 0, -1274263330246, 0, -1133585623118, 0, 1178131540307}
{0, 6313056, 0, 10665940, 0, 6728566, 0, 3240956, 0, 3460350, 0, -3227400, 0, -5395628, 0, 860072, 0, -5848408, 0, -4603376, 0, 1802590, 0, 28852, 0, 3395212, 0, 5756932, 0, 5613328, 0, 6640444, 0, 7136458, 0, 6912384, 0, 4944860, 0, 3579952, 0, -1027014, 0, -21154512, 0, -98821252, 0, -417598152, 0, -1296470314, 0, -5467446120, 0, 19720401226, 0, 387579555096, 0, -2727491864894, 0, 7860985957744, 0, -44369092159382, 0, 1266784146461704, 0, -10454416998661612, 0, -28558113094672844, 0, 28269684506987512, 0, 132436700917493416, 0, 74703857952595730, 0, -195663411001766736, 0, -186650800846634508, 0, 51395219180598160, 0, -1139959297683298, 0, -97140832956432, 0, -750893412262060, 0, 463495566198800, 0, -80164497964682, 0, -27255349097332, 0, 3021475431802, 0, 2693643357356, 0, 1585530631732, 0, 1129911888332, 0, 466997559744, 0, -162025821024, 0, -651140384902, 0, -708314332620, 0, -495955899158, 0, -102384905200, 0, 300186964618, 0, 486997567448, 0, 706106077062, 0, 354842945104, 0, -8825479720, 0, -451442134516, 0, -467298508828, 0, -864256162068, 0, -411175935206, 0, 428430448372, 0, 237581301956, 0, 1393235329008, 0, 377435071488, 0, 126517588532, 0, -1352665055132, 0, -1197758908256, 0, 1251166440420}
{25545873, 0, -2360165, 0, -8217822, 0, 700624, 0, -6970762, 0, 6158331, 0, 78378, 0, 6991179, 0, 1328218, 0, 5354073, 0, 3677432, 0, 662720, 0, -1950677, 0, -3833607, 0, -1049076, 0, -4685507, 0, -3666598, 0, -4247454, 0, 177069, 0, -2530150, 0, -1629994, 0, 3756466, 0, 31571555, 0, 162835198, 0, 670768040, 0, 1716191090, 0, 10671406344, 0, -105179249787, 0, -313668471890, 0, 6138594307098, 0, -48782710696573, 0, 448574949329080, 0, -3338659068918757, 0, -3538076257291026, 0, 70310307462615346, 0, 222512579944290033, 0, 393122351253116468, 0, 474208544400478300, 0, 180080914139230405, 0, -160533919297397751, 0, -10334620838031885, 0, 13135232958830888, 0, -3202177683494826, 0, 57898776444987, 0, 323316497684269, 0, -91949031140154, 0, -18554917346304, 0, 3865767544735, 0, 2548585140969, 0, 1606630808053, 0, 1126325262683, 0, 406446085169, 0, -236760142701, 0, -719009788049, 0, -742285952012, 0, -492351057731, 0, -70867824425, 0, 349142669333, 0, 524734936344, 0, 744166067772, 0, 355210785284, 0, -35681475717, 0, -496059938393, 0, -501381743915, 0, -908434491781, 0, -421368009511, 0, 474120678173, 0, 259488887210, 0, 1475957500400, 0, 389175762485, 0, 122550479465, 0, -1435249294021, 0, -1265089544891, 0, 1328211995018}
{0, 6666150, 0, 11288836, 0, 7175374, 0, 3516056, 0, 3783290, 0, -3327208, 0, -5664312, 0, 942116, 0, -6294874, 0, -5053156, 0, 1715030, 0, -276448, 0, 3287734, 0, 5864092, 0, 5734010, 0, 6925372, 0, 7619522, 0, 7517056, 0, 5321914, 0, 4075424, 0, 949936, 0, -13585896, 0, -69613794, 0, -297010328, 0, -1050169654, 0, -2725929524, 0, -10775279752, 0, 265699096048, 0, -442900471938, 0, -8108521460710, 0, 102109250513254, 0, -747015968600940, 0, -355902839721222, 0, 35931962345002412, 0, 63705745178504974, 0, -4115969001341170, 0, -4832757738878062, 0, 273880220207870070, 0, 391942002605609534, 0, -4260027145887660, 0, -53305092396372426, 0, 18214952469325734, 0, -4504463489975474, 0, 616220811031126, 0, 179070952531250, 0, -91104852637868, 0, -11206214998372, 0, 4281948159518, 0, 2425061411926, 0, 1637209619658, 0, 1114579367606, 0, 338427434032, 0, -315197819934, 0, -787752555972, 0, -774439732216, 0, -485197208526, 0, -35775034716, 0, 401258221964, 0, 563391951024, 0, 782774698232, 0, 353848279040, 0, -65437074484, 0, -543450195528, 0, -536985653842, 0, -953959999056, 0, -431091147698, 0, 523226753752, 0, 282736228334, 0, 1562723188698, 0, 400853552990, 0, 117769469864, 0, -1522188653608, 0, -1335706659146, 0, 1409433221586}
{27305717, 0, -2504131, 0, -8735370, 0, 661047, 0, -7517979, 0, 6410724, 0, -106747, 0, 7387552, 0, 1339227, 0, 5886880, 0, 4209016, 0, 1268791, 0, -1701705, 0, -3877745, 0, -1641335, 0, -6603280, 0, -6729771, 0, -8216696, 0, -3031064, 0, -3782700, 0, 1406782, 0, 11427754, 0, 39498108, 0, 139393756, 0, 509964962, 0, 1495393489, 0, 6037167351, 0, -16497764451, 0, -449236758228, 0, 2574571938773, 0, -1363964952907, 0, -45292165218918, 0, -495152501209758, 0, 12599503320248973, 0, -8732884481884526, 0, -177891858312540906, 0, -448554032428738305, 0, -637746427250603913, 0, -386993865231300134, 0, 200634070708963310, 0, 137226367560441375, 0, -58036300569723693, 0, 15174657448043048, 0, -4273399682946078, 0, 897232925118684, 0, 54088046222590, 0, -82139500874777, 0, -5354076263316, 0, 4398074994227, 0, 2333187098392, 0, 1672663411252, 0, 1093722033154, 0, 262921480193, 0, -397142428712, 0, -857088357873, 0, -804472991655, 0, -474228623251, 0, 3042539804, 0, 456604931372, 0, 602877937472, 0, 821859585033, 0, 350602180066, 0, -98259609384, 0, -593711024402, 0, -574120765633, 0, -1000822045293, 0, -440275342950, 0, 575942939977, 0, 307371539237, 0, 1653689858387, 0, 412411250780, 0, 112107916678, 0, -1613695113530, 0, -1409750016857, 0, 1495054096146}
{0, 7033750, 0, 11938424, 0, 7643232, 0, 3807188, 0, 4127332, 0, -3424616, 0, -5940228, 0, 1032788, 0, -6754362, 0, -5524412, 0, 1610136, 0, -608916, 0, 3172658, 0, 5956824, 0, 5801146, 0, 7203256, 0, 8161928, 0, 8124440, 0, 5684318, 0, 4561188, 0, 2301134, 0, -8335048, 0, -47973298, 0, -206392668, 0, -792665528, 0, -1947183436, 0, -12252460194, 0, 106940288780, 0, 444058663572, 0, -6483989240048, 0, 41098461297716, 0, -355976551087824, 0, 3890409124610088, 0, -11179865069435272, 0, -100268187308021322, 0, -160825037122365688, 0, -179272584521225186, 0, -428238115729142800, 0, -678328271086546858, 0, -189243608128214492, 0, 161621523410026062, 0, -33267275148737092, 0, 7934145221367582, 0, -3106613664914136, 0, 943106855262622, 0, -40391385415684, 0, -68855510914576, 0, -941815817784, 0, 4320879850078, 0, 2276848520520, 0, 1708915598964, 0, 1063086244256, 0, 179938963682, 0, -482429232464, 0, -926784560806, 0, -832141800588, 0, -459207879980, 0, 45718273592, 0, 515239052958, 0, 643102384288, 0, 861335663044, 0, 345321143060, 0, -134328067308, 0, -646945735172, 0, -612818612462, 0, -1049014928856, 0, -448848426856, 0, 632462510920, 0, 333456790198, 0, 1749016834048, 0, 423826160502, 0, 105502389840, 0, -1709954563368, 0, -1487357715328, 0, 1585253638878}
{29161274, 0, -2653720, 0, -9279000, 0, 612907, 0, -8096115, 0, 6690770, 0, -264004, 0, 7836091, 0, 1302678, 0, 6250369, 0, 4351768, 0, 1331593, 0, -1930766, 0, -3735509, 0, -730196, 0, -5157591, 0, -4355252, 0, -5338383, 0, -120610, 0, -3354283, 0, -2869045, 0, -1864674, 0, 9927513, 0, 73415079, 0, 335801356, 0, 1205036537, 0, 3008411996, 0, 13967714313, 0, -285903093965, 0, 228855560546, 0, 10299103420559, 0, -115175732010557, 0, 1002811772821554, 0, -3841396160474065, 0, -32615678399480984, 0, 51343251354184364, 0, 370447711390544346, 0, 717160544586034171, 0, 606012750024790272, 0, -170201751567181627, 0, -393890679961135035, 0, 77620995327539808, 0, -227350828591522, 0, 410660045502378, 0, -1611974303682685, 0, 826581678247217, 0, -102174315927946, 0, -54102310774023, 0, 2197334765986, 0, 4135005151890, 0, 2255458017566, 0, 1742569259887, 0, 1022388364906, 0, 89666254672, 0, -570780303940, 0, -996568130350, 0, -857192530636, 0, -439923634325, 0, 92337984624, 0, 577183991060, 0, 683942578056, 0, 901121530737, 0, 337844327232, 0, -173815361741, 0, -703245563813, 0, -653080993705, 0, -1098521847975, 0, -456733218088, 0, 692995922765, 0, 361041625600, 0, 1848869698837, 0, 435033743215, 0, 97879557601, 0, -1811194396860, 0, -1568679230127, 0, 1680273760997}
{0, 7416350, 0, 12615656, 0, 8133854, 0, 4115728, 0, 4492820, 0, -3520116, 0, -6221208, 0, 1138208, 0, -7232476, 0, -6024220, 0, 1501498, 0, -958456, 0, 3029398, 0, 6014996, 0, 5859628, 0, 7493104, 0, 8663542, 0, 8743912, 0, 6154528, 0, 4994316, 0, 3254786, 0, -4214612, 0, -32972046, 0, -147346304, 0, -578313960, 0, -1686809464, 0, -6609154816, 0, 12585564184, 0, 511454744772, 0, -2347006107668, 0, -5144963659770, 0, 129676937202450, 0, -497852282580810, 0, -9639587382945778, 0, 57096406309611944, 0, 252536173717110726, 0, 431823455010618948, 0, 703492809808701064, 0, 1060670244065927992, 0, 591993489210340756, 0, -253484451370893756, 0, -34863149785796988, 0, 23624216887800368, 0, -4955723237333652, 0, -238498241960356, 0, 622990584664040, 0, -134736402967332, 0, -39789840884896, 0, 4277367489244, 0, 3903869202760, 0, 2265066905414, 0, 1770624892320, 0, 971424179998, 0, -7655013798, 0, -661829656398, 0, -1066046333490, 0, -879281495456, 0, -416107665198, 0, 143020564776, 0, 642468534308, 0, 725266525744, 0, 941097781116, 0, 327995987666, 0, -216913102152, 0, -762713924504, 0, -694935227490, 0, -1149328170938, 0, -463846428100, 0, 757752747772, 0, 390189941400, 0, 1953416621868, 0, 446006588972, 0, 89169128216, 0, -1917614882074, 0, -1653862400886, 0, 1780308380058}
{31116345, 0, -2810645, 0, -9845433, 0, 561728, 0, -8706090, 0, 6954513, 0, -485788, 0, 8257997, 0, 1290829, 0, 6829309, 0, 4921322, 0, 1990312, 0, -1671167, 0, -3711605, 0, -1296330, 0, -7152297, 0, -7534528, 0, -9484278, 0, -3603846, 0, -4812320, 0, 698743, 0, 7869767, 0, 24504742, 0, 79777931, 0, 268751876, 0, 938068977, 0, 2184215042, 0, 13894804772, 0, -107466141902, 0, -580121720454, 0, 6619577259997, 0, -29982954009794, 0, 196058904078036, 0, -3291371159756095, 0, 24634204970359392, 0, 68003706101248730, 0, -136321894639625942, 0, -592792894010958876, 0, -715623960949539078, 0, 93464042092342772, 0, 764429614706146115, 0, 66186974884644475, 0, -102266224768364278, 0, 31615228433053861, 0, -7390362515804059, 0, 768738122836368, 0, 394305969554582, 0, -144318287827498, 0, -27037085230677, 0, 5521032824468, 0, 3672503368613, 0, 2299873456891, 0, 1790425634496, 0, 909881898635, 0, -111949871750, 0, -755303208163, 0, -1134885218396, 0, -898087806381, 0, -387480704397, 0, 197902805793, 0, 711138170486, 0, 766940960646, 0, 981172714867, 0, 315600840453, 0, -263812803076, 0, -825449356520, 0, -738378863645, 0, -1201409114065, 0, -470103056174, 0, 826960059585, 0, 420953737092, 0, 2062832927179, 0, 456672091095, 0, 79289997134, 0, -2029459857051, 0, -1743066783026, 0, 1885618601022}
{0, 7814456, 0, 13321504, 0, 8647878, 0, 4441356, 0, 4880864, 0, -3611652, 0, -6505188, 0, 1253788, 0, -7732362, 0, -6540840, 0, 1389810, 0, -1344340, 0, 2855596, 0, 6074844, 0, 5905338, 0, 7720120, 0, 9161566, 0, 9467616, 0, 6639826, 0, 5369196, 0, 4042156, 0, -1403128, 0, -22136940, 0, -103419080, 0, -410603238, 0, -1395143816, 0, -3323352300, 0, -17546841456, 0, 304634245260, 0, 6109455832, 0, -12023665063426, 0, 115470106261288, 0, -1058329012240056, 0, 7379285034544992, 0, 9564265243553378, 0, -189186822622388244, 0, -596979742207359660, 0, -1058285368659965848, 0, -1550816587557922790, 0, -1222492448723395660, 0, 180760432611534386, 0, 290736137407513500, 0, -101440744077081686, 0, 26262921723495940, 0, -7288145604689472, 0, 1339517780380800, 0, 183063808413478, 0, -137824716432700, 0, -16369976784864, 0, 6137487144108, 0, 3470797034654, 0, 2353587761004, 0, 1800011160738, 0, 837605000180, 0, -223116256178, 0, -850974828908, 0, -1202814583860, 0, -913343147216, 0, -353799233680, 0, 257092354408, 0, 783223145962, 0, 808837879852, 0, 1021235810212, 0, 300480573248, 0, -314715251100, 0, -891553395888, 0, -783435356740, 0, -1254746043268, 0, -475412148476, 0, 900844805044, 0, 453400005760, 0, 2177295621420, 0, 466997200950, 0, 68164815356, 0, -2146944398548, 0, -1836450368636, 0, 1996414263116}
{33174934, 0, -2973802, 0, -10439425, 0, 501571, 0, -9348166, 0, 7245110, 0, -682891, 0, 8736246, 0, 1233082, 0, 7230421, 0, 5075026, 0, 2094387, 0, -1888713, 0, -3526725, 0, -324371, 0, -5580148, 0, -4988138, 0, -6495362, 0, -611765, 0, -4300906, 0, -3541788, 0, -5029559, 0, -1670178, 0, 29807352, 0, 158863208, 0, 662583809, 0, 1926465255, 0, 7269244477, 0, -7803953985, 0, -573706209357, 0, 2054213041562, 0, 11208171240487, 0, -196092790895515, 0, 1443668705107419, 0, 2097222441494978, 0, -88194516918771833, 0, -134492083072380228, 0, 204107704457661714, 0, 542698890111670147, 0, -98483024127843449, 0, -1218472012972195682, 0, -547323807191035009, 0, 283786296986215672, 0, -54162659561401502, 0, 14172716905322503, 0, -5574570800395669, 0, 1519895103324272, 0, 12801762753471, 0, -121536466169226, 0, -7911773048208, 0, 6310312294282, 0, 3316098234223, 0, 2419978030555, 0, 1798080507621, 0, 754726142517, 0, -340877770456, 0, -948497007620, 0, -1269506165849, 0, -924776880982, 0, -314860333765, 0, 320651685811, 0, 858723834136, 0, 850788520120, 0, 1061180066495, 0, 282453140660, 0, -369812215133, 0, -961117518007, 0, -830094882337, 0, -1309304897320, 0, -479678958321, 0, 979650997053, 0, 487580751898, 0, 2296989378885, 0, 476901330982, 0, 55704406007, 0, -2270330051201, 0, -1934183637893, 0, 2112976831758}
{0, 8228272, 0, 14056356, 0, 9185020, 0, 4784848, 0, 5292590, 0, -3699684, 0, -6795872, 0, 1380188, 0, -8245394, 0, -7079808, 0, 1260696, 0, -1759344, 0, 2673240, 0, 6118480, 0, 5891642, 0, 7935396, 0, 9709008, 0, 10173152, 0, 7113142, 0, 5839104, 0, 4659914, 0, 630004, 0, -13812054, 0, -74295136, 0, -294864776, 0, -1064785012, 0, -2432613418, 0, -15611517320, 0, 106692694602, 0, 721153475398, 0, -6566402574222, 0, 16929456448932, 0, -2985502808290, 0, 1680696369220716, 0, -29991204001537924, 0, 27223867660945606, 0, 504797992089134722, 0, 1296708246601672650, 0, 2082080045170425414, 0, 2035449215732257886, 0, 208301314771566528, 0, -754637393203599376, 0, 106606474640989324, 0, 2577213309891072, 0, 1643976647119890, 0, -3214010952732618, 0, 1413372267956512, 0, -108122077123784, 0, -100488491383034, 0, -1539436628124, 0, 6192428306668, 0, 3215600483854, 0, 2492825972328, 0, 1783511309534, 0, 661349321396, 0, -464892798766, 0, -1047407598572, 0, -1334510689250, 0, -932031732880, 0, -270389688910, 0, 388680350840, 0, 937634814864, 0, 892612499216, 0, 1100860969476, 0, 261319476542, 0, -429321030808, 0, -1034244756736, 0, -878372009408, 0, -1365055521366, 0, -482802286328, 0, 1063622945156, 0, 523566022482, 0, 2422101090366, 0, 486345027442, 0, 41823310556, 0, -2399847671140, 0, -2036435114480, 0, 2235533222858}
{35341099, 0, -3144342, 0, -11056987, 0, 438601, 0, -10024629, 0, 7518062, 0, -944254, 0, 9188645, 0, 1194917, 0, 7849661, 0, 5681026, 0, 2829915, 0, -1624838, 0, -3466839, 0, -835962, 0, -7601941, 0, -8322142, 0, -10854641, 0, -4271427, 0, -5957594, 0, 173034, 0, 6173129, 0, 17138246, 0, 49594629, 0, 149067776, 0, 507528340, 0, 1604050622, 0, 3614707211, 0, 21421763482, 0, -321688439207, 0, -259198419230, 0, 13277903540464, 0, -104565380630295, 0, 910332170115509, 0, -8951641737912914, 0, 25216218587840406, 0, 247499403134139982, 0, 310118907978325019, 0, 29621776024004618, 0, 407130303816828230, 0, 1793213961207197364, 0, 1491045498078666736, 0, -346608056308965736, 0, -88688036572589962, 0, 41552426366804099, 0, -7452594509519249, 0, -942264201040749, 0, 1136009516291486, 0, -181648772113533, 0, -78312751548845, 0, 3002584255938, 0, 5906339937088, 0, 3169501439709, 0, 2566386093801, 0, 1755216871884, 0, 557383801824, 0, -594999511574, 0, -1147362086692, 0, -1397453577181, 0, -934761763553, 0, -220101194164, 0, 461285496810, 0, 1019974016697, 0, 934134968778, 0, 1140163950190, 0, 236877388707, 0, -493454680616, 0, -1111028374864, 0, -928251421013, 0, -1421957145815, 0, -484678098958, 0, 1153024999517, 0, 561409730360, 0, 2552824558972, 0, 495238279443, 0, 26423935798, 0, -2535777039705, 0, -2143386641110, 0, 2364386573914}
{0, 8658312, 0, 14821204, 0, 9747070, 0, 5147644, 0, 5728366, 0, -3784712, 0, -7090956, 0, 1523848, 0, -8777448, 0, -7648496, 0, 1128582, 0, -2192780, 0, 2460484, 0, 6124820, 0, 5866688, 0, 8159308, 0, 10198994, 0, 10873680, 0, 7714692, 0, 6342260, 0, 5115970, 0, 2154676, 0, -7824368, 0, -52864404, 0, -208151442, 0, -782627716, 0, -2199998720, 0, -7952515988, 0, 2111686714, 0, 635342868328, 0, -1704995212802, 0, -16527136160724, 0, 237118037681652, 0, -2105722162802752, 0, 7495382877677222, 0, 78128516561829932, 0, -169209762614177852, 0, -1142244906562363760, 0, -2410485601896459704, 0, -2872226449703582572, 0, -953962266717954878, 0, 1290354026198139096, 0, 250982009285287246, 0, -188816906242180620, 0, 53843461642036736, 0, -11860560244349068, 0, 813699524811390, 0, 789019203574896, 0, -215487528631820, 0, -57361519584684, 0, 6024572492378, 0, 5546125616080, 0, 3173702085982, 0, 2636010652652, 0, 1712580965008, 0, 442854837860, 0, -731023987946, 0, -1248074727436, 0, -1458017299082, 0, -932686140440, 0, -163764239188, 0, 538549271600, 0, 1105745653114, 0, 975179561880, 0, 1178948060806, 0, 208926467072, 0, -562434073660, 0, -1191569720152, 0, -979745696688, 0, -1479972516412, 0, -485194704788, 0, 1248119606460, 0, 601183648948, 0, 2689356816284, 0, 503535541992, 0, 9412320288, 0, -2678366095326, 0, -2255218153500, 0, 2499781930542}
{37618948, 0, -3321584, 0, -11704370, 0, 365082, 0, -10736183, 0, 7820201, 0, -1182406, 0, 9694345, 0, 1107676, 0, 8292160, 0, 5857008, 0, 2967722, 0, -1855475, 0, -3204257, 0, 224588, 0, -5954475, 0, -5616877, 0, -7646588, 0, -1167035, 0, -5535782, 0, -4124512, 0, -6804114, 0, -8075471, 0, 6334787, 0, 72463309, 0, 332108414, 0, 1222450121, 0, 2755829956, 0, 17524272583, 0, -104377289038, 0, -866402707268, 0, 6346733245585, 0, -3300897768656, 0, -187518777390680, 0, 486838204060111, 0, 23648010187689050, 0, -141625472296759113, 0, -619277383052692017, 0, -863168363798312268, 0, -1209535016250170185, 0, -2645022267997066020, 0, -2943969211271407715, 0, -100102884980856455, 0, 572221285019126161, 0, -172495747019811825, 0, 44631492669474695, 0, -12144798662722361, 0, 1901266654264961, 0, 446492786866291, 0, -219595059388867, 0, -38958834439484, 0, 7842590806232, 0, 5179790376613, 0, 3221182546092, 0, 2698040289435, 0, 1655406983494, 0, 318054905810, 0, -872593845045, 0, -1349112699957, 0, -1515832520102, 0, -925537136218, 0, -101179406462, 0, 620507005170, 0, 1194913366795, 0, 1015525314474, 0, 1217085785299, 0, 177263513553, 0, -636475651997, 0, -1275956030387, 0, -1032827045111, 0, -1539048843825, 0, -484239555278, 0, 1349189079491, 0, 642942651719, 0, 2831902077869, 0, 511136752114, 0, -9318589327, 0, -2827913989435, 0, -2372123286699, 0, 2642045560472}
{0, 9105102, 0, 15617060, 0, 10334694, 0, 5529416, 0, 6189362, 0, -3864568, 0, -7388264, 0, 1679972, 0, -9331762, 0, -8234500, 0, 994206, 0, -2664960, 0, 2215054, 0, 6132460, 0, 5825762, 0, 8313108, 0, 10675514, 0, 11668952, 0, 8323314, 0, 6812252, 0, 5597932, 0, 3281076, 0, -3368258, 0, -37373412, 0, -150705618, 0, -569153556, 0, -1823139752, 0, -3924189600, 0, -25633577576, 0, 336929975904, 0, 528585763042, 0, -14086911388042, 0, 85215887828444, 0, -602616738654238, 0, 7968202733262756, 0, -56312774647409086, 0, -151476513219127412, 0, 513170455929933416, 0, 2145240427341562416, 0, 3376275777859324170, 0, 1870966930567751298, 0, -1686402861748589758, 0, -1295499900667694950, 0, 472865427025083814, 0, -85881408832989736, 0, 24790034297647520, 0, -9714725706084116, 0, 2358751058339154, 0, 153709860885506, 0, -203823873894722, 0, -23679951768332, 0, 8750702562870, 0, 4852578195178, 0, 3302894680324, 0, 2749150360488, 0, 1583416656042, 0, 183234908560, 0, -1019248209608, 0, -1449929520922, 0, -1570409160216, 0, -912936507020, 0, -32073468222, 0, 707220159420, 0, 1287435331544, 0, 1054944992608, 0, 1254403651404, 0, 141660941260, 0, -715819373240, 0, -1364283764148, 0, -1087497462470, 0, -1599138570788, 0, -481688994918, 0, 1456517138024, 0, 686761195106, 0, 2980666560034, 0, 517988735794, 0, -29871516804, 0, -2984686173396, 0, -2494293837198, 0, 2791441834204}
{40012802, 0, -3506876, 0, -12376734, 0, 288505, 0, -11483374, 0, 8102458, 0, -1491071, 0, 10175846, 0, 1043789, 0, 8957033, 0, 6487472, 0, 3770921, 0, -1561875, 0, -3098919, 0, -279587, 0, -7989012, 0, -9029308, 0, -12229098, 0, -5092524, 0, -7329654, 0, -272146, 0, 5202296, 0, 13789059, 0, 33870545, 0, 90192251, 0, 274881886, 0, 921434349, 0, 2479945778, 0, 8589105330, 0, 4424210702, 0, -695791823100, 0, 1307071765565, 0, 20948168969103, 0, -250806832624502, 0, 2344573715996436, 0, -15727687418768096, 0, -23111957449560242, 0, 488341898881605551, 0, 1475874911700443183, 0, 2401183665586375827, 0, 3958047268607788686, 0, 4917356089410807945, 0, 1480932776437808369, 0, -1321568197725817561, 0, 127299019375737497, 0, 9179552264229851, 0, 4272723794131729, 0, -6074695744803838, 0, 2327171777804496, 0, -68561650016752, 0, -176607857730148, 0, -11601080366837, 0, 9008181060884, 0, 4591998088177, 0, 3409311089809, 0, 2786477043239, 0, 1496157836273, 0, 38408941418, 0, -1170743677808, 0, -1550117253940, 0, -1621320797652, 0, -894525249015, 0, 43826558615, 0, 798766870061, 0, 1383302949651, 0, 1093211042726, 0, 1290759461918, 0, 101895364525, 0, -800697677794, 0, -1456642343806, 0, -1143725694615, 0, -1660178801544, 0, -477418232162, 0, 1570407293533, 0, 732694378696, 0, 3135864924490, 0, 523981226870, 0, -52363533316, 0, -3149002628169, 0, -2621936168250, 0, 2948321507889}
{0, 9568854, 0, 16444328, 0, 10947600, 0, 5930980, 0, 6676764, 0, -3939720, 0, -7691652, 0, 1849300, 0, -9899250, 0, -8843628, 0, 842504, 0, -3168116, 0, 1960258, 0, 6122296, 0, 5719666, 0, 8451816, 0, 11195528, 0, 12424024, 0, 8902542, 0, 7427264, 0, 6098238, 0, 4047216, 0, -68496, 0, -25712856, 0, -108030922, 0, -407366448, 0, -1413985124, 0, -3081329396, 0, -19532329208, 0, 100363966308, 0, 1014746932940, 0, -5982859023996, 0, -9828385537734, 0, 346310931488356, 0, -2624390639158782, 0, -7025420309213836, 0, 208676791670993502, 0, 245232212528563468, 0, -1065058161239501816, 0, -3001459133643272048, 0, -2462100205147488150, 0, 1889588777452646124, 0, 3171917387443302228, 0, -370931150471950968, 0, -196889463084548162, 0, 71573690317294376, 0, -10872646189786188, 0, -2407373250619936, 0, 1979918485963554, 0, -217351365921856, 0, -144437951576428, 0, -2499055738888, 0, 8833606805518, 0, 4412041190632, 0, 3531735732036, 0, 2808148252792, 0, 1393517221136, 0, -116310122688, 0, -1326822528646, 0, -1649317362952, 0, -1668218652514, 0, -870032029104, 0, 126743503498, 0, 895200490264, 0, 1482479828718, 0, 1130092260928, 0, 1325987324232, 0, 57744603420, 0, -891357686856, 0, -1553128178080, 0, -1201506701418, 0, -1722112126704, 0, -471294369898, 0, 1691162435896, 0, 780819577318, 0, 3297714661176, 0, 529052995574, 0, -76907313916, 0, -3321147480510, 0, -2755254376216, 0, 3112969622158}
{42527036, 0, -3698887, 0, -13079852, 0, 201409, 0, -12268332, 0, 8413852, 0, -1773404, 0, 10714105, 0, 923280, 0, 9434624, 0, 6683936, 0, 3967735, 0, -1812760, 0, -2792839, 0, 899404, 0, -6213711, 0, -6214035, 0, -8845713, 0, -1750150, 0, -6928436, 0, -4896564, 0, -8114393, 0, -11421109, 0, -7189328, 0, 27858305, 0, 162929842, 0, 652918082, 0, 2100782908, 0, 4334395408, 0, 30318657966, 0, -350050738747, 0, -812913907016, 0, 14491331074719, 0, -60591481184001, 0, 206468354443389, 0, -4712128463684617, 0, 68669981598593997, 0, -82568406034528790, 0, -1349461573788289445, 0, -3366760605106095935, 0, -5643205240681772614, 0, -7384354659175307268, 0, -4038576564422229636, 0, 1822218708668777461, 0, 659543900984834493, 0, -336871843930620497, 0, 90088516784664977, 0, -18636802866167121, 0, 564088386968492, 0, 1477221442684929, 0, -300687232748091, 0, -111849134893198, 0, 4004624596143, 0, 8402928044512, 0, 4315972615577, 0, 3662252947976, 0, 2812974223830, 0, 1275698536706, 0, -280504571306, 0, -1486992499619, 0, -1747028884544, 0, -1710710634257, 0, -839184255868, 0, 216866409396, 0, 996509351617, 0, 1584890993029, 0, 1165317903710, 0, 1359936039480, 0, 8979125799, 0, -988037078635, 0, -1653817284377, 0, -1260794787181, 0, -1784865028018, 0, -463182611765, 0, 1819108115385, 0, 831192197133, 0, 3466440042528, 0, 533082129989, 0, -103630145257, 0, -3501462104878, 0, -2894468056116, 0, 3285762938592}
{0, 10050102, 0, 17304040, 0, 11587654, 0, 6353840, 0, 7190964, 0, -4010676, 0, -7998680, 0, 2038592, 0, -10486060, 0, -9483548, 0, 688738, 0, -3690968, 0, 1672990, 0, 6072292, 0, 5599804, 0, 8596592, 0, 11647534, 0, 13158464, 0, 9605760, 0, 8098900, 0, 6513710, 0, 4695188, 0, 2486154, 0, -17198060, 0, -79003758, 0, -295744808, 0, -1051906044, 0, -2800111716, 0, -9278159078, 0, -11866428856, 0, 754767211092, 0, -865825571242, 0, -24427433913632, 0, 239665948616858, 0, -2140597180988752, 0, 19735868323809086, 0, -56337496972346484, 0, -583130876134431696, 0, -443105752878520400, 0, 1340566513666510454, 0, 1950741394593776014, 0, -2260898364172591218, 0, -5811437627488045532, 0, -1007128510992572234, 0, 1058657122869993276, 0, -285940112708251388, 0, 74568428546901368, 0, -19807078602993938, 0, 2539135898523896, 0, 943296644009160, 0, -331945932281194, 0, -81687803582296, 0, 8348991156842, 0, 7851468121440, 0, 4298987054960, 0, 3793297263966, 0, 2799678318816, 0, 1142740986554, 0, -453794250660, 0, -1650680115614, 0, -1842631799882, 0, -1748253832542, 0, -801595257788, 0, 314445305822, 0, 1102717400152, 0, 1690459585368, 0, 1198602272904, 0, 1392397723540, 0, -44650879758, 0, -1090995955524, 0, -1758801083404, 0, -1321576211350, 0, -1848366030962, 0, -452934732856, 0, 1954569342628, 0, 883890604192, 0, 3642269093272, 0, 535999180528, 0, -132655129476, 0, -3690250711162, 0, -3039794578914, 0, 3467008395732}
{45166079, 0, -3899470, 0, -13810177, 0, 109806, 0, -13092057, 0, 8706403, 0, -2130708, 0, 11222255, 0, 824831, 0, 10148954, 0, 7350554, 0, 4830390, 0, -1515681, 0, -2605163, 0, 431470, 0, -8315913, 0, -9722949, 0, -13539760, 0, -5904234, 0, -9017938, 0, -911713, 0, 4622679, 0, 12440284, 0, 25735720, 0, 59918793, 0, 159008401, 0, 495174419, 0, 1616528052, 0, 3388438397, 0, 21550526453, 0, -94576903796, 0, -1164978703102, 0, 5495434070219, 0, 21726686402570, 0, -455290853513063, 0, 4211150266003229, 0, -14156576878626689, 0, -178792584280352023, 0, 514534630852111577, 0, 3224135383782828278, 0, 6980126621660676756, 0, 10062383208620205608, 0, 7663557809143592621, 0, -1286054914550067465, 0, -2694807678644267803, 0, 748028072123490816, 0, -132800626754133079, 0, 42532994648957714, 0, -16495797731080329, 0, 3523580713291310, 0, 460155492693875, 0, -325797442771406, 0, -55487583705040, 0, 10976601016205, 0, 7279381874744, 0, 4351838999075, 0, 3918308796014, 0, 2767072800750, 0, 994399839731, 0, -636087844970, 0, -1817552156951, 0, -1935641620751, 0, -1780386351809, 0, -756916633751, 0, 419746373657, 0, 1213871299432, 0, 1799135619316, 0, 1229658426120, 0, 1423209324104, 0, -103389059458, 0, -1200492711248, 0, -1868159852486, 0, -1383796433603, 0, -1912528417071, 0, -440405128108, 0, 2097893992371, 0, 938971473287, 0, 3825437673740, 0, 537669631446, 0, -164121179262, 0, -3887877380366, 0, -3191467239600, 0, 3657110444548}
{0, 10549392, 0, 18197248, 0, 12255550, 0, 6797660, 0, 7733192, 0, -4075156, 0, -8307060, 0, 2242844, 0, -11095522, 0, -10141192, 0, 533690, 0, -4254868, 0, 1351060, 0, 6023404, 0, 5460866, 0, 8664072, 0, 12081286, 0, 13978352, 0, 10290122, 0, 8731092, 0, 7047760, 0, 5291536, 0, 4275090, 0, -10869884, 0, -56361686, 0, -212781260, 0, -770828772, 0, -2380024124, 0, -4708527028, 0, -35352132824, 0, 360666722704, 0, 1110206754828, 0, -14539819555984, 0, 33667831152812, 0, 201506536289036, 0, 147802044421300, 0, -55057746556719410, 0, 341527834607351616, 0, 1424005443804181404, 0, 1242547213867557448, 0, 346341852299773170, 0, 3644878926812386252, 0, 9191658762709308880, 0, 4581662774987447224, 0, -2113280924430027764, 0, 114885219481635960, 0, 22878835971372148, 0, 9456417266176076, 0, -11012712737145930, 0, 3699858473625324, 0, 71573573475066, 0, -295703377097112, 0, -33850744490604, 0, 12299226877100, 0, 6756507253588, 0, 4463343236012, 0, 4032466124502, 0, 2714655921016, 0, 830735430768, 0, -827172274764, 0, -1987246961294, 0, -2025647872856, 0, -1806749482328, 0, -704878016508, 0, 532977703718, 0, 1329974591104, 0, 1910839969834, 0, 1258203525668, 0, 1452176632128, 0, -167484888220, 0, -1316796804208, 0, -1981977542340, 0, -1447432930192, 0, -1977272596736, 0, -425434696306, 0, 2249430550420, 0, 996515585508, 0, 4016184224940, 0, 538014532390, 0, -198162119408, 0, -4094666960394, 0, -3349717198608, 0, 3856399311846}
{47934579, 0, -4107433, 0, -14572857, 0, 7225, 0, -13954867, 0, 9027104, 0, -2465367, 0, 11791536, 0, 671548, 0, 10667084, 0, 7554658, 0, 5076441, 0, -1760263, 0, -2245991, 0, 1678521, 0, -6397712, 0, -6719137, 0, -10000880, 0, -2422613, 0, -8529976, 0, -5754360, 0, -9437747, 0, -13351268, 0, -14827231, 0, 2720880, 0, 77023822, 0, 335215315, 0, 1227868939, 0, 3218208721, 0, 10094316521, 0, 20354357785, 0, -811941539620, 0, 384873301710, 0, 26994814272694, 0, -209022586600769, 0, 1576855578058485, 0, -18242766379425591, 0, 125256005443242544, 0, 313863574721332909, 0, -1672654585768357249, 0, -6703777874828102018, 0, -12011086192108734505, 0, -11708675745261932722, 0, -826030756653812070, 0, 5878012943233658795, 0, -173486628222995500, 0, -400933721670580485, 0, 120892448120658241, 0, -15342733674863237, 0, -5225158317744192, 0, 3319137057605605, 0, -208163092088715, 0, -252669208919208, 0, -16773076217049, 0, 12679005059062, 0, 6326399499395, 0, 4621010687123, 0, 4131940793910, 0, 2642330628432, 0, 652153210329, 0, -1026486882574, 0, -2159166372951, 0, -2112096278904, 0, -1826915377350, 0, -645215161464, 0, 654294411616, 0, 1450969480594, 0, 2025461618568, 0, 1283905262386, 0, 1479119583990, 0, -237186945003, 0, -1440164299549, 0, -2100320322693, 0, -1512418680941, 0, -2042497336074, 0, -407864563492, 0, 2409549726727, 0, 1056577829871, 0, 4214755587514, 0, 536886790673, 0, -234928907093, 0, -4311007842103, 0, -3514792511659, 0, 4065308706825}
{0, 11066944, 0, 19124372, 0, 12950988, 0, 7263296, 0, 8304694, 0, -4133636, 0, -8620800, 0, 2462876, 0, -11718090, 0, -10822640, 0, 361608, 0, -4851504, 0, 1019096, 0, 5955312, 0, 5251090, 0, 8713204, 0, 12557408, 0, 14740000, 0, 10920830, 0, 9525968, 0, 7676902, 0, 5717928, 0, 5708092, 0, -5989680, 0, -40397698, 0, -157725168, 0, -562100818, 0, -1845886768, 0, -3789229682, 0, -23719986080, 0, 86902044928, 0, 1316544108364, 0, -4900314247628, 0, -31977126226488, 0, 508146937866466, 0, -4931540432569964, 0, 32494504645382648, 0, 50777453637408892, 0, -1208341166437709176, 0, -3334559245709201540, 0, -4199047162316113228, 0, -6981936191700078858, 0, -13666585329130973996, 0, -10903084933233086820, 0, 1893099887163805618, 0, 1470616942306817430, 0, -582756391950795870, 0, 148250347378145290, 0, -28692717479425908, 0, -328119399066688, 0, 2627856945637050, 0, -384448507394138, 0, -204884826665476, 0, -3891830876192, 0, 12421555081544, 0, 6011476393564, 0, 4811508301642, 0, 4213049131718, 0, 2549658640632, 0, 458853397136, 0, -1233528591612, 0, -2332621777174, 0, -2194278770484, 0, -1840305973878, 0, -577558914564, 0, 783929687486, 0, 1576840345000, 0, 2142872712156, 0, 1306412307304, 0, 1503803081768, 0, -312766013146, 0, -1570882206604, 0, -2223268962380, 0, -1578716396148, 0, -2108105472822, 0, -387521625748, 0, 2578623233572, 0, 1119241207698, 0, 4421401910342, 0, 534196942798, 0, -274567464056, 0, -4537246755204, 0, -3686938607408, 0, 4284193698780}
{50837242, 0, -4324019, 0, -15363587, 0, -99645, 0, -14859248, 0, 9327516, 0, -2874654, 0, 12331591, 0, 534447, 0, 11424114, 0, 8255362, 0, 6024941, 0, -1467668, 0, -2012325, 0, 1278110, 0, -8512389, 0, -10378155, 0, -14861311, 0, -6670323, 0, -10808772, 0, -1876316, 0, 3899303, 0, 12276984, 0, 21702164, 0, 43722640, 0, 100384953, 0, 272155689, 0, 893901871, 0, 2655590137, 0, 5022789030, 0, 40690481237, 0, -368382171789, 0, -1418112477981, 0, 14282303561254, 0, -6855382277570, 0, -557189996826024, 0, 4480225130744249, 0, 19275261403486485, 0, -476642636011193769, 0, -342457186803864195, 0, 4003426033561187304, 0, 11541702922776706858, 0, 14702286277426441564, 0, 4161513227833274283, 0, -9419713095852195461, 0, -3176551018060156332, 0, 1855209205771181363, 0, -462935477531840505, 0, 122622927738691325, 0, -31660029254032222, 0, 3123172911513897, 0, 1827448188215970, 0, -473642168888023, 0, -157908267216209, 0, 5340717197981, 0, 11776808810956, 0, 5819489851875, 0, 5022565364156, 0, 4272785047104, 0, 2436038589077, 0, 250675776992, 0, -1448104947014, 0, -2507172094147, 0, -2271656954188, 0, -1846446764264, 0, -501561542933, 0, 922136946366, 0, 1707580438871, 0, 2262980113362, 0, 1325382514528, 0, 1526040533851, 0, -394491567490, 0, -1709230710530, 0, -2350886233472, 0, -1646248300755, 0, -2173984330332, 0, -364234605794, 0, 2757048732837, 0, 1184561106123, 0, 4636380636963, 0, 529783422867, 0, -317241263936, 0, -4773797072480, 0, -3866418849305, 0, 4513519004314}
{0, 11603312, 0, 20086484, 0, 13675910, 0, 7752316, 0, 8905886, 0, -4186632, 0, -8937324, 0, 2705768, 0, -12360184, 0, -11535856, 0, 188590, 0, -5469004, 0, 652732, 0, 5845028, 0, 5025136, 0, 8765932, 0, 12958338, 0, 15469104, 0, 11663564, 0, 10366692, 0, 8231950, 0, 6184708, 0, 6929330, 0, -2690616, 0, -28024636, 0, -114478728, 0, -406789226, 0, -1398162012, 0, -3601527354, 0, -10821257220, 0, -29809486178, 0, 866609051216, 0, 131657345630, 0, -28727143554056, 0, 165336318035334, 0, -797743107330676, 0, 11836602433110828, 0, -151833774097477572, 0, 239278074469979984, 0, 3399278658537308308, 0, 7775737644083292136, 0, 12287317311325681864, 0, 19868310467837462314, 0, 20072713079750985188, 0, 1787653029553379846, 0, -5071880122395805020, 0, 1121644810921787978, 0, -200501664739653908, 0, 71688032957482272, 0, -27362331582489820, 0, 5055009621968052, 0, 1059673272508184, 0, -496405596479536, 0, -115123865510696, 0, 11539980725300, 0, 10940856230072, 0, 5747925004962, 0, 5244000078176, 0, 4309473456980, 0, 2301443208728, 0, 27815749892, 0, -1669878999956, 0, -2682373597258, 0, -2343786678504, 0, -1844955470310, 0, -416967201228, 0, 1069083959042, 0, 1843144623264, 0, 2385665256602, 0, 1340469281560, 0, 1545603554046, 0, -482632427160, 0, -1855498222744, 0, -2483245128852, 0, -1714970874468, 0, -2240024756276, 0, -337815944134, 0, 2945222216132, 0, 1252620907316, 0, 4859953777680, 0, 523546546488, 0, -363108854588, 0, -5021029056524, 0, -4053494036336, 0, 4753665962550}
{53878828, 0, -4548495, 0, -16189118, 0, -219204, 0, -15805984, 0, 9658511, 0, -3263110, 0, 12929247, 0, 339006, 0, 11986667, 0, 8479160, 0, 6311340, 0, -1733833, 0, -1561347, 0, 2623100, 0, -6509987, 0, -7205256, 0, -11056194, 0, -3017147, 0, -10391252, 0, -6888685, 0, -10770163, 0, -14697186, 0, -19567603, 0, -11391711, 0, 30190977, 0, 171582179, 0, 666270131, 0, 2158917728, 0, 4324595182, 0, 26092981452, 0, -77254144741, 0, -1469144180362, 0, 4208746362827, 0, 40412956230011, 0, -508356334358106, 0, 4722592685187206, 0, -41942204027186396, 0, 124872820624733491, 0, 1310860287464165641, 0, 134266664693092946, 0, -7208350895328474965, 0, -14265925617418406371, 0, -6962460403631406329, 0, 12597150887238017495, 0, 10848952364290347320, 0, -3051369954227154073, 0, 21048340896951426, 0, 49167605748828395, 0, 19143589418068723, 0, -19293323878289590, 0, 5687855134842906, 0, 408551736920723, 0, -473238786434199, 0, -78276106189683, 0, 15316429255189, 0, 10059274324004, 0, 5786150825404, 0, 5466743456198, 0, 4321935411631, 0, 2146211868116, 0, -209151369416, 0, -1898156181816, 0, -2857525240024, 0, -2410045177497, 0, -1835387313817, 0, -323548448510, 0, 1224899171211, 0, 1983427788671, 0, 2510764797906, 0, 1351271389088, 0, 1562291892778, 0, -577454227952, 0, -2009966411895, 0, -2620395758731, 0, -1784787336227, 0, -2306095876190, 0, -308082869027, 0, 3143565222443, 0, 1323475217172, 0, 5092390944652, 0, 515309420658, 0, -412347592293, 0, -5279382496037, 0, -4248443377358, 0, 5005132228858}
{0, 12159062, 0, 21084676, 0, 14431038, 0, 8264376, 0, 9538058, 0, -4231752, 0, -9254232, 0, 2966308, 0, -13025226, 0, -12267108, 0, 15462, 0, -6129760, 0, 249862, 0, 5735868, 0, 4777098, 0, 8734276, 0, 13337762, 0, 16279032, 0, 12361802, 0, 11143796, 0, 8947660, 0, 6770480, 0, 7842054, 0, -142832, 0, -18492518, 0, -85438672, 0, -301319348, 0, -1031959400, 0, -3035045438, 0, -5467634628, 0, -46508529420, 0, 372996273056, 0, 1735492785202, 0, -13761563161322, 0, -18133232625512, 0, 818954092297810, 0, -8065534699113166, 0, 26062470688252620, 0, 391811938625725794, 0, -1457453906417637738, 0, -8369990488155416846, 0, -17469988130524246028, 0, -27734181959830486934, 0, -31799605244718118248, 0, -10771137769181019368, 0, 9522098068682890920, 0, 537928563975743460, 0, -766880211132116532, 0, 200480700326465546, 0, -20835711532007440, 0, -10352968815871202, 0, 5374130665792718, 0, -89009053106312, 0, -421941820452076, 0, -47966323352918, 0, 17236063079900, 0, 9234034003678, 0, 5918109146926, 0, 5682194410060, 0, 4308627058224, 0, 1970193436848, 0, -459897667902, 0, -2132288473376, 0, -3031805218780, 0, -2469660406838, 0, -1817154733028, 0, -220942815080, 0, 1389792800714, 0, 2128351311172, 0, 2638097671164, 0, 1357376839088, 0, 1575840324784, 0, -679254680224, 0, -2172944524628, 0, -2762399272952, 0, -1855636956866, 0, -2372072684144, 0, -274831934874, 0, 3352501816296, 0, 1397208959310, 0, 5333964763618, 0, 504960130222, 0, -465129025432, 0, -5549251742928, 0, -4451543601330, 0, 5268327016670}
{57064326, 0, -4782313, 0, -17044234, 0, -343341, 0, -16795677, 0, 9966792, 0, -3732947, 0, 13499524, 0, 163647, 0, 12791958, 0, 9200248, 0, 7335283, 0, -1418069, 0, -1271973, 0, 2236577, 0, -8621352, 0, -10931633, 0, -16112372, 0, -7469960, 0, -12726128, 0, -2941792, 0, 2843134, 0, 12375447, 0, 20106366, 0, 35532865, 0, 68149761, 0, 159952868, 0, 481540874, 0, 1561163561, 0, 3953406874, 0, 11461701480, 0, 40319164961, 0, -917766856572, 0, -679055054231, 0, 29724595607880, 0, -114852907141976, 0, -37804037032388, 0, -2521532999704690, 0, 122530092133476931, 0, -800007449563087526, 0, -3053219926204320105, 0, -204540384357112920, 0, 8093735993176950784, 0, 6013447050445762949, 0, -16007510373777203776, 0, -23308976130235948035, 0, 459437248154897227, 0, 2957854556389521995, 0, -980347879760749370, 0, 240194722719832785, 0, -43302789343512951, 0, -2473304696323612, 0, 4482581756248054, 0, -429636824647907, 0, -356535998822853, 0, -24060139937865, 0, 17801281859605, 0, 8532622618769, 0, 6126392773284, 0, 5883496365956, 0, 4268183949175, 0, 1772953111735, 0, -724472977211, 0, -2371962168134, 0, -3204690325501, 0, -2522060589316, 0, -1789754570997, 0, -108816462117, 0, 1563978871317, 0, 2277856746360, 0, 2767532291403, 0, 1358375960880, 0, 1586033052419, 0, -788320107702, 0, -2344730810614, 0, -2909302287072, 0, -1927414982797, 0, -2437808666540, 0, -237864275652, 0, 3572481384147, 0, 1473874809715, 0, 5584956898579, 0, 492306196963, 0, -521645115700, 0, -5831104835540, 0, -4663090928910, 0, 5543782726950}
{0, 12734422, 0, 22119384, 0, 15216064, 0, 8800372, 0, 10202516, 0, -4269480, 0, -9575684, 0, 3245396, 0, -13703210, 0, -13022748, 0, -174216, 0, -6824916, 0, -163566, 0, 5606296, 0, 4452650, 0, 8681112, 0, 13759336, 0, 17019464, 0, 12984846, 0, 12078016, 0, 9776966, 0, 7244564, 0, 8660080, 0, 1782688, 0, -11770766, 0, -62285336, 0, -219585508, 0, -757412188, 0, -2417438090, 0, -4753370140, 0, -28410248718, 0, 65584139248, 0, 1621663060216, 0, -3431249222976, 0, -47050579342820, 0, 465777714042864, 0, -3737985096829804, 0, 39882984869236540, 0, -271658041916128778, 0, -597753888659659540, 0, 4908808733794206200, 0, 18549985426190593596, 0, 34911892563111610654, 0, 44901634079298181900, 0, 25411359472941412274, 0, -11648634041307167548, 0, -7593975372483044130, 0, 3095486613111341448, 0, -733290484482554660, 0, 198670079112328732, 0, -49655796805072016, 0, 3366553148295704, 0, 3330273460421716, 0, -630538812349696, 0, -287164019585670, 0, -5997340001824, 0, 17439642732370, 0, 7994286137692, 0, 6394121350116, 0, 6065994092572, 0, 4200281422600, 0, 1554690393336, 0, -1002533345650, 0, -2616736357408, 0, -3375663077694, 0, -2566751773824, 0, -1752801431174, 0, 13041089828, 0, 1747592455444, 0, 2431849952808, 0, 2898893469166, 0, 1353850657952, 0, 1592616766884, 0, -904936294500, 0, -2525640134508, 0, -3061160311028, 0, -2000047956486, 0, -2503163114488, 0, -196963779920, 0, 3803953310056, 0, 1553559350662, 0, 5845653101176, 0, 477222857246, 0, -582081948656, 0, -6125361683296, 0, -4883378567560, 0, 5831938238200}
{60398783, 0, -5024042, 0, -17935160, 0, -480145, 0, -17830657, 0, 10305502, 0, -4178756, 0, 14130959, 0, -78358, 0, 13391715, 0, 9441400, 0, 7689533, 0, -1714586, 0, -767681, 0, 3712220, 0, -6476887, 0, -7647334, 0, -12103611, 0, -3506738, 0, -12263546, 0, -8358022, 0, -12493371, 0, -15661589, 0, -22840525, 0, -19634888, 0, 3465415, 0, 85780388, 0, 361148679, 0, 1238091120, 0, 3545433763, 0, 6064392726, 0, 52774918706, 0, -374533736151, 0, -2062110713061, 0, 13010948628409, 0, 40253689323932, 0, -969722969916382, 0, 9926044307399630, 0, -65364105634970979, 0, -101730551949445571, 0, 2864464069110727015, 0, 6770770654310415273, 0, 3542755831386962894, 0, 2208943966671611058, 0, 22395521922485744736, 0, 40300463578705950071, 0, 10842431436867405999, 0, -8753971532249674994, 0, 1587045502225828636, 0, -295864449418413463, 0, 118850823418066282, 0, -44428830689030388, 0, 6930081013240090, 0, 2153040750615088, 0, -718964438822704, 0, -220537043826945, 0, 6993541526383, 0, 16500335017822, 0, 7634645885138, 0, 6704203561807, 0, 6225784505406, 0, 4104855801422, 0, 1315967423021, 0, -1293339114115, 0, -2865768683938, 0, -3543900571554, 0, -2603069366888, 0, -1705861982602, 0, 144832177822, 0, 1940729978201, 0, 2590153942652, 0, 3031963662255, 0, 1343336937064, 0, 1595368939111, 0, -1029391889016, 0, -2715974799611, 0, -3217997507435, 0, -2073409391953, 0, -2567973266294, 0, -151918506216, 0, 4047395886983, 0, 1636313445762, 0, 6116345978709, 0, 459500144958, 0, -646646395905, 0, -6432519285860, 0, -5112720372788, 0, 6133362700180}
{0, 13329966, 0, 23191720, 0, 16033006, 0, 9361936, 0, 10899700, 0, -4300340, 0, -9898968, 0, 3550432, 0, -14400828, 0, -13811036, 0, -363510, 0, -7542008, 0, -613178, 0, 5432372, 0, 4109708, 0, 8629168, 0, 14098726, 0, 17721008, 0, 13709008, 0, 13030980, 0, 10513590, 0, 7837368, 0, 9587582, 0, 3107788, 0, -6523064, 0, -44991900, 0, -165732962, 0, -559098376, 0, -1825690820, 0, -4494219972, 0, -12282168574, 0, -52043450524, 0, 965003925954, 0, 1254687272652, 0, -30086880189824, 0, 62781525148430, 0, 793997881400668, 0, -7134872372429104, 0, -47164289223214806, 0, 1051992862452777606, 0, 160773843760445110, 0, -12669889969067372244, 0, -36215666405365530920, 0, -55903747331144917452, 0, -43610165361890680226, 0, 7993359346481856984, 0, 21778031348204818860, 0, -3855982233708414726, 0, -240413665782985220, 0, 96901784515617146, 0, 36528058576912304, 0, -32832134743729454, 0, 8457651441689154, 0, 1102195125223596, 0, -724666846326780, 0, -160620057673956, 0, 15758695989448, 0, 15259017582296, 0, 7452058667044, 0, 7039844650586, 0, 6358833947678, 0, 3981114887206, 0, 1056763177470, 0, -1596387777994, 0, -3118248336092, 0, -3708476245694, 0, -2630200189878, 0, -1648321817506, 0, 286899152800, 0, 2143549655378, 0, 2752628824184, 0, 3166513962068, 0, 1326349343104, 0, 1593987763804, 0, -1162001826630, 0, -2916061935416, 0, -3379856880472, 0, -2147411261842, 0, -2632077964434, 0, -102492284924, 0, 4303287444700, 0, 1722222778528, 0, 6397333380124, 0, 439000172716, 0, -715539708360, 0, -6753024884186, 0, -5351427241886, 0, 6448526302494}
{63887304, 0, -5275675, 0, -18858081, 0, -623116, 0, -18912004, 0, 10622637, 0, -4710748, 0, 14728617, 0, -301903, 0, 14249211, 0, 10195290, 0, 8779356, 0, -1405179, 0, -382057, 0, 3370518, 0, -8647417, 0, -11461918, 0, -17240498, 0, -8141206, 0, -14827516, 0, -4251451, 0, 1653487, 0, 12432322, 0, 19340456, 0, 32278137, 0, 50311913, 0, 99481847, 0, 268260821, 0, 842433357, 0, 2644376534, 0, 5114122590, 0, 30728189646, 0, -51475963188, 0, -1772174112520, 0, 2578482457743, 0, 52023033220871, 0, -393097272356131, 0, 2262567643463974, 0, -27563821800845799, 0, 325152399571087750, 0, -658474397421538081, 0, -8066375492944101414, 0, -15557143499354647950, 0, -18459851057258636901, 0, -35830658789516892089, 0, -62236582786388224863, 0, -34953778887407435950, 0, 13171147947266087385, 0, 2268203312480618236, 0, -1396681504339818470, 0, 326798076866338265, 0, -26991617556848196, 0, -19300383192363989, 0, 8427007900100802, 0, 256180229939112, 0, -675195097473491, 0, -109351025587694, 0, 21135482604936, 0, 13926572311783, 0, 7435157578995, 0, 7386990994475, 0, 6462162991677, 0, 3828211578274, 0, 776764707508, 0, -1911595550548, 0, -3373769790920, 0, -3868795078288, 0, -2647520614095, 0, -1579669443408, 0, 439529270993, 0, 2356235239427, 0, 2919165423505, 0, 3302356863283, 0, 1302402707742, 0, 1588239029829, 0, -1303066138271, 0, -3126225932278, 0, -3546761749482, 0, -2221912254841, 0, -2695294713126, 0, -48459132448, 0, 4572135244119, 0, 1811337360154, 0, 6688921228919, 0, 415494244400, 0, -788985464016, 0, -7087406082629, 0, -5599831247441, 0, 6778037152645}
{0, 13946280, 0, 24302816, 0, 16882614, 0, 9948716, 0, 11630960, 0, -4321828, 0, -10221572, 0, 3875996, 0, -15121594, 0, -14617576, 0, -551550, 0, -8304468, 0, -1100996, 0, 5259772, 0, 3741770, 0, 8485848, 0, 14413550, 0, 18503936, 0, 14367938, 0, 13891220, 0, 11422624, 0, 8623404, 0, 10361586, 0, 4055524, 0, -2639582, 0, -32131180, 0, -122669950, 0, -408517704, 0, -1372697238, 0, -3914317468, 0, -6474318892, 0, -59236150800, 0, 372675786450, 0, 2396418947704, 0, -12059445350710, 0, -59023189199712, 0, 1013120539792518, 0, -9897720259669988, 0, 86317526545852776, 0, -274419270450270208, 0, -2808480974745876282, 0, 2101905111967835384, 0, 26564043148490040242, 0, 58009355130487491972, 0, 59765633564949318618, 0, 2145244658761200580, 0, -41386188698035311822, 0, -4424382119723804160, 0, 5516121953050185748, 0, -1607883562935943360, 0, 383520314751657912, 0, -64077762232673668, 0, -6896537834565436, 0, 7375351180364644, 0, -361448073558532, 0, -593480604638124, 0, -67284690896312, 0, 23899292221500, 0, 12655235431184, 0, 7566271726336, 0, 7734623920972, 0, 6534459458364, 0, 3646357224474, 0, 476338766180, 0, -2238479208196, 0, -3631782531692, 0, -4024246647498, 0, -2654516099700, 0, -1499548166228, 0, 602900469296, 0, 2578884002416, 0, 3089594750312, 0, 3439258439258, 0, 1271014616796, 0, 1577842279348, 0, -1452893938432, 0, -3346802580972, 0, -3718739605232, 0, -2296809098300, 0, -2757448997100, 0, 10431540180, 0, 4854448224628, 0, 1903743674616, 0, 6991419201332, 0, 388829633342, 0, -867200498788, 0, -7436138155116, 0, -5858261612636, 0, 7122398598070}
{67535229, 0, -5535932, 0, -19818537, 0, -779257, 0, -20040092, 0, 10969026, 0, -5222899, 0, 15392002, 0, -590178, 0, 14891847, 0, 10439234, 0, 9190423, 0, -1703293, 0, 185391, 0, 4919925, 0, -6344380, 0, -7979260, 0, -13061014, 0, -3995693, 0, -14178238, 0, -9854394, 0, -14652442, 0, -16890245, 0, -25252484, 0, -24581908, 0, -12554486, 0, 38213727, 0, 202922315, 0, 692794195, 0, 2196009696, 0, 5219503280, 0, 13241919856, 0, 64806795035, 0, -1008564818068, 0, -1858019507593, 0, 29901104687429, 0, -12950925074639, 0, -1379639939912750, 0, 14857254261784564, 0, -47128680663283888, 0, -823456462341548482, 0, 3872551466655437163, 0, 20003315664874158473, 0, 36983724249225505057, 0, 58189580151632954568, 0, 90836603635024206533, 0, 73564349090702877969, 0, -7085908300039114931, 0, -15618719100990091039, 0, 4934996763769747237, 0, -1138283447081395260, 0, 317421785512290316, 0, -76492198194739714, 0, 2714184200101201, 0, 5788355355992895, 0, -763411758726217, 0, -497050334987941, 0, -34100901274887, 0, 24735527833159, 0, 11545387358016, 0, 7822218915161, 0, 8072664193248, 0, 6574594447503, 0, 3435901919490, 0, 156227795343, 0, -2576089713384, 0, -3891280733852, 0, -4173917525790, 0, -2650506678860, 0, -1407517072069, 0, 777176345120, 0, 2811529757497, 0, 3263670135683, 0, 3576953877345, 0, 1231645397008, 0, 1562546489949, 0, -1611786010968, 0, -3578110091663, 0, -3895789974849, 0, -2371941538713, 0, -2818337345509, 0, 74422823675, 0, 5150763353699, 0, 1999486988996, 0, 7305145655185, 0, 358758856183, 0, -950425660111, 0, -7799781311457, 0, -6127069937708, 0, 7482259770930}
{0, 14583600, 0, 25453124, 0, 17764572, 0, 10561648, 0, 12397662, 0, -4334436, 0, -10547808, 0, 4223068, 0, -15855042, 0, -15448992, 0, -755464, 0, -9102896, 0, -1599752, 0, 5065744, 0, 3291946, 0, 8317956, 0, 14770496, 0, 19209720, 0, 14934518, 0, 14896680, 0, 12430862, 0, 9294080, 0, 11170960, 0, 4975488, 0, 202456, 0, -22255196, 0, -91882466, 0, -307092188, 0, -1017724610, 0, -3080917800, 0, -5764237946, 0, -33320667276, 0, 34788588950, 0, 1919874420928, 0, -1657428793056, 0, -55514598511136, 0, 302990539996922, 0, -616292068727876, 0, 9070966226237024, 0, -261990905170045634, 0, 1818758542303583462, 0, 6043045178715678010, 0, -7080031113361645242, 0, -43537411964483022366, 0, -64123824797019009254, 0, -13766877312762138918, 0, 62640702395356985942, 0, 30956193459075315592, 0, -13923921665993905576, 0, 2098489523983479276, 0, -427055617933442690, 0, 194037569886489506, 0, -70735489419307390, 0, 8992025411899548, 0, 4045726233836190, 0, -982655711609106, 0, -398267723969934, 0, -8974080896502, 0, 24231030105640, 0, 10656503331232, 0, 8177383642192, 0, 8391641994094, 0, 6580573548398, 0, 3196281701742, 0, -183413645362, 0, -2923727926076, 0, -4151325278268, 0, -4316788830630, 0, -2634617024412, 0, -1302956306562, 0, 962643846592, 0, 3054288035970, 0, 3441192175112, 0, 3715147822976, 0, 1183727606112, 0, 1542024679196, 0, -1780070938794, 0, -3820501833176, 0, -4077930230000, 0, -2447184101168, 0, -2877760229006, 0, 143783437520, 0, 5461619601332, 0, 2098654184874, 0, 7630423661702, 0, 325113040850, 0, -1038895124404, 0, -8178840422196, 0, -6406604366160, 0, 7858159225430}
{71347960, 0, -5806148, 0, -20811907, 0, -941355, 0, -21217607, 0, 11292290, 0, -5820814, 0, 16022593, 0, -866631, 0, 15793867, 0, 11223314, 0, 10374743, 0, -1409818, 0, 626629, 0, 4657190, 0, -8513541, 0, -11943804, 0, -18344997, 0, -8673627, 0, -16857574, 0, -5829250, 0, 17111, 0, 12537346, 0, 18876138, 0, 31273553, 0, 41436599, 0, 65292926, 0, 155354938, 0, 446810058, 0, 1480787852, 0, 4224845207, 0, 6777796865, 0, 66099162314, 0, -366420389463, 0, -2735195802078, 0, 10933833006277, 0, 74375118457520, 0, -966615053551326, 0, 8259314817857494, 0, -83834229682890211, 0, 575290000639087373, 0, 1020006344392114344, 0, -13221051523619725151, 0, -45834200271401356263, 0, -83752225429409416511, 0, -126664132616525919917, 0, -125692973622723383026, 0, -19879481685077511110, 0, 38299336519048442231, 0, -3889783953282466179, 0, -814091904352422614, 0, 179979317484867974, 0, 66732195872853008, 0, -54474106297746303, 0, 12152278575634897, 0, 2407170830485936, 0, -1060169277289906, 0, -305114674123776, 0, 9171467085988, 0, 22873958602337, 0, 10018787795803, 0, 8608303806895, 0, 8684603411650, 0, 6550994096814, 0, 2926860355467, 0, -542777002647, 0, -3281198684687, 0, -4411417873350, 0, -4452171265768, 0, -2606202131892, 0, -1185379655269, 0, 1159558345737, 0, 3307308693956, 0, 3621974159550, 0, 3853595114852, 0, 1126709032666, 0, 1516022815144, 0, -1958068896309, 0, -4074322568262, 0, -4265148881910, 0, -2522359023249, 0, -2935496845522, 0, 218772169428, 0, 5787588546431, 0, 2201288482838, 0, 7967583435452, 0, 287623480622, 0, -1132867634956, 0, -8573909139891, 0, -6697236698887, 0, 8250789406410}
{0, 15242520, 0, 26643796, 0, 18680974, 0, 11202428, 0, 13200270, 0, -4338696, 0, -10874828, 0, 4599368, 0, -16608136, 0, -16313840, 0, -957482, 0, -9924236, 0, -2136332, 0, 4825396, 0, 2821408, 0, 8149004, 0, 15038458, 0, 19871904, 0, 15596556, 0, 15895700, 0, 13312190, 0, 10117164, 0, 12259894, 0, 5619408, 0, 2185078, 0, -14819780, 0, -67742556, 0, -227991460, 0, -751967322, 0, -2390066192, 0, -5711685322, 0, -13922592660, 0, -78495236942, 0, 1047753121756, 0, 2486933649376, 0, -29244080397804, 0, -32202820430584, 0, 1753064779369996, 0, -19230030600060092, 0, 128473942246557464, 0, 184022775933336758, 0, -6502611673475726564, 0, -11901485774029392250, 0, 11507093614846615604, 0, 45232379321662842620, 0, 14880630547350773908, 0, -84583782710495236420, 0, -81642872576499537320, 0, 14251172324341688162, 0, 5825170248458132024, 0, -2443436495558201034, 0, 524193739237733860, 0, -32818606813508234, 0, -34392269685751020, 0, 12817771095786724, 0, 1023030628356756, 0, -1036800403654890, 0, -222169733203300, 0, 21489273325368, 0, 21053717349160, 0, 9638971235228, 0, 9093935309392, 0, 8947208016792, 0, 6485958379272, 0, 2628095849818, 0, -921335850832, 0, -3647845397408, 0, -4670884033356, 0, -4579397428474, 0, -2564757099284, 0, -1054438951578, 0, 1368051625784, 0, 3570618314060, 0, 3805774779968, 0, 3992011076138, 0, 1060029713880, 0, 1484226299950, 0, -2146100644792, 0, -4339923583388, 0, -4457446868680, 0, -2597329040824, 0, -2991329600572, 0, 299676570436, 0, 6129240568140, 0, 2307474694244, 0, 8316961444940, 0, 246105407472, 0, -1232595400704, 0, -8985523987942, 0, -6999335357884, 0, 8660725968240}
{75330957, 0, -6085538, 0, -21845442, 0, -1118474, 0, -22445413, 0, 11647341, 0, -6401046, 0, 16714893, 0, -1211648, 0, 16483386, 0, 11482832, 0, 10832390, 0, -1740695, 0, 1299603, 0, 6312348, 0, -6118187, 0, -8285031, 0, -13873328, 0, -4330291, 0, -16212938, 0, -11505435, 0, -16926411, 0, -18426252, 0, -27819281, 0, -27505050, 0, -22213083, 0, 10011300, 0, 117895170, 0, 402385143, 0, 1277768815, 0, 3673323479, 0, 6634461818, 0, 36049447593, 0, -15961940029, 0, -2065304728164, 0, 670684889243, 0, 57716409263427, 0, -206315083536151, 0, -922955841799023, 0, 10433265716858841, 0, 106516894517668610, 0, -2244940051713424560, 0, 1170099645072718781, 0, 35491080758969461350, 0, 96949438549943072465, 0, 163063560426372952264, 0, 186783544367032196355, 0, 73472986829435278658, 0, -60367078958736481005, 0, -15942603444333474274, 0, 9683925295058961965, 0, -2576861980241512936, 0, 604022226888201494, 0, -92967963079779876, 0, -15260047339566882, 0, 11750546527117045, 0, -43105970882371, 0, -948497097637877, 0, -151548542705968, 0, 29107527984243, 0, 19066766121183, 0, 9504314026164, 0, 9613614529060, 0, 9175251132585, 0, 6385365906082, 0, 2300557656222, 0, -1318092189725, 0, -4022492792941, 0, -4928594301196, 0, -4697478486011, 0, -2509563963085, 0, -909707812358, 0, 1588210526104, 0, 3844198604128, 0, 3992280778038, 0, 4130064686426, 0, 983065541130, 0, 1446368746201, 0, -2344474629847, 0, -4617647994195, 0, -4654790939729, 0, -2671889329967, 0, -3045011953324, 0, 386770054210, 0, 6487177945765, 0, 2417252309337, 0, 8678901642997, 0, 200267765917, 0, -1338356808697, 0, -9414313845139, 0, -7313293006948, 0, 9088707179671}
{0, 15923646, 0, 27876004, 0, 19632598, 0, 11870696, 0, 14040194, 0, -4331992, 0, -11200008, 0, 4999268, 0, -17384482, 0, -17197060, 0, -1156690, 0, -10792960, 0, -2712674, 0, 4586764, 0, 2323058, 0, 7881780, 0, 15278986, 0, 20616984, 0, 16179986, 0, 16777052, 0, 14355692, 0, 11149784, 0, 13236162, 0, 6093652, 0, 3884752, 0, -9279916, 0, -49800322, 0, -172998364, 0, -562025456, 0, -1794178716, 0, -4891957912, 0, -7424873860, 0, -73575320516, 0, 355636227048, 0, 3076918880924, 0, -9653876395118, 0, -86499784100850, 0, 854326492409644, 0, -5559437240616544, 0, 60593045907703378, 0, -675944960694188598, 0, 1719907512449974834, 0, 18011179699453299540, 0, 25060804503896740486, 0, 1354785679244069066, 0, 10637389490251945634, 0, 114284970850284951186, 0, 157142974299791622152, 0, 14813836869579399938, 0, -28889915671918990596, 0, 7533708637277129716, 0, -1734211332570955026, 0, 500549211066865920, 0, -115824616149128784, 0, 173083526092504, 0, 9675875639941066, 0, -788627229469896, 0, -824175438193076, 0, -93700044382626, 0, 33073921213786, 0, 17130448494116, 0, 9590471894368, 0, 10148121608176, 0, 9364032774524, 0, 6247866206504, 0, 1943865286804, 0, -1732697778148, 0, -4404277247938, 0, -5183481534320, 0, -4805277641320, 0, -2439716976194, 0, -750597813768, 0, 1820282554804, 0, 4128118973754, 0, 4181204804604, 0, 4267391947208, 0, 895176582560, 0, 1402096432548, 0, -2553539978724, 0, -4907869008840, 0, -4857160600724, 0, -2745877126022, 0, -3096303682276, 0, 480360285410, 0, 6862006981368, 0, 2530705451858, 0, 9053752304058, 0, 149907322370, 0, -1450422615380, 0, -9860847592012, 0, -7639499034022, 0, 9535347906080}
{79489925, 0, -6375658, 0, -22913550, 0, -1301883, 0, -23724168, 0, 11976654, 0, -7074295, 0, 17376442, 0, -1540815, 0, 17435719, 0, 12281680, 0, 12099541, 0, -1433295, 0, 1806421, 0, 6068437, 0, -8268748, 0, -12308362, 0, -19340150, 0, -9191900, 0, -18862834, 0, -7331526, 0, -2039502, 0, 12168947, 0, 18571714, 0, 31504323, 0, 37149808, 0, 46840582, 0, 91778899, 0, 237111138, 0, 780581426, 0, 2536020183, 0, 6123467083, 0, 14495871973, 0, 93589364188, 0, -1080609866559, 0, -3136509713537, 0, 28184727026112, 0, 71437612499022, 0, -1914934477458780, 0, 19872843245119744, 0, -172658609031741257, 0, 596616645985347149, 0, 5723260242543155959, 0, -10503406542693438774, 0, -80672187342404525186, 0, -181096365886182692172, 0, -244565330992746681751, 0, -149392177964128219659, 0, 65403443144233730436, 0, 68561150109252027093, 0, -20362198780739488947, 0, 2540503971126070941, 0, -603342521824119514, 0, 312272583285900564, 0, -110579765490122677, 0, 10835944501760975, 0, 7187681336647357, 0, -1248257605836562, 0, -685372234185121, 0, -48029250718345, 0, 34324346386324, 0, 15397406246164, 0, 9869355196416, 0, 10682711426243, 0, 9510600286245, 0, 6072624907769, 0, 1557495819468, 0, -2165233469605, 0, -4792866827858, 0, -5434938714308, 0, -4902049103050, 0, -2354582605928, 0, -576624737536, 0, 2064478408719, 0, 4422461301079, 0, 4372285879429, 0, 4403699798620, 0, 795730212942, 0, 1351128659936, 0, -2773624111983, 0, -5210945996564, 0, -5064510878456, 0, -2819073869619, 0, -3144935869441, 0, 580740874804, 0, 7254365446283, 0, 2647868209630, 0, 9441870799302, 0, 94710279107, 0, -1569091768890, 0, -10325791600627, 0, -7978368397773, 0, 10001434598520}
{0, 16627222, 0, 29150216, 0, 20619120, 0, 12567428, 0, 14918860, 0, -4314824, 0, -11527812, 0, 5423828, 0, -18173154, 0, -18105548, 0, -1370904, 0, -11699124, 0, -3300190, 0, 4325880, 0, 1737442, 0, 7587016, 0, 15561800, 0, 21277464, 0, 16659862, 0, 17793840, 0, 15469070, 0, 12037124, 0, 14316236, 0, 6839712, 0, 5102586, 0, -5460724, 0, -35548444, 0, -128811672, 0, -419337934, 0, -1349097760, 0, -3973020060, 0, -7156676476, 0, -38523297126, 0, -5168985172, 0, 2207306419626, 0, 378134499076, 0, -58810720194312, 0, 111254846344852, 0, 2163419376319772, 0, -26408221301049076, 0, 84397737704742850, 0, 1660930198762275788, 0, -9702640744926360832, 0, -43872139696474753800, 0, -61295365635060691778, 0, -72693588481444060260, 0, -167049844135172900772, 0, -256756785045040825764, 0, -96355668798449775816, 0, 59358142923031323980, 0, -1944014587188209894, 0, -1931390991792885004, 0, 319709552844783696, 0, 117815626005149148, 0, -88370502017224326, 0, 16828193650140512, 0, 4714832802479718, 0, -1475104421909744, 0, -546955480466566, 0, -13354611963200, 0, 33661854582652, 0, 13963308929996, 0, 10310215541694, 0, 11206216318684, 0, 9614105559340, 0, 5860263734220, 0, 1142101604050, 0, -2614940445440, 0, -5187420716646, 0, -5682213572736, 0, -4987088324598, 0, -2253641235368, 0, -387472436290, 0, 2320842966288, 0, 4727192506354, 0, 4565214729096, 0, 4538632946750, 0, 684079695040, 0, 1293130587224, 0, -3005054455724, 0, -5527255037112, 0, -5276807666848, 0, -2891296887234, 0, -3190645411856, 0, 688235826630, 0, 7664892030168, 0, 2768823962550, 0, 9843620185920, 0, 34454084558, 0, -1694655518892, 0, -10809748931886, 0, -8330312126864, 0, 10487623672112}
{83830631, 0, -6674977, 0, -24022908, 0, -1500299, 0, -25056402, 0, 12337496, 0, -7726588, 0, 18103357, 0, -1947612, 0, 18163978, 0, 12553888, 0, 12633499, 0, -1807316, 0, 2542141, 0, 7864924, 0, -5717871, 0, -8539293, 0, -14646477, 0, -4507078, 0, -18114296, 0, -13345632, 0, -19594995, 0, -19991516, 0, -30624292, 0, -29957219, 0, -28028011, 0, -6450434, 0, 68170714, 0, 249740057, 0, 758517788, 0, 2233764342, 0, 5767187774, 0, 8267795859, 0, 81330437380, 0, -341115102060, 0, -3422483141390, 0, 8230433592584, 0, 95713317513495, 0, -701175208179183, 0, 2424596090127495, 0, -24772670287039165, 0, 540242087314428534, 0, -4010139035575223562, 0, -10829299847025784146, 0, 34347353362631120548, 0, 155471775595747666442, 0, 273600519930765529808, 0, 228679145255188464781, 0, -42299954288568226876, 0, -155710390659292132694, 0, 7495529208209956636, 0, 12421758254713356671, 0, -4131652568554564367, 0, 828224926740302209, 0, -36210421784689306, 0, -59135672759250411, 0, 18924212155054615, 0, 2526669290102361, 0, -1527078845361642, 0, -418312866040886, 0, 11787350899763, 0, 31752343075075, 0, 12875786495454, 0, 10879029179490, 0, 11707796835778, 0, 9672959587191, 0, 5611064966453, 0, 698546552973, 0, -3080549662003, 0, -5586578215508, 0, -5924056022504, 0, -5059302408493, 0, -2136170941908, 0, -182768959573, 0, 2589403613122, 0, 5042240030498, 0, 4759581890345, 0, 4671792301114, 0, 559527458390, 0, 1227819846838, 0, -3248154051813, 0, -5857157510445, 0, -5493971647451, 0, -2962296966677, 0, -3233140329035, 0, 803154974839, 0, 8094261297911, 0, 2893601553991, 0, 10259369817324, 0, -31200251062, 0, -1827433811031, 0, -11313424334222, 0, -8695768234903, 0, 10994752358032}
{0, 17353862, 0, 30467624, 0, 21642710, 0, 13294384, 0, 15836756, 0, -4287732, 0, -11855256, 0, 5881088, 0, -18981388, 0, -19048156, 0, -1581518, 0, -12629080, 0, -3927026, 0, 4016900, 0, 1128988, 0, 7289008, 0, 15749022, 0, 21889824, 0, 17235008, 0, 18785012, 0, 16418110, 0, 13082184, 0, 15751494, 0, 7430536, 0, 5871512, 0, -2339252, 0, -24893118, 0, -97430840, 0, -319734548, 0, -1004685068, 0, -3050756938, 0, -7022431836, 0, -15440091478, 0, -110110429904, 0, 1106862676030, 0, 3803995176132, 0, -26778062184300, 0, -104392559655488, 0, 1894919694370924, 0, -17283581941812476, 0, 170289364767919132, 0, -1190624395449009348, 0, -1464116907376340276, 0, 33027711428652877510, 0, 100777816672073077236, 0, 158342915236469668980, 0, 256247629606200964828, 0, 383624282023260761786, 0, 244855007088701281252, 0, -65543650451482200700, 0, -38756189061636233108, 0, 16155391104549377818, 0, -4043565677364988438, 0, 939093250070913174, 0, -132202704430157686, 0, -30183451684683602, 0, 18175916690687378, 0, 759572367646248, 0, -1458307276645232, 0, -304655918237728, 0, 28950374965074, 0, 29134459594872, 0, 12149090801834, 0, 11542713572170, 0, 12177234821438, 0, 9684334350262, 0, 5323945924428, 0, 226619274846, 0, -3561541536242, 0, -5989288296198, 0, -6159250733108, 0, -5117476785334, 0, -2001271230034, 0, 38067800866, 0, 2870355810740, 0, 5367590389790, 0, 4955015421832, 0, 4802756004488, 0, 421347261848, 0, 1154808240340, 0, -3503278807286, 0, -6201039895652, 0, -5715945938812, 0, -3031869572310, 0, -3272129412842, 0, 925847497504, 0, 8543148708484, 0, 3022280305016, 0, 10689496150872, 0, -102495012624, 0, -1967739197300, 0, -11837457247658, 0, -9075170874682, 0, 11523520783968}
{88358904, 0, -6985628, 0, -25169433, 0, -1706734, 0, -26443275, 0, 12673839, 0, -8477044, 0, 18792635, 0, -2340509, 0, 19170688, 0, 13380650, 0, 13972570, 0, -1518797, 0, 3158737, 0, 7672878, 0, -7919865, 0, -12645051, 0, -20168252, 0, -9538298, 0, -20947518, 0, -8904061, 0, -4110113, 0, 11430242, 0, 17626936, 0, 32432809, 0, 35610448, 0, 37171784, 0, 55095160, 0, 121974018, 0, 396245991, 0, 1368515061, 0, 4206232486, 0, 7592438290, 0, 41045051890, 0, 29595165828, 0, -2342618669908, 0, -1481505825835, 0, 58965890398728, 0, -23202696584433, 0, -3010452343803566, 0, 36021750598884720, 0, -247463345613824423, 0, -291026476536480308, 0, 14129230378948326902, 0, 16295713996668296064, 0, -77044236284651278118, 0, -238706747929305063851, 0, -274214782283230746042, 0, -19657131247832984, 0, 264188425660572612607, 0, 71110347031031560256, 0, -49033269640774686496, 0, 11022616507373352494, 0, -2596823390704258308, 0, 779636261134498975, 0, -172504557063193993, 0, -5941484906188029, 0, 15640372323077831, 0, -548673711858119, 0, -1314582210875533, 0, -208224888830851, 0, 39654481387335, 0, 26230844067719, 0, 11776541206750, 0, 12273704669246, 0, 12608081244481, 0, 9646873494607, 0, 4998245841147, 0, -274096280882, 0, -4057826116419, 0, -6395072917603, 0, -6387132753148, 0, -5160830922509, 0, -1848292433091, 0, 275497155087, 0, 3163822733051, 0, 5703270285185, 0, 5151186206516, 0, 4931162910131, 0, 268816535128, 0, 1073804079538, 0, -3770757484138, 0, -6559286247318, 0, -5942642922852, 0, -3099743266511, 0, -3307293066262, 0, 1056640581542, 0, 9012265361149, 0, 3154884725525, 0, 11134383333044, 0, -179795959347, 0, -2115914867688, 0, -12382592821848, 0, -9468981828149, 0, 12074819809168}
{0, 18104192, 0, 31829440, 0, 22704174, 0, 14051196, 0, 16795352, 0, -4247988, 0, -12179604, 0, 6365212, 0, -19812882, 0, -20009160, 0, -1787574, 0, -13608340, 0, -4595036, 0, 3710220, 0, 490002, 0, 6885928, 0, 15906134, 0, 22586784, 0, 17721922, 0, 19638820, 0, 17513960, 0, 14321820, 0, 17059306, 0, 7957352, 0, 6836874, 0, -151872, 0, -17185880, 0, -71106592, 0, -240915052, 0, -753504548, 0, -2349063958, 0, -6213674456, 0, -8676669782, 0, -89125008468, 0, 322212128416, 0, 3770353337476, 0, -6672596579708, 0, -102378843704884, 0, 529005168710020, 0, 593761135889208, 0, -13497632331931132, 0, -225940584237283844, 0, 4633745826307568232, 0, -6029681664712736916, 0, -89906520982966612402, 0, -223142985000400221764, 0, -372095684746740347336, 0, -541265378257939216292, 0, -461094173572606484676, 0, -370246380376710116, 0, 129726531920316428110, 0, -27045753698979979396, 0, 2683164697307489292, 0, -834645504733069412, 0, 495831941914154968, 0, -169935529339515816, 0, 11627915339748426, 0, 12222670271360776, 0, -1425155169795152, 0, -1131735984712760, 0, -129287707616084, 0, 45304983386040, 0, 23354341390844, 0, 11733567911552, 0, 13048109571280, 0, 12996666350620, 0, 9561040889644, 0, 4634860544616, 0, -802639854266, 0, -4568407930000, 0, -6802957765320, 0, -6606879572956, 0, -5188593168182, 0, -1676736629632, 0, 529759382232, 0, 3469781149396, 0, 6049185442158, 0, 5347685965440, 0, 5056584989946, 0, 101214055124, 0, 984451610432, 0, -4050931598636, 0, -6932290111472, 0, -6173979393620, 0, -3165690207944, 0, -3338320332360, 0, 1195901543766, 0, 9502325489172, 0, 3291492075100, 0, 11594420754884, 0, -263367344706, 0, -2272295246720, 0, -12949507747578, 0, -9877659147136, 0, 12649395681072}
{93080824, 0, -7306243, 0, -26359057, 0, -1928723, 0, -27885217, 0, 13040348, 0, -9211231, 0, 19552044, 0, -2808992, 0, 19943590, 0, 13649266, 0, 14570541, 0, -1905003, 0, 3967293, 0, 9547297, 0, -5195512, 0, -8670299, 0, -15291140, 0, -4660413, 0, -19950636, 0, -15023268, 0, -22596910, 0, -22056697, 0, -33555940, 0, -32140412, 0, -32347530, 0, -15626159, 0, 38900097, 0, 163420292, 0, 482872027, 0, 1346400156, 0, 3739912414, 0, 8160890150, 0, 16462400244, 0, 127444642717, 0, -1127740497430, 0, -4490472470691, 0, 25061179717295, 0, 131268289895092, 0, -1737506025395576, 0, 12495897960747650, 0, -127138796445796078, 0, 1366491097948600298, 0, -4271569140695374059, 0, -37746605561999149997, 0, -23866482693615436254, 0, 119065300772526859309, 0, 235189133867806917168, 0, 22477659898737227100, 0, -380465114862428921916, 0, -253985014044487267082, 0, 79640853077006015536, 0, 4033536610939460022, 0, -3949051336687174537, 0, 548107530647612852, 0, 202243323428160127, 0, -140477663482869883, 0, 22344255936895536, 0, 8608400023627045, 0, -1933282043028250, 0, -935874512508429, 0, -66886274027431, 0, 47153751101670, 0, 20721481827070, 0, 11981184849598, 0, 13842290303805, 0, 13338186041828, 0, 9426155974460, 0, 4234410871217, 0, -1357841179268, 0, -5091783235124, 0, -7211375332737, 0, -6817097525720, 0, -5199609277353, 0, -1485917638468, 0, 801199506722, 0, 3788186695330, 0, 6405170523534, 0, 5544012991390, 0, 5178567788195, 0, -82245102814, 0, 886444920396, 0, -4344123663819, 0, -7320424206483, 0, -6409831296187, 0, -3229412181541, 0, -3364862943593, 0, 1343978667252, 0, 10014077734337, 0, 3432117656353, 0, 12070006136210, 0, -353601865808, 0, -2437247504439, 0, -13538990034703, 0, -10301689978744, 0, 13248195562104}
{0, 18878464, 0, 33236148, 0, 23803180, 0, 14838880, 0, 17796134, 0, -4196100, 0, -12505472, 0, 6877340, 0, -20656250, 0, -20995728, 0, -2007576, 0, -14626416, 0, -5274312, 0, 3380656, 0, -241534, 0, 6452436, 0, 16105888, 0, 23191880, 0, 18095710, 0, 20624296, 0, 18653718, 0, 15372968, 0, 18496656, 0, 8920012, 0, 7604100, 0, 1161852, 0, -10931906, 0, -51777396, 0, -186890000, 0, -570279564, 0, -1757745108, 0, -4970288172, 0, -8618490698, 0, -43948324416, 0, -57097178308, 0, 2470579651724, 0, 2634315988164, 0, -58325405111686, 0, -54862824698640, 0, 3453473655278830, 0, -38459668763568856, 0, 336657193798232224, 0, -1279525739106572572, 0, -11056222044964943128, 0, 35673071728171100088, 0, 212945588552291650940, 0, 462838078939285223800, 0, 714289372036029082760, 0, 730091573595165532328, 0, 178290962883774459548, 0, -249036827639544976548, 0, -16231578950883485640, 0, 23781037873536524672, 0, -6783805194421532270, 0, 1290193941990460484, 0, -33192784631551896, 0, -98720735611897020, 0, 27111657076645854, 0, 5256782918754154, 0, -2151218911892964, 0, -744650155381424, 0, -19365551112240, 0, 46287857220906, 0, 18474491693846, 0, 12475648979528, 0, 14635260965466, 0, 13627220812914, 0, 9240021796608, 0, 3795932701976, 0, -1939743886474, 0, -5627206575450, 0, -7619074163648, 0, -7016476632268, 0, -5192611380238, 0, -1274909254452, 0, 1090369597210, 0, 4119136968956, 0, 6771142304750, 0, 5739718084312, 0, 5296610239500, 0, -282383674888, 0, 779377822048, 0, -4650689904082, 0, -7724098658620, 0, -6650095820140, 0, -3290650114484, 0, -3386576069070, 0, 1501261738596, 0, 10548274088788, 0, 3576835992634, 0, 12561543678110, 0, -450787396626, 0, -2611130138776, 0, -14151755558692, 0, -10741557001216, 0, 13872014472736}
{98002537, 0, -7638249, 0, -27586843, 0, -2158529, 0, -29385114, 0, 13380704, 0, -10043086, 0, 20274899, 0, -3270973, 0, 20996072, 0, 14500786, 0, 16012377, 0, -1646552, 0, 4648743, 0, 9444126, 0, -7383061, 0, -12928369, 0, -20941843, 0, -9709835, 0, -22862400, 0, -10603872, 0, -6471241, 0, 10718674, 0, 16217808, 0, 32939119, 0, 35568966, 0, 33108660, 0, 33568979, 0, 54659737, 0, 188609696, 0, 687475606, 0, 2392050401, 0, 6591299762, 0, 9028919808, 0, 97514877589, 0, -297164506455, 0, -4115702114576, 0, 4993437255072, 0, 106864451828360, 0, -354649447825559, 0, -3106626561575583, 0, 45408496303628534, 0, -150905695205980525, 0, -3215113818257608930, 0, 23014060417399009016, 0, 87500871066605032410, 0, 54889761083121765010, 0, -73244098580606811547, 0, 40577633492981741680, 0, 515239859025062973370, 0, 556885479099878182757, 0, -26113220688703982122, 0, -78978148005560958668, 0, 25773165880010686235, 0, -6223853502349811208, 0, 1442377453787834994, 0, -184119291653649398, 0, -55693984442183319, 0, 27340739165806467, 0, 2428900480767158, 0, -2157277175265136, 0, -568962602274614, 0, 15258502314001, 0, 43623649460650, 0, 16698217324788, 0, 13175643562512, 0, 15412506404178, 0, 13861473672042, 0, 9001739304614, 0, 3318868829269, 0, -2548544862481, 0, -6174422510401, 0, -8025488103682, 0, -7204304478380, 0, -5166749605565, 0, -1043083058000, 0, 1397658064372, 0, 4462688767449, 0, 7147072757966, 0, 5934371924487, 0, 5410281341127, 0, -500000302744, 0, 662947909181, 0, -4970967965246, 0, -8143714709956, 0, -6894627534162, 0, -3349080003999, 0, -3403087059633, 0, 1668118026036, 0, 11105706499435, 0, 3725656323473, 0, 13069443846847, 0, -555346641612, 0, -2794335109566, 0, -14788636217130, 0, -11197773543816, 0, 14521858821273}
{0, 19677312, 0, 34688980, 0, 24941974, 0, 15659260, 0, 18839614, 0, -4132616, 0, -12829740, 0, 7425832, 0, -21519000, 0, -22017008, 0, -2222082, 0, -15669068, 0, -5994260, 0, 3001412, 0, -997936, 0, 6013612, 0, 16203634, 0, 23744528, 0, 18565484, 0, 21573108, 0, 19597118, 0, 16566508, 0, 20308406, 0, 9750940, 0, 8081838, 0, 2434060, 0, -6475966, 0, -36906836, 0, -140482834, 0, -430688052, 0, -1332870070, 0, -3939222700, 0, -8787223752, 0, -16989912536, 0, -145732557632, 0, 1142014922824, 0, 5194232181998, 0, -23061667213768, 0, -152579680651718, 0, 1490202050420032, 0, -6705877176309308, 0, 59278712393280624, 0, -1077437630039416770, 0, 8570807105138375980, 0, 16834227733230494054, 0, -115327371481456977192, 0, -448213131719912644540, 0, -841976623617535851524, 0, -1010961927851424719946, 0, -472647082538762880004, 0, 333246952971317165868, 0, 185036976013204216800, 0, -77079705735618919628, 0, 15448123340856911064, 0, -3826829275216613078, 0, 1200252155063561140, 0, -252832341114780868, 0, -18374576552882968, 0, 24536229907799672, 0, 231645852770168, 0, -2021270674003860, 0, -414677127952700, 0, 39053390352586, 0, 39902089848700, 0, 15426433175678, 0, 14039919895664, 0, 16163081113592, 0, 14040641987264, 0, 8712289918286, 0, 2804494847108, 0, -3182971492094, 0, -6732250895512, 0, -8429492511588, 0, -7379664079812, 0, -5121232649706, 0, -790006848944, 0, 1723258509914, 0, 4818738895636, 0, 7532765302858, 0, 6127471577776, 0, 5519094473226, 0, -735904897064, 0, 536770059414, 0, -5305297375136, 0, -8579675562024, 0, -7143295652500, 0, -3404424092588, 0, -3414025749812, 0, 1844960779178, 0, 11687166471124, 0, 3878647211364, 0, 13594125450192, 0, -667590912720, 0, -2987245872460, 0, -15450389592908, 0, -11670848562304, 0, 15198574866288}
{103130251, 0, -7980809, 0, -28860542, 0, -2405880, 0, -30943910, 0, 13753859, 0, -10861174, 0, 21063379, 0, -3812702, 0, 21817741, 0, 14779320, 0, 16662776, 0, -2079389, 0, 5576161, 0, 11430572, 0, -4559043, 0, -8772970, 0, -15746982, 0, -4625507, 0, -21847016, 0, -16708577, 0, -25488675, 0, -24445732, 0, -37314282, 0, -34239055, 0, -35652999, 0, -21220163, 0, 22228105, 0, 113273777, 0, 331923276, 0, 855331984, 0, 2306393493, 0, 5952171529, 0, 9851541355, 0, 46745040476, 0, 86652121892, 0, -2592774763980, 0, -3837113394642, 0, 56998165067835, 0, 121772762130742, 0, -3540721587790251, 0, 34601074278396120, 0, -335558181761700741, 0, 2409423864076246970, 0, 1402592255073622776, 0, -76996182672358055701, 0, -193463261067257417436, 0, -188336973843957966531, 0, -251087011204235905928, 0, -717518796341261570042, 0, -976277310020638072155, 0, -218969986318030757668, 0, 216486149731124967015, 0, -31582086771237672852, 0, 2119208346460771935, 0, -1130710429554955349, 0, 777384170148841884, 0, -256973015551165408, 0, 9830788756374124, 0, 20044644592882200, 0, -1335667130830784, 0, -1800422050264792, 0, -284114383305226, 0, 54029131681152, 0, 35701726560414, 0, 14652579383865, 0, 15025673166686, 0, 16874814533111, 0, 14162370705113, 0, 8371444932472, 0, 2253731561831, 0, -3841560461952, 0, -7298901461351, 0, -8829296315094, 0, -7541076261666, 0, -5054872343630, 0, -514996689253, 0, 2067465047867, 0, 5187122406344, 0, 7927976425993, 0, 6318432268159, 0, 5622518083227, 0, -990980223912, 0, 400533270488, 0, -5653992597580, 0, -9032376512897, 0, -7395921135397, 0, -3456321722331, 0, -3418984829507, 0, 2032174989497, 0, 12293484360721, 0, 4035809664190, 0, 14136013933312, 0, -787974369261, 0, -3190281371035, 0, -16137893656885, 0, -12161322372805, 0, 15903231474646}
{0, 20501382, 0, 36189188, 0, 26121390, 0, 16511960, 0, 19927322, 0, -4054696, 0, -13149560, 0, 8004644, 0, -22404922, 0, -23056612, 0, -2430090, 0, -16762848, 0, -6756650, 0, 2625244, 0, -1787494, 0, 5463012, 0, 16268786, 0, 24383672, 0, 18937498, 0, 22371388, 0, 20674940, 0, 17926216, 0, 21954826, 0, 10566628, 0, 9042676, 0, 3402284, 0, -3443564, 0, -24970328, 0, -107580358, 0, -335035764, 0, -1001659372, 0, -2990053204, 0, -7656606350, 0, -9935239472, 0, -106521710474, 0, 266445610728, 0, 4457001915016, 0, -3203429519616, 0, -109509326108718, 0, 189567424759442, 0, 4910605328250896, 0, -65480455051060674, 0, 468207453203361386, 0, 364697311163267124, 0, -29366916218952518662, 0, -9501977536327157756, 0, 283519064708514403338, 0, 818424302010891616708, 0, 1215459274677536675170, 0, 829791774150719151112, 0, -313537778001776937836, 0, -520009659103422306592, 0, 86468455622843508690, 0, 17260717312552942716, 0, -7400413702495981664, 0, 912414960748239050, 0, 338996119948367202, 0, -219208298260352020, 0, 28181279905595700, 0, 14931418505801914, 0, -2339688087254376, 0, -1538448097803214, 0, -177246503929728, 0, 62059521004882, 0, 31463954917822, 0, 14347843599210, 0, 16094551896150, 0, 17536805461576, 0, 14223066858008, 0, 7977114004378, 0, 1665732556544, 0, -4524082298536, 0, -7873407960720, 0, -9223509693726, 0, -7687148048064, 0, -4966308785292, 0, -217139104510, 0, 2430749914012, 0, 5567861814792, 0, 8332554202114, 0, 6506693690468, 0, 5719969645804, 0, -1266130314576, 0, 253813564840, 0, -6017418266144, 0, -9502243075284, 0, -7652339233416, 0, -3504459641106, 0, -3417563506192, 0, 2230198378046, 0, 12925496482808, 0, 4197207905870, 0, 14695540713546, 0, -916834985602, 0, -3403850702200, 0, -16851948575288, 0, -12669731041978, 0, 16636728871530}
{108470435, 0, -8335583, 0, -30174186, 0, -2661425, 0, -32562319, 0, 14098060, 0, -11784683, 0, 21817544, 0, -4343773, 0, 22922012, 0, 15638456, 0, 18194447, 0, -1818945, 0, 6332679, 0, 11349625, 0, -6713472, 0, -13083751, 0, -21568000, 0, -9849768, 0, -24686940, 0, -12078788, 0, -9071674, 0, 9580567, 0, 14639184, 0, 33238285, 0, 35491577, 0, 32288576, 0, 21970518, 0, 13169280, 0, 68877114, 0, 315552154, 0, 1240410928, 0, 4055031088, 0, 9381636879, 0, 17573077474, 0, 165913462387, 0, -1146828649557, 0, -5908957151534, 0, 20807792414652, 0, 168993118733611, 0, -1195552465685562, 0, 977690439596268, 0, 13874622065125729, 0, 454684109912407584, 0, -9252773134376579387, 0, 20206842284983404644, 0, 207929315012329759811, 0, 432024619688409011825, 0, 604239771271493725624, 0, 1053438735244238141686, 0, 1512205361913500458978, 0, 744627159256510124420, 0, -325385651398677153917, 0, -70968715810795861746, 0, 42230844900926307858, 0, -10854785797186529642, 0, 1983294454346476256, 0, -16773321089365567, 0, -160696757135032642, 0, 37636581645917580, 0, 9949489136983578, 0, -2879952698691869, 0, -1266587859281600, 0, -92607076755029, 0, 64827181333565, 0, 27510856890605, 0, 14472016868434, 0, 17217254335029, 0, 18143658042417, 0, 14221879469588, 0, 7528543191672, 0, 1040198446397, 0, -5230527776824, 0, -8455414776462, 0, -9611464256365, 0, -7817091921540, 0, -4854671777247, 0, 104125962528, 0, 2813463626563, 0, 5960937039541, 0, 8746373363629, 0, 6691731540684, 0, 5810964579798, 0, -1562244183216, 0, 96289425597, 0, -6395903432118, 0, -9989685556860, 0, -7912348098102, 0, -3548456442777, 0, -3409324149879, 0, 2439440303766, 0, 13584077305333, 0, 4362832396065, 0, 15273145633003, 0, -1054658936082, 0, -3628400937014, 0, -17593481155966, 0, -13196643607879, 0, 17400201409902}
{0, 21350934, 0, 37737272, 0, 27341088, 0, 17398036, 0, 21060804, 0, -3962856, 0, -13469700, 0, 8614996, 0, -23302170, 0, -24121980, 0, -2650792, 0, -17896724, 0, -7530254, 0, 2225752, 0, -2674790, 0, 4879224, 0, 16377128, 0, 24923880, 0, 19186910, 0, 23303520, 0, 21777622, 0, 19052852, 0, 23730588, 0, 11891464, 0, 9909766, 0, 3747204, 0, -963678, 0, -16116048, 0, -80886276, 0, -254488000, 0, -758852994, 0, -2305102800, 0, -6325732826, 0, -10535983940, 0, -49179865780, 0, -118956326484, 0, 2707343091750, 0, 5088238122328, 0, -55065999626498, 0, -177569332032080, 0, 3351849223917262, 0, -26354798833606616, 0, 256517540373532162, 0, -2690119812652002896, 0, 10113469131910854966, 0, 73887547439170745332, 0, -31353341822604265426, 0, -558212410447412383120, 0, -1201344628224931977636, 0, -1120767545202847688404, 0, 178819551702068897454, 0, 992294344800873483440, 0, 110158881545993566038, 0, -143678165068045040132, 0, 39491561519000369002, 0, -9412029328189655852, 0, 2190082940268883976, 0, -250809111663988520, 0, -97851739148167148, 0, 40028966847579508, 0, 5564256734251570, 0, -3065127104012648, 0, -1005598117672170, 0, -27937370900112, 0, 63787294369470, 0, 24054234217600, 0, 14972352295594, 0, 18368147364424, 0, 18692093703644, 0, 14159797262988, 0, 7027181674948, 0, 378775214340, 0, -5959347660054, 0, -9043509806136, 0, -9991867990826, 0, -7929960986976, 0, -4719183172814, 0, 449201054464, 0, 3215728047466, 0, 6366112953908, 0, 9169150298628, 0, 6872959098648, 0, 5894934981150, 0, -1880231494624, 0, -72434207196, 0, -6789777481468, 0, -10495128373772, 0, -8175758733764, 0, -3587970279966, 0, -3393834566136, 0, 2660358571800, 0, 14270103491528, 0, 4532742727830, 0, 15869276208016, 0, -1201811992570, 0, -3864369234768, 0, -18363336379752, 0, -13742624067088, 0, 18194606285354}
{114029624, 0, -8700940, 0, -31534904, 0, -2934509, 0, -34243071, 0, 14474698, 0, -12691076, 0, 22641091, 0, -4964418, 0, 23783381, 0, 15923480, 0, 18929233, 0, -2310406, 0, 7331891, 0, 13486540, 0, -3721239, 0, -8821656, 0, -16133159, 0, -4399842, 0, -23545102, 0, -18486658, 0, -28576715, 0, -26676980, 0, -41569090, 0, -37211629, 0, -38588192, 0, -24248933, 0, 12360370, 0, 84673314, 0, 245880384, 0, 589792332, 0, 1457920174, 0, 3786992594, 0, 8958556054, 0, 10881650965, 0, 115341722958, 0, -231514393178, 0, -4795930209328, 0, 1305061252810, 0, 110595187419371, 0, -40502683301032, 0, -5964814266785105, 0, 72074595130583860, 0, -641383172754602275, 0, 2698926062642239737, 0, 20132598160210736772, 0, -101531986372401977761, 0, -497751912696588624106, 0, -965861358190841626830, 0, -1535054880432001532579, 0, -2176524699508464849430, 0, -1583618551115205129151, 0, 216833977056555274958, 0, 382238695763654246111, 0, -112512755943927404302, 0, 20686897274258724813, 0, -5556721745770040470, 0, 1827520011136940742, 0, -364795468060645014, 0, -41459616152609899, 0, 37450700135886244, 0, 2007001661389588, 0, -2997741974234092, 0, -768019307170259, 0, 19396858552017, 0, 60166332854249, 0, 21216371770085, 0, 15786848539514, 0, 19520857758195, 0, 19175912532789, 0, 14035404877256, 0, 6473041314722, 0, -317302969787, 0, -6708684176869, 0, -9635618619328, 0, -10362773281073, 0, -8024205193808, 0, -4558577691696, 0, 818727426748, 0, 3637733163430, 0, 6783128626112, 0, 9600566147479, 0, 7049673410880, 0, 5971270233270, 0, -2221055867976, 0, -252672163523, 0, -7199355013624, 0, -11018980984449, 0, -8442319910809, 0, -3622578530105, 0, -3370626066033, 0, 2893381786896, 0, 14984495188889, 0, 4706919014052, 0, 16484384854541, 0, -1358815435855, 0, -4112231389835, 0, -19162490971452, 0, -14308271095421, 0, 19021146652843}
{0, 22226622, 0, 39334504, 0, 28603390, 0, 18319376, 0, 22240596, 0, -3857652, 0, -13786904, 0, 9265568, 0, -24218524, 0, -25222556, 0, -2863910, 0, -19055864, 0, -8345738, 0, 1775188, 0, -3588884, 0, 4288112, 0, 16377238, 0, 25407504, 0, 19533120, 0, 24192028, 0, 22657846, 0, 20302720, 0, 25870526, 0, 13054064, 0, 10565644, 0, 4505992, 0, 982394, 0, -9591884, 0, -60166804, 0, -198485832, 0, -585635614, 0, -1730624804, 0, -4920615446, 0, -10703388592, 0, -18545580948, 0, -187452572692, 0, 1142662521572, 0, 6631656912832, 0, -18323939542772, 0, -181209371355458, 0, 887050521413002, 0, 3924443804000890, 0, -75678903414221788, 0, 271316861372713740, 0, 5967521343601404166, 0, -51833517929798242182, 0, -155420400443780288346, 0, 109034425513802737740, 0, 832640189492523651846, 0, 1142507279986631968270, 0, -33712178997683505538, 0, -1530456829470707535518, 0, -704691195414016563272, 0, 320736136915950223086, 0, -29471312867588794922, 0, 178063623449928420, 0, -1499756462743707030, 0, 1204344647768845924, 0, -382685066780536924, 0, 2795659056005246, 0, 31860219242106596, 0, -662863796682256, 0, -2765859593952044, 0, -560342228929144, 0, 52136948748750, 0, 54978202389414, 0, 19058521165684, 0, 16856446741620, 0, 20653632616912, 0, 19589004025846, 0, 13845502101418, 0, 5864054910974, 0, -1048600238364, 0, -7478056210058, 0, -10230625519130, 0, -10722637678474, 0, -8098315349340, 0, -4371454875270, 0, 1213555283746, 0, 4079906773006, 0, 7211921610432, 0, 10040354764722, 0, 7221208421704, 0, 6039324052420, 0, -2585717366576, 0, -444875616772, 0, -7624990576574, 0, -11561675174152, 0, -8711806530040, 0, -3651908768674, 0, -3339229425066, 0, 3138998252492, 0, 15728174628924, 0, 4885412005192, 0, 17118933380844, 0, -1526063422484, 0, -4372453644872, 0, -19991837412762, 0, -14894178412838, 0, 19880839470882}
{119814419, 0, -9079153, 0, -32938345, 0, -3217656, 0, -35987406, 0, 14823721, 0, -13708380, 0, 23422949, 0, -5576683, 0, 24943625, 0, 16804106, 0, 20538480, 0, -2084055, 0, 8211331, 0, 13462966, 0, -5920137, 0, -13211580, 0, -21983758, 0, -9786246, 0, -26555576, 0, -13529415, 0, -11457553, 0, 8229426, 0, 12222974, 0, 33375841, 0, 35593863, 0, 32538466, 0, 16209875, 0, -11256032, 0, -6501221, 0, 106722920, 0, 585533727, 0, 2216614241, 0, 6633848065, 0, 11283806780, 0, 52003417894, 0, 155567228832, 0, -2810170518462, 0, -6380314598332, 0, 52600084292369, 0, 223033952546048, 0, -2974818325780728, 0, 15951749356553268, 0, -130536866888581259, 0, 2082842743674470265, 0, -17750885185110893165, 0, -20020278455060026663, 0, 323314390789554655155, 0, 1096708114263824853380, 0, 2024906962322207059070, 0, 2945121460080670095132, 0, 2699445549857531842537, 0, 317376929832304557884, 0, -889507231822507238345, 0, 56154279188563059173, 0, 42476304452474254658, 0, -13062639502931784522, 0, 1481228364882078529, 0, 556568691069559119, 0, -336264687870928021, 0, 33156672024601386, 0, 24871920222515853, 0, -2498893556202952, 0, -2439818920715276, 0, -384868206920119, 0, 72944965561641, 0, 49032396598933, 0, 17596335255625, 0, 18130454518694, 0, 21753536337951, 0, 19929923148434, 0, 13589703043183, 0, 5199746318988, 0, -1815182846693, 0, -8267306194906, 0, -10828031120451, 0, -11070670969294, 0, -8151498129094, 0, -4156959256906, 0, 1634216589301, 0, 4542537483844, 0, 7652340572263, 0, 10488310936067, 0, 7386958013337, 0, 6098535200668, 0, -2975206839642, 0, -649363742025, 0, -8066995387723, 0, -12123642897056, 0, -8983948978868, 0, -3675507333461, 0, -3299139103047, 0, 3397657108774, 0, 16502106949829, 0, 5068192275120, 0, 17773390069147, 0, -1704114307795, 0, -4645543284150, 0, -20852404806623, 0, -15500975195828, 0, 20774960312796}
{0, 23129112, 0, 40982176, 0, 29909158, 0, 19275596, 0, 23468288, 0, -3736132, 0, -14098212, 0, 9950108, 0, -25157866, 0, -26341288, 0, -3068398, 0, -20267860, 0, -9204788, 0, 1328668, 0, -4538662, 0, 3578616, 0, 16342462, 0, 25979712, 0, 19772138, 0, 24918660, 0, 23666696, 0, 21695244, 0, 27796506, 0, 14210152, 0, 11871278, 0, 5213248, 0, 1859984, 0, -4514856, 0, -44139844, 0, -151544204, 0, -447566910, 0, -1319938896, 0, -3873436602, 0, -9593280120, 0, -11391423858, 0, -124287412624, 0, 190920197626, 0, 5130201362856, 0, 699495454130, 0, -110344204866056, 0, -89432910173970, 0, 6343934429587300, 0, -66730772959370262, 0, 643406204391423312, 0, -4769011820684599414, 0, 733274090361651032, 0, 168050126011713704170, 0, 306940093170886508028, 0, -123074946252121638068, 0, -682993859194069509272, 0, 115140953149653419028, 0, 2113930025890215075868, 0, 1818334040021451417938, 0, -301418938153573120004, 0, -176141909986920824374, 0, 70770436402359819408, 0, -16976185042397312670, 0, 3010861096836233424, 0, 24775399090683920, 0, -255867010402204360, 0, 50475544437087490, 0, 17681018010139216, 0, -3618405298432546, 0, -2072307133538296, 0, -241165354907742, 0, 84284774128020, 0, 42940693875410, 0, 16802391269940, 0, 19559301035642, 0, 22809663389384, 0, 20198669042544, 0, 13269727635760, 0, 4481957148194, 0, -2615039729528, 0, -9074513776238, 0, -11426194550468, 0, -11405489916780, 0, -8182796421004, 0, -3914280310722, 0, 2081041626372, 0, 5025617681964, 0, 8104044914960, 0, 10944067904672, 0, 7546214979304, 0, 6148252241194, 0, -3390515111156, 0, -866540243612, 0, -8525697463392, 0, -12705320543964, 0, -9258481958288, 0, -3692968818740, 0, -3249858598068, 0, 3669868498932, 0, 17307262329204, 0, 5255304049584, 0, 18448230306780, 0, -1893393480698, 0, -4931996383332, 0, -21745134202836, 0, -16129285820348, 0, 21704588986472}
{125831688, 0, -9468766, 0, -34390833, 0, -3518933, 0, -37795810, 0, 15203630, 0, -14713755, 0, 24279150, 0, -6276350, 0, 25850825, 0, 17077618, 0, 21344091, 0, -2600977, 0, 9292675, 0, 15680445, 0, -2740292, 0, -8738974, 0, -16353146, 0, -4135573, 0, -25128546, 0, -20006230, 0, -31830450, 0, -29215933, 0, -45911666, 0, -40576531, 0, -42365804, 0, -26070354, 0, 7173293, 0, 68483909, 0, 196018663, 0, 443657763, 0, 989525455, 0, 2387373671, 0, 6011459493, 0, 12210095266, 0, 19212518119, 0, 209163651424, 0, -1131349844501, 0, -7363398355323, 0, 15622965845316, 0, 189870837875280, 0, -588203081273439, 0, -7582931556249626, 0, 115856033024094145, 0, -871705122683388818, 0, -209699768827483422, 0, 58327632448868834040, 0, -39338109603914136278, 0, -824935490567307809955, 0, -2213525621356183975330, 0, -3652785083936265267406, 0, -3966245575946560081912, 0, -1383310942344245485899, 0, 1387758912785218692890, 0, 418093559826395708695, 0, -239688836751881314020, 0, 58297207103679951244, 0, -14004779910044278398, 0, 3289475396460108010, 0, -333478744158874348, 0, -165600551744542484, 0, 57045555427197834, 0, 11075892304037193, 0, -4165285185664520, 0, -1700314804941821, 0, -127115436557233, 0, 88372849057649, 0, 37147040825495, 0, 16619219448840, 0, 21092682417953, 0, 23808108562465, 0, 20391383770603, 0, 12884425393549, 0, 3710957580686, 0, -3446460232675, 0, -9897448356666, 0, -12022834386816, 0, -11724976723746, 0, -8190551754026, 0, -3642129431636, 0, 2554573880000, 0, 5529271723831, 0, 8566668709518, 0, 11407183968807, 0, 7698164275755, 0, 6187805481878, 0, -3832701427816, 0, -1096733109637, 0, -9001391496652, 0, -13307122295193, 0, -9535083514611, 0, -3703803599569, 0, -3190844783374, 0, 3956106595647, 0, 18144652218017, 0, 5446702350830, 0, 19143936614837, 0, -2094496680820, 0, -5232352655421, 0, -22671110064753, 0, -16779771885527, 0, 22671076892154}
{0, 24058672, 0, 42680804, 0, 31258044, 0, 20267792, 0, 24745486, 0, -3598820, 0, -14408544, 0, 10669916, 0, -26107890, 0, -27485888, 0, -3284136, 0, -21521136, 0, -10074856, 0, 858576, 0, -5591270, 0, 2833252, 0, 16351616, 0, 26446104, 0, 19879174, 0, 25782376, 0, 24690062, 0, 22816864, 0, 29832528, 0, 15893300, 0, 13093524, 0, 5407688, 0, 2925350, 0, -347608, 0, -32226678, 0, -116329476, 0, -350920462, 0, -1007238220, 0, -2932623120, 0, -7783019216, 0, -12657250600, 0, -54894030656, 0, -195306299114, 0, 2901280890744, 0, 7708102899688, 0, -49662298498336, 0, -259326892839604, 0, 2490098078035022, 0, -5393405230803176, 0, -5995819173363724, 0, -873487610955582216, 0, 17873934230732512272, 0, -56580463544945081376, 0, -440022442269927373798, 0, -645690837311480858226, 0, -308519793041900149094, 0, -721123451618450045026, 0, -2867557256373180258030, 0, -3462791551698405285124, 0, -347059616599790985308, 0, 681793150092316503360, 0, -151882003986532073520, 0, 26322530842699362364, 0, -7959204942063789344, 0, 2753667662278336716, 0, -518249038803770436, 0, -81857046541952456, 0, 55707097721164296, 0, 5498732964952498, 0, -4284589769136438, 0, -1347974794367268, 0, -39654765346936, 0, 87158227331636, 0, 31965120255168, 0, 16980585926040, 0, 22689405262624, 0, 24737875255610, 0, 20503416115562, 0, 12430599685848, 0, 2884911299568, 0, -4309768142920, 0, -10735446811562, 0, -12616639695178, 0, -12027410925516, 0, -8173211049740, 0, -3339104099502, 0, 3055644768068, 0, 6053858467198, 0, 9040006776048, 0, 11877296557298, 0, 7842048915224, 0, 6216460608752, 0, -4302874122320, 0, -1340398232460, 0, -9494412025202, 0, -13929499107448, 0, -9813456439744, 0, -3707564418688, 0, -3121557005126, 0, 4256908364376, 0, 19015293169380, 0, 5642423862050, 0, 19861000178734, 0, -2307882583374, 0, -5547140724452, 0, -23631324368580, 0, -17453089302096, 0, 23675570069474}
{132088369, 0, -9871298, 0, -35887115, 0, -3830079, 0, -39671369, 0, 15554166, 0, -15829470, 0, 25094845, 0, -6975795, 0, 27057513, 0, 17976034, 0, 23063987, 0, -2421518, 0, 10245825, 0, 15754118, 0, -4912437, 0, -13286058, 0, -22314889, 0, -9517219, 0, -28197618, 0, -15062150, 0, -13970073, 0, 7183154, 0, 9378838, 0, 32473415, 0, 35522161, 0, 33918940, 0, 13129157, 0, -25257479, 0, -53914883, 0, -21997860, 0, 219711863, 0, 1103279206, 0, 3891175118, 0, 10229928289, 0, 12152078630, 0, 134423318969, 0, -142309476562, 0, -5454523633448, 0, -2802384267903, 0, 108940826899419, 0, 199679414074081, 0, -6186479089341080, 0, 52909845266358871, 0, -500301262897639251, 0, 5162730117221886444, 0, -22887452415543768220, 0, -133866337334328272013, 0, 257547778040336711625, 0, 1790312885445904143522, 0, 3921277428145846239036, 0, 5101677379517845382651, 0, 2875038591552835760797, 0, -1555919143902255648099, 0, -1569500533392502608099, 0, 415673635402090725795, 0, -13207556749193566983, 0, -4189108575612826436, 0, -1946409274460545102, 0, 1844860527197903094, 0, -561622025479290011, 0, -13828474048984855, 0, 49247548922501781, 0, 1125763267799215, 0, -4107213109830066, 0, -1029563913374158, 0, 24703892726457, 0, 82299184533010, 0, 27596927607531, 0, 17818523542381, 0, 24320410512208, 0, 25595324319270, 0, 20534752293876, 0, 11908255044951, 0, 2003572727394, 0, -5204835489071, 0, -11588113941633, 0, -13206971075932, 0, -12311963996773, 0, -8129998198456, 0, -3004311980394, 0, 3584714911904, 0, 6599544282491, 0, 9523805815563, 0, 12354126901420, 0, 7977143149450, 0, 6233577754139, 0, -4802105381094, 0, -1597850099998, 0, -10005061386229, 0, -14572895265372, 0, -10093244011364, 0, -3703726065805, 0, -3041419564025, 0, 4572770023854, 0, 19920249637113, 0, 5842411677204, 0, 20599916628116, 0, -2534188115987, 0, -5876933756502, 0, -24626918182621, 0, -18149933072028, 0, 24719499474342}
{0, 25015976, 0, 44431700, 0, 32652446, 0, 21297916, 0, 26072750, 0, -3446280, 0, -14714508, 0, 11433992, 0, -27076648, 0, -28666096, 0, -3490010, 0, -22800268, 0, -10987868, 0, 336212, 0, -6672512, 0, 2078668, 0, 16246506, 0, 26851968, 0, 20083916, 0, 26595700, 0, 25471782, 0, 24046492, 0, 32210734, 0, 17363676, 0, 14133366, 0, 6302672, 0, 3958474, 0, 2091072, 0, -23053526, 0, -87423600, 0, -270991428, 0, -772989376, 0, -2262981146, 0, -6279727876, 0, -13192212668, 0, -19681143000, 0, -232275606636, 0, 1110691059472, 0, 8101903446640, 0, -12711330502608, 0, -195519167421718, 0, 313540572735552, 0, 9886313328837156, 0, -131270776525071812, 0, 1196187741828403798, 0, -5584737073536425612, 0, -34216541291207510714, 0, 257345890742751669060, 0, 1031579212692402871896, 0, 1520319027839578096628, 0, 2005527509832569323606, 0, 4055535965128909863960, 0, 5608759875795937301334, 0, 2070812963033731628092, 0, -1282371782696709080316, 0, -49535858415317259764, 0, 86302076263860284620, 0, -22043812013925183148, 0, 2352717192299403742, 0, 897182548557462440, 0, -507689226931990394, 0, 34993737954149128, 0, 40057474128267072, 0, -2051717045127576, 0, -3742307884355860, 0, -752209394997128, 0, 69533103823228, 0, 75154246731568, 0, 24141676771014, 0, 19056046695216, 0, 25958265810708, 0, 26377264255692, 0, 20486836248944, 0, 11319550591780, 0, 1069212348398, 0, -6129132001932, 0, -12453183933302, 0, -13792047088432, 0, -12577152643640, 0, -8059905625660, 0, -2636968781242, 0, 4141982273476, 0, 7166232833014, 0, 10017611652328, 0, 12837174668572, 0, 8102625801040, 0, 6238443788474, 0, -5331482260072, 0, -1869511410698, 0, -10533645079696, 0, -15237748614300, 0, -10374106323224, 0, -3691814386368, 0, -2949858027164, 0, 4904256693484, 0, 20860586731292, 0, 6046690815316, 0, 21361192476828, 0, -2773905151688, 0, -6222294032448, 0, -25658937464382, 0, -18870992624220, 0, 25804080535338}
{138591466, 0, -10285860, 0, -37435442, 0, -4161486, 0, -41615107, 0, 15938321, 0, -16936102, 0, 25979889, 0, -7767132, 0, 28014788, 0, 18252272, 0, 23927490, 0, -3001627, 0, 11458983, 0, 18088364, 0, -1626347, 0, -8630769, 0, -16341348, 0, -3653787, 0, -26740334, 0, -21486559, 0, -34792187, 0, -31856316, 0, -51010144, 0, -44116031, 0, -46365562, 0, -28149691, 0, 4278770, 0, 60817915, 0, 167247818, 0, 359702498, 0, 736136314, 0, 1577542939, 0, 3827178359, 0, 9136810418, 0, 14041533877, 0, 56985089281, 0, 236515660977, 0, -2982461254477, 0, -9070821314961, 0, 46295902494609, 0, 287701127605748, 0, -1962430204984714, 0, -3862290106490849, 0, 122424277614714901, 0, -492784414087781300, 0, -10599504833837213352, 0, 111098168453137078773, 0, 233660903701636606223, 0, -772428541547642634085, 0, -3290667333624119766029, 0, -5593469699712005179661, 0, -4392854175151040068340, 0, 1188700810446318785643, 0, 3403998691933804036992, 0, -28879856527731536359, 0, -355986500878404114508, 0, 113087656976630006099, 0, -26012823386485436912, 0, 4517353634681468302, 0, 110435607295177196, 0, -399459714553439073, 0, 65047044424129259, 0, 29982082452563289, 0, -4156261679979512, 0, -3275142249958406, 0, -518093560233697, 0, 98304010669168, 0, 66812530038793, 0, 21623739450912, 0, 20612050301093, 0, 27573637947696, 0, 27075624332686, 0, 20356382435627, 0, 10663514051723, 0, 82594039744, 0, -7080521756493, 0, -13328128715698, 0, -14369331357450, 0, -12820657876175, 0, -7961243442366, 0, -2235804412041, 0, 4727940562463, 0, 7753958556130, 0, 10520892230658, 0, 13325894788814, 0, 8217586933810, 0, 6230305209525, 0, -5892172277286, 0, -2155698627713, 0, -11080426745031, 0, -15924492078497, 0, -10655638187159, 0, -3671256407975, 0, -2846251741811, 0, 5251885153034, 0, 21837415868703, 0, 6255189701195, 0, 22145339083061, 0, -3027713630580, 0, -6583830880715, 0, -26728582530971, 0, -19616997329729, 0, 26930827815638}
{0, 26001710, 0, 46236196, 0, 34093254, 0, 22365576, 0, 27451730, 0, -3275448, 0, -15013032, 0, 12235876, 0, -28068114, 0, -29864196, 0, -3684930, 0, -24133888, 0, -11945426, 0, -180948, 0, -7791870, 0, 1199188, 0, 16104410, 0, 27348696, 0, 20172130, 0, 27235996, 0, 26382572, 0, 25403192, 0, 34326994, 0, 18812404, 0, 15898388, 0, 7235384, 0, 4103344, 0, 4297640, 0, -15635644, 0, -66157764, 0, -212452988, 0, -601927896, 0, -1714916522, 0, -4839642292, 0, -11676898068, 0, -13115947896, 0, -144441571992, 0, 87460458928, 0, 5767628086112, 0, 4994938755556, 0, -106544052525096, 0, -291289850319218, 0, 5650921132165352, 0, -34683816979805902, 0, 270749833405589500, 0, -3909588688211172684, 0, 35618946241808592204, 0, 7313150783395778108, 0, -799995832373938255092, 0, -2293326313385084987950, 0, -3683624028174098222060, 0, -5884599391593507658306, 0, -8275462477974310073936, 0, -5128647719012876210334, 0, 1322599288925585067998, 0, 987580369675593753046, 0, -371499224962664812232, 0, 83072340307890118022, 0, -20531421417022276456, 0, 4890218662949290304, 0, -431376723098253152, 0, -271913354722544100, 0, 79072353949969870, 0, 20305060395043784, 0, -5368066382448568, 0, -2768446584415832, 0, -326174838777256, 0, 114266034855056, 0, 58131179263392, 0, 20025924325702, 0, 22417406847610, 0, 29145181980420, 0, 27683766450506, 0, 20138995942232, 0, 9937114384754, 0, -957946606990, 0, -8059149026200, 0, -14212010877196, 0, -14937316109092, 0, -13040669484290, 0, -7832439470944, 0, -1799357466088, 0, 5343358330582, 0, 8362946634280, 0, 11033330933716, 0, 13819835700114, 0, 8321138853564, 0, 6208337184632, 0, -6485369910816, 0, -2456870000068, 0, -11645730516980, 0, -16633585568824, 0, -10937449973332, 0, -3641530787622, 0, -2729986446820, 0, 5616249267242, 0, 22851856859912, 0, 6467923568994, 0, 22952875820850, 0, -3296142605294, 0, -6962141121476, 0, -27836954394308, 0, -20388671134238, 0, 28101029605476}
{145348260, 0, -10714216, 0, -39029470, 0, -4503183, 0, -43627794, 0, 16290114, 0, -18161327, 0, 26826862, 0, -8553963, 0, 29274165, 0, 19149616, 0, 25743841, 0, -2834795, 0, 12496305, 0, 18186125, 0, -3751620, 0, -13226984, 0, -22461266, 0, -9203740, 0, -29700910, 0, -16312362, 0, -16603878, 0, 5932059, 0, 6595814, 0, 31176573, 0, 34198382, 0, 35500070, 0, 12295524, 0, -33506469, 0, -84017717, 0, -104228105, 0, 1890253, 0, 468814279, 0, 2085983954, 0, 6535617922, 0, 14339865723, 0, 20716433713, 0, 258227725602, 0, -1077380387642, 0, -8841414150645, 0, 9598284787432, 0, 198610258683886, 0, -70434641673585, 0, -10943466137514734, 0, 124607372949781081, 0, -1203377986223618222, 0, 9234002274414225420, 0, -8858500237793818085, 0, -343692663908063329510, 0, -329463054560365997357, 0, 1628036478986439444392, 0, 4793001635530291058473, 0, 5203960543946278284619, 0, -471098162084680622066, 0, -5647007017771491584086, 0, -1727177153302512560844, 0, 1080678754903934584091, 0, -186953582148122882238, 0, 31473772901863580757, 0, -11257601816134157906, 0, 4108189506060246326, 0, -724962883102816679, 0, -149576092294325304, 0, 80829962566196712, 0, 11810687707675560, 0, -5884419427350635, 0, -2265605243725625, 0, -173470578276541, 0, 120348099263021, 0, 49750332912743, 0, 19298921324185, 0, 24416111387082, 0, 30662107843956, 0, 28202010220249, 0, 19835384721726, 0, 9140609005004, 0, -2052418994266, 0, -9064549972119, 0, -15104227200516, 0, -15495321739248, 0, -13236314716948, 0, -7672689562602, 0, -1326758646596, 0, 5988561135284, 0, 8993286480220, 0, 11554566319469, 0, 14318592982279, 0, 8412443678709, 0, 6171845561521, 0, -7112243826458, 0, -2773345729662, 0, -12229827118739, 0, -17365474910654, 0, -11219099450874, 0, -3602035584463, 0, -2600402052006, 0, 5997894198210, 0, 23905074786257, 0, 6684803080372, 0, 23784328867770, 0, -3579915789548, 0, -7357871649912, 0, -28985315948365, 0, -21186779856068, 0, 29316287905191}
{0, 27016150, 0, 48094824, 0, 35580112, 0, 23471908, 0, 28884092, 0, -3086856, 0, -15309188, 0, 13076948, 0, -29069522, 0, -31088172, 0, -3889464, 0, -25509876, 0, -12913662, 0, -721736, 0, -9019054, 0, 281256, 0, 16007176, 0, 27732920, 0, 20119078, 0, 28016800, 0, 27301766, 0, 26457844, 0, 36531652, 0, 20778104, 0, 17539406, 0, 7705520, 0, 4869914, 0, 6413312, 0, -10997234, 0, -49030312, 0, -162318372, 0, -467906632, 0, -1323550418, 0, -3793194160, 0, -9766990708, 0, -15233666288, 0, -59433222794, 0, -281548448332, 0, 3050938941606, 0, 10466889961072, 0, -42524831269540, 0, -309323765551900, 0, 1438503053862888, 0, 10990518307947772, 0, -200018406308107784, 0, 1599055559087279580, 0, -688945462703287682, 0, -110525478380894680800, 0, 206286249092794068948, 0, 2056364912334682001368, 0, 4905702880562184584604, 0, 8126108411806353535012, 0, 11465046542015987028236, 0, 9494677030614707453580, 0, 113563699147951598512, 0, -2850886842386243950024, 0, 445437851431387366968, 0, 28748586675837358820, 0, -12560468161090976058, 0, -2468696307362125152, 0, 2795967264129344024, 0, -812719241232743936, 0, -46936357998726976, 0, 74204266677290088, 0, 4883146967592870, 0, -5893277552173676, 0, -1794493018003434, 0, -55935411601820, 0, 119105825939602, 0, 42108498974320, 0, 19358057950898, 0, 26551543072088, 0, 32112799329722, 0, 28630478175112, 0, 19447585130346, 0, 8276641155392, 0, -3197890677060, 0, -10093736525140, 0, -16002254760238, 0, -16041381210384, 0, -13405977299502, 0, -7481019470016, 0, -817297891558, 0, 6663666062328, 0, 9644768020606, 0, 12083965911728, 0, 14821553020810, 0, 8490585619832, 0, 6120029789038, 0, -7773990667072, 0, -3105541629176, 0, -12832987623060, 0, -18120613766088, 0, -11500159185152, 0, -3552210689562, 0, -2456843046928, 0, 6397437492294, 0, 24998238615480, 0, 6905833086278, 0, 24640234507752, 0, -3879600885530, 0, -7771656793340, 0, -30174825955438, 0, -22012082940168, 0, 30577967668218}
{152366102, 0, -11154635, 0, -40676780, 0, -4865143, 0, -45712360, 0, 16675060, 0, -19374044, 0, 27747041, 0, -9443272, 0, 30271524, 0, 19424608, 0, 26699423, 0, -3491696, 0, 13789921, 0, 20678444, 0, -285391, 0, -8471095, 0, -16230153, 0, -2952902, 0, -28097420, 0, -23043116, 0, -37843091, 0, -34070060, 0, -56409592, 0, -48696693, 0, -50734332, 0, -29800994, 0, 1843667, 0, 57629036, 0, 152850627, 0, 311269153, 0, 592698092, 0, 1136156604, 0, 2476379005, 0, 5937831751, 0, 13234340113, 0, 13708160172, 0, 153245774914, 0, -28377549707, 0, -6070424082205, 0, -7272239863547, 0, 103278348502274, 0, 366136746214942, 0, -4885562067723026, 0, 15727777762927934, 0, -21472080006444340, 0, 1608116731969152526, 0, -33395307588395170052, 0, 141717021777471208160, 0, 848205098504241991609, 0, 471374081502737772214, 0, -2356408496576399002613, 0, -4361728647778581663200, 0, 148428265057154332987, 0, 8031069148677632745487, 0, 5521212016587250922098, 0, -1488359083114380174801, 0, -285844701574667898622, 0, 157576747994671846623, 0, -35894706029873545973, 0, 3665528507307858612, 0, 1422646142797887058, 0, -755160675078133876, 0, 29682427434232142, 0, 62660149837112767, 0, -385311369066616, 0, -5558351693262320, 0, -1371215629256307, 0, 30982287894917, 0, 112730720930988, 0, 35488904234817, 0, 20100757048979, 0, 28767603830958, 0, 33480769559351, 0, 28962889980137, 0, 18972422090848, 0, 7344694451739, 0, -4393177758532, 0, -11144218960655, 0, -16903167844975, 0, -16572695744802, 0, -13547230789498, 0, -7255736114142, 0, -269660883011, 0, 7369071305640, 0, 10317267117775, 0, 12620865120312, 0, 15328077137600, 0, 8554518706409, 0, 6052050257211, 0, -8471861986434, 0, -3453759104908, 0, -13455454389593, 0, -18899443534471, 0, -11780119104901, 0, -3491400764285, 0, -2298609140016, 0, 6815446213627, 0, 26132568953485, 0, 7130906732865, 0, 25521131463312, 0, -4195969215501, 0, -8204181798829, 0, -31406811190430, 0, -22865383743646, 0, 31887762505500}
{0, 28059990, 0, 50008936, 0, 37115494, 0, 24618928, 0, 30370420, 0, -2881076, 0, -15599448, 0, 13966528, 0, -30089196, 0, -32348060, 0, -4081662, 0, -26912216, 0, -13925762, 0, -1315804, 0, -10276612, 0, -647696, 0, 15789838, 0, 28052864, 0, 20164736, 0, 28740636, 0, 27961950, 0, 27612544, 0, 39063126, 0, 22471912, 0, 18989564, 0, 9044208, 0, 5833686, 0, 7197132, 0, -7255842, 0, -35413720, 0, -126376512, 0, -369948204, 0, -1018691056, 0, -2879146812, 0, -7733259072, 0, -15954279204, 0, -21231440502, 0, -284387607120, 0, 1033344744644, 0, 9578313641216, 0, -6298541064338, 0, -199538682510756, 0, -138906981414472, 0, 10988474927266006, 0, -102034880262018542, 0, 946970177525470402, 0, -9667445572079105890, 0, 49631724428738914668, 0, 220534634083771421724, 0, -923574085743261439924, 0, -4664219143767281095470, 0, -9807212829447855795374, 0, -14828920716301584081516, 0, -14822695166791977214342, 0, -3739314744515330518402, 0, 5092800453990754264998, 0, 713352449983260066178, 0, -637345711900885363680, 0, 173501379373253260972, 0, -39134479717914271772, 0, 6702860579379085422, 0, 270082037341108296, 0, -612632855013171186, 0, 79772304292544162, 0, 48976988501165392, 0, -4094630807936848, 0, -5012830287291556, 0, -1003431190574704, 0, 91957393001986, 0, 103065365523854, 0, 30065080339528, 0, 21431408772634, 0, 31023246051266, 0, 34755316007534, 0, 29193914106044, 0, 18405638836202, 0, 6341807455378, 0, -5639801086570, 0, -12215819183924, 0, -17805781784090, 0, -17087667028106, 0, -13658169643126, 0, -6995195904308, 0, 317610226418, 0, 8105414708966, 0, 11010923535426, 0, 13164830822404, 0, 15837569322622, 0, 8603232201016, 0, 5967017815480, 0, -9207153977176, 0, -3818470313004, 0, -14097517246654, 0, -19702421095012, 0, -12058498998220, 0, -3419005023990, 0, -2124997631458, 0, 7252573724600, 0, 27309290067812, 0, 7360013228400, 0, 26427570620024, 0, -4529627925008, 0, -8656119767044, 0, -32682491406874, 0, -23747479354674, 0, 33247117584108}
{159652413, 0, -11609530, 0, -42372753, 0, -5239402, 0, -47870125, 0, 17029083, 0, -20711188, 0, 28621287, 0, -10330681, 0, 31587894, 0, 20335482, 0, 28598622, 0, -3376857, 0, 14962925, 0, 20837550, 0, -2448937, 0, -13145665, 0, -22354664, 0, -8659834, 0, -31216986, 0, -17510601, 0, -18898017, 0, 4666066, 0, 3178460, 0, 29804769, 0, 32528548, 0, 36085492, 0, 11957587, 0, -37328308, 0, -103726367, 0, -158246598, 0, -136277272, 0, 101549700, 0, 1010462858, 0, 3763240331, 0, 10523029948, 0, 16877198314, 0, 62998502399, 0, 332331797611, 0, -3102630024226, 0, -11891581849876, 0, 38366836459492, 0, 325229098860512, 0, -948216964509009, 0, -15728804668371314, 0, 233042384815513656, 0, -2187245761858408764, 0, 11314028312427578679, 0, 53278188880082946428, 0, -596086646211716014873, 0, -1864854156279278208136, 0, -1122453141803352634291, 0, 1192579028920029618735, 0, -1430018575945581190728, 0, -10742066761734566316463, 0, -11561086947944558041669, 0, 27823286138750305447, 0, 1902685257393971429611, 0, -538070327797871692287, 0, 114383495438182206162, 0, -29691977276872448556, 0, 7199403880792289616, 0, -540080254614115978, 0, -435306543120719352, 0, 106409736967557469, 0, 35178370801901131, 0, -6454362396223447, 0, -4358878732674946, 0, -693058217271486, 0, 131507088370061, 0, 91598098042738, 0, 25913190472336, 0, 23260157234465, 0, 33291304191518, 0, 35935121586484, 0, 29325581632280, 0, 17748258395929, 0, 5268548492100, 0, -6937320126604, 0, -13307812371293, 0, -18709388516770, 0, -17585533424616, 0, -13737839544205, 0, -6698655320934, 0, 945310994769, 0, 8872943412569, 0, 11725726244551, 0, 13715325934181, 0, 16349522031833, 0, 8635798302968, 0, 5864157815454, 0, -9981145654824, 0, -4199973030308, 0, -14759402140602, 0, -20530009473556, 0, -12334757446154, 0, -3334326906395, 0, -1935260816969, 0, 7709410434096, 0, 28529676848735, 0, 7593028846467, 0, 27360107064436, 0, -4881398363384, 0, -9128197657626, 0, -34003260216626, 0, -24659211701118, 0, 34657822656192}
{0, 29133936, 0, 51979904, 0, 38700318, 0, 25806236, 0, 31912424, 0, -2654932, 0, -15880628, 0, 14897948, 0, -31131202, 0, -33625480, 0, -4260390, 0, -28370580, 0, -14983244, 0, -1903316, 0, -11574622, 0, -1707960, 0, 15533606, 0, 28466144, 0, 20084626, 0, 29280484, 0, 28752648, 0, 28888108, 0, 41292954, 0, 24110984, 0, 21186518, 0, 10421848, 0, 5978908, 0, 8357824, 0, -3966768, 0, -25995452, 0, -95731930, 0, -286059496, 0, -795458822, 0, -2240852184, 0, -6172430846, 0, -14397843764, 0, -14757160636, 0, -163429414012, 0, -38512435128, 0, 6360093623884, 0, 9634031109902, 0, -99222953634740, 0, -426340271830334, 0, 4012261142958348, 0, 1250768602171926, 0, -192403730081659068, 0, 905331851991379870, 0, 17951976083949390496, 0, -226958505776976743452, 0, -251452165080427289016, 0, 2703014424820843868490, 0, 9468540533374028503436, 0, 17231313896974209111338, 0, 20284686488130218421760, 0, 9570124419252696787912, 0, -6446137504642753311368, 0, -4318228336938511048634, 0, 1531469819371117815516, 0, -202411286738046317762, 0, 34562209513460373104, 0, -15738697649944764604, 0, 6071417737264315152, 0, -998426300838813934, 0, -259359897079957248, 0, 114438984798574298, 0, 22584338194244460, 0, -7721120667295464, 0, -3670527361889620, 0, -438297977011946, 0, 153828978653336, 0, 79478246504832, 0, 23018347866216, 0, 25488842472460, 0, 35542173778984, 0, 37016189944820, 0, 29359172931240, 0, 17002831239938, 0, 4128362386328, 0, -8282234148718, 0, -14416838323784, 0, -19611107928098, 0, -18064133660536, 0, -13784594834640, 0, -6365207376508, 0, 1614143482738, 0, 9671645969304, 0, 12461277620648, 0, 14271575510788, 0, 16863219659750, 0, 8651163687808, 0, 5742579666346, 0, -10795117098748, 0, -4598672527648, 0, -15441356190172, 0, -21382666917520, 0, -12608356820420, 0, -3236721377280, 0, -1728660093296, 0, 8186634993134, 0, 29795011646164, 0, 7829929813140, 0, 28319305269628, 0, -5251930679658, 0, -9621128304944, 0, -35370399654458, 0, -25601416624752, 0, 36121407002706}
{167214897, 0, -12077357, 0, -44124105, 0, -5634559, 0, -50101631, 0, 17414520, 0, -22041511, 0, 29573896, 0, -11318268, 0, 32631696, 0, 20589506, 0, 29631457, 0, -4075183, 0, 16347585, 0, 23411529, 0, 1218272, 0, -8176933, 0, -15915832, 0, -2202869, 0, -29291840, 0, -24294480, 0, -40995238, 0, -36414481, 0, -61588472, 0, -53584339, 0, -56485153, 0, -31730284, 0, 445121, 0, 56609084, 0, 146357560, 0, 286834460, 0, 508463918, 0, 890674349, 0, 1714287785, 0, 3783478004, 0, 8998653622, 0, 17453065848, 0, 20734699343, 0, 309492861633, 0, -980581455036, 0, -10311071356243, 0, 2825473877264, 0, 198629482744789, 0, 315535934040092, 0, -10299900482006210, 0, 70835972913226788, 0, -535928539099864401, 0, 7135199797359082733, 0, -69243386235885776854, 0, 54750079019883507647, 0, 1786448576161777661110, 0, 3980318618890172128207, 0, 3856907463061834546467, 0, 5426196031902807346470, 0, 14654575808547669205856, 0, 19699845716091742285544, 0, 5235991441000167284308, 0, -4394930743345923610712, 0, 314445980185110319256, 0, 113074973701536220326, 0, -27239252627856994167, 0, -3053819272375308160, 0, 4194615887300186760, 0, -1160187295557139842, 0, -107138559379053225, 0, 109160621930811901, 0, 11928067688095127, 0, -8155380752606226, 0, -2998201701574096, 0, -235057934654396, 0, 162740931428025, 0, 67577677938546, 0, 21312134876508, 0, 28021377670933, 0, 37743732991979, 0, 37987082148575, 0, 29288751591956, 0, 16166494081658, 0, 2921092745890, 0, -9672985630994, 0, -15539899346047, 0, -20507636237864, 0, -18520519555905, 0, -13795896956167, 0, -5993097500338, 0, 2325401748585, 0, 10501752045440, 0, 13217347019730, 0, 14832778822644, 0, 17377872190860, 0, 8648154850146, 0, 5601386510826, 0, -11650419480190, 0, -5014866760190, 0, -16143574836595, 0, -22260831040993, 0, -12878683917017, 0, -3125445438237, 0, -1504400077492, 0, 8684866484164, 0, 31106625317843, 0, 8070568209523, 0, 29305734575074, 0, -5642096734285, 0, -10135681556033, 0, -36785373744151, 0, -26574976912713, 0, 37639760800383}
{0, 30238272, 0, 54008276, 0, 40334220, 0, 27035008, 0, 33511830, 0, -2408964, 0, -16157952, 0, 15872668, 0, -32182314, 0, -34928688, 0, -4446904, 0, -29872304, 0, -16050920, 0, -2514320, 0, -12985358, 0, -2809164, 0, 15323360, 0, 28760424, 0, 19854062, 0, 29964456, 0, 29545734, 0, 29837872, 0, 43594624, 0, 26246468, 0, 23202132, 0, 11340488, 0, 7027170, 0, 9909564, 0, -2573710, 0, -18537988, 0, -72128862, 0, -226933068, 0, -627194832, 0, -1707856324, 0, -4737434268, 0, -11906368444, 0, -18305758968, 0, -65012189064, 0, -384870259162, 0, 3138771208224, 0, 13337785048920, 0, -33850317250224, 0, -336334771504120, 0, 507758637610904, 0, 18223562308020184, 0, -226162783329464282, 0, 2199810512764140180, 0, -17492148859001134118, 0, 31743281672171848526, 0, 657619807615929209208, 0, -95677605991462204294, 0, -6272518246730656276390, 0, -16774371364874827797542, 0, -24235297900733517557202, 0, -16549160019352805088546, 0, 5645257807425126449856, 0, 10830509039326987816332, 0, -1113033860473667622672, 0, -725174223790417152986, 0, 267619379736498814618, 0, -56751086337899121500, 0, 5613125200314249892, 0, 2222427626465350770, 0, -1107566147837833818, 0, 10560031713635526, 0, 95495875685798634, 0, 3495661641078452, 0, -7994920983877238, 0, -2373767018397934, 0, -77980022206670, 0, 161631963539308, 0, 56542788413160, 0, 20708324463858, 0, 30783889557190, 0, 39876575933938, 0, 38841275714040, 0, 29109374997356, 0, 15234913717206, 0, 1643875901876, 0, -11110745543312, 0, -16676572392264, 0, -21397654448322, 0, -18952958318754, 0, -13769700172736, 0, -5580702692508, 0, 3080485114330, 0, 11363830547468, 0, 13993965196490, 0, 15398314857948, 0, 17892762341630, 0, 8625662356360, 0, 5439597441020, 0, -12548465494904, 0, -5449012399144, 0, -16866299620138, 0, -23164971693388, 0, -13145153823084, 0, -2999800033748, 0, -1261686347942, 0, 9204814508892, 0, 32465856038916, 0, 8314905840002, 0, 30319975638486, 0, -6052592196274, 0, -10672613282904, 0, -38249529642180, 0, -27580768210224, 0, 39214501696356}
{175061332, 0, -12559727, 0, -45925267, 0, -6041829, 0, -52410164, 0, 17767172, 0, -23495614, 0, 30481855, 0, -12312873, 0, 33994606, 0, 21509666, 0, 31648805, 0, -4026748, 0, 17602771, 0, 23674718, 0, -906981, 0, -13016007, 0, -22134087, 0, -7884387, 0, -32450444, 0, -18780532, 0, -21260857, 0, 3917922, 0, -417500, 0, 27473599, 0, 30520814, 0, 36778140, 0, 10850243, 0, -39646143, 0, -115917567, 0, -194330045, 0, -229413400, 0, -122843159, 0, 390978176, 0, 2002447842, 0, 6534113696, 0, 15943267323, 0, 16677799361, 0, 175731582700, 0, 115556853644, 0, -6632372957365, 0, -12079113339725, 0, 94429378367638, 0, 473983869598883, 0, -3120833605276201, 0, -14675866591735533, 0, 337663142722892225, 0, -2892650751814122299, 0, 3526076444499304753, 0, 199282270701871960388, 0, -656971212773941597112, 0, -4508428050117566589238, 0, -8670325448358183511381, 0, -12055871582891545360757, 0, -20943132435339677228097, 0, -29870744932896421533614, 0, -15757024823618432700217, 0, 5740761203710562158907, 0, 2205893122543469604548, 0, -1045319914819649879301, 0, 256800347361093233414, 0, -57906470211490827588, 0, 9842114382182164205, 0, 549662505960666877, 0, -924384857140446691, 0, 91414388519027239, 0, 77539042386703091, 0, -2737448733265231, 0, -7441148442878743, 0, -1815264700645992, 0, 38831484499045, 0, 153405123593488, 0, 46807012314439, 0, 21100182951426, 0, 33717558961348, 0, 41933227511568, 0, 39581592449363, 0, 28823700253050, 0, 14209498557026, 0, 297893398734, 0, -12594744081536, 0, -17825978263679, 0, -22280251002113, 0, -19360596144920, 0, -13705080121380, 0, -5127377845818, 0, 3880189190345, 0, 12258002247804, 0, 14790943727960, 0, 15967510028127, 0, 18407293786446, 0, 8582624329295, 0, 5256354854824, 0, -13490616126112, 0, -5901379986625, 0, -17609722447618, 0, -24095557912766, 0, -13407101871980, 0, -2858995308523, 0, -999681668370, 0, 9747122768642, 0, 33874098322057, 0, 8562774727895, 0, 31362610559443, 0, -6484344083527, 0, -11232737492612, 0, -39764403274340, 0, -28619715327483, 0, 40847624954584}
{0, 31373712, 0, 56095444, 0, 42019750, 0, 28307324, 0, 35169246, 0, -2143752, 0, -16427756, 0, 16900328, 0, -33251128, 0, -36268016, 0, -4618418, 0, -31400780, 0, -17163236, 0, -3179420, 0, -14428112, 0, -3923092, 0, 14987362, 0, 28986864, 0, 19723308, 0, 30585076, 0, 30062542, 0, 30886348, 0, 46216870, 0, 28053212, 0, 24996870, 0, 13205216, 0, 8355190, 0, 10242624, 0, -1354142, 0, -12344996, 0, -54351722, 0, -174284232, 0, -489708688, 0, -1338823344, 0, -3727205602, 0, -9705275016, 0, -19312614890, 0, -21597155840, 0, -337912583542, 0, 914584911788, 0, 11037605259052, 0, 821535490560, 0, -196112017502892, 0, -462211944925140, 0, 9144598580374458, 0, -37608597088332768, 0, 90017342744133058, 0, -2843659678469600112, 0, 60320805763675811876, 0, -326801728508887933540, 0, -1467812056073718554964, 0, 1265006289918478776656, 0, 11909762874682275195104, 0, 24131373470873315657492, 0, 22296568289468328482662, 0, -2550681417766906077808, 0, -19410935258012161730400, 0, -3608603743147704906936, 0, 3203865867087035068000, 0, -728485991095150282764, 0, 152175614144158691624, 0, -42404991108797072952, 0, 10501330025498105710, 0, -648853941133142216, 0, -681820645223470046, 0, 138556561798459192, 0, 58393652573281402, 0, -6988338886168548, 0, -6654583320012698, 0, -1330879962188708, 0, 121365153600736, 0, 140474280861004, 0, 38612552290014, 0, 22351579272872, 0, 36758858684590, 0, 43900289483888, 0, 40206809357650, 0, 28433631594452, 0, 13093672708756, 0, -1112726441876, 0, -14120977251458, 0, -18984224755404, 0, -23152208571230, 0, -19741202718024, 0, -13600362422636, 0, -4632220686836, 0, 4725138655606, 0, 13184048436424, 0, 15607752367930, 0, 16539444727252, 0, 18920587896642, 0, 8517858858560, 0, 5050709283162, 0, -14478250763240, 0, -6372377020594, 0, -18374039584968, 0, -25053038978520, 0, -13663882271476, 0, -2702295838708, 0, -717548267156, 0, 10312533534442, 0, 35332748831780, 0, 8814117085268, 0, 32434235377456, 0, -6938093620632, 0, -11816854461692, 0, -41331410575836, 0, -29692736070672, 0, 42540840574002}
{183199566, 0, -13055699, 0, -47784990, 0, -6472268, 0, -54796828, 0, 18154071, 0, -24946086, 0, 31462695, 0, -13412474, 0, 35089215, 0, 21757688, 0, 32744612, 0, -4807505, 0, 19131813, 0, 26368668, 0, 2872285, 0, -7865052, 0, -15327530, 0, -1210651, 0, -30483676, 0, -25482485, 0, -43769171, 0, -38719636, 0, -67301198, 0, -58389567, 0, -62531519, 0, -35016026, 0, -1384983, 0, 57935446, 0, 144444776, 0, 276335120, 0, 462931654, 0, 747876159, 0, 1290543168, 0, 2498434797, 0, 5743003604, 0, 13182504544, 0, 19190214503, 0, 65196432345, 0, 437856446570, 0, -3160400251394, 0, -14799228069632, 0, 29006341235159, 0, 343424895011686, 0, -123379340859997, 0, -18859919936179530, 0, 190200797650878178, 0, -1744862321706049542, 0, 17675943379940547562, 0, -103360002802072692395, 0, -317757344230452467794, 0, 2572251449202285666461, 0, 10305645847896418856629, 0, 18984745550377565342636, 0, 29855771935903797041835, 0, 42248131803942126518381, 0, 31920501204417645439848, 0, -2375657107603195788555, 0, -8353796980287016115387, 0, 1914724167025687450450, 0, -173167236048962522089, 0, 33004953196194488297, 0, -21768613762737774214, 0, 8892523350423921308, 0, -1353243564272620869, 0, -432544466026987714, 0, 158036997705269518, 0, 40194385240271944, 0, -9573230576088249, 0, -5756300982883834, 0, -922057245288906, 0, 175453991516321, 0, 124824541213017, 0, 32074599719063, 0, 24323568332668, 0, 39846974109005, 0, 45757945271701, 0, 40706887076296, 0, 27933403716514, 0, 11884745033769, 0, -2587777487982, 0, -15687294417730, 0, -20147878018285, 0, -24009963888176, 0, -20091634316942, 0, -13452843977956, 0, -4093511981648, 0, 5616548480892, 0, 14142096553055, 0, 16444031086711, 0, 17113106947846, 0, 19431728372983, 0, 8430092200535, 0, 4821678606224, 0, -15512835523776, 0, -6862266170746, 0, -19159384183312, 0, -26037866137827, 0, -13914763776359, 0, -2528851450451, 0, -414392331988, 0, 10901713382637, 0, 36843258377871, 0, 9068741469544, 0, 33535447997772, 0, -7414825243464, 0, -12425825656057, 0, -42952162536565, 0, -30800798421120, 0, 44296253950662}
{0, 32540982, 0, 58242820, 0, 43757854, 0, 29622776, 0, 36886442, 0, -1856008, 0, -16686744, 0, 17974052, 0, -34341802, 0, -37624420, 0, -4773754, 0, -32986720, 0, -18321626, 0, -3836420, 0, -15913558, 0, -5174652, 0, 14610754, 0, 29309304, 0, 19457642, 0, 31010940, 0, 30711404, 0, 32053952, 0, 48505418, 0, 29770892, 0, 27533700, 0, 15062048, 0, 8880288, 0, 11368588, 0, 350612, 0, -8664576, 0, -40439376, 0, -135064620, 0, -392349660, 0, -1045590432, 0, -2831936014, 0, -7601309956, 0, -17442893740, 0, -17188906788, 0, -185540475598, 0, -197697677224, 0, 6886435328762, 0, 14595956929024, 0, -88961425489126, 0, -511023545863302, 0, 2270435845103640, 0, 23980607836558082, 0, -404231555988852876, 0, 3925997823970321530, 0, -22409444779504011242, 0, -73012918690500167376, 0, 1278000385809220274208, 0, 2790850958506586393900, 0, -3348888975774620938668, 0, -17537654095401442676060, 0, -23179561423224120906128, 0, -890780181587422013806, 0, 28579138035861430867738, 0, 15689415118096718859846, 0, -5705374172727477864824, 0, -121282551146036879498, 0, 262701374559407927284, 0, -51504634197657827426, 0, -3672382139981217668, 0, 6232468390149682386, 0, -1634398332062828848, 0, -210375763352911462, 0, 156935718662147256, 0, 24234867912495042, 0, -10839813108307578, 0, -4832819451513554, 0, -585904622628172, 0, 206573906236454, 0, 108052366821200, 0, 27228693528584, 0, 26900651911052, 0, 42943590815768, 0, 47497521846224, 0, 41076699178062, 0, 27317905257104, 0, 10578399702732, 0, -4129741184462, 0, -17294652314246, 0, -21316389736880, 0, -24851961002472, 0, -20410006237520, 0, -13260455891534, 0, -3509689572528, 0, 6555839664036, 0, 15132598049658, 0, 17299619596988, 0, 17687729312856, 0, 19939892541018, 0, 8318069908740, 0, 4568187140444, 0, -16595869281872, 0, -7371483700256, 0, -19965961005440, 0, -27050509975220, 0, -14159031614968, 0, -2337866179650, 0, -89325915440, 0, 11515437266262, 0, 38407089167624, 0, 9326572653806, 0, 34666856832018, 0, -7915330581298, 0, -13060496870904, 0, -44628145168096, 0, -31944863530338, 0, 46115671794934}
{191637740, 0, -13567141, 0, -49696554, 0, -6915285, 0, -57262449, 0, 18505008, 0, -26529091, 0, 32401516, 0, -14514681, 0, 36505138, 0, 22666552, 0, 34864651, 0, -4789005, 0, 20479891, 0, 26656273, 0, 806888, 0, -12752173, 0, -21692204, 0, -7056248, 0, -33497512, 0, -19723944, 0, -23708914, 0, 3078207, 0, -3663356, 0, 24973037, 0, 27158239, 0, 37049718, 0, 10162522, 0, -41739687, 0, -125081593, 0, -217593989, 0, -293772376, 0, -272719614, 0, 26398868, 0, 964801693, 0, 3784058302, 0, 10753622578, 0, 21966541037, 0, 23885551675, 0, 370235232819, 0, -832827680102, 0, -11754924711010, 0, -4647785623421, 0, 192142289356137, 0, 582413474353702, 0, -7745971723192591, 0, 7258500011432515, 0, 293889325641386707, 0, -1678972078606492169, 0, -28811498760136304490, 0, 442282552789029537064, 0, 871639098665760933, 0, -7368799669992159386566, 0, -21975509621998188028034, 0, -39096258374431629521845, 0, -56451934610207479145995, 0, -52930156698318241273914, 0, -9275505314007458571626, 0, 17032145126387951464001, 0, 453482761804588399687, 0, -1453592915729495353025, 0, 430373495953984322558, 0, -87513678517246947530, 0, 8462465056080806740, 0, 3424677854839917521, 0, -1602859629970985203, 0, -32994087103589982, 0, 142107480431787226, 0, 11142295773732017, 0, -11122521747756460, 0, -3942373709639408, 0, -316945674898974, 0, 219676949338534, 0, 91368221405389, 0, 24028066688837, 0, 29976578077164, 0, 46024175093930, 0, 49121198035040, 0, 41320584077525, 0, 26590334046612, 0, 9176823584648, 0, -5736986741375, 0, -18942044016762, 0, -22488567992047, 0, -25677105988268, 0, -20695510332099, 0, -13022307709983, 0, -2880137485718, 0, 7543737466335, 0, 16155464268180, 0, 18174212248803, 0, 18262502087463, 0, 20444332270005, 0, 8180606053656, 0, 4289328371757, 0, -17728810911584, 0, -7900285883657, 0, -20793899244190, 0, -28091431776634, 0, -14395899847124, 0, -2128451537765, 0, 258594465490, 0, 12154403741288, 0, 40025756103663, 0, 9587391713391, 0, 35829074283355, 0, -8440652487331, 0, -13721778732736, 0, -46361048488824, 0, -33125945014564, 0, 48001314417042}
{0, 33740374, 0, 60450968, 0, 45548160, 0, 30982580, 0, 38665204, 0, -1546280, 0, -16940292, 0, 19095380, 0, -35440650, 0, -39006428, 0, -4934856, 0, -34616916, 0, -19489582, 0, -4516584, 0, -17516534, 0, -6469544, 0, 14281448, 0, 29506440, 0, 19032430, 0, 31584736, 0, 31356734, 0, 32873924, 0, 50857380, 0, 31972392, 0, 29825670, 0, 16429312, 0, 10475266, 0, 13115828, 0, 366534, 0, -6066484, 0, -29111642, 0, -103253460, 0, -305618942, 0, -822630860, 0, -2229024796, 0, -6058665516, 0, -14675847650, 0, -21591799336, 0, -68011060856, 0, -497392068032, 0, 3162701811358, 0, 16275556848188, 0, -23837525944506, 0, -347095900938064, 0, -205017409155712, 0, 18116474417737568, 0, -137932169655251360, 0, 1020844785035815488, 0, -12674948820162029372, 0, 130408800047206445484, 0, -241066701529336042854, 0, -3630309705720736769568, 0, -5094009959609101821596, 0, 4496008379925555814948, 0, 15405431063209567646030, 0, 425634775182201593644, 0, -37934961645069218127994, 0, -36590760147573086379960, 0, 3199912373921183393822, 0, 4742353422493521425520, 0, -1596357982109111244102, 0, 367945706948006970432, 0, -84403535481476753044, 0, 14309233066033848848, 0, 1018481042391353430, 0, -1373936859999160916, 0, 94101307009976472, 0, 119461391855882036, 0, 1059077835760298, 0, -10716556627101824, 0, -3121227693154340, 0, -108268754979724, 0, 219131728179130, 0, 75635614983396, 0, 22349054761990, 0, 33434891510528, 0, 49055074721746, 0, 50622412764628, 0, 41438389204494, 0, 25753461337976, 0, 7684182349898, 0, -7404723613412, 0, -20624731624508, 0, -23660061414316, 0, -26481977509478, 0, -20945804198248, 0, -12736640187602, 0, -2204062083616, 0, 8580723319330, 0, 17210339921088, 0, 19067122975482, 0, 18836281760676, 0, 20944031925028, 0, 8016420098824, 0, 3984064907950, 0, -18913155307232, 0, -8449049179068, 0, -21643328041140, 0, -29161089637836, 0, -14624599171956, 0, -1899761200438, 0, 630309137576, 0, 12819414636112, 0, 41700780141416, 0, 9851105000678, 0, 37022725794632, 0, -8991634856786, 0, -14410566146256, 0, -48152431807680, 0, -34345048536984, 0, 49955089987348}
{200384069, 0, -14092222, 0, -51667992, 0, -7381481, 0, -59810157, 0, 18889622, 0, -28104964, 0, 33417175, 0, -15733230, 0, 37639639, 0, 22904056, 0, 36059845, 0, -5667410, 0, 22097671, 0, 29514364, 0, 4777449, 0, -7509210, 0, -14610867, 0, 24398, 0, -31365170, 0, -26738990, 0, -46592651, 0, -40447908, 0, -73098934, 0, -64040349, 0, -68780737, 0, -38248482, 0, -4678831, 0, 59161526, 0, 146514202, 0, 274826082, 0, 440383220, 0, 667528766, 0, 1047734207, 0, 1766857682, 0, 3660056409, 0, 8553484160, 0, 18522396179, 0, 16453354166, 0, 192868044828, 0, 284070358398, 0, -7120717496919, 0, -17170378562870, 0, 82889431082766, 0, 539205327705607, 0, -1494932660616541, 0, -29339244071048613, 0, 400205141639655660, 0, -3936882723486703239, 0, 32421322266456598932, 0, -87532657434460485598, 0, -1171415954890124812318, 0, 1853717313210195674334, 0, 17680768354016979567289, 0, 43361064639842278710391, 0, 69785826038356273164791, 0, 76572796426129628923193, 0, 30770112662542219585651, 0, -23819056290692794416200, 0, -10845251376668455182479, 0, 4832526815584084158736, 0, -916449918576738386893, 0, 195348239572257227934, 0, -59867408628081123662, 0, 15183358999505315219, 0, -736692387277230365, 0, -1047569245841728150, 0, 173547415683492849, 0, 93643847705525891, 0, -6192637700578980, 0, -9866090038832661, 0, -2389356681525839, 0, 47731847844974, 0, 208746657176292, 0, 61463926595773, 0, 22042125487520, 0, 37169380686162, 0, 52000628059818, 0, 51985913836230, 0, 41420301596744, 0, 24801399646610, 0, 6098040453762, 0, -9132091423432, 0, -22340104026520, 0, -24827126214399, 0, -27262641412069, 0, -21157523132261, 0, -12400708788983, 0, -1479823746322, 0, 9668020761570, 0, 18297200411376, 0, 19977775810590, 0, 19407889344474, 0, 21437967687141, 0, 7824090247612, 0, 3651326402697, 0, -20150450762120, 0, -9017994781645, 0, -22514330026176, 0, -30259936283935, 0, -14844253666031, 0, -1650839546721, 0, 1026812008328, 0, 13511192418240, 0, 43433742452675, 0, 10117466405158, 0, 38248435471805, 0, -9569383647960, 0, -15127819905277, 0, -50004065728708, 0, -35603234637098, 0, 51979338917682}
{0, 34972622, 0, 62721320, 0, 47393294, 0, 32388880, 0, 40506164, 0, -1215156, 0, -17184600, 0, 20274272, 0, -36556540, 0, -40424668, 0, -5078102, 0, -36274168, 0, -20702810, 0, -5251468, 0, -19153076, 0, -7778768, 0, 13820934, 0, 29632368, 0, 18708224, 0, 32088988, 0, 31708614, 0, 33792320, 0, 53533918, 0, 33797744, 0, 31850188, 0, 18767976, 0, 12345598, 0, 13669208, 0, 779746, 0, -3026824, 0, -21232482, 0, -78840428, 0, -241989510, 0, -658784836, 0, -1720697052, 0, -4633251144, 0, -11831948322, 0, -23348330052, 0, -23134544674, 0, -399757277300, 0, 740440784802, 0, 12458489684272, 0, 8636752985668, 0, -186877417756796, 0, -679824664461784, 0, 6271776555662590, 0, 17289625732734598, 0, -558401279468502988, 0, 5162895607428258342, 0, -10847061851110797784, 0, -340393538445709811226, 0, 1717185167327235641242, 0, 8723245473230406416098, 0, 10383420127793397413708, 0, 2208281565919738476746, 0, 9297201350719816714510, 0, 49773088659519467922004, 0, 65867862787985258804348, 0, 11824631662709255557670, 0, -13600779659749272212356, 0, 2009500338042975235842, 0, -61383310794669670986, 0, 22815055014253021806, 0, -29812441972253952376, 0, 12913224485426330320, 0, -1803887054956842260, 0, -699510885259331172, 0, 212626384847236872, 0, 67996922868500022, 0, -10975548269669370, 0, -8762350162340102, 0, -1755269828045218, 0, 158791298824712, 0, 191760985470002, 0, 49263366522454, 0, 22964845593946, 0, 41107121286294, 0, 54845516226314, 0, 53207274154186, 0, 41261211550200, 0, 23728964239380, 0, 4414477173582, 0, -10921389200030, 0, -24089015578370, 0, -25988923808412, 0, -28017321415522, 0, -21328776048802, 0, -12012426315626, 0, -705843212764, 0, 10806999467666, 0, 19416291760698, 0, 20905883189726, 0, 19976413096896, 0, 21925144722802, 0, 7602227243672, 0, 3289978761332, 0, -21442298674656, 0, -9607552814500, 0, -23407043182998, 0, -31388427855544, 0, -15054020964216, 0, -1380788172690, 0, 1449101924350, 0, 14230579788564, 0, 45226229894428, 0, 10386357388432, 0, 39506842896540, 0, -10174796060180, 0, -15874485571176, 0, -51917586725082, 0, -36901556027150, 0, 54076075291302}
{209446842, 0, -14633495, 0, -53694417, 0, -7862404, 0, -62441352, 0, 19239813, 0, -29819548, 0, 34382465, 0, -16957319, 0, 39112999, 0, 23816954, 0, 38267620, 0, -5721491, 0, 23593807, 0, 29865750, 0, 2679207, 0, -12476394, 0, -20955530, 0, -5975318, 0, -34526820, 0, -20593955, 0, -25740593, 0, 2305682, 0, -7374478, 0, 22714689, 0, 23632373, 0, 35875692, 0, 8597707, 0, -42538676, 0, -132636403, 0, -234725300, 0, -337773037, 0, -376786976, 0, -208765360, 0, 365870786, 0, 2089854002, 0, 6679804930, 0, 16848599436, 0, 25370133807, 0, 72972472281, 0, 563776788342, 0, -3143757989756, 0, -17767517128266, 0, 18330571863691, 0, 347780629640990, 0, 481157565984628, 0, -16462221006807597, 0, 80955888044420539, 0, -238327048817616492, 0, 4834588306480652713, 0, -105248693416453451875, 0, 704263625029885675082, 0, 2199034687014845899173, 0, -7332693770315277436510, 0, -36969081169897697245935, 0, -75937538096866538419891, 0, -98158549579915241837073, 0, -60012373927969188240444, 0, 22786147953803291257925, 0, 32295645435216539438167, 0, -5790879205740166525955, 0, -1057939705725904215359, 0, 507848856135455692425, 0, -89930321375182184517, 0, -4270673306052994447, 0, 9175603943275704656, 0, -2272665393385368177, 0, -380099291331492192, 0, 220586312327658157, 0, 44683784729508366, 0, -13734326544316820, 0, -7547648877797025, 0, -1219773276693276, 0, 232365015339654, 0, 170814590980947, 0, 39243947800046, 0, 24961008325033, 0, 45188762946217, 0, 57585508608824, 0, 54292552959240, 0, 40966343147730, 0, 22540312223226, 0, 2636273023939, 0, -12770597163913, 0, -25869990604678, 0, -27144030602121, 0, -28744890593242, 0, -21458760642454, 0, -11570873652600, 0, 118357396724, 0, 11998245201980, 0, 20567392808969, 0, 21851001073760, 0, 20540824686805, 0, 22404691531507, 0, 7349554506937, 0, 2899036901201, 0, -22790272668130, 0, -10217929523831, 0, -24321516297983, 0, -32547037279298, 0, -15252977714566, 0, -1088598763313, 0, 1898232039212, 0, 14978324711652, 0, 47079887981771, 0, 10657505063302, 0, 40798588269879, 0, -10809044089746, 0, -16651578139172, 0, -53894849499561, 0, -38241121391675, 0, 56247765229643}
{0, 36238472, 0, 65055328, 0, 49294230, 0, 33841260, 0, 42411152, 0, -859236, 0, -17416260, 0, 21503644, 0, -37693722, 0, -41859432, 0, -5202270, 0, -37990228, 0, -21962660, 0, -5976516, 0, -20834454, 0, -9231848, 0, 13318286, 0, 29857152, 0, 18240058, 0, 32387908, 0, 32194184, 0, 34828204, 0, 55852770, 0, 35505560, 0, 34603158, 0, 21038488, 0, 13385980, 0, 15295884, 0, 2149304, 0, -2168412, 0, -15861468, 0, -58601420, 0, -187592076, 0, -520345384, 0, -1359487216, 0, -3667300088, 0, -9570680424, 0, -21099701964, 0, -18848246638, 0, -204487645352, 0, -382067527558, 0, 7331198383316, 0, 19804576006706, 0, -76233743965248, 0, -559942623425838, 0, 809693345013544, 0, 31369292561139892, 0, -344274791640040536, 0, 3137391363369251352, 0, -31575960099429768732, 0, 207119906893662223356, 0, 358745937179273429600, 0, -6171481254966889123616, 0, -19302189069858287274804, 0, -24844819195510109353142, 0, -31395250942151474226708, 0, -68971216767984913847794, 0, -102707694952710819735380, 0, -46168240687506944575192, 0, 21143204981267886225560, 0, 4016731067663389836646, 0, -2562458331600489940124, 0, 662377509272928896076, 0, -132074546351938114980, 0, 12578140883659570210, 0, 5211151965755990632, 0, -2290207207869939484, 0, -117367418534107352, 0, 206795032554482044, 0, 24898063763293572, 0, -14923754924209680, 0, -6322415197483392, 0, -778668396314804, 0, 275429180671428, 0, 147995742034448, 0, 31446524960620, 0, 27849522789998, 0, 49342988224936, 0, 60202357698750, 0, 55237726852368, 0, 40536374536042, 0, 21238902927736, 0, 768396775398, 0, -14673955308456, 0, -27677692470110, 0, -28287776648392, 0, -29441612048934, 0, -21544993744780, 0, -11074340424916, 0, 993412338068, 0, 13242188519110, 0, 21749960246204, 0, 22812195159372, 0, 21099803615440, 0, 22875476288128, 0, 7064643066344, 0, 2477372170970, 0, -24195948131652, 0, -10849463914572, 0, -25257823983840, 0, -33736218200428, 0, -15440203320208, 0, -773315865132, 0, 2375246757028, 0, 15755298100964, 0, 48996372692660, 0, 10930769025448, 0, 42124323937060, 0, -11473082620146, 0, -17460095032068, 0, -55937569231244, 0, -39623031801372, 0, 58496533594114}
{218834647, 0, -15189328, 0, -55782937, 0, -8367185, 0, -65156632, 0, 19621754, 0, -31533187, 0, 35429946, 0, -18295322, 0, 40293979, 0, 24022498, 0, 39546111, 0, -6659973, 0, 25311159, 0, 32805061, 0, 6863348, 0, -7020752, 0, -13654910, 0, 1314531, 0, -32036742, 0, -27648994, 0, -49485706, 0, -42246997, 0, -78450230, 0, -69735203, 0, -76280850, 0, -41829284, 0, -7810910, 0, 59492657, 0, 148907159, 0, 280143704, 0, 433212884, 0, 624700736, 0, 907992276, 0, 1350411470, 0, 2423145766, 0, 5327709338, 0, 12550495262, 0, 23813260522, 0, 20154069502, 0, 427025648154, 0, -636951897970, 0, -13141474663526, 0, -12762316270625, 0, 180478437756406, 0, 757983426588592, 0, -4835515768122789, 0, -34883944837033706, 0, 686485063831030506, 0, -6924583254892362748, 0, 43358695398715133282, 0, 78604241840627104699, 0, -2552171039825508091212, 0, -2853893774486895600548, 0, 19268875631004307888764, 0, 66824895743108635995011, 0, 109220706173313362900250, 0, 90124426478826395088666, 0, -10573047284410819537902, 0, -62821127469654034922633, 0, -5700308628739811821052, 0, 8540946194507342690371, 0, -2288565749872363003950, 0, 511600067018309203218, 0, -121352540475297287622, 0, 20609706380079082118, 0, 1779320389614418692, 0, -2013664065882735471, 0, 77927321011227875, 0, 179618495666581410, 0, 9098660397422525, 0, -14963578325791216, 0, -5153317223696460, 0, -424658957122757, 0, 294395238314077, 0, 124952247148031, 0, 25826757875186, 0, 31464638606906, 0, 53506080419233, 0, 62672212169912, 0, 56028680650390, 0, 39961005938658, 0, 19818886281482, 0, -1190952927820, 0, -16630157546463, 0, -29509166530548, 0, -29415929143883, 0, -30103187431798, 0, -21584042984651, 0, -10520046895608, 0, 1920967337024, 0, 14539986758390, 0, 22963723569116, 0, 23788741832091, 0, 21652008020916, 0, 23336298259141, 0, 6745934194219, 0, 2023865399895, 0, -25660971878064, 0, -11502350193575, 0, -26215966423208, 0, -34956409435579, 0, -15614679399949, 0, -433873066441, 0, 2881258104381, 0, 16562279658843, 0, 50977395979447, 0, 11205840803416, 0, 43484703517105, 0, -12168150380027, 0, -18301106892563, 0, -58047688962993, 0, -41048446784742, 0, 60824977532430}
{0, 37538224, 0, 67453572, 0, 51250588, 0, 35340976, 0, 44382014, 0, -479076, 0, -17640800, 0, 22785116, 0, -38838050, 0, -43319520, 0, -5329992, 0, -39751344, 0, -23231304, 0, -6724208, 0, -22638070, 0, -10730556, 0, 12864448, 0, 29950520, 0, 17603350, 0, 32838760, 0, 32670398, 0, 35494720, 0, 58233808, 0, 37694548, 0, 37051892, 0, 22769608, 0, 15573098, 0, 17628724, 0, 1874974, 0, -1586900, 0, -10326202, 0, -43574972, 0, -146886228, 0, -417909396, 0, -1077488168, 0, -2812058916, 0, -7437220632, 0, -17778422752, 0, -26119318980, 0, -72930802600, 0, -628721258094, 0, 3107133544772, 0, 19265210681806, 0, -12507975661552, 0, -345870109240330, 0, -710644975126658, 0, 14296549350814174, 0, -27961838557449128, 0, -436204935184723760, 0, 3129240518475951480, 0, 43333306597210904744, 0, -822269569910990776136, 0, 1011465391363619275404, 0, 17122039741754697742874, 0, 41438283284617049761784, 0, 61907474841815637514350, 0, 99795082233883544012750, 0, 147679475496313900162588, 0, 102990438900802367344296, 0, -14781231823397182790108, 0, -22616730534880895470884, 0, 6561167948730920412766, 0, -1053739942554203168008, 0, 241186396176006176138, 0, -83629444219491713272, 0, 21769499180122937158, 0, -766520397097860458, 0, -1581984091638265366, 0, 206959072227516612, 0, 145864058959431440, 0, -2766852873203368, 0, -14214468645221856, 0, -4081257374475702, 0, -148777980403584, 0, 294988714980710, 0, 102939992302256, 0, 22293997697298, 0, 35680573336996, 0, 57646571218748, 0, 64990482414434, 0, 56662036051202, 0, 39235037858104, 0, 18275459269900, 0, -3245549940810, 0, -18641411115368, 0, -31364925965376, 0, -30527440158696, 0, -30727781170002, 0, -21573969188562, 0, -9905815573628, 0, 2902506150052, 0, 15892883926186, 0, 24208806381156, 0, 24780205414174, 0, 22196294920448, 0, 23786019675266, 0, 6391939879080, 0, 1537293161184, 0, -27187065773056, 0, -12176975087092, 0, -27195996170266, 0, -36208072444024, 0, -15775419393904, 0, -69247253168, 0, 3417379299714, 0, 17400174877472, 0, 53024679853332, 0, 11482556179898, 0, 44880395130934, 0, -12895262980846, 0, -19175666976436, 0, -60227005963924, 0, -42518517012720, 0, 63235337964270}
{228556150, 0, -15761424, 0, -57927667, 0, -8886515, 0, -67959483, 0, 19967306, 0, -33384814, 0, 36428441, 0, -19648543, 0, 41813399, 0, 24934642, 0, 41879151, 0, -6802658, 0, 26897565, 0, 33265830, 0, 4814171, 0, -12162280, 0, -20076301, 0, -4641419, 0, -35218254, 0, -21530618, 0, -27803049, 0, 2159090, 0, -11111590, 0, 19696071, 0, 20090399, 0, 34864148, 0, 5238963, 0, -44306919, 0, -137982605, 0, -247498359, 0, -370952661, 0, -448792719, 0, -370544636, 0, -4077707, 0, 1105422106, 0, 4009467533, 0, 11180038719, 0, 24848522473, 0, 23333978571, 0, 219252211846, 0, 491257551639, 0, -7518021356055, 0, -22506703021996, 0, 68978418504228, 0, 574324567793255, 0, -217786435781489, 0, -30874714761676577, 0, 258446835405381775, 0, -1881927393820413824, 0, 21933714628637407513, 0, -237934660538654103984, 0, 703789995060046716529, 0, 6707059844628858882360, 0, 1921004862670670064073, 0, -38992673271251405442688, 0, -98650806067458950689215, 0, -108845660249233440898034, 0, -9271444677128939917092, 0, 96049455905120839313058, 0, 41898766205616857207779, 0, -18963057285494099192561, 0, 1467280976519015533892, 0, 186660745557766900502, 0, -1911110103270649366, 0, -40458596013807553048, 0, 18598818477275206834, 0, -2362471946419474787, 0, -1102888546056124556, 0, 278085184210906795, 0, 110623579945846549, 0, -11070358064258504, 0, -12969080846861246, 0, -3128314292433732, 0, 58629530187141, 0, 282144548782167, 0, 82821742788559, 0, 20687116507501, 0, 40378510687826, 0, 61742736995065, 0, 67162084820010, 0, 57145721187569, 0, 38364826050373, 0, 16613541831886, 0, -5392009229564, 0, -20704999533205, 0, -33243175707052, 0, -31620817583087, 0, -31314122465937, 0, -21513943451997, 0, -9230840986775, 0, 3938313320142, 0, 17301427794548, 0, 25484803663812, 0, 25785907277379, 0, 22731468088421, 0, 24223670100356, 0, 6001241703246, 0, 1016588470206, 0, -28775880607862, 0, -12873487154724, 0, -28197894565405, 0, -37491678713130, 0, -15921333211994, 0, 321687504695, 0, 3984774513620, 0, 18269789862976, 0, 55140011458827, 0, 11760575777138, 0, 46312063896196, 0, -13655731488336, 0, -20084903130856, 0, -62477553382935, 0, -44034454226741, 0, 65730348825494}
{0, 38872632, 0, 69917524, 0, 53265070, 0, 36890236, 0, 46419406, 0, -75272, 0, -17854284, 0, 24128968, 0, -39998664, 0, -44815856, 0, -5436810, 0, -41539724, 0, -24545708, 0, -7527052, 0, -24476704, 0, -12245108, 0, 12274138, 0, 29969504, 0, 17068940, 0, 33214068, 0, 32836086, 0, 36259468, 0, 60948326, 0, 39468204, 0, 39186702, 0, 25472800, 0, 17986214, 0, 18748040, 0, 2400206, 0, 264212, 0, -7570934, 0, -32884932, 0, -111831532, 0, -329533668, 0, -858831402, 0, -2228705104, 0, -5930503766, 0, -14629941108, 0, -27704103244, 0, -22141727208, 0, -460996702192, 0, 514855042280, 0, 13801951801766, 0, 17029261742132, 0, -173023239428776, 0, -819951663760492, 0, 3505429567135838, 0, 45686995714623232, 0, -692148263460060804, 0, 6907262805541254660, 0, -58803907906411142578, 0, 211416587371577117736, 0, 1922144865665020964058, 0, -6815671825757704821612, 0, -41098339507949630030670, 0, -87206866628824903813668, 0, -139734025692328256348064, 0, -201811142265353039212440, 0, -181053640231277809369380, 0, -20784218173652429466324, 0, 52892686761877492216504, 0, -3064144389135877247324, 0, -2739802087783148331512, 0, 886902161477189782612, 0, -148786174328969073386, 0, -4760571410748065452, 0, 13390585580620011558, 0, -3119742508781583200, 0, -650187251915055822, 0, 303099281539165008, 0, 77371349103952354, 0, -16351422306285464, 0, -11453091188990976, 0, -2303265277054572, 0, 207348510332612, 0, 260037374385544, 0, 65134594703326, 0, 20784096388816, 0, 45424672129366, 0, 65753999434316, 0, 69175019185098, 0, 57476783650176, 0, 37351529002462, 0, 14837454360244, 0, -7624164445112, 0, -22814406263124, 0, -35138110466434, 0, -32690886780604, 0, -31858163936950, 0, -21401508623168, 0, -8493473820640, 0, 5028955355412, 0, 18765918336262, 0, 26790883656156, 0, 26804736668454, 0, 23256036112888, 0, 24647928420252, 0, 5572273836384, 0, 460573604522, 0, -30429088899880, 0, -13592203756834, 0, -29221648346760, 0, -38807660532284, 0, -16051351517512, 0, 740001321272, 0, 4584610934052, 0, 19172066842596, 0, 57325182044972, 0, 12039705181316, 0, 47780392500364, 0, -14450632434624, 0, -21029926106528, 0, -64801214912614, 0, -45597461473916, 0, 68312372061180}
{238620091, 0, -16348790, 0, -60137858, 0, -9432114, 0, -70851089, 0, 20347541, 0, -35239030, 0, 37503157, 0, -21120824, 0, 43045342, 0, 25123920, 0, 43225310, 0, -7845503, 0, 28771483, 0, 36326780, 0, 9115413, 0, -6527371, 0, -12383544, 0, 2866909, 0, -32675570, 0, -28476899, 0, -51924603, 0, -43955564, 0, -84235172, 0, -75064879, 0, -83766736, 0, -46797546, 0, -11938783, 0, 60600314, 0, 151184710, 0, 287195389, 0, 436889060, 0, 607461725, 0, 827471028, 0, 1109316615, 0, 1712553328, 0, 3300227344, 0, 7805774606, 0, 17975395987, 0, 25238790047, 0, 69571270684, 0, 693641194326, 0, -3049310704383, 0, -20752936682251, 0, 6413180091958, 0, 341736290268796, 0, 899745240486000, 0, -11924984423128980, 0, -15763507522735114, 0, 906021461753393571, 0, -9094267919324145977, 0, 27734344530744224162, 0, 546686103596634264089, 0, -3970345934147650566745, 0, -14637394103310479998728, 0, 690772016552314237684, 0, 59278054702721718443628, 0, 100094936419103157252320, 0, 23789870472768925148041, 0, -126861422831731146733095, 0, -110421150210167419672286, 0, 17418206896408914562801, 0, 10478511620953142741654, 0, -4134193923953567734479, 0, 982501400260438733706, 0, -195600487988607938903, 0, 18453318895956304239, 0, 7837249869193922525, 0, -3232378663162783780, 0, -267196146651747749, 0, 294562264972307280, 0, 48201760080760082, 0, -19206455018628732, 0, -9832223409251904, 0, -1605861241493180, 0, 306940026203662, 0, 232179106396131, 0, 50211454540612, 0, 22370332382485, 0, 50707662931365, 0, 69642562914725, 0, 71009380305683, 0, 57640542637245, 0, 36184514148364, 0, 12941850096538, 0, -9943460425177, 0, -24967977631097, 0, -37046170774278, 0, -33732999018509, 0, -32355411168126, 0, -21233120837771, 0, -7690817502173, 0, 6175966487624, 0, 20287367844041, 0, 28126618554523, 0, 27835802716818, 0, 23768403168548, 0, 25057448258956, 0, 5103380227046, 0, -131951073028, 0, -32148454627302, 0, -14333252179707, 0, -30267155038847, 0, -40156464317255, 0, -16164296048709, 0, 1186894348193, 0, 5218122190874, 0, 20107836284298, 0, 59582045086833, 0, 12319569930717, 0, 49286061070317, 0, -15281351982433, 0, -22011924922693, 0, -67200117551827, 0, -47208804060002, 0, 70984284605661}
{0, 40242462, 0, 72448676, 0, 55338678, 0, 38488616, 0, 48525218, 0, 355688, 0, -18053192, 0, 25527908, 0, -41179906, 0, -46328068, 0, -5521458, 0, -43388160, 0, -25907138, 0, -8318132, 0, -26362222, 0, -13909644, 0, 11640362, 0, 30090392, 0, 16381618, 0, 33373660, 0, 33137196, 0, 37140160, 0, 63283378, 0, 41104460, 0, 42045876, 0, 28043800, 0, 19511184, 0, 21105988, 0, 4114568, 0, 58724, 0, -6107088, 0, -22864272, 0, -85581694, 0, -264183224, 0, -690076840, 0, -1742224284, 0, -4556349394, 0, -11647932112, 0, -25488857206, 0, -22422382148, 0, -227361515500, 0, -602997010688, 0, 7680769583434, 0, 25260621779344, 0, -61156318408258, 0, -583292797343896, 0, -285312513749326, 0, 28661095658719226, 0, -162715149620793790, 0, 533279282027421400, 0, -7900281147281443738, 0, 177163352705356713434, 0, -1430599594468245262690, 0, -2565406025653595322620, 0, 23215439412919291524144, 0, 89445909464554041797864, 0, 173968272847660123612610, 0, 261178684784010220276676, 0, 274958984739331717861798, 0, 95993039557468354928540, 0, -80904862733305873613512, 0, -24684510463039903663912, 0, 13612083041822095894750, 0, -3089226658544656495252, 0, 691440545511369666492, 0, -172310680630265267758, 0, 29421460526003465990, 0, 2982361801807212524, 0, -2912633026627434354, 0, 26975178760215158, 0, 264103674323912982, 0, 24123809195556634, 0, -20214603747922396, 0, -8222185243458114, 0, -1030114564923580, 0, 366390121336096, 0, 201429326418352, 0, 38222264171926, 0, 25262111917146, 0, 56161602087562, 0, 73400624262642, 0, 72664414272108, 0, 57633888827090, 0, 34858933234586, 0, 10922031392680, 0, -12353562923568, 0, -27167514745718, 0, -38967686794526, 0, -34746075602584, 0, -32803854245980, 0, -21006750939684, 0, -6820752864546, 0, 7380676433584, 0, 21867003844600, 0, 29491957920302, 0, 28878419610488, 0, 24267248502740, 0, 25450975430474, 0, 4592920537852, 0, -762302273304, 0, -33935780265952, 0, -15096967877356, 0, -31334395635044, 0, -41538542566408, 0, -16259005489908, 0, 1663512168794, 0, 5886537057756, 0, 21078076404466, 0, 61912469098136, 0, 12599947859090, 0, 50829763233674, 0, -16149033418398, 0, -23032069205972, 0, -69676232967868, 0, -48869738800118, 0, 73748574835880}
{249035519, 0, -16953398, 0, -62406414, 0, -9992771, 0, -73832332, 0, 20688022, 0, -37240487, 0, 38531714, 0, -22603783, 0, 44617523, 0, 26013008, 0, 45666893, 0, -8038119, 0, 30459117, 0, 36810757, 0, 7138308, 0, -11718358, 0, -18939982, 0, -3251196, 0, -35676426, 0, -22102142, 0, -29919822, 0, 1960691, 0, -14339542, 0, 16723933, 0, 15428980, 0, 33670118, 0, 2040798, 0, -47604633, 0, -144522217, 0, -256319623, 0, -395971968, 0, -502280206, 0, -483123565, 0, -249849689, 0, 518542886, 0, 2408311869, 0, 7154896856, 0, 17705368912, 0, 33429794907, 0, 26956261434, 0, 499614369668, 0, -376063333307, 0, -14444600377515, 0, -21457628154329, 0, 164518328079504, 0, 868229046559647, 0, -2315812209780650, 0, -50663032654274072, 0, 607198922487180210, 0, -5516062050547351869, 0, 55139300390658111470, 0, -400031142000696819252, 0, -164719487043602036957, 0, 13222695327744566431189, 0, 29229110298911715184463, 0, 1768625320849503790409, 0, -51010742664725432475001, 0, -12057058130374192791342, 0, 158953242900016797573444, 0, 210563073551610335732794, 0, 22749818174154881989855, 0, -38762468969461241014490, 0, 7916935264011826437278, 0, -1062820620662687773904, 0, 284613660613802779935, 0, -115687996575539193149, 0, 30963750790850789892, 0, -676852084956558420, 0, -2351880929601127560, 0, 230446309415328609, 0, 221501815992546998, 0, 5357436800179841, 0, -19893544466984742, 0, -6699052544425408, 0, -566606974827714, 0, 393858821888953, 0, 169983027947559, 0, 29152499931401, 0, 29261267679865, 0, 61725969053856, 0, 77026456657374, 0, 74149138433386, 0, 57466252178554, 0, 33382040182652, 0, 8783803672294, 0, -14850090101210, 0, -29409840839712, 0, -40900700125044, 0, -35728370016699, 0, -33202082129796, 0, -20721723981479, 0, -5882604093030, 0, 8643276615016, 0, 23505255668034, 0, 30886207340704, 0, 29931751868480, 0, 24751217284835, 0, 25827365088807, 0, 4039347236605, 0, -1431583433934, 0, -35792810448530, 0, -15883457908796, 0, -32423248718527, 0, -42954348287264, 0, -16334225563076, 0, 2171103601173, 0, 6591150095721, 0, 22083652529288, 0, 64318382870767, 0, 12880424325770, 0, 52412192342566, 0, -17055139279991, 0, -24091611185790, 0, -72231786686615, 0, -50581587458687, 0, 76608268586310}
{0, 41648022, 0, 75047624, 0, 57471024, 0, 40137412, 0, 50701356, 0, 813240, 0, -18243204, 0, 26983636, 0, -42367170, 0, -47865228, 0, -5607256, 0, -45282356, 0, -27276446, 0, -9131144, 0, -28374590, 0, -15622008, 0, 11057096, 0, 30073944, 0, 15516854, 0, 33689376, 0, 33423222, 0, 37629844, 0, 65680676, 0, 43229960, 0, 44552270, 0, 30010416, 0, 22208962, 0, 24170724, 0, 4164642, 0, 102924, 0, -3233426, 0, -16489680, 0, -65597230, 0, -205805896, 0, -550631098, 0, -1396743956, 0, -3623019252, 0, -9373410000, 0, -21560981164, 0, -30175008480, 0, -73169967608, 0, -768723021252, 0, 2964453470842, 0, 22232159092648, 0, -40912440102, 0, -335613533696976, 0, -1054428622224876, 0, 9559730422305556, 0, 47988055365438012, 0, -1143354535792090620, 0, 12011195375325754738, 0, -81917409661946032240, 0, -32898747030881718092, 0, 4756825562202553169080, 0, -604032514759281835566, 0, -60744554962355806526208, 0, -177969978599173102999220, 0, -309310980912715054609860, 0, -372951722622745669036176, 0, -209670676720700826425036, 0, 82708923590998428214086, 0, 90937632352443843507044, 0, -22073646593439203138916, 0, -204149689150837515716, 0, 643691644921206862302, 0, -49644442029598732804, 0, -54449061728388058896, 0, 26578533662751996880, 0, -3035096517254940822, 0, -1701674390683452416, 0, 352184130093140440, 0, 174333287757448728, 0, -8401285766239138, 0, -18678090274638028, 0, -5308767599040860, 0, -203947869494404, 0, 396639297223986, 0, 139477875686724, 0, 22850438590934, 0, 34147443296960, 0, 67318968769386, 0, 80494153052576, 0, 75453627545238, 0, 57134908253288, 0, 31755755855532, 0, 6532835164624, 0, -17425967617942, 0, -31687788871856, 0, -42838660115412, 0, -36674275028084, 0, -33545921711822, 0, -20375568368640, 0, -4874695587958, 0, 9964140781632, 0, 25202205834026, 0, 32308340578776, 0, 30994492818654, 0, 25218551425072, 0, 26185139205074, 0, 3441000442088, 0, -2141054057730, 0, -37721334510528, 0, -16692976374696, 0, -33533591900060, 0, -44404314316408, 0, -16388720310720, 0, 2710877507214, 0, 7333254796944, 0, 23125572244630, 0, 66801723955416, 0, 13160747962262, 0, 54034058283824, 0, -18000881921602, 0, -25191783659756, 0, -74868842160126, 0, -52345661990656, 0, 79565986528140}
{259811561, 0, -17573317, 0, -64741820, 0, -10579715, 0, -76906542, 0, 21062512, 0, -39240956, 0, 39640549, 0, -24217908, 0, 45888590, 0, 26180960, 0, 47119363, 0, -9202156, 0, 32429669, 0, 40040380, 0, 11641233, 0, -6002529, 0, -10955621, 0, 4681242, 0, -32949184, 0, -29370952, 0, -54375891, 0, -44989916, 0, -90014236, 0, -81106917, 0, -91084370, 0, -51422274, 0, -17927655, 0, 60331513, 0, 154760039, 0, 295983539, 0, 444311082, 0, 607753054, 0, 787648735, 0, 963564657, 0, 1301433400, 0, 2103153598, 0, 4613844124, 0, 11394435988, 0, 24883561757, 0, 18937828828, 0, 231488533649, 0, 720338279424, 0, -7810262154503, 0, -28037314170249, 0, 52836903542736, 0, 587698161098723, 0, 708204711667037, 0, -25426437656253265, 0, 72151414692254566, 0, 628521394180529897, 0, -5829374370585035528, 0, -59782238363779448570, 0, 1457264427770642282522, 0, -3807251880077378980686, 0, -34867395004038693630898, 0, -58846621804776302321033, 0, -34860681013923016388738, 0, -46585079845788450206591, 0, -208650515040174913607910, 0, -337377373102981826914422, 0, -129607572305456390067467, 0, 69985458844993830652125, 0, 4639527541239894270840, 0, -5444329252818782070079, 0, 1447014296239144652637, 0, -236541379765574994158, 0, -5006549388436357840, 0, 19378706189425608521, 0, -4227799178380082797, 0, -1068781161137849657, 0, 406829836743017331, 0, 128000588643977041, 0, -17762509260301045, 0, -16915054407252318, 0, -4075326496204051, 0, 70209339456476, 0, 381180144842447, 0, 111147490534157, 0, 19131260166198, 0, 39739602793119, 0, 72877045510241, 0, 83776944783386, 0, 76558066739170, 0, 56624495935845, 0, 29969634654708, 0, 4163947747336, 0, -20082337262916, 0, -33999014780649, 0, -44777554074354, 0, -37578913353987, 0, -33830557989723, 0, -19964576474105, 0, -3794169319152, 0, 11344628402404, 0, 26958839840871, 0, 33757720010932, 0, 32065477099867, 0, 25667457859238, 0, 26522835738446, 0, 2796071552897, 0, -2891998325080, 0, -39723190947626, 0, -17525574413134, 0, -34665234283061, 0, -45888880625081, 0, -16421119404375, 0, 3284165021787, 0, 8114207356159, 0, 24204725831639, 0, 69364498978363, 0, 13440464295867, 0, 55696064244748, 0, -18987805912864, 0, -26333903330475, 0, -77589725282270, 0, -54163342126633, 0, 82624909771820}
{0, 43090086, 0, 77715880, 0, 59664886, 0, 41838896, 0, 52948500, 0, 1296780, 0, -18420248, 0, 28506752, 0, -43569868, 0, -49438556, 0, -5668910, 0, -47203928, 0, -28691858, 0, -9999548, 0, -30423332, 0, -17351632, 0, 10332286, 0, 29980128, 0, 14755776, 0, 33923740, 0, 33381742, 0, 38217664, 0, 68420646, 0, 44909296, 0, 46705132, 0, 32942376, 0, 25073142, 0, 25963688, 0, 5282442, 0, 1890372, 0, -2749690, 0, -12701968, 0, -48218384, 0, -162966080, 0, -446296920, 0, -1112898044, 0, -2802515306, 0, -7284750684, 0, -17717304138, 0, -33490921280, 0, -23713225136, 0, -531091398672, 0, 227214254892, 0, 15062319314976, 0, 26025680742202, 0, -155024052089896, 0, -904962856939518, 0, 1277406818307322, 0, 51132732440389368, 0, -468893827540136578, 0, 3371617920054419050, 0, -36997721731412055738, 0, 420522720355150813478, 0, -1728320163885230028522, 0, -11136082809255634335430, 0, 14814344089005152483198, 0, 133628046111983967583242, 0, 315715021710034744779924, 0, 451084748529039565370426, 0, 344598508956278504353468, 0, -37529936698544177852740, 0, -192917895903097593389520, 0, -2758479272782285346288, 0, 20637026014346442322322, 0, -6221682324502270903856, 0, 1411383242311390390410, 0, -284886385213686867530, 0, 26749108306449363444, 0, 11658721914764540180, 0, -4508309101753059196, 0, -518704143438978300, 0, 410902983523180076, 0, 85982693292487206, 0, -23476820977410378, 0, -14868497260234218, 0, -3007502550445354, 0, 268321948694352, 0, 353000598010768, 0, 85854356186392, 0, 17796223923406, 0, 45911704335702, 0, 78379403818924, 0, 86877439583146, 0, 77463110701026, 0, 55932350921464, 0, 28018898944924, 0, 1672598585196, 0, -22822365118846, 0, -36345170516086, 0, -46717707162586, 0, -38440981878676, 0, -34053803680674, 0, -19486818752402, 0, -2638982042950, 0, 12786025769548, 0, 28776285654266, 0, 35234009818462, 0, 33143850753794, 0, 26096449574708, 0, 26839004449918, 0, 2102780802664, 0, -3685777956376, 0, -41800279942216, 0, -18381553859436, 0, -35818048500070, 0, -47408472062276, 0, -16430089673980, 0, 3892239678218, 0, 8935372194470, 0, 25322166250256, 0, 72008722782020, 0, 13719284900488, 0, 57398932805624, 0, -20017193999120, 0, -27519268032820, 0, -80396595858506, 0, -56035997937610, 0, 85787796799992}
{270957422, 0, -18211240, 0, -67138921, 0, -11184006, 0, -80075199, 0, 21398887, 0, -41395188, 0, 40694387, 0, -25845973, 0, 47518076, 0, 27063050, 0, 49653186, 0, -9490629, 0, 34277353, 0, 40589038, 0, 9635943, 0, -11277783, 0, -17467828, 0, -1590426, 0, -36087062, 0, -22584213, 0, -31545041, 0, 1875378, 0, -17988256, 0, 14201793, 0, 10942714, 0, 31215156, 0, -2066037, 0, -50302882, 0, -152215271, 0, -265872228, 0, -414960017, 0, -541346881, 0, -565990341, 0, -419294503, 0, 147572913, 0, 1464853788, 0, 4615035142, 0, 11940498775, 0, 26691708153, 0, 37716642434, 0, 80231560912, 0, 850734960141, 0, -2857373944127, 0, -23715543972771, 0, -6644946532707, 0, 327603840246810, 0, 1179920916153234, 0, -7333436496644918, 0, -68761254035774282, 0, 1172339731171813370, 0, -11894843885962340764, 0, 104385548155396117377, 0, -467922319775414215281, 0, -2841502344663016248461, 0, 18443688890741440499800, 0, 81013585716593628307067, 0, 126902396546604524117359, 0, 155955199651111862265148, 0, 299128110338393898366899, 0, 490519982154739334996780, 0, 319989406932717045148431, 0, -63140682109829002635396, 0, -56879638623068965587242, 0, 19589224401774503232810, 0, -3919750208759059861027, 0, 909206517200402616174, 0, -241887435654699183634, 0, 41647271704929763523, 0, 4844140938183789549, 0, -4160800414256048890, 0, -83412934492458152, 0, 380286737448013109, 0, 50192168085424220, 0, -26318091021556135, 0, -12730345253134156, 0, -2103859188466695, 0, 402401580916403, 0, 316639879478062, 0, 64078587555105, 0, 18580289982361, 0, 52532994384920, 0, 83804514580301, 0, 89803163692135, 0, 78180013745639, 0, 55068987078323, 0, 25911981120433, 0, -934042920382, 0, -25640995599855, 0, -38722754744764, 0, -48656716897270, 0, -39258557709353, 0, -34214309969378, 0, -18941737121925, 0, -1408491683047, 0, 14288300959720, 0, 30654763306447, 0, 36736327497925, 0, 34228604542183, 0, 26503913677543, 0, 27132361030817, 0, 1359498414260, 0, -4523566324715, 0, -43954460498808, 0, -19260935931386, 0, -36991787531506, 0, -48963547013258, 0, -16414193950328, 0, 4536497939929, 0, 9798177773784, 0, 26478810451122, 0, 74736477068569, 0, 13996715570449, 0, 59143382002380, 0, -21090676297625, 0, -28749263734356, 0, -83291884286684, 0, -57965068553899, 0, 89057990865980}
{0, 44569440, 0, 80454976, 0, 61921294, 0, 43592636, 0, 55268600, 0, 1809932, 0, -18580692, 0, 30089756, 0, -44792434, 0, -51027016, 0, -5705110, 0, -49186708, 0, -30154556, 0, -10854068, 0, -32520910, 0, -19237272, 0, 9562870, 0, 29991456, 0, 13832930, 0, 33932196, 0, 33477512, 0, 38919980, 0, 70759658, 0, 46438760, 0, 49589270, 0, 35684120, 0, 26973884, 0, 29071692, 0, 7681752, 0, 1612392, 0, -2932484, 0, -7756328, 0, -35601622, 0, -127933132, 0, -352199542, 0, -896470232, 0, -2254003176, 0, -5816425804, 0, -14413774346, 0, -30307711320, 0, -23976162924, 0, -244457462300, 0, -852918029768, 0, 7904790953296, 0, 30842246687882, 0, -44021807876732, 0, -588157199616214, 0, -1060867853857268, 0, 21714965261535884, 0, 3917665346115328, 0, -1444278626951199712, 0, 15810726926452690948, 0, -63812957855244980894, 0, -814396989333002104712, 0, 8365752144842551131224, 0, 20059211346644292355356, 0, -50773444830759350453990, 0, -250713294549592108688116, 0, -469790872822249222792582, 0, -464117464469496331130352, 0, -55096974164304837814774, 0, 306772576082900729306784, 0, 105386751480433502477734, 0, -57026016248592722761880, 0, 8110486158307723936484, 0, -828884636707186949552, 0, 317228840521260784152, 0, -158603064538059221824, 0, 43705728869120413834, 0, -369987889675271740, 0, -3446496211112601550, 0, 229655936257133624, 0, 328771580340829796, 0, 21357970947809808, 0, -27008300853918450, 0, -10633111705196904, 0, -1356246955285604, 0, 483791448660008, 0, 275789998467754, 0, 46021348436988, 0, 21175177329306, 0, 59452473133632, 0, 89101413972504, 0, 92533449077624, 0, 78698915881816, 0, 54032183555540, 0, 23652137981788, 0, -3649321423800, 0, -28530302168054, 0, -41123578786400, 0, -50587439653118, 0, -40025805285112, 0, -34307653174138, 0, -18326787775264, 0, -101163187288, 0, 15851564342308, 0, 32594262150682, 0, 38263398498800, 0, 35318122000664, 0, 26887885129108, 0, 27401303135246, 0, 564412999552, 0, -5406709226054, 0, -46187593541964, 0, -20163901910752, 0, -38186235067052, 0, -50554523550032, 0, -16371996179476, 0, 5218284621000, 0, 10704044656136, 0, 27675741693910, 0, 77549857660628, 0, 14272434232716, 0, 60930145307604, 0, -22209611259602, 0, -30025254792448, 0, -86277848549706, 0, -59951983693408, 0, 92438394263020}
{282482622, 0, -18865447, 0, -69605217, 0, -11815307, 0, -83338957, 0, 21767156, 0, -43555119, 0, 41834052, 0, -27602648, 0, 48835082, 0, 27186514, 0, 51194613, 0, -10736083, 0, 36355621, 0, 43897905, 0, 14364280, 0, -5351935, 0, -9253004, 0, 6551987, 0, -32966388, 0, -29882572, 0, -56866622, 0, -46057833, 0, -95231308, 0, -87051011, 0, -99422607, 0, -56020092, 0, -23604514, 0, 58252723, 0, 156309891, 0, 307214156, 0, 455828727, 0, 615961532, 0, 775219140, 0, 880930817, 0, 1048042805, 0, 1406548198, 0, 2647390688, 0, 6592398799, 0, 16578725742, 0, 31645185098, 0, 16834048935, 0, 559338314242, 0, -62363714014, 0, -15636460010555, 0, -30686615305593, 0, 144654153197092, 0, 932047594998511, 0, -386073870422362, 0, -48450559898364783, 0, 311065146774949556, 0, -1086685417056657905, 0, 12387213682684870108, 0, -287118213951270037382, 0, 2753559963486193744597, 0, 1253427721346389475986, 0, -58079029752522726231982, 0, -176057656843343313527164, 0, -284867568417123991089000, 0, -441751749800804211257259, 0, -677913574309571868304761, 0, -594505078189836895983040, 0, -40520164002467686391336, 0, 154363471702167696988259, 0, -19003624787540088030565, 0, -3639948706952566863479, 0, 1404382723806436434917, 0, -132241696553128531014, 0, -72717096631994496803, 0, 37697701562379961441, 0, -3816120673451935396, 0, -2576480918949484113, 0, 429118068723966176, 0, 267395816635403533, 0, -617036850101431, 0, -26176009965745604, 0, -8662816543080024, 0, -752367150065062, 0, 523004457937971, 0, 233454209972079, 0, 31749364415521, 0, 25321012106393, 0, 66561113375612, 0, 94232092059124, 0, 95044374359721, 0, 78999139062107, 0, 52806340732844, 0, 21228757550882, 0, -6478230852190, 0, -31490699503774, 0, -43544865179462, 0, -52505595180604, 0, -40737409753387, 0, -34328682026036, 0, -17638297901446, 0, 1285803346499, 0, 17477120922988, 0, 34595656320155, 0, 39814257320020, 0, 36411050501834, 0, 27246387928254, 0, 27644170381082, 0, -284422714402, 0, -6336523688771, 0, -48501609174702, 0, -21090444854696, 0, -39401072874083, 0, -52181816387783, 0, -16301936877471, 0, 5939066989227, 0, 11654472369973, 0, 28913910833740, 0, 80451023893629, 0, 14545896461221, 0, 62759952274218, 0, -23375715493510, 0, -31348698194611, 0, -89357028535247, 0, -61998245041854, 0, 95932518913830}
{0, 46086400, 0, 83265524, 0, 64239852, 0, 45399968, 0, 57663622, 0, 2352124, 0, -18730368, 0, 31734428, 0, -46019802, 0, -52639952, 0, -5739864, 0, -51215856, 0, -31624072, 0, -11729616, 0, -34749854, 0, -21172844, 0, 8845856, 0, 29859720, 0, 12723838, 0, 34101160, 0, 33552566, 0, 39209744, 0, 73161264, 0, 48470492, 0, 52081124, 0, 37757936, 0, 30050402, 0, 32845468, 0, 8356326, 0, 1959936, 0, -867078, 0, -5424836, 0, -27374786, 0, -99514224, 0, -283755282, 0, -727633124, 0, -1773345082, 0, -4486844732, 0, -11428716920, 0, -26051171840, 0, -36640558854, 0, -76667401452, 0, -927750628250, 0, 2729417394276, 0, 25186808415498, 0, 13619798668432, 0, -317846011689682, 0, -1280808996814212, 0, 5317282836518618, 0, 79546963056089660, 0, -1046339335416595278, 0, 9498839139061566898, 0, -94166372412225191660, 0, 745731058962907836792, 0, -662523725838456792506, 0, -25645817561634108782508, 0, -29156989398920362425054, 0, 115249667885276340084754, 0, 385752479322192707486518, 0, 511482191997278779733426, 0, 162058376838032606375708, 0, -403210180594639656622068, 0, -319250942095349743337156, 0, 68783179222218408340420, 0, 19857392290709780009498, 0, -9454315163077443400030, 0, 2244335658719952429176, 0, -364491511949726304722, 0, -4809248318783250270, 0, 27820701795775978888, 0, -5655498848853461330, 0, -1703286709480170594, 0, 532588161643014960, 0, 204336507592506374, 0, -16351034889436658, 0, -24339553138157148, 0, -6870767492966828, 0, -277739048491058, 0, 529455233654226, 0, 191947571934954, 0, 21204854330888, 0, 30807832026944, 0, 73805333561428, 0, 99199531109850, 0, 97342977089688, 0, 79082116880670, 0, 51388920746350, 0, 18637329375116, 0, -9424697816628, 0, -34525215173018, 0, -45988280949660, 0, -54411213677392, 0, -41391919326296, 0, -34275248109146, 0, -16874398906282, 0, 2754482658784, 0, 19166079375252, 0, 36659877127330, 0, 41388391159948, 0, 37506351847322, 0, 27577664320668, 0, 27859352348270, 0, -1188877844808, 0, -7314451228244, 0, -50898527090408, 0, -22040786885744, 0, -40636041275874, 0, -53845846984636, 0, -16202491833420, 0, 6700272508972, 0, 12650964528962, 0, 30194438521300, 0, 83442148495412, 0, 14816743988074, 0, 64633550732526, 0, -24590426796562, 0, -32721029543864, 0, -92531784396516, 0, -64105343419840, 0, 99543417406120}
{294396763, 0, -19537733, 0, -72134507, 0, -12463785, 0, -86701502, 0, 22095240, 0, -45868014, 0, 42920203, 0, -29383701, 0, 50509572, 0, 28056274, 0, 53860433, 0, -11138048, 0, 38301279, 0, 44559710, 0, 12418059, 0, -10813869, 0, -15825307, 0, 340133, 0, -36105336, 0, -23133272, 0, -33164649, 0, 2511794, 0, -21603432, 0, 10974015, 0, 6768676, 0, 29323036, 0, -7962669, 0, -54468113, 0, -159039131, 0, -275258085, 0, -434048289, 0, -570684201, 0, -625808190, 0, -542217469, 0, -100118279, 0, 897261319, 0, 3095955305, 0, 8052758430, 0, 18921705748, 0, 37950555422, 0, 32339250347, 0, 261332427357, 0, 995738692318, 0, -7974140340732, 0, -33700500452654, 0, 34658011937569, 0, 585047358005458, 0, 1353050083041036, 0, -17913618837783073, 0, -61328794771776611, 0, 1870317423628990798, 0, -20503381073299546389, 0, 151112761889804126331, 0, -144330753199935531224, 0, -8258939572347076713407, 0, 13514945760009205528408, 0, 149186817598308314700296, 0, 366912686065542018528071, 0, 609693807962317972335037, 0, 903776234091886420336597, 0, 940754905465685452919152, 0, 291602407467605343224451, 0, -256953644024847172312314, 0, -49772017168422027939234, 0, 34881514399880640804837, 0, -8821229019161129782391, 0, 1970491187939486506272, 0, -408794158144969045759, 0, 38344277125342743892, 0, 17167010468288310858, 0, -6215673809100424213, 0, -924153503856447583, 0, 561358795194385029, 0, 145142756564165376, 0, -26741339946854621, 0, -21906576191288427, 0, -5283179691519242, 0, 83037114595652, 0, 511320383388174, 0, 152900394525141, 0, 14158020032816, 0, 37398436704470, 0, 81120332268985, 0, 104002095813893, 0, 99440972915510, 0, 78960361826011, 0, 49791946514119, 0, 15888035963168, 0, -12480599325416, 0, -37628204278554, 0, -48449620925334, 0, -56301613040002, 0, -41987463980851, 0, -34145940010705, 0, -16034585569627, 0, 4305306951146, 0, 20918108542320, 0, 38787070373647, 0, 42984676087448, 0, 38602724639556, 0, 27879907343165, 0, 28045462068926, 0, -2150723418705, 0, -8341739863787, 0, -53380272514744, 0, -23014852495071, 0, -41890783340494, 0, -55547064146992, 0, -16072005825038, 0, 7503441894601, 0, 13695083996897, 0, 31518302673608, 0, 86525478327231, 0, 15084387419613, 0, 66551679337567, 0, -25855554954814, 0, -34143778727506, 0, -95804767584846, 0, -66274844665426, 0, 103274777376863}
{0, 47641760, 0, 86149076, 0, 66623414, 0, 47263228, 0, 60134270, 0, 2922744, 0, -18865068, 0, 33451688, 0, -47261656, 0, -54288880, 0, -5747042, 0, -53272396, 0, -33139892, 0, -12660604, 0, -37016432, 0, -23126996, 0, 7982418, 0, 29647824, 0, 11719916, 0, 34183156, 0, 33283230, 0, 39597644, 0, 75915022, 0, 50027340, 0, 54189166, 0, 40801504, 0, 33232198, 0, 35261224, 0, 10252590, 0, 4300480, 0, -1142070, 0, -5049988, 0, -18953920, 0, -77061920, 0, -224200142, 0, -581011192, 0, -1437921470, 0, -3613812536, 0, -9173552376, 0, -21488019748, 0, -39040239786, 0, -20892766340, 0, -598313284840, 0, -124624279712, 0, 16171952817154, 0, 35449069257264, 0, -133436209113624, 0, -950967782551780, 0, -370238142196614, 0, 43811705430792736, 0, -159339316752261210, 0, -877416933003911168, 0, 10796684083514255166, 0, 72088101632249557744, 0, -2456811220919434845740, 0, 10285346980318446100032, 0, 62349413862152626928974, 0, 39113036399359682644364, 0, -186259515634287461339822, 0, -422205060842418609418752, 0, -213482175770915808326776, 0, 476831888929895390218636, 0, 645897757449740595258910, 0, 31805423425295685839076, 0, -102928064296406255503184, 0, 25540507059590926200900, 0, -4638454123972716866484, 0, 1163424458040016210504, 0, -336020257004987910020, 0, 58481230146265637172, 0, 7673129416342000030, 0, -5873884042543157888, 0, -290363356368349436, 0, 536749318409492760, 0, 93150249054672804, 0, -32786174086426584, 0, -19183628316062894, 0, -3908589347524876, 0, 345597705797456, 0, 475654323454980, 0, 117432343460502, 0, 10282553842624, 0, 44838799162632, 0, 88411521886380, 0, 108601769077154, 0, 101318412496372, 0, 78624021975564, 0, 48014304612544, 0, 12985076112068, 0, -15638276841468, 0, -40790421215636, 0, -50919932723708, 0, -58169258755298, 0, -42517762667292, 0, -33936063900158, 0, -15116455305624, 0, 5939644450700, 0, 22733183423004, 0, 40977042714326, 0, 44601463684736, 0, 39698334014138, 0, 28150961879924, 0, 28200686065770, 0, -3171908013232, 0, -9419766682870, 0, -55948795343400, 0, -24012769709530, 0, -43164948338192, 0, -57285850611368, 0, -15908846012596, 0, 8350061266116, 0, 14788399917868, 0, 32886663979386, 0, 89703266827700, 0, 15348424520964, 0, 68515098582576, 0, -27172617497248, 0, -35618454590284, 0, -99178445512252, 0, -68508303943072, 0, 107129807827740}
{306709525, 0, -20227053, 0, -74736542, 0, -13141824, 0, -90164098, 0, 22458251, 0, -48190486, 0, 44085723, 0, -31298838, 0, 51877121, 0, 28151672, 0, 55473840, 0, -12512485, 0, 40547913, 0, 47990348, 0, 17267773, 0, -4714206, 0, -7194318, 0, 8700429, 0, -32921456, 0, -30298729, 0, -58828787, 0, -46990868, 0, -100857474, 0, -92497647, 0, -107462173, 0, -61731434, 0, -30019719, 0, 56840136, 0, 156133489, 0, 316273968, 0, 470848107, 0, 632266429, 0, 777059119, 0, 841153936, 0, 892504706, 0, 976901175, 0, 1480417698, 0, 3469839987, 0, 9708111283, 0, 23722146638, 0, 32899535332, 0, 68629049122, 0, 1005241906491, 0, -2569583110868, 0, -26613246806658, 0, -20815400732530, 0, 306542226774789, 0, 1361138568639055, 0, -3538939131206552, 0, -82468325442014961, 0, 827400898503311407, 0, -5888963039811382291, 0, 60858675558728355073, 0, -719775784187947147524, 0, 3813047190935105906871, 0, 16097506668318802331668, 0, -64066822154578612042958, 0, -337017124532733614323498, 0, -724584704646607493199075, 0, -1139885270990111437134698, 0, -1332946779196133058642014, 0, -706189422778850632000341, 0, 277231125346271283236421, 0, 243170113762281036142108, 0, -72016344839060503994368, 0, 5984766851292994932772, 0, -191638376195881386586, 0, 326080149900382404827, 0, -215642584391656194350, 0, 61241616523750627594, 0, 304455811161289040, 0, -4983628285539138916, 0, 181288459861409951, 0, 477873569670159182, 0, 49961780065730798, 0, -35463892712464921, 0, -16391163402712910, 0, -2743627565250037, 0, 525254459872803, 0, 428492576149846, 0, 86332369246931, 0, 9282375493946, 0, 52946281573005, 0, 95620377068007, 0, 112970414068771, 0, 102951285674828, 0, 78051588095122, 0, 46039804843767, 0, 9917808967504, 0, -18902053297924, 0, -44011923775979, 0, -53396178839590, 0, -60009288028020, 0, -42977128469025, 0, -33640357216940, 0, -14116329536001, 0, 7660356211454, 0, 24612415192314, 0, 43230454558534, 0, 46237575672115, 0, 40791625750299, 0, 28388559780476, 0, 28323203675413, 0, -4254463306617, 0, -10549917245871, 0, -58606139985320, 0, -25034424505484, 0, -44458065018172, 0, -59062622204125, 0, -15711243723153, 0, 9241760667253, 0, 15932558660047, 0, 34300525034745, 0, 92977837820005, 0, 15608215874002, 0, 70524560241264, 0, -28543520714367, 0, -37146664639807, 0, -102655585586789, 0, -70807352820575, 0, 111112379676786}
{0, 49236326, 0, 89107204, 0, 69073038, 0, 49181976, 0, 62682554, 0, 3525528, 0, -18981048, 0, 35233828, 0, -48522522, 0, -55952100, 0, -5725290, 0, -55391200, 0, -34703114, 0, -13575396, 0, -39333702, 0, -25243100, 0, 7073426, 0, 29544504, 0, 10545466, 0, 34029244, 0, 33153068, 0, 40098688, 0, 78246618, 0, 51422988, 0, 57046836, 0, 43609056, 0, 35361344, 0, 39019276, 0, 13440952, 0, 4508652, 0, -1610732, 0, -2091856, 0, -13254410, 0, -61663860, 0, -178390900, 0, -472862712, 0, -1160018074, 0, -2811857928, 0, -7124751018, 0, -17500562144, 0, -36610253612, 0, -28971951180, 0, -266158078128, 0, -1139758827200, 0, 8010188335794, 0, 36585465166476, 0, -24768413331008, 0, -578718835762528, 0, -1593783710826096, 0, 14271568580647698, 0, 99797899980528630, 0, -1947986330781297856, 0, 20125848360342738208, 0, -181394151296449932212, 0, 969522850768871052776, 0, 3589594032369414808208, 0, -42350746628391824264120, 0, -133366161458872413957274, 0, -72903642452619998095978, 0, 161795090897155113555490, 0, 117801776777813838574850, 0, -571112715471020687503542, 0, -1061331453969994469188568, 0, -350074418822167905077744, 0, 213949095393144181231678, 0, -4245083949786079782142, 0, -9594288816726949618404, 0, 2587924517643127679906, 0, -265968103038837485844, 0, -96434294338809490100, 0, 53084801308494762904, 0, -4679542965325257242, 0, -3836124647193718726, 0, 497349223740388206, 0, 400508210455658972, 0, 15918899757849584, 0, -35659482870474580, 0, -13680228279321770, 0, -1777415071016882, 0, 636394398639954, 0, 374773637145300, 0, 60051472229948, 0, 10871448310434, 0, 61601653487400, 0, 102740717450608, 0, 117122154576518, 0, 104348596174984, 0, 77244740819712, 0, 43866421357606, 0, 6682521719526, 0, -22275712604096, 0, -47295722647452, 0, -55879651079622, 0, -61821607679222, 0, -43364208247440, 0, -33256581271208, 0, -13032324791696, 0, 9469365179682, 0, 26556654779360, 0, 45548184681140, 0, 47892268994866, 0, 41881252379260, 0, 28590739698568, 0, 28411283776594, 0, -5400409403356, 0, -11733718262708, 0, -61354394868560, 0, -26079948079272, 0, -45769758143424, 0, -60877780676340, 0, -15477447166536, 0, 10180118073518, 0, 17129203312176, 0, 35761084863790, 0, 96351534517528, 0, 15863318028078, 0, 72580833146426, 0, -29969868810338, 0, -38729992647960, 0, -106238764314952, 0, -73173612428458, 0, 115225864971010}
{319430913, 0, -20935483, 0, -77403850, 0, -13837593, 0, -93727683, 0, 22777524, 0, -50675675, 0, 45200752, 0, -33233685, 0, 53603544, 0, 28985080, 0, 58253671, 0, -12987065, 0, 42602751, 0, 48672617, 0, 15405072, 0, -10229507, 0, -13890680, 0, 2326040, 0, -35844244, 0, -23283948, 0, -34809210, 0, 3132119, 0, -24603976, 0, 7865277, 0, 1633389, 0, 27657926, 0, -13333022, 0, -60471099, 0, -168270863, 0, -282992561, 0, -451341834, 0, -598079292, 0, -670713873, 0, -629356978, 0, -276536557, 0, 537161859, 0, 2207385216, 0, 5639734467, 0, 13228670606, 0, 28458086785, 0, 49396093020, 0, 28640784520, 0, 641489757462, 0, 326114457136, 0, -16686549649623, 0, -40355077007204, 0, 121309561915265, 0, 962777518223906, 0, 1006723745899141, 0, -38165327908588513, 0, 29808232557081084, 0, 2264633113461753192, 0, -27128790588801485164, 0, 136501161214455199040, 0, 1095002605656980196157, 0, -16287839868368199023839, 0, -17645076903606450161493, 0, 190959450786899431135757, 0, 686375747760880160212132, 0, 1298783524341357285231183, 0, 1715084692193984494347579, 0, 1249454899966396029872299, 0, -118459573168649502917357, 0, -565525848636046565505617, 0, 26836189611062751986840, 0, 45060700731560390896488, 0, -15015880680464636050716, 0, 3343752281971696010806, 0, -547536512228044945232, 0, -3884992448715180721, 0, 39634764125966626333, 0, -7465666959057449504, 0, -2646796561050452013, 0, 678202361732754243, 0, 316745587620212502, 0, -9479505299702865, 0, -34126968566648347, 0, -11148049373996006, 0, -994480621952955, 0, 692165478164708, 0, 318350036766976, 0, 38677837468415, 0, 14689042101538, 0, 70658750367981, 0, 109747402278965, 0, 121064024917859, 0, 105523936635460, 0, 76217681233574, 0, 41508336924284, 0, 3290685822831, 0, -25750189096066, 0, -50635099704708, 0, -58365720031267, 0, -63603486930760, 0, -43676966634395, 0, -32783238192364, 0, -11864217182628, 0, 11366862894527, 0, 28565410357072, 0, 47930214657405, 0, 49564046756312, 0, 42965718399083, 0, 28755521395825, 0, 28463347109549, 0, -6611643062436, 0, -12972433750480, 0, -64195568862688, 0, -27149188348559, 0, -47099518214638, 0, -62731744642224, 0, -15205586431866, 0, 11166823392911, 0, 18380053343567, 0, 37269382740594, 0, 99826767981313, 0, 16113035198365, 0, 74684679846371, 0, -31453666179440, 0, -40370126158610, 0, -109930870531842, 0, -75608783436613, 0, 119474325116730}
{0, 50870422, 0, 92140536, 0, 71588320, 0, 51157588, 0, 65310500, 0, 4159896, 0, -19084292, 0, 37082708, 0, -49786874, 0, -57639228, 0, -5699304, 0, -57556884, 0, -36271950, 0, -14510120, 0, -41786758, 0, -27411144, 0, 6218920, 0, 29292584, 0, 9176062, 0, 34040416, 0, 32996654, 0, 40165732, 0, 80641444, 0, 53334024, 0, 59481598, 0, 45693008, 0, 38663226, 0, 43395204, 0, 14809914, 0, 5589252, 0, 668850, 0, -1548360, 0, -11321762, 0, -47778768, 0, -139492228, 0, -376408680, 0, -936932946, 0, -2286923708, 0, -5741741662, 0, -14144824104, 0, -30947387112, 0, -41608024332, 0, -73147832158, 0, -1095444302880, 0, 2378956922968, 0, 28008387563364, 0, 28240296649832, 0, -293792122012320, 0, -1424240716359122, 0, 1998505156405008, 0, 79758259906689878, 0, -571774048354956900, 0, 2080254871747454962, 0, -18566175812201600780, 0, 446580691779926492088, 0, -5037154245478795668176, 0, 4658620210671759401038, 0, 124287967228052301100872, 0, 272561796152980729047718, 0, 219741460629597359373196, 0, 193572721244667573400284, 0, 777769712137884240711680, 0, 1550196637918684195705770, 0, 960097301088573220981832, 0, -228331909302752961059556, 0, -133024825206327766673532, 0, 52797694407365375564124, 0, -11839529647144781463112, 0, 2680726451335444295846, 0, -578796338851040409900, 0, 54397623585155276090, 0, 25035682484350209092, 0, -8473237777209248046, 0, -1557681450193556080, 0, 750706775184913466, 0, 235156399357561276, 0, -27233737768222304, 0, -31477846153555548, 0, -8851539455037770, 0, -376592071542924, 0, 704491890510494, 0, 262232622906064, 0, 22090101883468, 0, 20356369639056, 0, 79949734901498, 0, 116574801965820, 0, 124761417831854, 0, 106456997262812, 0, 74961011660994, 0, 38965163309940, 0, -252424066834, 0, -29316276924232, 0, -54019862155734, 0, -60844854329860, 0, -65346667925516, 0, -43908739306476, 0, -32215607792870, 0, -10609708505784, 0, 13354177922694, 0, 30638374446944, 0, 50376056969362, 0, 51251008174272, 0, 44042956868650, 0, 28880445166196, 0, 28477408362484, 0, -7890192009224, 0, -14267508879074, 0, -67131724778080, 0, -28242169137916, 0, -48446833210764, 0, -64624888298412, 0, -14893811383556, 0, 12203531983026, 0, 19686830006888, 0, 38826648518360, 0, 103405961344328, 0, 16356880708470, 0, 76836883544480, 0, -32996606531178, 0, -42068728956272, 0, -113734594305256, 0, -78114554541728, 0, 123861302367830}
{332571014, 0, -21660992, 0, -80145368, 0, -14562949, 0, -97395787, 0, 23130946, 0, -53166788, 0, 46399307, 0, -35315482, 0, 55008873, 0, 29046808, 0, 59979929, 0, -14508926, 0, 44953531, 0, 52274924, 0, 20466089, 0, -4062508, 0, -4951647, 0, 11125342, 0, -32457206, 0, -30784058, 0, -60767723, 0, -47155428, 0, -106422634, 0, -98664621, 0, -115085263, 0, -66683650, 0, -38092623, 0, 54064443, 0, 156726757, 0, 324559581, 0, 483466896, 0, 654037099, 0, 792527555, 0, 826016614, 0, 801715136, 0, 704024138, 0, 761800616, 0, 1554825141, 0, 4947499804, 0, 14427715051, 0, 32983851980, 0, 22190222348, 0, 266700724489, 0, 1292809461671, 0, -7993913667411, 0, -39445487119015, 0, 14444597988112, 0, 569569216492548, 0, 1791239372055600, 0, -10929433194634543, 0, -121481349723506361, 0, 1765575687647285168, 0, -16044017862080506017, 0, 157339024369995653707, 0, -1343361162096885368599, 0, 2912347832445846576145, 0, 45088387154936835478482, 0, -10155033315424801842657, 0, -452027836307334105071778, 0, -1247925900944993998374101, 0, -1973635302930871532867059, 0, -1824423165928469392492640, 0, -264112683065449017233684, 0, 935708116966317244380833, 0, 249705314095939639562834, 0, -158547578428727160510054, 0, 29787562355353697301340, 0, -5021724436212980698243, 0, 1447742000639021657125, 0, -462316240465755144931, 0, 81492569546255250282, 0, 11903960243499265627, 0, -8198887008004239138, 0, -648468986178417703, 0, 742985115185291230, 0, 161243911336962316, 0, -38580600829993430, 0, -28186940349222484, 0, -6818683138662382, 0, 95780727105394, 0, 684019266354914, 0, 208782191095509, 0, 10119364079677, 0, 27592461964276, 0, 89376070774710, 0, 123189322878480, 0, 128188956395684, 0, 107122646405100, 0, 73451992410032, 0, 36220431657039, 0, -3956943335104, 0, -32978128984268, 0, -57449842409594, 0, -63313333803860, 0, -67045868110854, 0, -44053725947963, 0, -31548176994273, 0, -9265025637014, 0, 15434041635667, 0, 32776378702436, 0, 52886313164372, 0, 52951708451252, 0, 45111080935518, 0, 28963021594412, 0, 28451530127363, 0, -9238235802640, 0, -15620403487224, 0, -70164967406680, 0, -29358656701047, 0, -49811096108368, 0, -66557612682645, 0, -14540105847597, 0, 13292032560183, 0, 21051326476565, 0, 40433946145064, 0, 107091615789381, 0, 16594102806216, 0, 79038213499365, 0, -34600799114877, 0, -43827570177431, 0, -117652948054652, 0, -80692697266011, 0, 128391056376497}
{0, 52544862, 0, 95250664, 0, 74172190, 0, 53192464, 0, 68018836, 0, 4825228, 0, -19170456, 0, 39009568, 0, -51064668, 0, -59362076, 0, -5642118, 0, -59749880, 0, -37887146, 0, -15500140, 0, -44278612, 0, -29598992, 0, 5213302, 0, 28957904, 0, 7913408, 0, 33959196, 0, 32479062, 0, 40331008, 0, 83398190, 0, 54741552, 0, 61510092, 0, 48763176, 0, 42017006, 0, 46312120, 0, 17466562, 0, 8771836, 0, 546738, 0, -2416244, 0, -6866016, 0, -36891972, 0, -112037552, 0, -303849776, 0, -764627492, 0, -1824694360, 0, -4446142416, 0, -11162706656, 0, -26034412856, 0, -47283530464, 0, -22153017630, 0, -673636372908, 0, -540475161296, 0, 17158471210736, 0, 45369217154718, 0, -108292608221672, 0, -968347957926832, 0, -1539233550842890, 0, 32199766734738520, 0, 70005105325772446, 0, -3008721563841469116, 0, 34463899091593576662, 0, -272224794737910578126, 0, 610373426581689360220, 0, 13264460494624261101476, 0, -47242183765512724514418, 0, -306556117959931187712200, 0, -565851399161101959980582, 0, -693666406281401090321012, 0, -1192563256495280544339042, 0, -2138939181594572189349204, 0, -1877233980682937190009542, 0, -61552567533727295767042, 0, 426929942574161754944178, 0, -74430475692234623905318, 0, -1082676373786253830, 0, 1062831066111344710204, 0, 292121956820245502126, 0, -290962444303883056726, 0, 85214197622693293926, 0, 1572241269724427614, 0, -7117025465436991286, 0, 49060306925641222, 0, 681093023665275344, 0, 98030100134500644, 0, -44806154161622942, 0, -24608062892967190, 0, -5057576438678888, 0, 442217689562996, 0, 639880771831484, 0, 159669598359384, 0, 2500914702732, 0, 36172422206428, 0, 98900321077976, 0, 129609549233684, 0, 131365655875614, 0, 107530676200988, 0, 71693108037930, 0, 33273225079768, 0, -7826347512720, 0, -36739443961996, 0, -60927540336458, 0, -65772374074726, 0, -68701127298066, 0, -44110444994652, 0, -30778583907418, 0, -7828509183210, 0, 17608192021462, 0, 34980167130532, 0, 55461716840586, 0, 54665035954066, 0, 46168536853198, 0, 29001109381792, 0, 28383766336530, 0, -10657929865368, 0, -17032667467164, 0, -73297471761552, 0, -30498713110660, 0, -51191771800526, 0, -68530277329992, 0, -14142494237656, 0, 14434058776990, 0, 22475348300134, 0, 42092554462044, 0, 110886243818364, 0, 16824162162296, 0, 81289462950444, 0, -36268028797268, 0, -45648395845160, 0, -121688740759578, 0, -83344971335254, 0, 133067306365098}
{346139997, 0, -22406413, 0, -82955673, 0, -15308464, 0, -101169970, 0, 23442369, 0, -55827484, 0, 47538045, 0, -37420579, 0, 56791893, 0, 29860650, 0, 62856120, 0, -15105327, 0, 47180027, 0, 53021238, 0, 18579095, 0, -9668776, 0, -11579942, 0, 4595642, 0, -35506608, 0, -23334495, 0, -35888577, 0, 3908354, 0, -28002138, 0, 5289361, 0, -3119949, 0, 24987900, 0, -19235157, 0, -65600376, 0, -179455845, 0, -293700012, 0, -466485249, 0, -620731467, 0, -710338291, 0, -693502701, 0, -399587818, 0, 290568130, 0, 1672880730, 0, 4228778534, 0, 9500777047, 0, 20520080994, 0, 40860397492, 0, 53900567346, 0, 81018485975, 0, 1190160402568, 0, -2169372566257, 0, -29401357093592, 0, -35956788913366, 0, 279560777785585, 0, 1472680624400371, 0, -680782381087738, 0, -73424128488610942, 0, 322223820418008332, 0, 1182473620268547770, 0, -19793469327169420758, 0, -65465668296431764011, 0, 3924407616812529284393, 0, -23642865141448494949131, 0, -95643581640226567637669, 0, 106223242998300538865414, 0, 894432239222717995537312, 0, 1937254202041321806000176, 0, 2259205674596656802790869, 0, 807352988764523886741334, 0, -1221557954298640242210469, 0, -887943462733850902459339, 0, 232897378271963751226492, 0, 28880648617633080480640, 0, -18888515059805261765058, 0, 4340034881594632056729, 0, -472767252122067290049, 0, -127069526233679936578, 0, 74237166421322030237, 0, -5566359884872040374, 0, -5625813148094784587, 0, 536546999424766657, 0, 587184997587394197, 0, 46663791518362728, 0, -47122993532110669, 0, -20993529084361812, 0, -3562848416915822, 0, 681672996868209, 0, 579686984795891, 0, 115895129565986, 0, -1198908779725, 0, 45820132700090, 0, 108447011092901, 0, 135828766842009, 0, 134302042964261, 0, 107696596720198, 0, 69700893458395, 0, 30139428061141, 0, -11847766180844, 0, -40589641351780, 0, -64445565226505, 0, -68217139490861, 0, -70309326985216, 0, -44076761340797, 0, -29905507448026, 0, -6300183364341, 0, 19876717978062, 0, 37248934725542, 0, 58101969061186, 0, 56389250782189, 0, 47213624452100, 0, 28992436261595, 0, 28272387432275, 0, -12151233934479, 0, -18505618591630, 0, -76531355346042, 0, -31662055809157, 0, -52588169581243, 0, -70543299793948, 0, -13698870599584, 0, 15631478315379, 0, 23960775014675, 0, 43803563917402, 0, 114792432985129, 0, 17046250762460, 0, 83591413550667, 0, -38000513853165, 0, -47533062327258, 0, -125845113252323, 0, -86073220792390, 0, 137894518558298}
{0, 54260472, 0, 98439200, 0, 76825734, 0, 55286156, 0, 70809632, 0, 5525372, 0, -19235684, 0, 41006492, 0, -52360522, 0, -61098280, 0, -5552334, 0, -62006100, 0, -39549716, 0, -16471460, 0, -46822918, 0, -31954632, 0, 4161374, 0, 28735424, 0, 6471562, 0, 33632260, 0, 32102664, 0, 40608172, 0, 85711858, 0, 55976648, 0, 64311806, 0, 51561384, 0, 44231572, 0, 50577212, 0, 21387472, 0, 9720984, 0, 572456, 0, 160520, 0, -4673478, 0, -32138280, 0, -88271872, 0, -239024356, 0, -615510292, 0, -1487493388, 0, -3614194102, 0, -9004733968, 0, -21230317064, 0, -42646171052, 0, -30425730110, 0, -279872087324, 0, -1461255004126, 0, 7937823601228, 0, 42302940307354, 0, -3685488577352, 0, -557874807857836, 0, -1952432407471264, 0, 7950364859718754, 0, 129723287227332804, 0, -1424803293659361564, 0, 10052841507661568040, 0, -97647305256575796904, 0, 1192540931413741562924, 0, -7770655482274137920044, 0, -18483859613758191717212, 0, 178443663386586146063794, 0, 684813183025920682922048, 0, 1203689007355024240610132, 0, 1824605796413518983179404, 0, 2885531856761611391028962, 0, 3071390114876964208466048, 0, 864741304134653469940272, 0, -771483609432179636016608, 0, -83406822830705538500586, 0, 81971647435501773582192, 0, -22282178712622254701656, 0, 4818007735377596368052, 0, -805142002649372236600, 0, -1840680804755389412, 0, 56051378742359319202, 0, -9720832033710758232, 0, -4026264760221333744, 0, 836379740302950592, 0, 478778908912410566, 0, 6981413186798228, 0, -46599917434319828, 0, -17514371762072812, 0, -2320136492955678, 0, 832232500021124, 0, 509808663510318, 0, 78042099942312, 0, -1453537518344, 0, 56255651928220, 0, 117905149677390, 0, 141791993295572, 0, 136963485565330, 0, 107599608956884, 0, 67466058370524, 0, 26819681000360, 0, -16014250941982, 0, -44518471143960, 0, -67992912449378, 0, -70637065196736, 0, -71861647713726, 0, -43945905733144, 0, -28924061416734, 0, -4677757605748, 0, 22240705259460, 0, 39581997482484, 0, 60806450441678, 0, 58122145083828, 0, 48243906196236, 0, 28934312215152, 0, 28115283039888, 0, -13720320848280, 0, -20040776371734, 0, -79868737022996, 0, -32848591330908, 0, -53999634510976, 0, -72597028399772, 0, -13207127755760, 0, 16886111631836, 0, 25509479693468, 0, 45568284551716, 0, 118812789350452, 0, 17259780442080, 0, 85944866278668, 0, -39800136678698, 0, -49483399689540, 0, -130124995563028, 0, -88879278168316, 0, 142876596467492}
{360148362, 0, -23169938, 0, -85842657, 0, -16084333, 0, -105050942, 0, 23785638, 0, -58501291, 0, 48766054, 0, -39669942, 0, 58242045, 0, 29863826, 0, 64676611, 0, -16732633, 0, 49646283, 0, 56699277, 0, 23876588, 0, -3296914, 0, -2399650, 0, 13603387, 0, -31690826, 0, -30856398, 0, -62717506, 0, -47319373, 0, -111320714, 0, -104697587, 0, -123652296, 0, -71254804, 0, -45392870, 0, 49551133, 0, 154837009, 0, 334162361, 0, 496462064, 0, 674161525, 0, 815888556, 0, 832799774, 0, 750865247, 0, 529742518, 0, 301133064, 0, 370099932, 0, 1897411175, 0, 7475928605, 0, 21514088474, 0, 42314626786, 0, 11801007307, 0, 704065487318, 0, 779119595544, 0, -17556750413657, 0, -50417297406644, 0, 94500954370496, 0, 968520779776599, 0, 1983034147049103, 0, -26369677306910164, 0, -139047074859879350, 0, 3179992213406108187, 0, -33487390481695950282, 0, 308647789560594849831, 0, -1903186684948105085429, 0, -3254039361828893832503, 0, 86301321050305766863863, 0, 167981601661531352438161, 0, -303695951099758290321345, 0, -1454392789121341268243759, 0, -2311984226412234447224758, 0, -1309779938688721307377796, 0, 1339651800054980963419267, 0, 1906979278168397353043592, 0, 2363904766880051921589, 0, -256448545491782339423339, 0, 72722841609849046910673, 0, -15055472380728433375468, 0, 3560469863921836878870, 0, -809647168830398811616, 0, 76425665186689534710, 0, 36181054706593908234, 0, -11422600493964529131, 0, -2522889589183774153, 0, 981637935845156076, 0, 368762568121166174, 0, -22016718260868904, 0, -44131138624140635, 0, -14279475953762098, 0, -1309580479034408, 0, 910738221685872, 0, 435524117418674, 0, 46465502196977, 0, 1364737447692, 0, 67309960304290, 0, 127228482151187, 0, 147475653450975, 0, 139324062911103, 0, 107212798632858, 0, 64965159314957, 0, 23297799170830, 0, -20336049668854, 0, -48529988574676, 0, -71568655251572, 0, -73028046021523, 0, -73352654271262, 0, -43711720756831, 0, -27828433679858, 0, -2957613493634, 0, 24702719641698, 0, 41980070073570, 0, 63575609822592, 0, 59861861570952, 0, 49257271544167, 0, 28824053723218, 0, 27910301248979, 0, -15367501353725, 0, -21639609103164, 0, -83311799816904, 0, -34057988651209, 0, -55425377177324, 0, -74691826865973, 0, -12665005888975, 0, 18199910788479, 0, 27123426000476, 0, 47387841627087, 0, 122949989915237, 0, 17463874553538, 0, 88350611100805, 0, -41669225808894, 0, -51501353635089, 0, -134531662749473, 0, -91765063687993, 0, 148018220821782}
{0, 56017584, 0, 101706788, 0, 79548540, 0, 57440080, 0, 73684974, 0, 6259740, 0, -19286112, 0, 43075420, 0, -53658450, 0, -62857728, 0, -5455336, 0, -64309616, 0, -41216552, 0, -17461424, 0, -49507334, 0, -34364124, 0, 3166208, 0, 28359000, 0, 4826150, 0, 33475176, 0, 31694574, 0, 40429984, 0, 88089680, 0, 57740348, 0, 66662244, 0, 53590368, 0, 47628410, 0, 55413204, 0, 23369390, 0, 11675896, 0, 3621090, 0, 312088, 0, -5575018, 0, -25486780, 0, -68481632, 0, -192840384, 0, -501884940, 0, -1208709052, 0, -2850339472, 0, -7003984092, 0, -17144681990, 0, -37481212844, 0, -50751077100, 0, -73634552920, 0, -1279314638142, 0, 1929561246352, 0, 30753537329120, 0, 43926127775020, 0, -263870175404916, 0, -1508520299787684, 0, -436793096592876, 0, 65087112712883954, 0, -105952722750069896, 0, -3496433086749636798, 0, 45937455426449126090, 0, -276076641786068934966, 0, -1243357195217729493818, 0, 29480168891463997144552, 0, -10159082852272210777282, 0, -500901239002076879916172, 0, -1437877364695203347309856, 0, -2498573601521575529960268, 0, -3798193915247081460805032, 0, -4490567882531927861419628, 0, -2293936497104566558087086, 0, 871160459363463334725052, 0, 620216776193113454352772, 0, -211991878559062839856832, 0, 29763410393753413049364, 0, -4744177823334599991570, 0, 1748790935881093466762, 0, -630474571394261368062, 0, 112730759438262159592, 0, 18142867326143542696, 0, -11320165348534398362, 0, -1236426156611719036, 0, 1008768262522733174, 0, 265852677893244486, 0, -41787970022406248, 0, -40432399101894194, 0, -11352006810492260, 0, -508477679903832, 0, 932288205331596, 0, 360916308763892, 0, 21209907260630, 0, 6898288207702, 0, 78876011720810, 0, 136429124485716, 0, 152909656978724, 0, 141404981231408, 0, 106547296188704, 0, 62202114651090, 0, 19573375596314, 0, -24816350496928, 0, -52627226818820, 0, -75175220560170, 0, -75391471865032, 0, -74782169106720, 0, -43372657308888, 0, -26616418440730, 0, -1138281354714, 0, 27264465941492, 0, 44443632770772, 0, 66409911957602, 0, 61607058147268, 0, 50251951256926, 0, 28659215104496, 0, 27655324096690, 0, -17094999638088, 0, -23303728961968, 0, -86862831802288, 0, -35290184792092, 0, -56864672710562, 0, -76828042078680, 0, -12070283762176, 0, 19574795073856, 0, 28804585421770, 0, 49263584217256, 0, 127206729067588, 0, 17657892847474, 0, 90809460693406, 0, -43609765478926, 0, -53588843836196, 0, -139068170562852, 0, -94732484380464, 0, 153323487304186}
{374606695, 0, -23953454, 0, -88799803, 0, -16880199, 0, -109042589, 0, 24084734, 0, -61343806, 0, 49935829, 0, -41953803, 0, 60068437, 0, 30652226, 0, 67691147, 0, -17470102, 0, 51978073, 0, 57560966, 0, 22057899, 0, -9104694, 0, -9071793, 0, 7147245, 0, -34722890, 0, -23457742, 0, -36927481, 0, 5499042, 0, -31312018, 0, 1975415, 0, -7390307, 0, 23231124, 0, -26647773, 0, -71916963, 0, -189738201, 0, -305673785, 0, -485438573, 0, -640126429, 0, -741370200, 0, -746449605, 0, -488241558, 0, 123378568, 0, 1325178077, 0, 3411024345, 0, 7265908479, 0, 14961441995, 0, 30426972909, 0, 55570834603, 0, 42419265910, 0, 295020504273, 0, 1634798208232, 0, -7859946714127, 0, -45201628461569, 0, -7590818689915, 0, 543713468074805, 0, 2083061964628793, 0, -5347414575360082, 0, -128136906015542985, 0, 1017634602108336544, 0, -3802136548481130072, 0, 26414364571024104121, 0, -663258323017362267575, 0, 8769951633479060191882, 0, -20836343256738956904951, 0, -232840284912926605273837, 0, -268877083508330671739860, 0, 547851805200695618117470, 0, 1746123275658025489894996, 0, 1443592639135871595949420, 0, -1367815352630427196947127, 0, -3204195385754680581777264, 0, -913286194040598217923277, 0, 613597964979777709497552, 0, -50893402462815719801997, 0, -11739096399588037175699, 0, 3209765260692342751977, 0, 188288421922197625306, 0, -389829879470340248765, 0, 117776461664755254247, 0, 3765440968206709959, 0, -10045121107243904207, 0, -221788433937542349, 0, 952720975928285643, 0, 175284740864217560, 0, -53965765498458598, 0, -36053381467234375, 0, -8762161732759181, 0, 107202218062413, 0, 910144670242249, 0, 288954501110289, 0, 1978769522349, 0, 14696222733514, 0, 90786141562157, 0, 145469075291384, 0, 158094796877720, 0, 143219111887557, 0, 105620935562054, 0, 59195408582683, 0, 15664277661725, 0, -29440243912121, 0, -56798629189844, 0, -78804712336604, 0, -77721834365229, 0, -76146857432194, 0, -42926786554027, 0, -25286731203489, 0, 780072151446, 0, 29925717133703, 0, 46971467180940, 0, 69308952204530, 0, 63355698145080, 0, 51225896606579, 0, 28437311088471, 0, 27348523313356, 0, -18904906126838, 0, -25034514176595, 0, -90523998971094, 0, -36544752235434, 0, -58316668192301, 0, -79006073747056, 0, -11420577795736, 0, 21012805029691, 0, 30554996910133, 0, 51196663799626, 0, 131585784356085, 0, 17840895901808, 0, 93322210351884, 0, -45624202382761, 0, -55747907574786, 0, -143737930701985, 0, -97783538501618, 0, 158797299679298}
{0, 57817032, 0, 105055060, 0, 82343614, 0, 59656700, 0, 76645614, 0, 7027704, 0, -19317260, 0, 45227912, 0, -54968680, 0, -64652528, 0, -5323322, 0, -66640268, 0, -42929660, 0, -18506348, 0, -52231616, 0, -36794548, 0, 2015434, 0, 27897408, 0, 3289164, 0, 33220468, 0, 30908614, 0, 40350220, 0, 90839478, 0, 58972012, 0, 68585198, 0, 56634192, 0, 51037238, 0, 58676712, 0, 26657374, 0, 15762768, 0, 4159938, 0, -527072, 0, -2620024, 0, -20854220, 0, -57509660, 0, -152509384, 0, -398940136, 0, -985751568, 0, -2334691618, 0, -5680420448, 0, -13857505570, 0, -30948939640, 0, -54055365022, 0, -17166108908, 0, -745402086358, 0, -1037000004096, 0, 17908812973704, 0, 55527871325568, 0, -79954865827240, 0, -963979826985504, 0, -2351926280680692, 0, 20943373391003800, 0, 180393522173973236, 0, -2922554778700015156, 0, 26613020587041869246, 0, -257299581430013509952, 0, 2340581394115563964754, 0, -8015743614712826570288, 0, -71086165200438590070770, 0, 150283189502234517824772, 0, 1190989112532221553586960, 0, 2849459257892898966141816, 0, 4706415137347379615909060, 0, 6034878197051992047188060, 0, 4305697389719745579391736, 0, -336847993534080517329140, 0, -1590117264180623555599636, 0, 154848885725857783660124, 0, 87285657373564456979630, 0, -32328775645040629724608, 0, 6834211887427176478710, 0, -781830052232273501048, 0, -166462865360910420668, 0, 103129919255630214612, 0, -6366441328605205300, 0, -8137179045319423212, 0, 513297659039232096, 0, 844095034613405548, 0, 99576515954359018, 0, -60165892384025328, 0, -31399439004693196, 0, -6516916700674712, 0, 561954212390748, 0, 855977179397396, 0, 221857725981582, 0, -11635035175624, 0, 24328077819800, 0, 102856345661444, 0, 154263867314158, 0, 162978393487136, 0, 144730302830430, 0, 104412050741732, 0, 55936392319356, 0, 11572793952912, 0, -34199732946754, 0, -61032965993900, 0, -82444732228208, 0, -80007832564364, 0, -77437625356066, 0, -42366981384236, 0, -23834264784822, 0, 2799464357136, 0, 32687272707832, 0, 49562684945828, 0, 72271880505414, 0, 65105112140596, 0, 52176413275382, 0, 28155451722600, 0, 26987561098828, 0, -20799521670544, 0, -26833488915590, 0, -94297494387304, 0, -37821504355866, 0, -59780517396896, 0, -81226219779964, 0, -10713528098392, 0, 22515931103792, 0, 32376709847940, 0, 53188471674028, 0, 136089942965884, 0, 18012182034164, 0, 95889682184220, 0, -47714623212408, 0, -57980556501280, 0, -148544130565598, 0, -100920211334300, 0, 164443953263238}
{389525664, 0, -24755864, 0, -91837362, 0, -17709110, 0, -113146255, 0, 24418809, 0, -64203654, 0, 51187929, 0, -44387732, 0, 61568136, 0, 30614000, 0, 69587546, 0, -19253699, 0, 54624111, 0, 61359372, 0, 27480277, 0, -2566965, 0, 548308, 0, 16369973, 0, -30833686, 0, -30825287, 0, -64065851, 0, -47307148, 0, -116605128, 0, -110164287, 0, -131784326, 0, -76765978, 0, -53033679, 0, 46171502, 0, 151011415, 0, 340429168, 0, 510917399, 0, 697029805, 0, 838989816, 0, 851697420, 0, 733334993, 0, 417796641, 0, -7237734, 0, -384944526, 0, -19127776, 0, 2777837398, 0, 11837570637, 0, 31631141323, 0, 44399901834, 0, 62808187356, 0, 1373598260021, 0, -1642404160021, 0, -32017959354412, 0, -52051368204910, 0, 246864409780639, 0, 1533588832266257, 0, 1379435230153952, 0, -55944101718708010, 0, -63809041826922474, 0, 4764930440561567177, 0, -57072097813164729189, 0, 479079015706529076455, 0, -1651911288782012945214, 0, -19394390553182484839068, 0, 120804336732660052711704, 0, 531554442333942646901657, 0, 471870333290717413554463, 0, -508942702305591518421177, 0, -846046295004873398940292, 0, 1599804262440880277999917, 0, 4665528265532008083229275, 0, 2788392064403850839946696, 0, -744427683580569152217345, 0, -288163561958452081402736, 0, 130672568092368763019864, 0, -31243709043944575384087, 0, 6746069365702206581933, 0, -1162523023843959346579, 0, 1856594276938137208, 0, 78709303856628182581, 0, -12475664725619339351, 0, -6012775907633628123, 0, 991576684528174750, 0, 707799305947771040, 0, 39262968898391975, 0, -61866261753512933, 0, -26757354010290978, 0, -4607755729556329, 0, 879756968899031, 0, 779861685202213, 0, 161284368600928, 0, -19991449752520, 0, 35515119557659, 0, 115011521194243, 0, 162792698637143, 0, 167539063475831, 0, 145910661278635, 0, 102892637064652, 0, 52401482066424, 0, 7282315715021, 0, -39105151694968, 0, -65333572712528, 0, -86094040709217, 0, -82245239715057, 0, -78648507050860, 0, -41686775245833, 0, -22253197871562, 0, 4923394939528, 0, 35551698842981, 0, 52217721574854, 0, 75298863171515, 0, 66853176324647, 0, 53101160144266, 0, 27810629646910, 0, 26570116388698, 0, -22781216794286, 0, -28702170141553, 0, -98185606898742, 0, -39119953790037, 0, -61255216720255, 0, -83488838651397, 0, -9946608488987, 0, 24086319298729, 0, 34271861771291, 0, 55240182763202, 0, 140722070515931, 0, 18170742994895, 0, 98512681379741, 0, -49883596786378, 0, -60288925039015, 0, -153490323606715, 0, -104144580992615, 0, 170268583990196}
{0, 59659662, 0, 108485668, 0, 85212070, 0, 61935560, 0, 79693682, 0, 7833224, 0, -19325160, 0, 47455844, 0, -56295922, 0, -66459652, 0, -5154850, 0, -69035008, 0, -44689970, 0, -19529876, 0, -55010014, 0, -39398508, 0, 817786, 0, 27551832, 0, 1564418, 0, 32710428, 0, 30265964, 0, 40381184, 0, 93125570, 0, 60020108, 0, 71305108, 0, 59379520, 0, 53229024, 0, 63289852, 0, 31178168, 0, 17485196, 0, 5059108, 0, 2611852, 0, -1789078, 0, -21405060, 0, -46156160, 0, -119025972, 0, -324655614, 0, -806861480, 0, -1877096166, 0, -4451138836, 0, -10922206212, 0, -25706568580, 0, -51662491218, 0, -37308865016, 0, -297017693936, 0, -1814556053828, 0, 7730200924452, 0, 48085698428844, 0, 19352556167156, 0, -527153294063456, 0, -2187731966999496, 0, 3104040371922932, 0, 120030051892620564, 0, -614193373012471260, 0, -1528849270242072058, 0, 35799875215140305668, 0, 9042015374921072738, 0, -5896262780539088981240, 0, 48742359797387264382464, 0, 116006858768988174360602, 0, -551687639013505782032972, 0, -2510692748693024266807504, 0, -5189419128799312409903040, 0, -7453232217041630410958448, 0, -6674325667805551290931460, 0, -1111361199738471375773202, 0, 2736433592178589536925188, 0, 555931484495768803531762, 0, -412739219448868491039354, 0, 91308075339362503524022, 0, -18077881980612078271942, 0, 4622958625567621738760, 0, -1120208943757994832782, 0, 106398823839028172350, 0, 51840831431152994140, 0, -15228785279373316110, 0, -3962572835636416640, 0, 1252683115066593254, 0, 562774911625885352, 0, -6455649202118402, 0, -60343005722900196, 0, -22320578375061228, 0, -3016373762329410, 0, 1083133057224168, 0, 690059770330970, 0, 108210709916140, 0, -23542314431042, 0, 48024327287104, 0, 127233453700456, 0, 171092050078612, 0, 171812072257664, 0, 146783675361414, 0, 101075716445616, 0, 48595475880244, 0, 2793149441594, 0, -44158757700094, 0, -69703413943080, 0, -89755200733768, 0, -84435138859758, 0, -79779284184366, 0, -40884878507480, 0, -20541336175436, 0, 7153263926300, 0, 38520445861854, 0, 54936688093376, 0, 78390281422648, 0, 68598264810950, 0, 53998001088232, 0, 27400177368500, 0, 26093954225634, 0, -24852355062852, 0, -30642239785960, 0, -102190674504096, 0, -40439897577940, 0, -62739871748404, 0, -85794246288184, 0, -9117308973684, 0, 25726069602554, 0, 36242589172572, 0, 57353227717306, 0, 145485057153448, 0, 18315818743010, 0, 101192034372546, 0, -52133320438798, 0, -62675118846340, 0, -158579831024308, 0, -107458712889902, 0, 176275694862828}
{404916278, 0, -25579348, 0, -94947486, 0, -18558615, 0, -117362934, 0, 24704970, 0, -67242463, 0, 52385014, 0, -46851363, 0, 63445057, 0, 31351216, 0, 72721177, 0, -20089155, 0, 57072649, 0, 62237245, 0, 25755788, 0, -8434516, 0, -6237290, 0, 9748612, 0, -33614470, 0, -23154738, 0, -37963510, 0, 7106283, 0, -33902562, 0, -1191475, 0, -12608054, 0, 21966038, 0, -33069946, 0, -79818965, 0, -202393629, 0, -316350165, 0, -504855780, 0, -663389542, 0, -768132615, 0, -785003440, 0, -557186502, 0, 7942630, 0, 1097923214, 0, 2910298726, 0, 5982101116, 0, 11475150904, 0, 22490598629, 0, 43133815447, 0, 69401890426, 0, 25483802530, 0, 786135173875, 0, 1301103970715, 0, -18241363711919, 0, -60761011544254, 0, 64562213511731, 0, 955114614948374, 0, 2657669151813900, 0, -16054270768376039, 0, -199209374757001604, 0, 2400646100679043549, 0, -16806294634401184675, 0, 152828783857460566860, 0, -1910971079965468541270, 0, 14836807754999790221589, 0, 10596636627489972589098, 0, -404152584372121305523130, 0, -1115623843388169601265276, 0, -1070232239492995141449788, 0, -668194200353791742107033, 0, -2475787720800815441445255, 0, -6327712863464997656626360, 0, -5708898941794891230984187, 0, -36882386111037603233834, 0, 1125993284143877108476264, 0, -242093442555402016953750, 0, 21942131378611415324817, 0, -3358476580068748082625, 0, 2043483972902724728860, 0, -852807826536538912153, 0, 154856594946017482127, 0, 27227548847125495971, 0, -15465842010503324796, 0, -2165712333725487714, 0, 1342989624680198021, 0, 422393845555276256, 0, -39180920020005641, 0, -56647043753744248, 0, -18211173522629328, 0, -1718205815707644, 0, 1192871188160792, 0, 593163608261268, 0, 62983210571477, 0, -22909401412400, 0, 61535522306745, 0, 139424763476181, 0, 179140342537086, 0, 175801823569533, 0, 147364230266158, 0, 98981173029536, 0, 44539335531118, 0, -1874183610850, 0, -49344264023358, 0, -74130047681264, 0, -93419206386646, 0, -86571666448868, 0, -80826724986470, 0, -39959313375119, 0, -18697369449988, 0, 9488480191094, 0, 41592922014200, 0, 57718137542770, 0, 81545525926408, 0, 70337882699228, 0, 54864660010924, 0, 26921431665201, 0, 25557041945399, 0, -27015139257571, 0, -32655062811265, 0, -106314929884186, 0, -41780788204698, 0, -64233416633843, 0, -88142800077690, 0, -8222972799638, 0, 27437399727353, 0, 38291115621516, 0, 59528818518726, 0, 150381868235173, 0, 18446324431520, 0, 103928553251594, 0, -54466487079742, 0, -65141372325644, 0, -163816354374161, 0, -110864768898782, 0, 182470662703197}
{0, 61545814, 0, 111999272, 0, 88153488, 0, 64278116, 0, 82831324, 0, 8675704, 0, -19316100, 0, 49761236, 0, -57623730, 0, -68289260, 0, -4975992, 0, -71477364, 0, -46453054, 0, -20570568, 0, -57932750, 0, -42058136, 0, -320632, 0, 27047160, 0, -372410, 0, 32375200, 0, 29586278, 0, 39935540, 0, 95477028, 0, 61610120, 0, 73545518, 0, 61318256, 0, 56625586, 0, 68436580, 0, 33627890, 0, 20259620, 0, 9116498, 0, 3228884, 0, -3609930, 0, -18216880, 0, -36586792, 0, -96899328, 0, -258147646, 0, -650368240, 0, -1547269842, 0, -3649335732, 0, -8829397376, 0, -20861869192, 0, -43691607190, 0, -56637495460, 0, -65446718914, 0, -1475153365892, 0, 1330415884338, 0, 33238470324284, 0, 60360448559162, 0, -228611640180712, 0, -1549463969571036, 0, -2172008833125280, 0, 46805124178111380, 0, 184432747069253900, 0, -5106415317494181980, 0, 54838600450357298436, 0, -514380016124609444434, 0, 3565879595198740469044, 0, -141430344048195049556, 0, -158645346769222703464060, 0, -97176695760942651209810, 0, 1443938980841253624631460, 0, 4718186790595325788101092, 0, 8235161546040986906560220, 0, 8949239885496050605739644, 0, 3435881598362139089614444, 0, -3535861753669444662336956, 0, -2384158678899474423130020, 0, 714398963361447368144916, 0, 15252705452519610998164, 0, -31381033060237392874618, 0, 6592682369309588161160, 0, -22894057926704562680, 0, -518900447459196694596, 0, 161734244736008046006, 0, 7364150812269822832, 0, -14021194047915251764, 0, -711828874010259520, 0, 1308635711117571198, 0, 295233600117777116, 0, -60906403914143636, 0, -51608787862494452, 0, -14498336912133902, 0, -684784588417092, 0, 1228089050089376, 0, 494548841120148, 0, 25676523058148, 0, -18676947846300, 0, 75750084146792, 0, 151457862317560, 0, 186862172019334, 0, 179453645000304, 0, 147613986959920, 0, 96587259096756, 0, 40225653341110, 0, -6716477254592, 0, -54652577782284, 0, -78600575146192, 0, -97072713668742, 0, -88643064392128, 0, -81781063581988, 0, -38902636973908, 0, -16716280592174, 0, 11930819567216, 0, 44769816764354, 0, 60560806950784, 0, 84763375813946, 0, 72069052452344, 0, 55698180138718, 0, 26371166931600, 0, 24956861037898, 0, -29271922447912, 0, -34742209402002, 0, -110560669363904, 0, -43142284598456, 0, -65734780718788, 0, -90534780051912, 0, -7260964149728, 0, 29222502154294, 0, 40419670194000, 0, 61768416697910, 0, 155415485180728, 0, 18561438991270, 0, 106723075573528, 0, -56885408101674, 0, -67689891110268, 0, -169203353850462, 0, -114364896415480, 0, 188858206866054}
{420789632, 0, -26421775, 0, -98139564, 0, -19441199, 0, -121696356, 0, 25025228, 0, -70294876, 0, 53668681, 0, -49478688, 0, 64980616, 0, 31265440, 0, 74736583, 0, -22049096, 0, 59829961, 0, 66208780, 0, 31398321, 0, -1845531, 0, 3706911, 0, 19422938, 0, -29503892, 0, -30871748, 0, -65356883, 0, -46435260, 0, -121774176, 0, -116388629, 0, -139377816, 0, -81253282, 0, -62081879, 0, 41807957, 0, 148352427, 0, 345271209, 0, 520774955, 0, 721954822, 0, 867741088, 0, 873525338, 0, 733801144, 0, 356301705, 0, -221315165, 0, -896423853, 0, -1232213082, 0, -256798976, 0, 4880981728, 0, 18875926635, 0, 45145547309, 0, 29161894250, 0, 297898291360, 0, 2012863934462, 0, -7523051205830, 0, -50889035993383, 0, -31486035438798, 0, 508389933725924, 0, 2270380473272612, 0, -1187949271819475, 0, -108116843647594354, 0, 259607931207815669, 0, 5320097742011672062, 0, -76757932885306458622, 0, 533283799627284966787, 0, 930153902955283219044, 0, -49636846764667578757632, 0, 98199534667296408441210, 0, 1069832705262709846178966, 0, 2291667008309276323604208, 0, 2820352441413807786822395, 0, 4339381564768124402294405, 0, 8448864220180822767878299, 0, 9580605694918809645571025, 0, 2507319229341807397257290, 0, -2206631441323396222677561, 0, -90226149222053134241435, 0, 176628452083366719402431, 0, -50592864506748531504528, 0, 10272023217859686135020, 0, -1231524620903557966651, 0, -216918539876240717507, 0, 142353761176144929748, 0, -6893018116147332221, 0, -11620440583772303906, 0, 375229562371448096, 0, 1191221054600676865, 0, 186010032365195864, 0, -73723074620618767, 0, -45860102338581145, 0, -11213814330285187, 0, 114050686361792, 0, 1205924375466367, 0, 398510818342377, 0, -3750012402987, 0, -11257157927459, 0, 90530565920892, 0, 163312301883605, 0, 194245940327875, 0, 182745119219595, 0, 147503722187800, 0, 93865380708796, 0, 35629976120566, 0, -11750607829235, 0, -60093437251796, 0, -83118235671842, 0, -100714393318792, 0, -90644466989029, 0, -82635968795236, 0, -37708414791335, 0, -14592083914247, 0, 14483798808100, 0, 48053466957322, 0, 63464740632222, 0, 88043912680849, 0, 73789330400208, 0, 56495831480143, 0, 25746138755276, 0, 24290980861324, 0, -31625207598735, 0, -36905253270751, 0, -114930220963746, 0, -44523726631248, 0, -67242767069049, 0, -92970521751299, 0, -6228445448081, 0, 31083711020915, 0, 42630562945314, 0, 64073256908171, 0, 160588976360129, 0, 18660001431157, 0, 109576415504224, 0, -59392908483023, 0, -70323011470865, 0, -174744681619662, 0, -117961343088792, 0, 195443954413928}
{0, 63476342, 0, 115597544, 0, 91170950, 0, 66686896, 0, 86059316, 0, 9554508, 0, -19285464, 0, 52155968, 0, -58962604, 0, -70153756, 0, -4758110, 0, -73946584, 0, -48262178, 0, -21665692, 0, -60896324, 0, -44739728, 0, -1618962, 0, 26455104, 0, -2199040, 0, 31937308, 0, 28512126, 0, 39588608, 0, 98210806, 0, 62639664, 0, 75337372, 0, 64305984, 0, 60004758, 0, 71901392, 0, 37382314, 0, 25160676, 0, 10527786, 0, 3147644, 0, -686412, 0, -16465644, 0, -34525844, 0, -77454728, 0, -204684994, 0, -533813492, 0, -1261599258, 0, -2901670172, 0, -6925390666, 0, -16785900644, 0, -37470961442, 0, -65593103476, 0, -17779841752, 0, -820704453000, 0, -1591309953072, 0, 18500765971196, 0, 66047907868148, 0, -48333886182536, 0, -942163920677472, 0, -2909965402530504, 0, 11745724567679988, 0, 201234950221323694, 0, -1762249005108797608, 0, 6699534992054079172, 0, -35206675417848166726, 0, 932626264690904586878, 0, -14530208538017215756700, 0, 57121356733353072213520, 0, 380476828325146842741716, 0, -120685972383642603297266, 0, -3060209363314584307251622, 0, -7682150612520746121288142, 0, -10393127107746416538589364, 0, -6142261768951020013209634, 0, 3503102221108540335647990, 0, 5433197242362775143938768, 0, -204441993452735929370906, 0, -601916979682300371958802, 0, 188592371140749327973716, 0, -41646965336613992244840, 0, 9210581330905421924896, 0, -1652096881136063007572, 0, 7915666174500849680, 0, 109778022950168449436, 0, -15765004882917447384, 0, -8834319671135652954, 0, 1115575237837216840, 0, 1025564701750674948, 0, 96521884819971424, 0, -79623211216682088, 0, -39863941326989802, 0, -8363616596608062, 0, 708418679877402, 0, 1141107694719954, 0, 308094468731328, 0, -25644806096556, 0, -1067297705006, 0, 105782353135646, 0, 175018869763206, 0, 201339999148872, 0, 185715554651542, 0, 147059407519286, 0, 90830039177532, 0, 30758412754258, 0, -16974889990472, 0, -65668913416284, 0, -87686066227828, 0, -104346324556438, 0, -92576986012494, 0, -83391530066314, 0, -36375351504180, 0, -12322522563658, 0, 17148454227174, 0, 51445016342666, 0, 66429879432780, 0, 91387332594530, 0, 75496637531926, 0, 57255237870690, 0, 25043496400708, 0, 23556938685342, 0, -34077479208936, 0, -39145868445160, 0, -119425991243576, 0, -45924798171372, 0, -68756259185134, 0, -95450283507972, 0, -5122622889740, 0, 33023311563306, 0, 44926121417902, 0, 66444852022952, 0, 165905425205284, 0, 18741118456512, 0, 112489416517848, 0, -61991415701776, 0, -73043041644292, 0, -180443943087802, 0, -121656342297858, 0, 202232849259012}
{437156907, 0, -27286118, 0, -101407905, 0, -20346946, 0, -126148161, 0, 25299411, 0, -73533460, 0, 54887519, 0, -52139633, 0, 66912850, 0, 31968986, 0, 77970310, 0, -23035025, 0, 62461381, 0, 67148526, 0, 29652663, 0, -7813245, 0, -2987168, 0, 12642214, 0, -32401266, 0, -22746305, 0, -38362241, 0, 8909186, 0, -36868348, 0, -3760575, 0, -17342432, 0, 19780804, 0, -39692309, 0, -86302694, 0, -216847851, 0, -330430780, 0, -523063159, 0, -685175429, 0, -798524475, 0, -817263943, 0, -604445274, 0, -74518243, 0, 947055645, 0, 2600042492, 0, 5232665623, 0, 9430312968, 0, 17212897868, 0, 32335788263, 0, 58638750531, 0, 72229210123, 0, 68626722428, 0, 1572481982989, 0, -1010530444276, 0, -34452438189729, 0, -68927459434428, 0, 209035726203351, 0, 1557272020234741, 0, 2837013404741123, 0, -38167450253466912, 0, -260152035734869938, 0, 4752974004062924992, 0, -43399656030464576810, 0, 411946025620738354567, 0, -3946950528357602980109, 0, 18374698296202137310068, 0, 97293420011980667487944, 0, -499398639628702841722742, 0, -2482433741606448314335292, 0, -4739343506902687901015538, 0, -7049477141695223190297067, 0, -11348118918396028523251831, 0, -14279783299487370274965138, 0, -7189458934719986520869953, 0, 2591421794122224975472913, 0, 1513984571726381212317085, 0, -577368277453095324098878, 0, 103156152098193405208419, 0, -20300452755953756566567, 0, 5872860134404032623478, 0, -1534466868330774281430, 0, 146859694965215269333, 0, 73675528065223528242, 0, -20078885587573543030, 0, -6071082681077648279, 0, 1555137345461770156, 0, 838949928414602280, 0, 26514362254056839, 0, -80383690414395532, 0, -33945328973415714, 0, -5935967345589158, 0, 1127707775655161, 0, 1046138814780806, 0, 225274092443094, 0, -40666233763776, 0, 11354554533534, 0, 121301645622298, 0, 186515125159796, 0, 208129628447232, 0, 188370951149860, 0, 146297719139756, 0, 87504007346562, 0, 25635059182515, 0, -22366916620153, 0, -71361305014905, 0, -92290013980844, 0, -107958867909147, 0, -94434719051028, 0, -84044211903428, 0, -34901463018405, 0, -9906593005346, 0, 19923797993714, 0, 54943697960911, 0, 69454371963566, 0, 94792675634349, 0, 77188183806721, 0, 57973893854959, 0, 24260258129601, 0, 22752546957657, 0, -36630971224728, 0, -41465449173256, 0, -124050309913752, 0, -47344767240080, 0, -70273943199378, 0, -97974415679416, 0, -3940542475886, 0, 35043731323789, 0, 47308757056877, 0, 68884461283564, 0, 171367998184299, 0, 18803552152575, 0, 115462901262652, 0, -64683891706806, 0, -75852426349270, 0, -186305146626198, 0, -125452229395292, 0, 209230778711724}
{0, 65452112, 0, 119282176, 0, 94265598, 0, 69161436, 0, 89379848, 0, 10473708, 0, -19229172, 0, 54631708, 0, -60317346, 0, -72029448, 0, -4499718, 0, -76480660, 0, -50118188, 0, -22736532, 0, -63915582, 0, -47600504, 0, -2964538, 0, 25983072, 0, -4221902, 0, 31234660, 0, 27583496, 0, 39351340, 0, 100460538, 0, 63474600, 0, 77950062, 0, 66971080, 0, 62099684, 0, 76731500, 0, 42341368, 0, 27544328, 0, 12399472, 0, 7355520, 0, 69182, 0, -19488832, 0, -29684004, 0, -59631524, 0, -164342480, 0, -428472676, 0, -1030709780, 0, -2410473752, 0, -5659543074, 0, -13537076860, 0, -30624378034, 0, -59179340940, 0, -38627092334, 0, -305743256796, 0, -2213708190536, 0, 7284099779216, 0, 53669410052908, 0, 44006619223896, 0, -487590962574974, 0, -2334467598843604, 0, -439700201226594, 0, 94436762291749568, 0, 23408797518857406, 0, -7436264990373389848, 0, 93154148678956712870, 0, -824026411773992794712, 0, 3760814046327596725206, 0, 24886676877145731299692, 0, -261736102439159445650180, 0, -745477733105390542061400, 0, 689005493037993261216696, 0, 5321231267218180224386940, 0, 10037486113144494518587170, 0, 8233217025196224008863196, 0, -2616381886971662398900134, 0, -9300384681793266175268088, 0, -2309511957354378450826278, 0, 1667816323978092316387448, 0, -217673534848970623379292, 0, 1869042105486937558804, 0, -275433875001946839602, 0, 2295632494726005384004, 0, -1144883878204247706144, 0, 211304772619831579632, 0, 40305493767482967732, 0, -20914213350494482160, 0, -3591835536950294430, 0, 1751766540906495132, 0, 651354686759670342, 0, -25588937234204240, 0, -77510966029248116, 0, -28321223494381024, 0, -3907081614273340, 0, 1400221051798828, 0, 931754672719402, 0, 151451103525548, 0, -49452992270504, 0, 25547617878392, 0, 136892836386656, 0, 197698296623560, 0, 214538789905358, 0, 190653057883044, 0, 145179099012638, 0, 83865980006092, 0, 20252963132392, 0, -27922374524580, 0, -77159656001476, 0, -96916138087592, 0, -111537965442078, 0, -96204897887880, 0, -84583738532254, 0, -33279354615912, 0, -7339212559378, 0, 22811510919448, 0, 58549848288160, 0, 72536459122436, 0, 98258556879298, 0, 78860629655432, 0, 58648413520680, 0, 23392953257860, 0, 21875169931622, 0, -39288164368256, 0, -43865620340054, 0, -128805506595356, 0, -48783121325312, 0, -71794546184092, 0, -100543161129264, 0, -2679245848644, 0, 37147358978960, 0, 49780876959392, 0, 71393628084622, 0, 176979885465364, 0, 18846341244484, 0, 118497716263116, 0, -67472887620858, 0, -78753578590192, 0, -192332045340586, 0, -129351325789136, 0, 216442920090782}
{454029631, 0, -28170481, 0, -104760793, 0, -21286583, 0, -130719115, 0, 25605200, 0, -76793335, 0, 56198880, 0, -54961460, 0, 68491540, 0, 31809058, 0, 80084841, 0, -25127127, 0, 65341545, 0, 71190745, 0, 35541968, 0, -1027049, 0, 7208704, 0, 22521147, 0, -27827016, 0, -30480040, 0, -66631702, 0, -45531649, 0, -126171824, 0, -122454787, 0, -147923549, 0, -85178508, 0, -69967898, 0, 36019215, 0, 143493063, 0, 351609429, 0, 529767570, 0, 741630247, 0, 898795196, 0, 905378451, 0, 742062387, 0, 322838506, 0, -361933244, 0, -1264300894, 0, -2047736017, 0, -2181724381, 0, 217137605, 0, 8995702641, 0, 29786941858, 0, 59512397252, 0, 8185307395, 0, 859998694493, 0, 1922155464441, 0, -18649851464442, 0, -71303457954162, 0, 31385474349282, 0, 925453550433646, 0, 3117044506716732, 0, -8005169290535886, 0, -191820469619819589, 0, 1120473171461071896, 0, 1875317904546096035, 0, -63738038127584644916, 0, 155922406748727398921, 0, 8220010215456652312082, 0, -92145368686075485124003, 0, -74431919175530235091789, 0, 1573161589719303400347624, 0, 5308692401516679761781983, 0, 9668770650260320176595588, 0, 14977631505253963231167250, 0, 19703639206875284326961536, 0, 14131061501832844689251304, 0, -861280979629990723791338, 0, -4305386569081803273715137, 0, 592492767357282749957640, 0, 141991098283757241750120, 0, -61182705825905456878323, 0, 11629230817527453733206, 0, -392248714943893385868, 0, -686560913385343748454, 0, 220724391333740963446, 0, 13052244593581390538, 0, -19364939962843777492, 0, -1537151339212802064, 0, 1765406107166295981, 0, 476269263307523974, 0, -62103473947525431, 0, -72229682268674846, 0, -23127462788273372, 0, -2245996668694288, 0, 1552330919114618, 0, 806914375303438, 0, 87576422289463, 0, -52508538494035, 0, 41263472198943, 0, 152520366521931, 0, 208572591352806, 0, 220558080810134, 0, 192538441947459, 0, 143673287637862, 0, 79886123939290, 0, 14587147253063, 0, -33657720074672, 0, -83073903387166, 0, -101567741975276, 0, -115081532805202, 0, -97882350421278, 0, -85003776186650, 0, -31502340799111, 0, -4614138276416, 0, 25814821021801, 0, 62265519089949, 0, 75676006971714, 0, 101784870673069, 0, 80511033535160, 0, 59275811515018, 0, 22438143183680, 0, 20922152565752, 0, -42051674555630, 0, -46347930545924, 0, -133693967133806, 0, -50239055246962, 0, -73316622833947, 0, -103156805925893, 0, -1335589133005, 0, 39336720677171, 0, 52344990462962, 0, 73973645735052, 0, 182744355267327, 0, 18868156422775, 0, 121594687718634, 0, -70361503933979, 0, -81749054029261, 0, -198528810533303, 0, -133356058754039, 0, 223875430507509}
{0, 67473472, 0, 123053844, 0, 97437004, 0, 71703232, 0, 92795126, 0, 11432700, 0, -19153664, 0, 57190556, 0, -61671050, 0, -73926768, 0, -4227576, 0, -79062576, 0, -51975336, 0, -23822864, 0, -67083310, 0, -50518668, 0, -4248224, 0, 25346984, 0, -6465266, 0, 30711976, 0, 26612582, 0, 38616304, 0, 102777136, 0, 64864860, 0, 80055172, 0, 68793552, 0, 65434626, 0, 82072796, 0, 45086134, 0, 30980032, 0, 17488554, 0, 8904032, 0, -1487662, 0, -17411328, 0, -25146272, 0, -51900860, 0, -132312474, 0, -345914368, 0, -847729388, 0, -1951130432, 0, -4461394010, 0, -10721856556, 0, -25283610624, 0, -52891736128, 0, -69118949140, 0, -61020013172, 0, -1677899600472, 0, 636243355672, 0, 35580863190484, 0, 77681549575512, 0, -188113516730128, 0, -1557728017317184, 0, -3393693794803266, 0, 30296961138434628, 0, 298788144744224548, 0, -3965943959778442078, 0, 27563043792516104218, 0, -233276390591033404050, 0, 2957619321545686943044, 0, -26751570241466699049324, 0, 23302107014614639749428, 0, 789166347650779638966218, 0, 1294887107215644094531258, 0, -1523762459106257392939028, 0, -7081351757177873980113502, 0, -8323023985585938293911398, 0, 1639646696001908392862214, 0, 13377944452914825303579512, 0, 7853970182787012808582718, 0, -2251289675720223610207340, 0, -571282063375859318366876, 0, 299360056650064834061020, 0, -74088174456420528287308, 0, 14882210035396814543166, 0, -1871760963303208287926, 0, -281321902032709346810, 0, 195288330525477174772, 0, -6847309091416470698, 0, -16398923140976319112, 0, 43055791805695068, 0, 1651759770843476192, 0, 321803749313948478, 0, -85646714605039256, 0, -65498226731285588, 0, -18440630560032198, 0, -917983786358630, 0, 1607724205079274, 0, 678558820534006, 0, 33912739904160, 0, -50454746488708, 0, 58261223443386, 0, 168179753394488, 0, 219193729633478, 0, 226243241052408, 0, 194069708341934, 0, 141808547160992, 0, 75581161672184, 0, 8645664433830, 0, -39570762765898, 0, -89105952192172, 0, -106247194072148, 0, -118591678934298, 0, -99468570360908, 0, -85304301872976, 0, -29569155767720, 0, -1729401712402, 0, 28934429259150, 0, 66091753271584, 0, 78872605662660, 0, 105371473398858, 0, 82137035666508, 0, 59853471582346, 0, 21392646977852, 0, 19890855048638, 0, -44924021602456, 0, -48914089852644, 0, -138718198712920, 0, -51712072923000, 0, -74838798062842, 0, -105815586572428, 0, 93529872884, 0, 41614321103692, 0, 55003619415786, 0, 76626096741196, 0, 188664697924580, 0, 18867964373490, 0, 124754669696742, 0, -73352420470322, 0, -84841376936632, 0, -204899348430340, 0, -137468839681712, 0, 231533730183404}
{471419422, 0, -29076843, 0, -108191395, 0, -22249229, 0, -135413304, 0, 25862636, 0, -80238430, 0, 57447095, 0, -57828865, 0, 70464938, 0, 32472514, 0, 83462877, 0, -26284388, 0, 68085195, 0, 72246558, 0, 33873083, 0, -7213603, 0, 486641, 0, 15825421, 0, -30689028, 0, -22421660, 0, -38687193, 0, 11616194, 0, -39691876, 0, -7108849, 0, -21482998, 0, 18697868, 0, -47666045, 0, -93589677, 0, -229827279, 0, -345861053, 0, -546225107, 0, -705499169, 0, -825044998, 0, -851543191, 0, -642945040, 0, -124752884, 0, 847546826, 0, 2405478952, 0, 4795839238, 0, 8257100874, 0, 13985273258, 0, 24632537625, 0, 44766226683, 0, 75789156513, 0, 50024890821, 0, 309590819890, 0, 2406222154290, 0, -7035516866422, 0, -56475193236924, 0, -56993018891301, 0, 464754541916717, 0, 2382718678344486, 0, 1817927294365091, 0, -80403116055373746, 0, -229236214173349674, 0, 8074713753634020396, 0, -88446861197641839011, 0, 839889967470650541828, 0, -6408550986229616618488, 0, 10366389048151176285034, 0, 263557615393155454999058, 0, -269163809937914437201738, 0, -3987253614205617019406504, 0, -10648850878787590651913630, 0, -18418987902688223717053230, 0, -25516048584416819509878614, 0, -22868179389472888923692116, 0, -4253366648275907578053085, 0, 7697838044151849859387905, 0, 1155110333335635728138460, 0, -1014182487923411485339601, 0, 249493537200048222964736, 0, -52903677810039124693304, 0, 12294223118757019064364, 0, -2315261186133533655286, 0, 17263629110397078307, 0, 152113113367320647579, 0, -19585738581027857574, 0, -12791485490589057798, 0, 1161308765888547394, 0, 1458731284211439760, 0, 191873431357177860, 0, -98832290814994652, 0, -58039119366352211, 0, -14294396466297742, 0, 113777483707373, 0, 1587529336096501, 0, 551953668481271, 0, -9830490748054, 0, -44086312883278, 0, 76164870714687, 0, 183735691553351, 0, 229514124670007, 0, 231581045451370, 0, 195253955394418, 0, 139604532635351, 0, 70977341692094, 0, 2454921613327, 0, -45637007356513, 0, -95235862501642, 0, -110939494453622, 0, -122058398917862, 0, -100957047476034, 0, -85481645503292, 0, -27478203681815, 0, 1315850638687, 0, 32169109380502, 0, 70027354655592, 0, 82123870683794, 0, 109017275599701, 0, 83735498362244, 0, 60378485910200, 0, 20253260190259, 0, 18779003857310, 0, -47907548022105, 0, -51565531205586, 0, -143880554452704, 0, -53201239458653, 0, -76359532922274, 0, -108519827870042, 0, 1611411017096, 0, 43982790823165, 0, 57759360992008, 0, 79352297859014, 0, 194744295785933, 0, 18844350888419, 0, 127978488315235, 0, -76448885510289, 0, -88033216568552, 0, -211447996057896, 0, -141692189894893, 0, 239424256271542}
{0, 69541296, 0, 126914260, 0, 100688326, 0, 74314876, 0, 96305950, 0, 12430840, 0, -19054188, 0, 59844712, 0, -63034488, 0, -75858416, 0, -3912210, 0, -81670988, 0, -53878148, 0, -24962908, 0, -70292752, 0, -53459732, 0, -5695934, 0, 24621488, 0, -8596564, 0, 30081780, 0, 25230702, 0, 37980364, 0, 105486686, 0, 65666316, 0, 81690798, 0, 71699360, 0, 68732590, 0, 85632536, 0, 49131302, 0, 36536592, 0, 19769642, 0, 9919584, 0, 2272044, 0, -16670716, 0, -27887132, 0, -43556612, 0, -101693102, 0, -277245972, 0, -686781608, 0, -1617082676, 0, -3710550070, 0, -8716441192, 0, -20384224574, 0, -43742210112, 0, -74021614142, 0, -10410942808, 0, -895084016238, 0, -2250805717964, 0, 18760373527324, 0, 76591059440820, 0, -13731718436984, 0, -905357425901144, 0, -3286167651766586, 0, 4788768256106984, 0, 175426451746768316, 0, -548884562112700160, 0, -7983893937355868514, 0, 126553326496364438408, 0, -990355095670139875776, 0, 495452566350804274028, 0, 77375590296998811912238, 0, -306325015918188528526048, 0, -1925503622981247994656616, 0, -2250348219200887574967264, 0, 1662430207823469951970044, 0, 5093392495080446939032192, 0, -2134183028901233957893242, 0, -17483093195300440627170100, 0, -16742742111222061234193050, 0, 213070736161591601490900, 0, 2845631278925568514418174, 0, -703886408074023920038816, 0, 100603605830203987664312, 0, -20855138933082597832348, 0, 7301886441630619941068, 0, -2082772535550222044104, 0, 201067631520082315534, 0, 103898484516256506584, 0, -26177680243254965786, 0, -9109847204274934296, 0, 1868577146179289706, 0, 1224913488269617140, 0, 87323728556109288, 0, -104076067377320516, 0, -50377136266323864, 0, -10692249757659824, 0, 886940913141780, 0, 1510650322779496, 0, 431308160133122, 0, -44023396060768, 0, -34057586671204, 0, 94673114657484, 0, 199048205509958, 0, 239436262274852, 0, 236491104407364, 0, 196030182898312, 0, 137020824339658, 0, 66053044151508, 0, -3991200766460, 0, -51850245734176, 0, -101451617386820, 0, -115629817513676, 0, -125466202072284, 0, -102334334181316, 0, -85525408242690, 0, -25221844664108, 0, 4526869153698, 0, 35520123389688, 0, 74072242490500, 0, 85427771427180, 0, 112720620825398, 0, 85302532349816, 0, 60847178564314, 0, 19016313833716, 0, 17583726081602, 0, -51004842341920, 0, -54303847874150, 0, -149183416233192, 0, -54705900505058, 0, -77877295250296, 0, -111269706691480, 0, 3221329553708, 0, 46444718816892, 0, 60614827941260, 0, 82153874502874, 0, 200986544551812, 0, 18796199490676, 0, 131267002255568, 0, -79653708471144, 0, -91327211252028, 0, -218178819613932, 0, -146028615090864, 0, 247552680909006}
{489337984, 0, -30004055, 0, -111710462, 0, -23248596, 0, -140232152, 0, 26154911, 0, -83709382, 0, 58780399, 0, -60863282, 0, 72091603, 0, 32256312, 0, 85656860, 0, -28562777, 0, 71156173, 0, 76406204, 0, 39890013, 0, -271984, 0, 11145582, 0, 25914133, 0, -26031524, 0, -29982269, 0, -67233747, 0, -44413652, 0, -130933814, 0, -127893551, 0, -155937835, 0, -90026202, 0, -77959991, 0, 31897836, 0, 137017301, 0, 354648432, 0, 540020661, 0, 762070470, 0, 924058863, 0, 940227429, 0, 765403869, 0, 305710602, 0, -459639628, 0, -1525668346, 0, -2639540529, 0, -3458430457, 0, -2778608976, 0, 2058396584, 0, 16384845350, 0, 45649593763, 0, 64901670586, 0, 54433260275, 0, 1799476496019, 0, -189508633902, 0, -36572496519241, 0, -86525126464200, 0, 165938166304346, 0, 1551499589658902, 0, 3858559230771475, 0, -23299822849497249, 0, -309295536870089878, 0, 2979881222090714878, 0, -11453355406188206523, 0, 42806780812548369922, 0, -1222637149324761034419, 0, 22865439558733369031998, 0, -128943514386213012430703, 0, -523044044027646332700307, 0, 1463632774640369639108465, 0, 8774969436221257638415278, 0, 19795710590819138601498983, 0, 30618294316058874900160920, 0, 32377836252936442350644039, 0, 13152905640780605533057847, 0, -9796631493545107888215642, 0, -6198696666006185354586417, 0, 2037387827906911238987567, 0, -99026972605622193170885, 0, -35687729872137193358970, 0, 5254988113818826110824, 0, 2451751691409494641307, 0, -1526314884281790099866, 0, 286484578727086590124, 0, 58935761744979284096, 0, -27999602484912397562, 0, -5728726182847375543, 0, 2235480754971328336, 0, 979487222777435927, 0, 6916642427899976, 0, -103489779121419765, 0, -42878910493036546, 0, -7617759966293758, 0, 1438253945213285, 0, 1393442060088360, 0, 319807745060885, 0, -69050722574343, 0, -20781844646657, 0, 113702527452970, 0, 214135902129776, 0, 248974539304131, 0, 240964515483469, 0, 196373671048516, 0, 134025691884073, 0, 60777795415320, 0, -10717582572834, 0, -58227474310641, 0, -107763399013428, 0, -120320740425842, 0, -128812770295951, 0, -103595322451554, 0, -85428803308958, 0, -22793161560197, 0, 7909790441112, 0, 38990440126816, 0, 78228405890960, 0, 88783809609724, 0, 116481054469584, 0, 86834879620503, 0, 61256311685671, 0, 17678022224618, 0, 16302195348259, 0, -54218542254705, 0, -57130608635138, 0, -154629261150816, 0, -56225035693598, 0, -79390352780496, 0, -114065498340527, 0, 4926761121565, 0, 49002858045565, 0, 63572731976454, 0, 85032163668829, 0, 207394926086483, 0, 18722003899580, 0, 134621042710892, 0, -82970290104050, 0, -94726150336045, 0, -225096327756421, 0, -150480732742722, 0, 255925732223618}
{0, 71656470, 0, 130865156, 0, 104020734, 0, 76995896, 0, 99914570, 0, 13472312, 0, -18926552, 0, 62585636, 0, -64412554, 0, -77800036, 0, -3552090, 0, -84344928, 0, -55827386, 0, -26075588, 0, -73559350, 0, -56585532, 0, -7191070, 0, 24020216, 0, -10932470, 0, 29177596, 0, 23996652, 0, 37453120, 0, 107692138, 0, 66262220, 0, 84171284, 0, 74258592, 0, 70687648, 0, 90587308, 0, 54364408, 0, 39412460, 0, 22525060, 0, 15397380, 0, 3741426, 0, -20384752, 0, -25798304, 0, -33973504, 0, -84360456, 0, -226239600, 0, -560189932, 0, -1330244972, 0, -2971979626, 0, -6860430172, 0, -16424870994, 0, -37162951160, 0, -71578564618, 0, -47427254880, 0, -314108562806, 0, -2630220004200, 0, 6697372916912, 0, 59205807103524, 0, 70391179740006, 0, -439824023179692, 0, -2416992902439398, 0, -2982229980167352, 0, 66913148978110548, 0, 363456081793166830, 0, -7604313848276440282, 0, 69648475398714998808, 0, -645886362383957224304, 0, 6444218707336546656288, 0, -37740387226757631094952, 0, -104930580367490299130592, 0, 1215386172737453945276488, 0, 4177641996137036363006064, 0, 4513980428683901499148752, 0, 1781861198364181241244896, 0, 5966710716857380217334358, 0, 22386886839297991073838576, 0, 28583588982298777874410088, 0, 7113567386399122568341802, 0, -6047177107639596106517478, 0, 76450132989323223296610, 0, 345470998170766184901614, 0, -103283673777418850373292, 0, 18815615479046686656434, 0, -987554896240949467000, 0, -903353328783471133444, 0, 299436265025828992360, 0, 21791232597147586386, 0, -26475344220708068376, 0, -2862014952352315952, 0, 2338636908382050568, 0, 743006368084575434, 0, -51856399466667766, 0, -98837593946383170, 0, -35788507559549296, 0, -5041659670228508, 0, 1802293249869802, 0, 1249354890088914, 0, 219348399395602, 0, -85633926160288, 0, -4735247998100, 0, 133160978107912, 0, 229043584890002, 0, 258198652882684, 0, 245061624657344, 0, 196330269425020, 0, 130650845458750, 0, 55171080795208, 0, -17715180204504, 0, -64765853785954, 0, -114172108707122, 0, -125014686520496, 0, -132100557188852, 0, -104741300490958, 0, -85191867253286, 0, -20191336851120, 0, 11466455603704, 0, 42580600678320, 0, 82496523938610, 0, 92191089507056, 0, 120298326333092, 0, 88329847961642, 0, 61602847484892, 0, 16234973985688, 0, 14931667682154, 0, -57551283492156, 0, -60047569862980, 0, -160220620018256, 0, -57757949968368, 0, -80897096184800, 0, -116907397263764, 0, 6731166599304, 0, 51659925815998, 0, 66635786757136, 0, 87988829395782, 0, 213972952786472, 0, 18620567888654, 0, 138041466998722, 0, -86401578986258, 0, -98232788621016, 0, -232204749159408, 0, -155051145009810, 0, 264549343960846}
{507797378, 0, -30954401, 0, -115309770, 0, -24271613, 0, -145176709, 0, 26394904, 0, -87376307, 0, 60053972, 0, -63938353, 0, 74113550, 0, 32852216, 0, 89158691, 0, -29846085, 0, 74023755, 0, 77472385, 0, 38325240, 0, -6527209, 0, 4320284, 0, 19048200, 0, -28607520, 0, -21648272, 0, -38982978, 0, 14369327, 0, -41692132, 0, -10289731, 0, -26580949, 0, 18235494, 0, -54351766, 0, -102192439, 0, -244813315, 0, -359477577, 0, -570329438, 0, -731845742, 0, -850367589, 0, -878304800, 0, -680788896, 0, -161424131, 0, 793846550, 0, 2288776262, 0, 4538227623, 0, 7603208007, 0, 12110347033, 0, 19650491562, 0, 33993517054, 0, 59609969480, 0, 90002729061, 0, 11215113266, 0, 919290951543, 0, 2567615123328, 0, -18860889374400, 0, -81966344375727, 0, -4690007704045, 0, 882066794433079, 0, 3423339063672909, 0, -2039352633948891, 0, -155465743311008072, 0, 85629759861401196, 0, 11445686249973770197, 0, -149928205215978311449, 0, 1386000332267336677191, 0, -7737200576044545304923, 0, -25264382553810694288335, 0, 502781235238974092916871, 0, 695964856110463660702633, 0, -4390907085296063085620382, 0, -17143121532428145524595438, 0, -32801440486237101740880706, 0, -40811437106013901396735410, 0, -24861259352289939126866011, 0, 8422186575399090407185359, 0, 14971128127977813484519058, 0, -1030405262122289295167927, 0, -1332668386717057914333985, 0, 452486620293690639415346, 0, -102784344003002972391415, 0, 20918359851297851373880, 0, -2766878295430844479420, 0, -363286890522323932399, 0, 266319322359900089016, 0, -5770153175710765492, 0, -22886177158749482506, 0, -600010714111204886, 0, 2251536315643866086, 0, 528661816120110057, 0, -92144192412186222, 0, -91535972523844023, 0, -29256977002235139, 0, -2925952835653764, 0, 2011398693515310, 0, 1089444704306617, 0, 130879412052118, 0, -94759971126971, 0, 13451716484043, 0, 152793654170464, 0, 243667786064134, 0, 267064193657414, 0, 248769192012746, 0, 195909584129104, 0, 126919378395383, 0, 49261822463964, 0, -24954852036886, 0, -71437931077852, 0, -120656409070151, 0, -129695897342436, 0, -135318445024576, 0, -105765499329979, 0, -84811218036110, 0, -17414866105719, 0, 15197680928724, 0, 46288798676015, 0, 86874900653677, 0, 95646932976878, 0, 124171110058299, 0, 89783756324204, 0, 61883623000923, 0, 14683794198483, 0, 13469659781909, 0, -61005496044136, 0, -63056112449985, 0, -165959888400688, 0, -59303536231957, 0, -82395701926694, 0, -119795674078174, 0, 8638185835544, 0, 54418759053507, 0, 69806803548576, 0, 91025244264820, 0, 220724219194987, 0, 18490283715307, 0, 141529107646723, 0, -89951130723481, 0, -101850038854252, 0, -239508771428700, 0, -159742569996234, 0, 273430545678606}
{0, 73819350, 0, 134907224, 0, 107433792, 0, 79747828, 0, 103623252, 0, 14556504, 0, -18777348, 0, 65415508, 0, -65787882, 0, -79762332, 0, -3174664, 0, -87066836, 0, -57775982, 0, -27201896, 0, -76978454, 0, -59770344, 0, -8621464, 0, 23250120, 0, -13497202, 0, 28458720, 0, 22715166, 0, 36407044, 0, 109966244, 0, 67426952, 0, 86116254, 0, 75939360, 0, 73923634, 0, 96042260, 0, 57245346, 0, 43322228, 0, 28524962, 0, 18056644, 0, 3116918, 0, -18070348, 0, -23569688, 0, -34483308, 0, -69860118, 0, -176125400, 0, -449335946, 0, -1094912276, 0, -2483774480, 0, -5682471812, 0, -13281474850, 0, -30053654852, 0, -60652602828, 0, -76631518268, 0, -47523774784, 0, -1901102765508, 0, -252230290728, 0, 37523572894268, 0, 95511548995532, 0, -142578930595572, 0, -1539389801539292, 0, -4246237784780896, 0, 17179900332909214, 0, 300175990070234012, 0, -1974422676093559462, 0, -2135653086036632736, 0, 111554345704754835984, 0, -534009847364672029128, 0, -10341846447347771435070, 0, 161315653489252982302592, 0, -130176372672633842908946, 0, -3494292969154105061750016, 0, -8609970489019079806071550, 0, -10601564022883190675265292, 0, -14181442701418831829090090, 0, -29725620425872660265528840, 0, -42890962822047242152925110, 0, -21750139797882916310495412, 0, 7346956845873157065361112, 0, 3546349196391990158823080, 0, -1475834169498466671876210, 0, 302603273011284193450652, 0, -63993160502343551376868, 0, 16074763202384947898096, 0, -3204563800659226056128, 0, 31094455006793500668, 0, 209452427877368844676, 0, -23870266220095829384, 0, -18276555988782558244, 0, 1054443120333871828, 0, 2039097533430919206, 0, 343730331373846668, 0, -117278628490140504, 0, -82682378089862988, 0, -23367215878922346, 0, -1227183299103004, 0, 2095631661321518, 0, 923039383455148, 0, 55025864104978, 0, -97232688996308, 0, 33319517575162, 0, 172407090719136, 0, 257888479398164, 0, 275470771289792, 0, 252002469692540, 0, 195047831126240, 0, 122789421117396, 0, 43028695103052, 0, -32441161441438, 0, -78236577668292, 0, -127203252324754, 0, -134347797371144, 0, -138450033167974, 0, -106654182694564, 0, -84275861541532, 0, -14455874878700, 0, 19108497144282, 0, 50115902051160, 0, 91363273265118, 0, 99148843382304, 0, 128097304347522, 0, 91192355763968, 0, 62094676964090, 0, 13020455960484, 0, 11913116134900, 0, -64583780040728, 0, -66157844530962, 0, -171849535579232, 0, -60860925642396, 0, -83884338517380, 0, -122730478877868, 0, 10651436948108, 0, 57282183459738, 0, 73088603826120, 0, 94143101424944, 0, 227652340660840, 0, 18329871967558, 0, 145084828225176, 0, -93622037128642, 0, -105580779254320, 0, -247012791712608, 0, -164557708453288, 0, 282575543125648}
{526809755, 0, -31925650, 0, -118999160, 0, -25331393, 0, -150250905, 0, 26668750, 0, -91065284, 0, 61416991, 0, -67194822, 0, 75773579, 0, 32573048, 0, 91477453, 0, -32332426, 0, 77212751, 0, 81805084, 0, 44570409, 0, 447090, 0, 15318997, 0, 29598798, 0, -23710810, 0, -29575846, 0, -67745931, 0, -42347876, 0, -135526846, 0, -134134941, 0, -163303325, 0, -93698530, 0, -87294575, 0, 27096871, 0, 132343769, 0, 356521781, 0, 545247193, 0, 783802030, 0, 952088754, 0, 969882678, 0, 792118493, 0, 311016346, 0, -528642485, 0, -1721842838, 0, -3077219433, 0, -4375092061, 0, -4744865219, 0, -2505533518, 0, 6438356861, 0, 28411592633, 0, 67103303594, 0, 46193365267, 0, 325492071945, 0, 2889681836983, 0, -6246593502480, 0, -61795852367346, 0, -84108059561216, 0, 412840808694862, 0, 2438799598498589, 0, 3964049870177634, 0, -54472016815552221, 0, -437672874945021545, 0, 6435136261652625619, 0, -44410527099597406766, 0, 347089831793836760158, 0, -4411461644594427432795, 0, 45748562320808551723188, 0, -111447417760845350511477, 0, -1347361957265592775240123, 0, -333243611017168822990954, 0, 10117666908674910573634378, 0, 29350355125461382997734913, 0, 45186346863427122536052158, 0, 36759821579848847011051494, 0, -2551756318303988916240897, 0, -25993737596136549713615021, 0, -5679918997277259853795152, 0, 4327331504544368666751555, 0, -722206295833976277300075, 0, 73706615704199258903289, 0, -18565205827132412335667, 0, 8883264795064041586167, 0, -2803363940461784280316, 0, 273174334719637566470, 0, 145441678283075024327, 0, -33738730159699761184, 0, -13426682212244261899, 0, 2154548226381122365, 0, 1755012982857530322, 0, 191012600894448646, 0, -130466582483601733, 0, -73099070030739720, 0, -18154326778292362, 0, 100196402836926, 0, 2081918950786243, 0, 757591405962061, 0, -7940991142641, 0, -93646154808034, 0, 54677070899043, 0, 192022666738155, 0, 271750700460242, 0, 283437540302168, 0, 254751513231493, 0, 193718849466674, 0, 118228740619157, 0, 36441051468376, 0, -40199974971336, 0, -85179226143561, 0, -133822179121228, 0, -138972988784382, 0, -141493103582974, 0, -107401678864020, 0, -83578715843372, 0, -11307650393255, 0, 23205106634915, 0, 54064814683533, 0, 95963295881837, 0, 102695815314898, 0, 132076353079014, 0, 92552020614280, 0, 62232329673190, 0, 11240930952950, 0, 10259117269425, 0, -68288877835556, 0, -69354366256493, 0, -177892049015224, 0, -62428862068353, 0, -85361011881768, 0, -125712056825251, 0, 12774779697901, 0, 60253170907535, 0, 76484098647638, 0, 97343791966792, 0, 234761028098655, 0, 18137623949130, 0, 148709456925957, 0, -97418018003422, 0, -109428048230809, 0, -254721679459300, 0, -169499381427120, 0, 291991678471728}
{0, 76030830, 0, 139042216, 0, 110930734, 0, 82573328, 0, 107432820, 0, 15682764, 0, -18601688, 0, 68346848, 0, -67171516, 0, -81758300, 0, -2749622, 0, -89814776, 0, -59769722, 0, -28381004, 0, -80440052, 0, -62978896, 0, -10219802, 0, 22388784, 0, -15947904, 0, 27627676, 0, 21006310, 0, 35460544, 0, 112644222, 0, 67974640, 0, 87570956, 0, 78738000, 0, 77105454, 0, 99627408, 0, 61438130, 0, 49352604, 0, 31536098, 0, 20237188, 0, 8155780, 0, -17153840, 0, -28368888, 0, -31429168, 0, -52553334, 0, -143855644, 0, -368836710, 0, -901904896, 0, -2029736410, 0, -4514365624, 0, -10525735770, 0, -24766846944, 0, -53119285540, 0, -89405977944, 0, -9028744146, 0, -963596189568, 0, -2949915469400, 0, 18835035448608, 0, 87318950969676, 0, 23868406669768, 0, -855530671646630, 0, -3532927596646568, 0, -301895486055126, 0, 134356139498686450, 0, 258269172598310934, 0, -12585516539006881980, 0, 140590815848710577952, 0, -1344072906666381430242, 0, 11085453564984066868204, 0, -33963343473911831756118, 0, -390885306976338185580366, 0, 1270238145772164667978082, 0, 8488296687635142275619070, 0, 17556350969940576734887382, 0, 25491518402228291192199176, 0, 40936867841542849316443396, 0, 59702995406765995414124364, 0, 44250984651781370243715158, 0, -1940918467579015218416046, 0, -11262399987087996243078096, 0, 1912373180360838436970502, 0, 158073532940865718717458, 0, -96453437592869653040378, 0, 14161222954346077956532, 0, 2435895137841226467814, 0, -2021725094607072702420, 0, 386026267801132107702, 0, 85220443736178544866, 0, -37116834248202538278, 0, -8866987709828077052, 0, 2784405254191018104, 0, 1441075109235448848, 0, 70140265388270144, 0, -134601254721524600, 0, -63380482699433666, 0, -13620191085204886, 0, 1101674532146746, 0, 1993502433533042, 0, 598406958369410, 0, -58465852537478, 0, -84786325637374, 0, 77259126801282, 0, 211640016275616, 0, 285325572030590, 0, 291041482936784, 0, 257081008585156, 0, 191973323278918, 0, 113272900494446, 0, 29520183763852, 0, -48220887363686, 0, -92261505223272, 0, -140514014324168, 0, -143574193755228, 0, -144449686423586, 0, -108009436022926, 0, -82720333123170, 0, -7969515576924, 0, 27489350633870, 0, 58135562375950, 0, 100675208890934, 0, 106286723023652, 0, 136107789505378, 0, 93859521466666, 0, 62293275421662, 0, 9341633828704, 0, 8504685626642, 0, -72123519932744, 0, -72647385016428, 0, -184090002636096, 0, -64006484252324, 0, -86823816943974, 0, -128740529247672, 0, 15012027216104, 0, 63334654915310, 0, 79996222752142, 0, 100629061067300, 0, 242054011938652, 0, 17912163884800, 0, 152403857388700, 0, -101342310848468, 0, -113394850496904, 0, -262640007462874, 0, -174570392850942, 0, 301685439337518}
{546387356, 0, -32920915, 0, -122772673, 0, -26417532, 0, -155456460, 0, 26892253, 0, -94957788, 0, 62709977, 0, -70496191, 0, 77848979, 0, 33119642, 0, 95082732, 0, -33797547, 0, 80274055, 0, 82929430, 0, 42986823, 0, -5919990, 0, 8608286, 0, 22567146, 0, -26393756, 0, -20769531, 0, -38570897, 0, 17354802, 0, -44046022, 0, -12815535, 0, -31099663, 0, 16846396, 0, -61091317, 0, -108930028, 0, -261230329, 0, -376237212, 0, -592915317, 0, -757713393, 0, -882846619, 0, -903890277, 0, -707133356, 0, -191949266, 0, 760570817, 0, 2237069459, 0, 4397145444, 0, 7238480135, 0, 11081755080, 0, 16650483154, 0, 26553249963, 0, 45236333154, 0, 76444549719, 0, 87416543330, 0, 33070036713, 0, 1983082748391, 0, 680744662576, 0, -38468476014430, 0, -104693080672502, 0, 118026805608656, 0, 1522018949828756, 0, 4569154727789955, 0, -11883549529852347, 0, -278637411774216083, 0, 1067525066077818052, 0, 11824860504231689858, 0, -205879324285493503624, 0, 1776432138613202037808, 0, -4207580040713134673061, 0, -110211933173614201430414, 0, 723803922604112094763376, 0, 2872481396945888918139265, 0, -1210142283628119608270511, 0, -18980662434222066303146081, 0, -41785452593740031323975305, 0, -44541456798244044627721866, 0, -6344436921938868590428411, 0, 36542727849000053671816545, 0, 21488665550107408540224035, 0, -6415880391073892360685924, 0, -1006597422345302833569809, 0, 635831264869883187209945, 0, -159426351782246279813939, 0, 28729251532366146828778, 0, -1897950252921822673663, 0, -1182498726167603254622, 0, 403885772839028292330, 0, 34917360250551808021, 0, -35844581316485383937, 0, -4915196356595073420, 0, 3040290149781624505, 0, 1127794549845704905, 0, -21315424209407905, 0, -132166222454238767, 0, -53938582779909510, 0, -9743086387062956, 0, 1822125162213718, 0, 1850562646810861, 0, 449262831105483, 0, -97430229770870, 0, -71608531565379, 0, 100621441428195, 0, 231069352810578, 0, 298518359453116, 0, 298237432265450, 0, 258978943785891, 0, 189823559108165, 0, 107947799096216, 0, 22298374369902, 0, -56471184759541, 0, -99454016244771, 0, -147256068097710, 0, -148133986162746, 0, -147308101451477, 0, -108470859048697, 0, -81697135342834, 0, -4440065470753, 0, 31961597320230, 0, 62325778923456, 0, 105497067551300, 0, 109918394391696, 0, 140189870215944, 0, 95110834794529, 0, 62274105061168, 0, 7318854079033, 0, 6647185542563, 0, -76090121481407, 0, -76038277582433, 0, -190445871138594, 0, -65592436834483, 0, -88270603361407, 0, -131816154994286, 0, 17367186189502, 0, 66529715762455, 0, 83628004374222, 0, 104000320310216, 0, 249535113202335, 0, 17651680761842, 0, 156168860648663, 0, -105398805376068, 0, -117484357744536, 0, -270772833450701, 0, -179773668925365, 0, 311664492435217}
{0, 78291816, 0, 143271904, 0, 114512758, 0, 85471916, 0, 111345584, 0, 16855388, 0, -18395268, 0, 71370908, 0, -68568442, 0, -83762920, 0, -2275390, 0, -92628820, 0, -61809284, 0, -29529476, 0, -83960182, 0, -66377640, 0, -11865554, 0, 21656064, 0, -18611494, 0, 26513604, 0, 19447688, 0, 34621868, 0, 114798338, 0, 68305928, 0, 89894686, 0, 81166312, 0, 78886996, 0, 104650828, 0, 66818416, 0, 52529112, 0, 34990856, 0, 26980048, 0, 10748702, 0, -20450980, 0, -26953508, 0, -26183428, 0, -48360428, 0, -118850040, 0, -288622606, 0, -734016556, 0, -1692239668, 0, -3780511420, 0, -8649956996, 0, -19954900572, 0, -43283150526, 0, -80911108104, 0, -49645907716, 0, -316606518804, 0, -3110698824044, 0, 5800115495636, 0, 64356676726734, 0, 98163312524704, 0, -383961775339104, 0, -2449837082406520, 0, -4791618675677702, 0, 43307571008547080, 0, 465608139477019788, 0, -4933663716260762844, 0, 19082703810910300966, 0, -44505637857564817868, 0, 1448251695707224154298, 0, -34025325306704570513300, 0, 257989645737097080254800, 0, 530349192602260781641828, 0, -4661304340278631950014002, 0, -18618914387973747797882644, 0, -35466031472232803897915598, 0, -55338533418108196311991732, 0, -79314238557889439847689602, 0, -73709848299236516321991980, 0, -15088848097446411076354098, 0, 20887354391432896214645548, 0, 2207159066448382574755056, 0, -2364554600594955566296928, 0, 625308369086679277174150, 0, -136025236576593865553492, 0, 28654870861859863517394, 0, -3999159490279026682348, 0, -467341928786333701762, 0, 361109039165866984940, 0, -2976627476900068466, 0, -31605836365772788664, 0, -1722216724318055036, 0, 3017740352448222528, 0, 835770865385327312, 0, -86959064710955648, 0, -125208632314207250, 0, -45044998527872332, 0, -6485398074432994, 0, 2305025300055524, 0, 1670772317306124, 0, 313148658626900, 0, -125560062531874, 0, -54780819539824, 0, 124484897907548, 0, 250168064305852, 0, 311212210831172, 0, 304919960575136, 0, 260355325639250, 0, 187202689563808, 0, 102211050332794, 0, 14755138119156, 0, -64954988062276, 0, -106748574191024, 0, -154033280436294, 0, -152634796601704, 0, -150051385970666, 0, -108771255679096, 0, -80497685350878, 0, -711653178664, 0, 36626830316202, 0, 66636145968132, 0, 110428140539740, 0, 113587713242772, 0, 144320307036758, 0, 96301300633324, 0, 62170373287276, 0, 5168315515632, 0, 4683461740880, 0, -80191380176792, 0, -79528678854950, 0, -196962126613348, 0, -67185615208908, 0, -89699266960192, 0, -134939036223340, 0, 19844271697488, 0, 69841407940580, 0, 87382470294196, 0, 107459342709044, 0, 257208182692084, 0, 17354707135320, 0, 160005326897556, 0, -109590893658146, 0, -121699703748644, 0, -279124908735468, 0, -185112119107548, 0, 321935617862766}
{566542785, 0, -33938212, 0, -126638985, 0, -27541289, 0, -160794196, 0, 27146930, 0, -98880531, 0, 64098546, 0, -73976018, 0, 79549871, 0, 32749186, 0, 97505127, 0, -36445453, 0, 83592895, 0, 87326229, 0, 49488292, 0, 1241372, 0, 19868698, 0, 33316211, 0, -20998830, 0, -28711450, 0, -68216378, 0, -40222341, 0, -139244926, 0, -140201651, 0, -171631630, 0, -96692580, 0, -95248606, 0, 21037769, 0, 125829381, 0, 360559905, 0, 549679292, 0, 799156227, 0, 980794225, 0, 1005536766, 0, 814779240, 0, 321311863, 0, -566183878, 0, -1870293269, 0, -3418383948, 0, -5061964042, 0, -6124438333, 0, -5498059861, 0, -331473102, 0, 14704429522, 0, 46836988608, 0, 90848973849, 0, 12574070762, 0, 1025183808834, 0, 3396621430157, 0, -18653356805588, 0, -92574888469216, 0, -43746574238496, 0, 825721452060910, 0, 3618355277929746, 0, 2290684191476141, 0, -113674565244534743, 0, -489760796834434022, 0, 11982132124845997235, 0, -110091085950797042302, 0, 991924796860984056213, 0, -10187542591827384684653, 0, 71558580319185987926395, 0, 52867537616081459179537, 0, -2475595086370121175431784, 0, -5283704127649135979695190, 0, 4078117822489864560053206, 0, 28088515413001329150773214, 0, 42791155245941627575001945, 0, 13684557874937379108500709, 0, -44772276063860028579012727, 0, -47407122040101588064236150, 0, 1249069853827126100830175, 0, 6917697261021788338023577, 0, -1888286711877291393532187, 0, 332030904607335504541457, 0, -73360258446489044920828, 0, 20618561824420454078852, 0, -4386344498148203199636, 0, 50923854402190724032, 0, 286662545718631645104, 0, -28448590433055695820, 0, -25796442797237866425, 0, 682013355404137855, 0, 2803471819723659215, 0, 577418564004984557, 0, -130903560323037253, 0, -115357183579843735, 0, -36867441993060802, 0, -3800267092929574, 0, 2590778518308881, 0, 1468830566282581, 0, 192083627158649, 0, -143522913873441, 0, -34681914836234, 0, 148837121812582, 0, 269015048755560, 0, 323465690075515, 0, 311108931022628, 0, 261199211648475, 0, 184084525638704, 0, 96030164081230, 0, 6858503288846, 0, -73698835769127, 0, -114162128192486, 0, -160855531360302, 0, -157079520693098, 0, -152676602262152, 0, -108904750993551, 0, -79115080234752, 0, 3222556608733, 0, 41491467512786, 0, 71069133717499, 0, 115469667350188, 0, 117293439047932, 0, 148498331740170, 0, 97426711086660, 0, 61978119553179, 0, 2885808773160, 0, 2610367597585, 0, -84430120843469, 0, -83120120459139, 0, -203641286414000, 0, -68784561448875, 0, -91107487656600, 0, -138109357125703, 0, 22447520963463, 0, 73272924953863, 0, 91262760918831, 0, 111007571075099, 0, 265077155826283, 0, 17019312877548, 0, 163914084125233, 0, -113922637272157, 0, -126044196415223, 0, -287701487054401, 0, -190588779581488, 0, 332506818285498}
{0, 80602672, 0, 147596996, 0, 118179420, 0, 88445168, 0, 115363870, 0, 18073756, 0, -18164832, 0, 74489948, 0, -69960834, 0, -85787168, 0, -1780104, 0, -95490864, 0, -63846280, 0, -30689520, 0, -87636758, 0, -69836924, 0, -13443520, 0, 20749944, 0, -21512138, 0, 25590376, 0, 17836574, 0, 33243392, 0, 117023184, 0, 69219644, 0, 91655108, 0, 82680512, 0, 81990474, 0, 110173788, 0, 69719406, 0, 56719824, 0, 41720002, 0, 30724192, 0, 11340586, 0, -17112472, 0, -25300972, 0, -30817420, 0, -43053910, 0, -90262136, 0, -233337688, 0, -610089520, 0, -1394368524, 0, -3062044196, 0, -6856509338, 0, -16047785596, 0, -36583852648, 0, -73551543568, 0, -92590264182, 0, -34479168280, 0, -2114487791138, 0, -1218783003460, 0, 39257942096748, 0, 113971475318600, 0, -92220300948852, 0, -1499473751496368, 0, -4836822935996932, 0, 7331426674787256, 0, 250293976563612500, 0, -321990871287108004, 0, -17387548370128554754, 0, 238035957643191359012, 0, -2281005321652088043918, 0, 14820155314010736359798, 0, 11330231406845563919258, 0, -869941233731124987615544, 0, 179627168239017871929784, 0, 12748363472237877452274284, 0, 38004226531311241079418514, 0, 68402541915989220519282556, 0, 100639228428077235237649968, 0, 108071871085920482522224872, 0, 46400569186179041474057050, 0, -26017332369578912145698044, 0, -15646873446401120145559676, 0, 5482589177301803151761444, 0, -541330210022774334476940, 0, 10472859561479364903600, 0, -11899032395540190608074, 0, 10564847277788693835786, 0, -3744219614280080643376, 0, 368435911325140854806, 0, 202166000021443508470, 0, -42968945693199100982, 0, -19479535575936492320, 0, 2347794485103500876, 0, 2471048279449489730, 0, 358770219786091506, 0, -157295955650976366, 0, -103864373545124308, 0, -29497594462796320, 0, -1635614341304388, 0, 2715858490094972, 0, 1256203104931868, 0, 86766616099082, 0, -152401571843338, 0, -11865431798368, 0, 173569518956898, 0, 287659616478240, 0, 335362285932882, 0, 316887296271196, 0, 261581521557936, 0, 180524775081206, 0, 89443751949600, 0, -1367781459776, 0, -82690108549766, 0, -121689897961822, 0, -167723677178120, 0, -161470247167428, 0, -155185944116906, 0, -108873427514632, 0, -77549888056512, 0, 7363102904056, 0, 46556918227198, 0, 75624272921246, 0, 120621719559044, 0, 121034010679172, 0, 152723070886010, 0, 98483510859108, 0, 61693781778750, 0, 467402260416, 0, 424750695170, 0, -88809061352120, 0, -86814310163904, 0, -210486006249824, 0, -70388169423364, 0, -92493020836618, 0, -141327208841368, 0, 25181126731408, 0, 76827455237712, 0, 95272034918802, 0, 114646815616112, 0, 273145995676276, 0, 16643933890122, 0, 167895994145126, 0, -118397588746670, 0, -130521106112564, 0, -296507504485620, 0, -196206667570448, 0, 343385177624454}
{587288740, 0, -34979612, 0, -130590947, 0, -28691259, 0, -166268399, 0, 27348882, 0, -103005774, 0, 65418865, 0, -77513463, 0, 81663651, 0, 33239506, 0, 101260295, 0, -38114858, 0, 86772981, 0, 88565798, 0, 47989179, 0, -5364372, 0, 13145483, 0, 26378693, 0, -23628774, 0, -19991042, 0, -38053257, 0, 21330962, 0, -46204446, 0, -16169337, 0, -34914885, 0, 16704964, 0, -69187245, 0, -116273967, 0, -275557981, 0, -393942369, 0, -620435585, 0, -782176309, 0, -913126594, 0, -936775233, 0, -733172276, 0, -205206887, 0, 741417476, 0, 2217239086, 0, 4346678753, 0, 7050283885, 0, 10527785322, 0, 14976490558, 0, 21843117024, 0, 34542676015, 0, 58308990806, 0, 93429838612, 0, 47668426202, 0, 290730346181, 0, 3302802489911, 0, -5364237274255, 0, -66924486818441, 0, -112584400985417, 0, 353293866775621, 0, 2451614376739600, 0, 5489420987476541, 0, -33468882107046882, 0, -460551817986647309, 0, 3381009458366674483, 0, 2150347015668588334, 0, -191800236587096717168, 0, 1301961052698328241720, 0, 10964875162538568370042, 0, -262237344022775303285895, 0, 675417619927081364494604, 0, 6478303486796604142622417, 0, 9206035171661416028148110, 0, -5854267266016464917327541, 0, -27051062569110367160577353, 0, -12373438723657237590367967, 0, 52115922284523639827054703, 0, 81636700578435054078943158, 0, 19750380709700861100540566, 0, -15948991448144158784015450, 0, 886986360751292609902485, 0, 595809961887820918247165, 0, -186230235279717415458142, 0, 27565652855481987038336, 0, 2143332254328389919127, 0, -2661935992227839100826, 0, 517082184003481282351, 0, 121973375884201861828, 0, -48723159939523492244, 0, -13396778216471985764, 0, 3372358325598705480, 0, 2079276957187900188, 0, 181171256262396044, 0, -170008677586178911, 0, -91660807800129715, 0, -22971614486596884, 0, 64093180376557, 0, 2713408192525967, 0, 1042052016727849, 0, -2842644486472, 0, -153473909022764, 0, 12946196149645, 0, 198358830413721, 0, 305935233693888, 0, 346806972384539, 0, 322209343855538, 0, 261491115342757, 0, 176538129819097, 0, 82481556552022, 0, -9887386083770, 0, -91893659377045, 0, -129300393689431, 0, -174612626877723, 0, -165788676044238, 0, -157567558187048, 0, -108670176526925, 0, -75798491136016, 0, 11710795199721, 0, 51823276493647, 0, 80298860227421, 0, 125881805079605, 0, 124805600217922, 0, 156992638141520, 0, 99467284510844, 0, 61313498572171, 0, -2090835777503, 0, -1876088059644, 0, -93330690191170, 0, -90612633576504, 0, -217498751319302, 0, -71994812729840, 0, -93853416944293, 0, -144592818301166, 0, 28049518767394, 0, 80508313312767, 0, 99413533482570, 0, 118378537444492, 0, 281418765785847, 0, 16226528094030, 0, 171951877536684, 0, -123019992269502, 0, -135133880063972, 0, -305548413983675, 0, -201968931671411, 0, 354579046693714}
{0, 82964312, 0, 152019284, 0, 121934030, 0, 91495804, 0, 119488526, 0, 19337208, 0, -17905356, 0, 77716808, 0, -71360008, 0, -87844336, 0, -1232618, 0, -98378380, 0, -65927756, 0, -31901260, 0, -91356512, 0, -73320692, 0, -15193158, 0, 19750944, 0, -24296692, 0, 24550516, 0, 15781782, 0, 31965068, 0, 119663110, 0, 69488172, 0, 92904622, 0, 85347312, 0, 85022694, 0, 113747720, 0, 73958766, 0, 63044112, 0, 45271538, 0, 33958864, 0, 17806388, 0, -15299012, 0, -30483464, 0, -29957772, 0, -33105114, 0, -77572756, 0, -190030534, 0, -488186620, 0, -1150404066, 0, -2577562440, 0, -5715940114, 0, -13067932628, 0, -29467006770, 0, -60760946624, 0, -100057064772, 0, -540549848, 0, -1038909108052, 0, -3786582694672, 0, 18470779939600, 0, 97841167358308, 0, 64280349426668, 0, -792935616481036, 0, -3683158107037360, 0, -3978750795873148, 0, 94344969145325774, 0, 625705874858459992, 0, -10270408932784968432, 0, 70387833735745594156, 0, -502959002333558420120, 0, 6319018863846152729808, 0, -74346900300551810295072, 0, 299245976672189828063484, 0, 1983432696786001654177236, 0, -3538177152833451578694432, 0, -29476814218434482165115870, 0, -72263691798543801611918608, 0, -118885050904795548589815508, 0, -143647264454931936362090672, 0, -90736119741399656778939748, 0, 18147314687135972615282736, 0, 39973369713844291854186638, 0, -3742939467991315224285108, 0, -2778925886112093197772690, 0, 1012397500840121346987980, 0, -230621983938115928099904, 0, 42029276903864702696336, 0, -3239283313833744580234, 0, -1540543168453059400652, 0, 541752896557038739380, 0, 54268254495447801012, 0, -48072453723953892118, 0, -8010855515609399616, 0, 3874499752783136780, 0, 1672452595498797624, 0, 42759799113231998, 0, -172464956576699588, 0, -79414718999930834, 0, -17286889726879916, 0, 1355663476940434, 0, 2613409032509348, 0, 834010957633242, 0, -76803359911232, 0, -147621870233300, 0, 39338422330020, 0, 223032079913340, 0, 323718071891868, 0, 357679395240756, 0, 326962019720604, 0, 260832804659692, 0, 172055967308232, 0, 75100936076902, 0, -18721164301868, 0, -101312807620572, 0, -136983341693680, 0, -181506300561218, 0, -170016515157084, 0, -159803040822040, 0, -108279706678116, 0, -73849511897218, 0, 16273391088036, 0, 57295640849290, 0, 85093002572608, 0, 131248634869584, 0, 128604757810804, 0, 161304442968326, 0, 100372735599564, 0, 60832507964262, 0, -4793364572616, 0, -4295543398228, 0, -97997780138880, 0, -94516647382870, 0, -224682016376360, 0, -73603187076594, 0, -95186232821208, 0, -147906206329180, 0, 31057101818040, 0, 84318785426472, 0, 103690519631620, 0, 122204588421572, 0, 289899547493900, 0, 15765421626788, 0, 176082594044748, 0, -127793562036336, 0, -139885928487872, 0, -314829344260646, 0, -207878701816124, 0, 366095824031592}
{608638009, 0, -36043914, 0, -134639810, 0, -29881818, 0, -171880573, 0, 27585341, 0, -107166166, 0, 66826845, 0, -81235824, 0, 83410370, 0, 32796368, 0, 103765302, 0, -40981735, 0, 90293283, 0, 93075548, 0, 54620245, 0, 1939473, 0, 24891840, 0, 37330029, 0, -18141146, 0, -27743755, 0, -67944251, 0, -37847276, 0, -143306124, 0, -145587519, 0, -179333196, 0, -100618378, 0, -103216223, 0, 16992002, 0, 118014075, 0, 361623072, 0, 555997051, 0, 815014222, 0, 1001578799, 0, 1041351639, 0, 846795713, 0, 331095392, 0, -596350838, 0, -1974431914, 0, -3686254813, 0, -5607012835, 0, -7147740499, 0, -7546347326, 0, -4817025245, 0, 4955986385, 0, 28768898829, 0, 73131017870, 0, 103615036951, 0, 48714264430, 0, 2280040742478, 0, 1860008823498, 0, -39856870801808, 0, -123279032007260, 0, 65131416568607, 0, 1471691618958959, 0, 5056723409027704, 0, -3435961328465954, 0, -219199926712900163, 0, -241759407606726619, 0, 19351334948173187202, 0, -220382768932591652961, 0, 2108795163335713566621, 0, -18501452816517840950095, 0, 81413936444893535131563, 0, 498236967021842122285115, 0, -3409981276778808708107485, 0, -14591595240215267879883070, 0, -17200276581555617623288633, 0, -2391932435664376527677986, 0, -4732982855867280088860484, 0, -64317781548328887308127514, 0, -121660686510323584569785898, 0, -63548847582438996564425917, 0, 19952137841702245510313535, 0, 7986644691351586746730008, 0, -3572619063976422543404621, 0, 797431287305671251306723, 0, -172325308107628041491081, 0, 38380888969074733572297, 0, -5673096420224119485235, 0, -599164478058162712391, 0, 486932119275421081427, 0, 2531373655134701969, 0, -43214264349335963531, 0, -3561405627307152428, 0, 3976587900824341697, 0, 1281745363305501555, 0, -60312643307318007, 0, -167562345774870681, 0, -67588611406474858, 0, -12415401005445213, 0, 2294275255977352, 0, 2441694849938787, 0, 637769395945518, 0, -135471416188051, 0, -135486572792712, 0, 67196319876316, 0, 247688046446062, 0, 341117941141617, 0, 368042956966005, 0, 331165729699732, 0, 259596535807346, 0, 167052011296675, 0, 67268063685192, 0, -27901846109292, 0, -110973896514788, 0, -144756422867975, 0, -188415056305944, 0, -174155963727434, 0, -161889328743173, 0, -107696436264465, 0, -71695693813450, 0, 21057869921355, 0, 62980197769194, 0, 90008757392271, 0, 136723323016119, 0, 132429796656252, 0, 165657306586637, 0, 101195295600195, 0, 60246583614794, 0, -7644753446000, 0, -6836927947272, 0, -102813124794250, 0, -98527865671602, 0, -232038388975126, 0, -75211550490191, 0, -96488776313927, 0, -151267542487707, 0, 34208518814759, 0, 88262325975409, 0, 108106365738544, 0, 126126444263602, 0, 298592515481501, 0, 15258452031969, 0, 180288962632645, 0, -132722730320847, 0, -144780845458737, 0, -324355954269395, 0, -213939241418096, 0, 377944221586147}
{0, 85377662, 0, 156540580, 0, 125777814, 0, 94623336, 0, 123721922, 0, 20650152, 0, -17612424, 0, 81042532, 0, -72771042, 0, -89908740, 0, -631314, 0, -101332480, 0, -68054306, 0, -33078900, 0, -95136078, 0, -77000012, 0, -16990006, 0, 18885144, 0, -27302318, 0, 23218780, 0, 13879724, 0, 30793792, 0, 121759698, 0, 69529548, 0, 95047476, 0, 87620224, 0, 86597360, 0, 118809172, 0, 79397352, 0, 66347892, 0, 49219412, 0, 41827244, 0, 21655178, 0, -17577408, 0, -28493212, 0, -26434780, 0, -35961240, 0, -67877612, 0, -144575054, 0, -400697336, 0, -957967364, 0, -2113484044, 0, -4593349566, 0, -10418483936, 0, -24180646574, 0, -52711840776, 0, -97757525170, 0, -59577257916, 0, -309130649326, 0, -3584255704956, 0, 4767705268964, 0, 69330677885980, 0, 127318148674594, 0, -320678594146444, 0, -2444678921006548, 0, -6076979604466032, 0, 24902626083353770, 0, 433967118328554792, 0, -1963383516699509436, 0, -17294301572538821572, 0, 330492121133205710794, 0, -3088414985588754255516, 0, 12181262314374570889256, 0, 139102943503940099334306, 0, -1462826590979459446082194, 0, -3208114248442695705990336, 0, 12810237006142223098889026, 0, 60068939513575840734327486, 0, 124774281200471195312495796, 0, 173417604482201856667001488, 0, 142144449328001079921799748, 0, 8801584874412420559933668, 0, -70048867838219790268635738, 0, -13627272350527772404083686, 0, 10775296774821298449115252, 0, -2099065272026348601939632, 0, 316591761779624947367702, 0, -78811196198201821915626, 0, 25972235255165536383822, 0, -5943942923588196649550, 0, 78649533734073410940, 0, 390046991382535711606, 0, -32995258866208303028, 0, -35999918508877838044, 0, -122630421617354610, 0, 3792850316262515804, 0, 927194101286528874, 0, -132926731879414410, 0, -157662468699508382, 0, -56486792536209948, 0, -8311988976937558, 0, 2932144259473764, 0, 2219697137302544, 0, 456810730109712, 0, -179986347890254, 0, -118035039476390, 0, 96204555496794, 0, 272309203313176, 0, 358206901874516, 0, 377989516601084, 0, 334911127735484, 0, 257859290513492, 0, 161586515562288, 0, 59025625081526, 0, -37402516054432, 0, -120863363205908, 0, -152614365565758, 0, -195338709868518, 0, -178209331830584, 0, -163829221294432, 0, -106922372222406, 0, -69337777438846, 0, 26064108977320, 0, 68878102931748, 0, 95045403280284, 0, 142305463756286, 0, 136278550626512, 0, 170050236681176, 0, 101931035175838, 0, 59551691560312, 0, -10649161548428, 0, -9503475317542, 0, -107779521089540, 0, -102648010521336, 0, -239570514201952, 0, -76818528481916, 0, -97758492464740, 0, -154676865696200, 0, 37508400190252, 0, 92342369181370, 0, 112664449968028, 0, 130145992541442, 0, 307501881914424, 0, 14703839450706, 0, 184571834031322, 0, -137811384081470, 0, -149822183893204, 0, -334133568247596, 0, -220153795580358, 0, 390131964083504}
{630603753, 0, -37133506, 0, -138776974, 0, -31099275, 0, -177631824, 0, 27764958, 0, -111540311, 0, 68170186, 0, -85010751, 0, 85570143, 0, 33201232, 0, 107648581, 0, -42807935, 0, 93604101, 0, 94318133, 0, 53234388, 0, -4746338, 0, 18075226, 0, 30215012, 0, -20450722, 0, -18746694, 0, -37481694, 0, 25379747, 0, -47436430, 0, -19343091, 0, -39698640, 0, 17298758, 0, -75815250, 0, -124868993, 0, -291621761, 0, -409120349, 0, -648501504, 0, -813098942, 0, -942843317, 0, -964565288, 0, -766370638, 0, -218278474, 0, 745921446, 0, 2223992992, 0, 4344727124, 0, 6990432345, 0, 10250140621, 0, 14075343925, 0, 19107391519, 0, 27361828479, 0, 43586041610, 0, 72616050166, 0, 104488180557, 0, -24312577852, 0, 1022959456219, 0, 4140480177163, 0, -18290344796420, 0, -103144998687403, 0, -85436275415819, 0, 757494815384570, 0, 3730620552637403, 0, 5412156981119496, 0, -76825280848860669, 0, -686779296939086718, 0, 8015155846139129198, 0, -31089513255077429344, 0, 31202063117520713913, 0, -1431556703879052370607, 0, 47468168746208153527698, 0, -470842167854173891744928, 0, -122282512728900281624604, 0, 10795023156481759065412432, 0, 30402565236025245776360630, 0, 37065047105800881677647707, 0, 40113194341871847895527723, 0, 89641158520356156628592773, 0, 167422876333283849982422043, 0, 132438412878422914129964726, 0, -3623441951971666786874805, 0, -28542891392597337716237242, 0, 5572864100425702197749566, 0, -57393902943567348424810, 0, -102639537050703671155106, 0, 1074367098330298331437, 0, 12260603972600674587955, 0, -4965315391795065864932, 0, 493467277985207786280, 0, 279126646774617228531, 0, -54044012404608331363, 0, -27865421632790011015, 0, 2344347983178453499, 0, 3422629140328622219, 0, 619910751875195916, 0, -180294162999128642, 0, -144625090756174714, 0, -46294088946205311, 0, -4919133821524039, 0, 3318857697302496, 0, 1965661035326488, 0, 293385987045184, 0, -211751212018690, 0, -96360764711511, 0, 125841123412822, 0, 296626209557704, 0, 374822760687899, 0, 387421357201451, 0, 338150492884070, 0, 255610956443213, 0, 155678013794913, 0, 50407627614517, 0, -47184013935788, 0, -130943218445282, 0, -160522462508626, 0, -202250803418440, 0, -182157753552238, 0, -165609778367602, 0, -105950265367504, 0, -66772647933072, 0, 31292665256813, 0, 74989352502652, 0, 100199491794951, 0, 147991920996422, 0, 140146839073652, 0, 174481088917070, 0, 102574912289000, 0, 58743694343328, 0, -13810669332969, 0, -12298092223305, 0, -112899507136299, 0, -106878366558792, 0, -247280867714994, 0, -78422261103832, 0, -98992563467055, 0, -158134337907724, 0, 40961591200848, 0, 96562465793885, 0, 117368258144419, 0, 134264740768188, 0, 316631947377843, 0, 14099289836086, 0, 188932020997990, 0, -143064146530337, 0, -155013688539106, 0, -344168059523579, 0, -226525747648833, 0, 402668137045620}
{0, 87843094, 0, 161161608, 0, 129710320, 0, 97829380, 0, 128066444, 0, 22011960, 0, -17292932, 0, 84469460, 0, -74175650, 0, -91991628, 0, -5016, 0, -104334516, 0, -70176222, 0, -34265864, 0, -99075934, 0, -80741304, 0, -18715832, 0, 17841560, 0, -30553130, 0, 22083616, 0, 11920214, 0, 29061844, 0, 123929380, 0, 70167048, 0, 96599374, 0, 88943568, 0, 89535066, 0, 124372116, 0, 82241578, 0, 70663364, 0, 56479458, 0, 46501108, 0, 23485766, 0, -12839356, 0, -26304564, 0, -32720828, 0, -35334806, 0, -51042820, 0, -116897780, 0, -329877332, 0, -778028218, 0, -1769585696, 0, -3880201328, 0, -8604298336, 0, -19531790060, 0, -42640363876, 0, -83003664414, 0, -102683658012, 0, -16806175366, 0, -2364056325996, 0, -2431207242822, 0, 40446872580656, 0, 132687564211242, 0, -36902126894572, 0, -1439201948788362, 0, -5236077211409060, 0, 109287299876516, 0, 188060961177738328, 0, 631671491246317304, 0, -18612872580446007280, 0, 171536869830240599628, 0, -1492354640864308657188, 0, 15588341915386796264040, 0, -127125083087361808710928, 0, 135371738514326188668648, 0, 4379149215054644731419004, 0, 3117632723696263924502476, 0, -32537741024631259499725836, 0, -108142944823566925944786656, 0, -185691318721333178058252564, 0, -189367833130444186318137722, 0, -53765623780387604594967888, 0, 95009132974937993566368886, 0, 57184862527163545945774892, 0, -17403344745064241003790534, 0, -1454841343706922249870676, 0, 1245598835567123392305460, 0, -310356694469632888175204, 0, 46797644273513775465482, 0, 1432848917246798147592, 0, -3485414719371972662226, 0, 688692856999236444108, 0, 172935493013580276474, 0, -63336012924536215584, 0, -19836257705652790832, 0, 3947801067834860108, 0, 2947348869764829204, 0, 364233627775036492, 0, -207479883142502066, 0, -129869875610095524, 0, -37108812829234692, 0, -2171911583912852, 0, 3500760705682172, 0, 1695279423032356, 0, 149306101479516, 0, -231727134054404, 0, -71077777522584, 0, 155882350374512, 0, 320517251504408, 0, 390845039126552, 0, 396208848085784, 0, 340763405183160, 0, 252752947921500, 0, 149255976227880, 0, 41369981527384, 0, -57266945861900, 0, -141214993606314, 0, -168469587477448, 0, -209134365196916, 0, -185981141318576, 0, -167211750463670, 0, -104764747003504, 0, -63988430599988, 0, 36751440443404, 0, 81318686530482, 0, 105470570543808, 0, 153781152683898, 0, 144030658522624, 0, 178946758913610, 0, 103121225431128, 0, 57817530883198, 0, -17134105497904, 0, -15224350086542, 0, -118175811391416, 0, -111220464482498, 0, -255172009225792, 0, -80021159299368, 0, -100188159449100, 0, -161639945503416, 0, 44572915016608, 0, 100926174866142, 0, 122221292102576, 0, 138484601581222, 0, 325987038834136, 0, 13442913016438, 0, 193370373743008, 0, -148485082201426, 0, -160359063034796, 0, -354464954740750, 0, -233058460331632, 0, 415560803757448}
{653199227, 0, -38246057, 0, -143012732, 0, -32357371, 0, -183526282, 0, 27977992, 0, -115945724, 0, 69605645, 0, -88985740, 0, 87347154, 0, 32678176, 0, 110283755, 0, -45917060, 0, 97248781, 0, 98999324, 0, 60101009, 0, 2569115, 0, 30176643, 0, 41636218, 0, -14706440, 0, -26886560, 0, -67551251, 0, -34439388, 0, -147145540, 0, -151828677, 0, -186276862, 0, -103224978, 0, -112555703, 0, 12368273, 0, 112520863, 0, 361956385, 0, 557514703, 0, 832583758, 0, 1024409998, 0, 1068539643, 0, 877365344, 0, 355073100, 0, -621843011, 0, -2065744546, 0, -3892756094, 0, -6043659711, 0, -7960670299, 0, -9025432473, 0, -7830308791, 0, -1646761401, 0, 15202815709, 0, 50527825269, 0, 108023133486, 0, 83182803500, 0, 351198297897, 0, 3924860037906, 0, -4022262685943, 0, -71539446503995, 0, -142332138209638, 0, 285937992172144, 0, 2429103805341811, 0, 6569904316399086, 0, -17502625244325635, 0, -394930411884413297, 0, 782335369399793533, 0, 26087182152397674662, 0, -372950367119794869879, 0, 3675291411717970820276, 0, -26840217080115492511228, 0, 33563833571473860722821, 0, 1355943771149910395314808, 0, -2896248937786440776591391, 0, -27621219731941827149328894, 0, -61596436833282721390437071, 0, -86136850835644457513820421, 0, -133531283608942077127571031, 0, -222597308393890296673687456, 0, -224201844058972290383023098, 0, -50200477652933187913421054, 0, 54795400203738973636638615, 0, 3751951948650397955750321, 0, -5247743914696375393436124, 0, 1458790783876591130684614, 0, -316772952620046595115170, 0, 59454514420135467154626, 0, -5160599561871215011056, 0, -1998153430382970770735, 0, 722795490466840853943, 0, 82347051448185359500, 0, -63880573158333219106, 0, -12574939189161224710, 0, 4831410211996945466, 0, 2430084221004857214, 0, 159673652693551713, 0, -219103785918432588, 0, -114448090001342692, 0, -28968869424836353, 0, -2930018389287, 0, 3519191698861315, 0, 1420937664340870, 0, 25422677430424, 0, -240813326941683, 0, -42512301995825, 0, 186407387374123, 0, 344143684490426, 0, 406397445494179, 0, 404418880922493, 0, 342772995811776, 0, 249275647967134, 0, 142293194487955, 0, 31878432302371, 0, -67684113975264, 0, -151706244436642, 0, -176474115106843, 0, -215999099786988, 0, -189681881539216, 0, -168632414934956, 0, -103359774124585, 0, -60977654735950, 0, 42447013594501, 0, 87872249753101, 0, 110860549025621, 0, 159673828544052, 0, 147927697475728, 0, 183445961392635, 0, 103564998281596, 0, 56768484552107, 0, -20624275449494, 0, -18285627894214, 0, -123611290470343, 0, -115675816044090, 0, -263246499804650, 0, -81613171967570, 0, -101342246372901, 0, -165193822488485, 0, 48347480587405, 0, 105437201262539, 0, 127227151081369, 0, 142807094207895, 0, 335571586907615, 0, 12732283918383, 0, 197887692205452, 0, -154079016097914, 0, -165862205484447, 0, -365030344921838, 0, -239755439538635, 0, 428819436581752}
{0, 90361542, 0, 165884200, 0, 133734934, 0, 101116720, 0, 132522964, 0, 23421964, 0, -16941720, 0, 88010752, 0, -75585420, 0, -94106588, 0, 678258, 0, -107361368, 0, -72341810, 0, -35503228, 0, -103059556, 0, -84507728, 0, -20616866, 0, 16703648, 0, -33685696, 0, 20827548, 0, 9500814, 0, 27430720, 0, 126525638, 0, 70131312, 0, 97619868, 0, 91454432, 0, 92384518, 0, 127908240, 0, 86464874, 0, 77142884, 0, 60364506, 0, 50591836, 0, 31330548, 0, -9779288, 0, -30830120, 0, -32122476, 0, -28847006, 0, -49526208, 0, -98563510, 0, -262434432, 0, -642249514, 0, -1470310080, 0, -3156209458, 0, -6894510208, 0, -15777014892, 0, -35808371368, 0, -73892522600, 0, -120153750252, 0, 5373604488, 0, -1089820820816, 0, -4633823829142, 0, 17898168200208, 0, 108324906078636, 0, 107248148010084, 0, -719141793323138, 0, -3762453102931452, 0, -6628994051635742, 0, 61268825989939636, 0, 693435243201376398, 0, -5650150848294477654, 0, -1644444092871298732, 0, 323892146005676471790, 0, -2745734488255281528296, 0, -7540348510328176226236, 0, 394452552541418655521538, 0, -1831789059218770738499536, 0, -10058596181616228821364370, 0, 867089004042734187332174, 0, 66186221924084423188515488, 0, 166547254114904058689211422, 0, 215515534445945252422022514, 0, 105518671556478524904411438, 0, -104707610570420806128139506, 0, -129734295801883546728340790, 0, 4629692855174769842989618, 0, 16227627236573553519657462, 0, -4754000808063391133480972, 0, 937339295521692508418104, 0, -209155299084544866238860, 0, 50391848216156213717328, 0, -7920552884494245497430, 0, -765876754204222049180, 0, 653090143105669703224, 0, 12180969796207670042, 0, -58525861132327002838, 0, -6448373559705744886, 0, 5149553321104911074, 0, 1916807352161493090, 0, 2569215854809492, 0, -219179728627711816, 0, -99111554643889824, 0, -21869060020569498, 0, 1655478616227114, 0, 3410184584853764, 0, 1151631326696818, 0, -78773007858324, 0, -240461390111120, 0, -11326804128654, 0, 217259201147304, 0, 367530843048046, 0, 421565135983756, 0, 412152244725750, 0, 344276782984896, 0, 245262178582692, 0, 134855947629166, 0, 21980194506806, 0, -78406792852484, 0, -162402110453934, 0, -184529130292872, 0, -222844906521604, 0, -193262874897764, 0, -169874236443054, 0, -101737665662726, 0, -57741813863930, 0, 48378955253228, 0, 94651138334958, 0, 116368030233566, 0, 165668963408634, 0, 151835506473676, 0, 187977467536426, 0, 103901682456078, 0, 55592232873314, 0, -24285488351180, 0, -21485390803618, 0, -129208796673208, 0, -120246042624184, 0, -271506994341416, 0, -83196696045740, 0, -102451887722838, 0, -168795919776164, 0, 52290347780612, 0, 110099227243370, 0, 132389465392182, 0, 147234181878784, 0, 345390046977028, 0, 11965386677272, 0, 202484818799128, 0, -159850193258768, 0, -171526973820276, 0, -375869967335402, 0, -246620170818266, 0, 442452449134992}
{676437780, 0, -39384820, 0, -147340857, 0, -33645214, 0, -189565747, 0, 28136223, 0, -120572788, 0, 70965675, 0, -93017869, 0, 89557944, 0, 33016554, 0, 114273450, 0, -47959101, 0, 100763777, 0, 100294830, 0, 58697927, 0, -4242739, 0, 23497300, 0, 34346822, 0, -17113710, 0, -17402445, 0, -36133233, 0, 29694482, 0, -49001208, 0, -21812159, 0, -43808442, 0, 16955012, 0, -82416981, 0, -131338266, 0, -308910767, 0, -427140924, 0, -674289163, 0, -843278357, 0, -980837219, 0, -992647241, 0, -791523654, 0, -236295447, 0, 750317253, 0, 2263048819, 0, 4386178947, 0, 7004074273, 0, 10157285942, 0, 13619107753, 0, 17589536873, 0, 22963278337, 0, 33037451117, 0, 53256865721, 0, 87435294946, 0, 91540339478, 0, -38960389158, 0, 2403727458491, 0, 2965235518939, 0, -41023399054861, 0, -142194079514567, 0, 7680853585996, 0, 1402699932187837, 0, 5381617986124287, 0, 2730583455086039, 0, -158523289587952584, 0, -871734567931489934, 0, 16142443405992858775, 0, -109862003117858117336, 0, 708791299999776121812, 0, -8642823997074168084449, 0, 114794991430961974890139, 0, -652320796192352857911076, 0, -2365779705444064665157493, 0, 13121514709922704687110083, 0, 62419654309357668414841886, 0, 123640050502503037459123107, 0, 190935030591104622371119958, 0, 291210130348522678870960763, 0, 334643345925451859534995267, 0, 152920401898380027513010095, 0, -66292473239344808472096973, 0, -38433994025023790133066681, 0, 14054235419516634176950654, 0, -1906717097974636755359425, 0, 230121197667763845308099, 0, -77409333879318839785730, 0, 32152144224366748011115, 0, -7981585597178323325697, 0, 116615612587829448666, 0, 527729824871541825716, 0, -36956301984090854119, 0, -49709542588281375496, 0, -1599599261012098113, 0, 5050641991464656123, 0, 1438589560530299394, 0, -112586390224336427, 0, -211058560425452280, 0, -84375891036041334, 0, -15772773831754121, 0, 2870883250102303, 0, 3205837497335069, 0, 894392445923412, 0, -164218978815560, 0, -232180095307627, 0, 21668967931668, 0, 248026356613202, 0, 390426803302787, 0, 436182498515414, 0, 419304912183641, 0, 345225705979606, 0, 240705424166858, 0, 126966607672116, 0, 11712362381017, 0, -89392276758082, 0, -173260644006833, 0, -192597988352153, 0, -229644109132979, 0, -196703564543086, 0, -170923809776423, 0, -99891600641652, 0, -54277724782218, 0, 54547609227439, 0, 101654751279518, 0, 121988830972125, 0, 171763100411605, 0, 155749326143404, 0, 192538655498795, 0, 104125852846989, 0, 54284384763999, 0, -28122166009549, 0, -24826687497343, 0, -134970791465708, 0, -124932381838169, 0, -279956023084680, 0, -84769549337766, 0, -103513847404058, 0, -172446384923998, 0, 56406806972244, 0, 114916081365377, 0, 137711967795990, 0, 151767397557662, 0, 355446971894421, 0, 11139663141517, 0, 207162548651588, 0, -165803647090543, 0, -177357428267232, 0, -386990138058656, 0, -253656285168305, 0, 456469714739128}
{0, 92933952, 0, 170710208, 0, 137852910, 0, 104484860, 0, 137093912, 0, 24884684, 0, -16554260, 0, 91657244, 0, -77005522, 0, -96227272, 0, 1420170, 0, -110455188, 0, -74551580, 0, -36702836, 0, -107104174, 0, -88474968, 0, -22564714, 0, 15703712, 0, -37047422, 0, 19270948, 0, 7236744, 0, 25905964, 0, 128559370, 0, 69857768, 0, 99558158, 0, 93548040, 0, 93719236, 0, 132981324, 0, 91909968, 0, 80446872, 0, 64598552, 0, 59393936, 0, 36370502, 0, -10813060, 0, -27544980, 0, -28714192, 0, -35301572, 0, -48250164, 0, -70807654, 0, -212899424, 0, -529251804, 0, -1214070712, 0, -2674180208, 0, -5805968064, 0, -12875257346, 0, -28782470504, 0, -60388455152, 0, -109376531648, 0, -64043451242, 0, -305904299580, 0, -4148650895070, 0, 3349751045728, 0, 73734271930828, 0, 157621239383340, 0, -249344301710252, 0, -2405844750653200, 0, -6982580228998784, 0, 11138714715939372, 0, 350110488673010250, 0, 125841692562181836, 0, -29374425785462729864, 0, 340876225597334351140, 0, -3244937574587871766934, 0, 29844107565731068553260, 0, -168300283768501035180994, 0, -483700144217735614638972, 0, 7279785626894303825236998, 0, 19400820655031148212098076, 0, -10823356577158536351478360, 0, -108545473089459338927807264, 0, -200533519083165290497328066, 0, -142275989684197285074012456, 0, 98609284586435116240377114, 0, 223347219907405333862907304, 0, 53648483377371123845338106, 0, -40628470276835257613191736, 0, 3666365160499210933249674, 0, 832951507280124325534992, 0, -279956137982512167297970, 0, 22727240347303386994412, 0, 13840200023678487339476, 0, -6541365822921906904840, 0, 656545692520712016964, 0, 382906324994414490944, 0, -67071198082277621666, 0, -39355296127821945488, 0, 1985517994083390036, 0, 4666990500914205652, 0, 1014229103880409378, 0, -192138659033431440, 0, -197444801806044680, 0, -70578079695756084, 0, -10622716686292428, 0, 3708815457062380, 0, 2934507198636442, 0, 655037472550688, 0, -231516469356704, 0, -216829432408832, 0, 56155821897206, 0, 278595894369912, 0, 412729626899572, 0, 450121040293264, 0, 425737899074538, 0, 345494206553816, 0, 235502719520678, 0, 118551687584308, 0, 1030345461014, 0, -100660126925796, 0, -184283035351416, 0, -200668645293692, 0, -236377607523684, 0, -199982957050072, 0, -171761525820166, 0, -97805334885968, 0, -50573146733310, 0, 60960447257448, 0, 108887660145686, 0, 127722221036720, 0, 177954110361624, 0, 159664408867108, 0, 197126223329130, 0, 104231356013664, 0, 52839345131992, 0, -32139378134572, 0, -28313161084562, 0, -140900056633216, 0, -129736354413574, 0, -288596109905772, 0, -86329832108672, 0, -104524940710060, 0, -176145146976048, 0, 60702161966764, 0, 119891585034328, 0, 143198393373912, 0, 156408727152534, 0, 365746951345300, 0, 10252976915388, 0, 211921712128100, 0, -171943813489762, 0, -183357584067328, 0, -398396808280794, 0, -260867393642816, 0, 470880009953032}
{700333140, 0, -40547723, 0, -151770417, 0, -34974595, 0, -195751097, 0, 28325004, 0, -125239807, 0, 72424156, 0, -97246992, 0, 91372974, 0, 32383538, 0, 117016381, 0, -51261883, 0, 104544909, 0, 105032001, 0, 65829608, 0, 3247133, 0, 35870060, 0, 45958051, 0, -10837052, 0, -25556964, 0, -67092526, 0, -30946777, 0, -150007220, 0, -157886339, 0, -194195067, 0, -105040172, 0, -120340274, 0, 6475819, 0, 105343755, 0, 365131677, 0, 558765086, 0, 843763575, 0, 1047961929, 0, 1100442854, 0, 898692746, 0, 376342952, 0, -628135843, 0, -2143355021, 0, -4077718813, 0, -6395721574, 0, -8618652187, 0, -10181487422, 0, -9932818421, 0, -6048123877, 0, 5708206068, 0, 32339435275, 0, 82218716914, 0, 146848962311, 0, 33622271270, 0, 1196093551282, 0, 5220075006857, 0, -17312024187650, 0, -113357413690953, 0, -129766477767723, 0, 677477548298502, 0, 3779332141751030, 0, 7660383130971287, 0, -47643381698876543, 0, -663613544198463577, 0, 3465103488310255058, 0, 24988024410087172516, 0, -523559373847517985720, 0, 5218201209123977965949, 0, -27549555586089085423374, 0, -143179696965046996327488, 0, 2629149230491121859559390, 0, 1325545123006474306071593, 0, -39189996271995016645392479, 0, -130000937289881062304147147, 0, -241132068071804390225612805, 0, -369302986625799563330694974, 0, -458466781016877869064658397, 0, -304979083632586083716544972, 0, 32913697349813598790227368, 0, 103590937026127028508599630, 0, -11723530970991475728767277, 0, -5426856670049652740261503, 0, 2118036331261429074593029, 0, -473058680311241042791070, 0, 73403527184253216693806, 0, 117412591934485644239, 0, -4540041331800054484843, 0, 912230221238291754554, 0, 243048138923563397729, 0, -81524329604325466006, 0, -28866574614402624334, 0, 4421518417245627916, 0, 4109676299416697522, 0, 652942525637582356, 0, -242549494636586158, 0, -180454936514753334, 0, -57923786476602613, 0, -6349728484826504, 0, 4229920954840886, 0, 2619570069124106, 0, 437344824856346, 0, -281601233160408, 0, -195077927587957, 0, 92109228119864, 0, 309164595041141, 0, 434631551472720, 0, 463514033644191, 0, 431523516817103, 0, 345107145576576, 0, 229644524218808, 0, 109584360128207, 0, -10100158744765, 0, -112244769319266, 0, -195497757582001, 0, -208758968148712, 0, -243055633697318, 0, -203104025653390, 0, -172384004342182, 0, -95472744439838, 0, -46620997647408, 0, 67624023369197, 0, 116356188003892, 0, 133569523569260, 0, 184242110591047, 0, 163578158679184, 0, 201738661296735, 0, 104212551790636, 0, 51252098528402, 0, -36342082700614, 0, -31948412548634, 0, -146999487087106, 0, -134659349751033, 0, -297429809895614, 0, -87875225434140, 0, -105481717614363, 0, -179892268980059, 0, 65181979147485, 0, 125029694747259, 0, 148852601632931, 0, 161159729444228, 0, 376294665400217, 0, 9302617403561, 0, 216763092584866, 0, -178275936655532, 0, -189531666981583, 0, -410096527963983, 0, -268257257823380, 0, 485693622584820}
{0, 95560704, 0, 175640372, 0, 142063788, 0, 107935456, 0, 141781734, 0, 26399484, 0, -16137600, 0, 95411356, 0, -78417210, 0, -98365200, 0, 2191208, 0, -113596784, 0, -76754504, 0, -37909328, 0, -111312830, 0, -92505516, 0, -24438112, 0, 14521800, 0, -40662370, 0, 17916840, 0, 4910358, 0, 23799760, 0, 130668848, 0, 70194140, 0, 100877988, 0, 94656816, 0, 96458194, 0, 138558044, 0, 94655046, 0, 84776032, 0, 72197594, 0, 64800096, 0, 39290962, 0, -4584224, 0, -24159708, 0, -35075512, 0, -36359042, 0, -37281776, 0, -60374436, 0, -182385492, 0, -429541642, 0, -1005579048, 0, -2208254700, 0, -4689174340, 0, -10355794662, 0, -23682621680, 0, -51935626902, 0, -100403105772, 0, -122353133336, 0, 10145273132, 0, -2574672232766, 0, -3695639955868, 0, 41348827382918, 0, 151685110984400, 0, 22698937416184, 0, -1361884325247224, 0, -5497625110771262, 0, -5154370831221440, 0, 131467139976292148, 0, 992600280873501582, 0, -12799139938607551348, 0, 49656732445471406332, 0, 13343539988232520172, 0, 842451526178764758074, 0, -61047312083307706505532, 0, 793649754948333447336932, 0, -1203412478064026722277370, 0, -20525896010523785794886068, 0, -34022638583098795860857742, 0, 22265616582073256172406916, 0, 130113895520791341505680140, 0, 135318693203597256064078474, 0, -92232486439486060771318866, 0, -325452789932862142655394772, 0, -179430840710824206124860540, 0, 52104452096436592519617378, 0, 17315235490474279502837736, 0, -8239804083989094904776874, 0, 1938549029495227986897440, 0, -416261593184603264434418, 0, 81818421574833643178796, 0, -7851976346452179506882, 0, -2581095893946526371940, 0, 959354498661318133786, 0, 122533607319415676610, 0, -84125068742422546874, 0, -19178222353551082830, 0, 5878287577643485814, 0, 3466987362323953378, 0, 356879587227623782, 0, -269914782812636506, 0, -161694259379035780, 0, -46521551211749162, 0, -2876932878672012, 0, 4489529589839848, 0, 2279605825619482, 0, 242881992833464, 0, -316301712462996, 0, -168101829931432, 0, 129118818217284, 0, 339656115943786, 0, 456180009842418, 0, 476457307265266, 0, 436769328733438, 0, 344169740157532, 0, 223222158609264, 0, 100136973530710, 0, -21628713805856, 0, -124114982444328, 0, -206887507275234, 0, -216861795627570, 0, -249678387895076, 0, -206069105242548, 0, -172794033155610, 0, -92897076043356, 0, -42422934802576, 0, 74537654408904, 0, 124060848224278, 0, 139528675494150, 0, 190625881416192, 0, 167487611418612, 0, 206374273115346, 0, 104064527909196, 0, 49518059681946, 0, -40734939512900, 0, -35736071511954, 0, -153271858440040, 0, -139702943980468, 0, -306459834140616, 0, -89403806047552, 0, -106380808265586, 0, -183687664986044, 0, 69851777974612, 0, 130334384272012, 0, 154678477279570, 0, 166022423149892, 0, 387094828207892, 0, 8286321647898, 0, 221687514029246, 0, -184804650141970, 0, -195883858230616, 0, -422095469371044, 0, -275829616826112, 0, 500919705589040}
{724899133, 0, -41736929, 0, -156293947, 0, -36333585, 0, -202086818, 0, 28456496, 0, -130127374, 0, 73809091, 0, -101546733, 0, 93618784, 0, 32647922, 0, 121161161, 0, -53543848, 0, 108184855, 0, 106440350, 0, 64517931, 0, -3825705, 0, 29193309, 0, 38769621, 0, -13174064, 0, -16180288, 0, -34648969, 0, 35083410, 0, -50318080, 0, -25165729, 0, -47106224, 0, 18001228, 0, -90406445, 0, -138370553, 0, -323696227, 0, -445738101, 0, -704736935, 0, -871342433, 0, -1016636542, 0, -1030090581, 0, -819127312, 0, -241947650, 0, 753395524, 0, 2303468696, 0, 4469866395, 0, 7084639277, 0, 10174997321, 0, 13441125444, 0, 16790766130, 0, 20400204287, 0, 26179975329, 0, 38361736091, 0, 63317340533, 0, 100503536264, 0, 26608882602, 0, 221909954736, 0, 4314330998913, 0, -2704104615710, 0, -75893317399535, 0, -173116641004461, 0, 211235652223283, 0, 2376233999461882, 0, 7328282547282121, 0, -5676805057170056, 0, -304061950404425665, 0, -768991773894601434, 0, 28528124918826506939, 0, -263663857588680741693, 0, 2199705281836099106753, 0, -23065589580299358681488, 0, 213296611379223696725701, 0, -585689901469481114556741, 0, -6741035142569977900265888, 0, 7632420070782434385941812, 0, 95616466270359190817699677, 0, 252851451631745088735155113, 0, 435976088439169278200465921, 0, 584666128261881719915377315, 0, 494522095083873716791805311, 0, 71628087541795961587157845, 0, -182219662468884973796616722, 0, -31984846337313279566755273, 0, 25857824595804473233217107, 0, -5586733951471489539603200, 0, 1001765775733380665179496, 0, -242721693292597327417122, 0, 64978184823806804315855, 0, -10906998223734213903127, 0, -976418595824723821457, 0, 871421613992822509757, 0, 27980348934141522142, 0, -78540682667620188911, 0, -10836605350718224523, 0, 6547512697990841894, 0, 2805264625246727696, 0, 123316140161088695, 0, -279680300245638087, 0, -142342205050272359, 0, -36408490608296870, 0, -121785903113149, 0, 4538895406795666, 0, 1930266208867453, 0, 72448553294424, 0, -337433417858591, 0, -137098537184722, 0, 166574183983693, 0, 369706371058295, 0, 477122495290695, 0, 488774344404551, 0, 441365937923429, 0, 342634099176930, 0, 216230929635020, 0, 90234713275142, 0, -33514028969538, 0, -136223553196318, 0, -218407859751905, 0, -224938475881993, 0, -256215660618996, 0, -208856876270540, 0, -172978275397074, 0, -90071114299926, 0, -37975838599662, 0, 81700859552853, 0, 132000634375823, 0, 145595058594011, 0, 197101297922710, 0, 171387228885612, 0, 211030293799643, 0, 103781431768512, 0, 47632340487092, 0, -45322577076735, 0, -39679216855954, 0, -159719655654729, 0, -144868345149805, 0, -315688662249752, 0, -90913042040699, 0, -107218591302270, 0, -187531446534780, 0, 74717358455574, 0, 135809748106545, 0, 160679993718467, 0, 170998377332796, 0, 398152262206067, 0, 7201234470953, 0, 226695742859999, 0, -191535421334944, 0, -202418552715526, 0, -434400420010290, 0, -283588365577132, 0, 516568975677669}
{0, 98242752, 0, 180676564, 0, 146371030, 0, 111471356, 0, 146587326, 0, 27965688, 0, -15686444, 0, 99286568, 0, -79832344, 0, -100534256, 0, 3024190, 0, -116762444, 0, -79000148, 0, -39164732, 0, -115565744, 0, -96561748, 0, -26490062, 0, 13244304, 0, -44156820, 0, 16437748, 0, 2107966, 0, 21795148, 0, 133216686, 0, 69829324, 0, 101646062, 0, 96988224, 0, 99091998, 0, 142030344, 0, 98826142, 0, 91312544, 0, 76232082, 0, 69534704, 0, 48340332, 0, -195524, 0, -27483240, 0, -33578336, 0, -31011018, 0, -42155892, 0, -55979866, 0, -140563768, 0, -345797478, 0, -833115424, 0, -1852805380, 0, -3998712320, 0, -8637988412, 0, -19105097772, 0, -41757261784, 0, -83520673896, 0, -134075743698, 0, 13468305664, 0, -1165622990808, 0, -5659443923032, 0, 16785813183158, 0, 118386973976644, 0, 152860709229182, 0, -632932416118160, 0, -3783049267752278, 0, -8534218724397492, 0, 35811313979321154, 0, 611740004958625876, 0, -1621547768344009858, 0, -38677518856857683328, 0, 576870920362846207566, 0, -5801280554112144197592, 0, 46378021765664878104252, 0, -136834752235698131647292, 0, -1872878275711776908283882, 0, 8976266142264909325130304, 0, 48127173938459321201006760, 0, 60435866241912962575094356, 0, -10538650554380404432745398, 0, -59486335513367256289426456, 0, 116643589930116476107290606, 0, 431369323401376897733582668, 0, 379395076399140210894844572, 0, -4373814811389411494013768, 0, -70251050652238575085832422, 0, 15104971457467310480471500, 0, -1076710031753081498267010, 0, 42318772033780730576624, 0, -65372522916830845782792, 0, 39131312480351702774364, 0, -10629085001425582455372, 0, 167678579245710397420, 0, 710131059916198903642, 0, -39450104271511107816, 0, -67958580394962547114, 0, -4088086254945273604, 0, 6619391487335008716, 0, 2171202613951445344, 0, -53537057753466496, 0, -276510366118159192, 0, -123239007378143824, 0, -27572576878029124, 0, 1999805849818242, 0, 4424507524721176, 0, 1584774630157266, 0, -73199369925432, 0, -346057266804756, 0, -102553382467624, 0, 204362558991216, 0, 399256398718360, 0, 497355833309896, 0, 500327084035276, 0, 445167390165632, 0, 340368187352852, 0, 208563394406436, 0, 79802443582352, 0, -45800739210958, 0, -148590616851356, 0, -230059328618132, 0, -232974720493696, 0, -262647419489628, 0, -211445848072604, 0, -172915698959844, 0, -86978114218028, 0, -33267738219234, 0, 89121068223236, 0, 140180185204610, 0, 151767204883176, 0, 203665525019260, 0, 175271875707132, 0, 215703101042582, 0, 103356389738416, 0, 45589010480538, 0, -50110217155756, 0, -43781725216438, 0, -166345688916496, 0, -150156938258038, 0, -325118803105320, 0, -92400766650314, 0, -107991450799360, 0, -191423447066024, 0, 79784495716268, 0, 141459871433012, 0, 166861153676300, 0, 176089648703626, 0, 409471812875412, 0, 6044951031716, 0, 231788592170768, 0, -198473083023216, 0, -209140101406668, 0, -447017782199404, 0, -291537376874176, 0, 532650975028200}
{750149679, 0, -42951185, 0, -160923198, 0, -37737224, 0, -208574494, 0, 28621971, 0, -135060150, 0, 75284067, 0, -106050254, 0, 95476917, 0, 31924280, 0, 123989480, 0, -57100973, 0, 112177713, 0, 111284460, 0, 71780413, 0, 3791214, 0, 42074506, 0, 50573309, 0, -6795640, 0, -24132209, 0, -65822963, 0, -27172564, 0, -153191562, 0, -163217391, 0, -201392393, 0, -107799466, 0, -128059095, 0, 2815216, 0, 96965177, 0, 365529184, 0, 562692521, 0, 856016110, 0, 1063142447, 0, 1131994491, 0, 927342850, 0, 389680120, 0, -639156271, 0, -2195472590, 0, -4236560697, 0, -6710939768, 0, -9161117242, 0, -11116098524, 0, -11524707425, 0, -9020724398, 0, -650486433, 0, 19042757386, 0, 58861970056, 0, 125371776120, 0, 171283494960, 0, 50045176546, 0, 2806590807994, 0, 4559963912920, 0, -41450323601402, 0, -161175002449814, 0, -54439332350730, 0, 1316082418754401, 0, 5586438499680029, 0, 7221437017727604, 0, -107253631931113729, 0, -1025260770062653333, 0, 9243480708575922368, 0, 165656845899981104, 0, -537278132668746620009, 0, 5310804090392183853588, 0, -4439454503138910377540, 0, -542402431092416491418556, 0, 3950802295078422498248803, 0, 12329140940292834425101536, 0, -36139926285247934063925385, 0, -203482942468364268560504500, 0, -453307971936129124095706288, 0, -687417895767132885865000414, 0, -696587385489470401755816679, 0, -254590412017765620610278167, 0, 234669985585072986786075597, 0, 148175273593587513730803896, 0, -45242957743314225469902382, 0, -1203317277406724219126767, 0, 2214716638237042902743566, 0, -535571781259324361411043, 0, 55911619602028519152036, 0, 15116304787725856496727, 0, -8565147401714567920710, 0, 867970514059024877048, 0, 522031783509112745815, 0, -82035100916511471428, 0, -54935647228940251631, 0, 1036748517175228083, 0, 6267832965471131599, 0, 1594903654671125201, 0, -181111489483533708, 0, -264259554921500581, 0, -104962280968188961, 0, -19969378401682796, 0, 3569164795223512, 0, 4186174471374189, 0, 1252740638877809, 0, -194364913885700, 0, -343283976302946, 0, -64732046892463, 0, 242664425010639, 0, 428564909955248, 0, 517092474736234, 0, 511258903219345, 0, 448249525390585, 0, 337399002553328, 0, 200211931159335, 0, 68813615123364, 0, -58524754212296, 0, -161251618911304, 0, -241870128824790, 0, -240989384689497, 0, -268984677763684, 0, -213838358125800, 0, -172602929838227, 0, -83612514026214, 0, -28291315433728, 0, 96804885090151, 0, 148605461510684, 0, 158045860706869, 0, 210318494620562, 0, 179138434040054, 0, 220390720134106, 0, 102783364549643, 0, 43382785242523, 0, -55103178309104, 0, -48047350048799, 0, -173152752320529, 0, -155570047734217, 0, -334752854159592, 0, -93864297700592, 0, -108695466508492, 0, -195363713728665, 0, 85059244616803, 0, 147289006351813, 0, 173226078861233, 0, 181297812363673, 0, 421058425410073, 0, 4814461753062, 0, 236966817881152, 0, -205623332134529, 0, -216053077018243, 0, -459954588728917, 0, -299680681720201, 0, 549176864570014}
{0, 100981062, 0, 185820676, 0, 150775918, 0, 115092056, 0, 151513178, 0, 29587928, 0, -15196152, 0, 103273508, 0, -81256186, 0, -102707428, 0, 3920822, 0, -119995360, 0, -81288938, 0, -40378532, 0, -119880742, 0, -100823964, 0, -28588238, 0, 12109752, 0, -47888422, 0, 14649660, 0, -536404, 0, 19896320, 0, 135183098, 0, 69216140, 0, 103356532, 0, 98879200, 0, 100153984, 0, 147089236, 0, 104244296, 0, 94531140, 0, 80586948, 0, 79068772, 0, 54384418, 0, -11608, 0, -22585516, 0, -29253924, 0, -38727764, 0, -44753924, 0, -37669210, 0, -117668888, 0, -294984846, 0, -686309636, 0, -1534385618, 0, -3278980048, 0, -6951139142, 0, -15528816488, 0, -35105830218, 0, -73460882924, 0, -131055608740, 0, -74082025484, 0, -273715082920, 0, -4667101032172, 0, 1804673653310, 0, 77791132448640, 0, 188807238715428, 0, -171274610269684, 0, -2340093677145506, 0, -7616537758685456, 0, 993511757039084, 0, 259655193010805780, 0, 1180523799677909576, 0, -25012731094052862624, 0, 169032552294995905512, 0, -969220342192291439246, 0, 11177549690805706891794, 0, -167970609270407255312662, 0, 1254660567231925166931816, 0, 1747544127753670887376708, 0, -31801654014723580945894714, 0, -101783809113223878543535514, 0, -120792835707736084015037212, 0, -88354549385576482206274464, 0, -207464437447643741213519898, 0, -554467728399686459631765926, 0, -644863313772298194880064244, 0, -157885908845142357380199462, 0, 139260156151751125349979580, 0, 5182129582900995535311032, 0, -11103180514604818595942454, 0, 3192604895643075076438820, 0, -676710796631775127632922, 0, 109152939014418579165790, 0, -2047101637306423547208, 0, -5885260959446252006346, 0, 1201931447487267563090, 0, 338798209550055116780, 0, -103890476696810591582, 0, -41374509234552815210, 0, 4649965674762516978, 0, 5642277312087094196, 0, 1093171368903770552, 0, -267420661274838516, 0, -246010225831144192, 0, -87887950387428572, 0, -13530961440652026, 0, 4664114383983548, 0, 3857526070153296, 0, 940392923468878, 0, -292751343169512, 0, -330948377427352, 0, -24457549564934, 0, 281215261070848, 0, 457595627053514, 0, 536393397452972, 0, 521671680709454, 0, 450728309216776, 0, 333842198541500, 0, 191275544269712, 0, 57345523459164, 0, -71631287377378, 0, -174171839425800, 0, -253822136990560, 0, -248975059845978, 0, -275226587963978, 0, -216037165865312, 0, -172043671214668, 0, -79977638981558, 0, -23048520589846, 0, 104750730432496, 0, 157276589771000, 0, 164428620082032, 0, 217058394289634, 0, 182983215697024, 0, 225091337105780, 0, 102057037382242, 0, 41008562780124, 0, -60306331585400, 0, -52479768159966, 0, -180143648791068, 0, -161109222996052, 0, -344593473274192, 0, -95301363413496, 0, -109326870077664, 0, -199352100016788, 0, 90547650720376, 0, 153301406255854, 0, 179778901579376, 0, 186624955141406, 0, 432917090475576, 0, 3507224048270, 0, 242231214158250, 0, -212991213471298, 0, -223162003597112, 0, -473217475288408, 0, -308022289391386, 0, 566156589412250}
{776099087, 0, -44192983, 0, -165649194, 0, -39171201, 0, -215215287, 0, 28725852, 0, -140225227, 0, 76689304, 0, -110619213, 0, 97765588, 0, 32083768, 0, 128266303, 0, -59573169, 0, 115954807, 0, 112686937, 0, 70590368, 0, -3375583, 0, 35313808, 0, 43197784, 0, -8778316, 0, -14480532, 0, -33087562, 0, 40568391, 0, -50606112, 0, -28334275, 0, -51384839, 0, 19894262, 0, -96754398, 0, -146691811, 0, -340159063, 0, -461238513, 0, -735182858, 0, -905695782, 0, -1051375669, 0, -1062797704, 0, -857288666, 0, -252033165, 0, 773087396, 0, 2349491746, 0, 4557765052, 0, 7220525718, 0, 10290589748, 0, 13429614680, 0, 16426102736, 0, 18977319858, 0, 21952778141, 0, 28046297150, 0, 43173110255, 0, 73086660676, 0, 104496316396, 0, -90217931136, 0, 1078783533737, 0, 6032965442808, 0, -16258503560499, 0, -123355645179808, 0, -176342821130829, 0, 586130409362615, 0, 3776036567675443, 0, 9275888367630089, 0, -25586293576847556, 0, -548603387874212964, 0, 181878899796531765, 0, 44048896376769067489, 0, -520540057243248532673, 0, 4898737660031646315192, 0, -46579800582575084533127, 0, 316085867129799840412274, 0, 149869914592997539527952, 0, -13296668667225730509214432, 0, -15040982718033448911905826, 0, 102327800988821843976926541, 0, 384387710060347955329409202, 0, 721338112818050897734650178, 0, 869267643727469186369795346, 0, 493714077603255334135092498, 0, -216668794441071717195655673, 0, -343456584670965551022949732, 0, 14344111769697527937280942, 0, 36829565298196427542421651, 0, -11349617694585206338301384, 0, 2391833283485387523814955, 0, -525515280663819364399818, 0, 110000496522532409646605, 0, -11553960618997998324545, 0, -3321438792112086749150, 0, 1266967976623454403117, 0, 179354723921369702277, 0, -109806133094226248508, 0, -28577334368659103430, 0, 6947097285128397627, 0, 4864381489162925909, 0, 672689964966815335, 0, -320325568941578357, 0, -224153878417848821, 0, -72240385930414738, 0, -8171897072694123, 0, 5359640144878688, 0, 3468185491319350, 0, 652594860533774, 0, -370032781726884, 0, -310710923567076, 0, 17385218422574, 0, 319509831474030, 0, 485995456282562, 0, 554991351501049, 0, 531378523161581, 0, 452491912813921, 0, 329649763536318, 0, 181751279704316, 0, 45427697578832, 0, -85074193402348, 0, -187301198148396, 0, -265868069179766, 0, -256889652872724, 0, -281341648578409, 0, -218020640670798, 0, -171223549951580, 0, -76066267773915, 0, -17536978020364, 0, 112957692324861, 0, 166192411859604, 0, 170909948539798, 0, 223880303503915, 0, 186800279715076, 0, 229801921754969, 0, 101170849372624, 0, 38461166130227, 0, -65724416043123, 0, -57082255648403, 0, -187320860654900, 0, -166775511523526, 0, -354643110415440, 0, -96709127579611, 0, -109881575560902, 0, -203388643687364, 0, 96256013957410, 0, 159501431804343, 0, 186523871035877, 0, 192072677336878, 0, 445052892502637, 0, 2120060688025, 0, 247582520894523, 0, -220582656879550, 0, -230471636060430, 0, -486813729486790, 0, -316566372776019, 0, 583601769396150}
{0, 103776022, 0, 191073464, 0, 155277984, 0, 118799252, 0, 156561796, 0, 31265560, 0, -14673924, 0, 107374676, 0, -82669530, 0, -104896508, 0, 4850904, 0, -123275796, 0, -83568526, 0, -41596584, 0, -124363430, 0, -105150728, 0, -30608344, 0, 10789224, 0, -51881186, 0, 13070176, 0, -3247858, 0, 17395364, 0, 137228196, 0, 69226760, 0, 104421182, 0, 99750272, 0, 102661506, 0, 152654100, 0, 106858258, 0, 98803140, 0, 88378482, 0, 84998468, 0, 58166246, 0, 7613588, 0, -17703596, 0, -34719748, 0, -39664170, 0, -36451036, 0, -37549760, 0, -108753524, 0, -231314292, 0, -553612160, 0, -1282713110, 0, -2790080548, 0, -5916200560, 0, -12779733920, 0, -28094832690, 0, -59447131272, 0, -112598508378, 0, -136937685696, 0, 30903288864, 0, -2849474286896, 0, -5262440303302, 0, 41579707942604, 0, 170711726126432, 0, 87236773424520, 0, -1265905684037458, 0, -5651546794451996, 0, -8984350421984288, 0, 85911973231523776, 0, 997347609524985274, 0, -5920119807544344296, 0, -35681081877896521826, 0, 818654288271372109788, 0, -8587060123414985176972, 0, 55029003263922919852296, 0, 82511646497113200302718, 0, -4254414659499591343327560, 0, 5693263723508921523175320, 0, 86117355486722132334041892, 0, 205652426847225015552207036, 0, 270718439475722367971026688, 0, 382061253685432508756853754, 0, 723816363846595936053193056, 0, 963549449417640766417291488, 0, 474900826227388632477233728, 0, -162138860444054462225353874, 0, -92052199322317516307478920, 0, 34548031764759414026545838, 0, -5638456042134473471088196, 0, 936026667916315443063322, 0, -267743694899683203379600, 0, 82410724478960182678778, 0, -14839015964496867272124, 0, -1242016890627537109008, 0, 1156926425412655029072, 0, 52716884075809585520, 0, -104473691081042688576, 0, -17339817647616314876, 0, 8162144803910614036, 0, 4028077197012176034, 0, 332881629375146292, 0, -347070352176258762, 0, -200496172100081980, 0, -58135692073589596, 0, -3797218445212752, 0, 5725724460632674, 0, 3043700283754992, 0, 393360308718982, 0, -427187718520476, 0, -283306423815482, 0, 60648497283724, 0, 357551992469682, 0, 513721523950276, 0, 572776768580966, 0, 540233649061420, 0, 453385187190292, 0, 324683105271040, 0, 171528665302924, 0, 32983254525016, 0, -98899822985444, 0, -200659751440020, 0, -278006452784718, 0, -264718154215564, 0, -287309144574642, 0, -219765480751816, 0, -170120775015222, 0, -71861828659172, 0, -11744335638252, 0, 121433248862036, 0, 175357063704538, 0, 177487643542088, 0, 230781066651702, 0, 190583856390432, 0, 234518276341746, 0, 100117484488576, 0, 35734362532202, 0, -71363021879244, 0, -61858851419996, 0, -194687080961832, 0, -172570221252706, 0, -364904310096608, 0, -98085057829276, 0, -110355479742620, 0, -207473138229708, 0, 102190612333628, 0, 165893477898114, 0, 193465259463496, 0, 197643084037080, 0, 457470948779976, 0, 650286021462, 0, 253021522758192, 0, -228402924807130, 0, -237986680739856, 0, -500750228230056, 0, -325317080394032, 0, 601522767178850}
{802761764, 0, -45459892, 0, -170482680, 0, -40649885, 0, -222013527, 0, 28862522, 0, -145431556, 0, 78189139, 0, -115407858, 0, 99650365, 0, 31261720, 0, 131229793, 0, -63409526, 0, 120078019, 0, 117699340, 0, 78094953, 0, 4229376, 0, 48564969, 0, 55477022, 0, -2126174, 0, -22842482, 0, -64403051, 0, -22283556, 0, -156102066, 0, -169464077, 0, -207723867, 0, -109098802, 0, -137181903, 0, -1394797, 0, 91235517, 0, 365443885, 0, 562058957, 0, 870802422, 0, 1080871690, 0, 1153846207, 0, 953086148, 0, 414322459, 0, -655674257, 0, -2253371605, 0, -4363366718, 0, -6981986504, 0, -9644189987, 0, -11893073126, 0, -12792768733, 0, -11176347137, 0, -4845189478, 0, 9976509527, 0, 40827181314, 0, 96908264134, 0, 180057303334, 0, 149030005989, 0, 371419891432, 0, 5108454531149, 0, -728326730052, 0, -79473110766983, 0, -204787807038165, 0, 129019406059795, 0, 2296496765020182, 0, 7853504879546225, 0, 3019014999963993, 0, -218510829041046204, 0, -1405139922124462478, 0, 20118669564070182193, 0, -77917533616483664955, 0, -116525212795282307108, 0, 885663447687996224641, 0, 69781771319322855023723, 0, -1240310874916121902641816, 0, 4223349324846660238858818, 0, 32767403308469596451968538, 0, 5118623619718266330959421, 0, -225841569408670599147860861, 0, -634822955701045311120255015, 0, -950314431688019693837215128, 0, -732725670117116648403571271, 0, 108535120116754023279352414, 0, 585555087548461861148869879, 0, 142506741680303876106873864, 0, -100260603625087086870734550, 0, 11846389950618018823427194, 0, 631794200560080382246233, 0, -279880137832291927643835, 0, -37973471440837588498409, 0, 46823314414563976515971, 0, -14047508748614942960247, 0, 235271321686160899893, 0, 950553224600730727969, 0, -39134441598169383634, 0, -92033030982623722185, 0, -8059258285739605355, 0, 8535509761037553371, 0, 3201787358075637546, 0, 68340269860389855, 0, -354021968235085353, 0, -176362426185883637, 0, -45613854571352290, 0, -308990369380513, 0, 5824531264783784, 0, 2603932882507326, 0, 164466216187622, 0, -465714338957520, 0, -249431906500944, 0, 105394279444149, 0, 395637859263530, 0, 541071432037961, 0, 589979420536377, 0, 548387089953704, 0, 453488910299273, 0, 318973855779204, 0, 160601247028543, 0, 19984489664170, 0, -113144665402702, 0, -214282969148384, 0, -290267014219068, 0, -272480455813177, 0, -293139450984436, 0, -221274407798904, 0, -168732601127586, 0, -67358423723388, 0, -5663147853514, 0, 130183388158013, 0, 184776351403047, 0, 184162223149924, 0, 237760060424983, 0, 194330086551544, 0, 239238329175896, 0, 98890467222252, 0, 32822334494006, 0, -77227683166856, 0, -66813337462609, 0, -202245109825408, 0, -178494631841270, 0, -375379598031016, 0, -99426078795179, 0, -110744228179656, 0, -211605592584201, 0, 108358058089375, 0, 172482078825127, 0, 200607443177707, 0, 203337777312544, 0, 470176487578193, 0, -905444212628, 0, 258548935961757, 0, -236458192536091, 0, -245712077904195, 0, -515034517728380, 0, -334278729999433, 0, 619931677144375}
{0, 106628606, 0, 196436840, 0, 159880766, 0, 122595856, 0, 161734100, 0, 32997900, 0, -14114328, 0, 111603872, 0, -84084508, 0, -107115676, 0, 5848090, 0, -126579448, 0, -85889738, 0, -42861868, 0, -128890772, 0, -109503632, 0, -32810154, 0, 9372048, 0, -55751104, 0, 11361820, 0, -6451338, 0, 14996864, 0, 139723726, 0, 68508336, 0, 104913868, 0, 101879280, 0, 105047070, 0, 156037136, 0, 110945378, 0, 105337028, 0, 92428482, 0, 90169820, 0, 68201140, 0, 13224024, 0, -19646744, 0, -31679124, 0, -33958546, 0, -44342724, 0, -40229006, 0, -82149532, 0, -188485392, 0, -471351104, 0, -1064515184, 0, -2306546720, 0, -4818042342, 0, -10309109572, 0, -23208595536, 0, -51074652036, 0, -101083458446, 0, -158458025704, 0, 27044618884, 0, -1186344736460, 0, -6652001043236, 0, 15430398621744, 0, 128105272083316, 0, 200366908338960, 0, -536549458191164, 0, -3758626847510600, 0, -9905050595754564, 0, 16773407091492968, 0, 481743027530100812, 0, 859270795335924050, 0, -43176415590842423266, 0, 400066947315647994754, 0, -3176432141377853300038, 0, 32948060089695123487570, 0, -339393029777150711557780, 0, 1483922349570904333437564, 0, 8745775101321406318701424, 0, -35306507964848256851429032, 0, -200978665203868892588709298, 0, -410315037154555503390912384, 0, -611321529468388233449208138, 0, -963087983434282156720551038, 0, -1331254811175666811513195712, 0, -955373447942045291849093142, 0, 39966159878324172604354448, 0, 260936951884116138262603076, 0, -33502664950989807883375752, 0, -9798493981530824470578846, 0, 4133997347859748566250400, 0, -882119007429611543656064, 0, 103993701669168214938228, 0, 15829221932115597539270, 0, -11151519594406738392428, 0, 1140487177704396320580, 0, 707491937812511392768, 0, -98720576562059535476, 0, -75857539218120633040, 0, -840037547065161080, 0, 8292837634872459974, 0, 2431849979532411460, 0, -129201045387739280, 0, -346561241054378686, 0, -152692129871413434, 0, -34658341339440196, 0, 2392248115339052, 0, 5711205287652892, 0, 2163893226188798, 0, -34448968585314, 0, -488116354962456, 0, -210523164994844, 0, 151045142725294, 0, 433577440856084, 0, 568028749635232, 0, 606664784452218, 0, 555948938317316, 0, 452930904629266, 0, 312646901504016, 0, 149074985157292, 0, 6515271475038, 0, -127748864758962, 0, -228134426239556, 0, -302630487190726, 0, -280167428611880, 0, -298832007274240, 0, -222551125375852, 0, -167062509453306, 0, -62559857469718, 0, 703618677774, 0, 139206040496484, 0, 194450289573206, 0, 190930439839558, 0, 244814745442230, 0, 198034955009188, 0, 243960024057626, 0, 97483781740802, 0, 29719679475214, 0, -83323380242944, 0, -71949611529742, 0, -209997751464056, 0, -184550129122300, 0, -386071600343536, 0, -100729618127876, 0, -111043572342110, 0, -215785758889736, 0, 114764912420552, 0, 179271768099678, 0, 207954838277494, 0, 209158908800236, 0, 483174768023740, 0, -2549976545752, 0, 264165527185644, 0, -244753943622036, 0, -253652720287880, 0, -529673725468826, 0, -343455615294214, 0, 638839293437490}
{830152215, 0, -46755305, 0, -175417161, 0, -42161896, 0, -228971094, 0, 28939737, 0, -150878428, 0, 79607957, 0, -120266843, 0, 101987041, 0, 31336010, 0, 135615616, 0, -66134279, 0, 124069363, 0, 119147958, 0, 76888503, 0, -3080148, 0, 41963842, 0, 47916154, 0, -4197672, 0, -12691703, 0, -30681761, 0, 46349858, 0, -51206866, 0, -30756207, 0, -54895937, 0, 20835868, 0, -102997509, 0, -152676464, 0, -357824109, 0, -479508956, 0, -762605145, 0, -938626529, 0, -1094437403, 0, -1095662205, 0, -888339186, 0, -272064472, 0, 785174269, 0, 2417463593, 0, 4660822373, 0, 7367148699, 0, 10478284206, 0, 13559100301, 0, 16315567998, 0, 18245688362, 0, 19468324589, 0, 21299038816, 0, 28270784645, 0, 47041871942, 0, 82036484218, 0, 77038378830, 0, -156395605708, 0, 2818452994159, 0, 5904848474130, 0, -41656156230042, 0, -180169346125939, 0, -120711898807941, 0, 1212383984046922, 0, 5697324176790028, 0, 10490430511683943, 0, -67279992362795769, 0, -931437556136482144, 0, 3082116312841346439, 0, 56696357171818003830, 0, -881243096808200632952, 0, 8976025734654585728939, 0, -76900032886296365985791, 0, 340124458300463756804057, 0, 2179878977423895162234178, 0, -20249769929225100296136400, 0, -65923486305902927809265260, 0, 29757047118908978801721627, 0, 406999767227786100432981245, 0, 867430944662467724507815333, 0, 882859360772914711748385384, 0, 58805183717533899348898728, 0, -818546844023380517802928629, 0, -489920976368706141235453919, 0, 131255725258142581445385685, 0, 36160608339017167267344715, 0, -18180767697466579016080352, 0, 4408339017656953088682538, 0, -921028727358474357879937, 0, 156040891008718756665272, 0, -5375480216347584477241, 0, -7594700420837419138363, 0, 1575539268054546714523, 0, 468651665110503107688, 0, -131038814236157911294, 0, -58503957622493883224, 0, 4412969317655991627, 0, 7632535235615848404, 0, 1746443745552818880, 0, -269367392488653492, 0, -329086986336163796, 0, -130124670499475221, 0, -25210982362115285, 0, 4406838403776447, 0, 5436019983030183, 0, 1736300579301155, 0, -203845391002697, 0, -496478313948861, 0, -167833535204319, 0, 196918896440403, 0, 470904814299071, 0, 594225841948187, 0, 622549529114050, 0, 562724882298177, 0, 451594704256375, 0, 305654000857274, 0, 136950676987957, 0, -7390400318187, 0, -142663088125405, 0, -242160424694494, 0, -315045273266069, 0, -287735111881739, 0, -304354295995408, 0, -223572316674072, 0, -165095780024385, 0, -57459629169389, 0, 7358264122980, 0, 148499963397387, 0, 204376969951782, 0, 197785840381481, 0, 251939812307498, 0, 201691865165810, 0, 248679801138382, 0, 95890454129445, 0, 26420970249444, 0, -89655186113617, 0, -77271072788893, 0, -217947332386135, 0, -190737660738568, 0, -396982790135258, 0, -101992432897601, 0, -111248903132491, 0, -220013660986488, 0, 121418007608916, 0, 186267218954299, 0, 215511971273789, 0, 215108084370542, 0, 496471152658669, 0, -4286825124856, 0, 269871997851611, 0, -253296606382455, 0, -261813743529246, 0, -544675664630439, 0, -352852201761512, 0, 658258201579000}
{0, 109539800, 0, 201912736, 0, 164585574, 0, 126481356, 0, 167032640, 0, 34789692, 0, -13512612, 0, 115951516, 0, -85506474, 0, -109337256, 0, 6914130, 0, -129950548, 0, -88252916, 0, -44081508, 0, -133481190, 0, -114067592, 0, -35057410, 0, 8102976, 0, -59866070, 0, 9336196, 0, -9494008, 0, 12703660, 0, 141619218, 0, 67531080, 0, 106373694, 0, 103544872, 0, 105803828, 0, 161056588, 0, 116305008, 0, 108420312, 0, 96787240, 0, 100245776, 0, 75026830, 0, 14435468, 0, -13090892, 0, -25844944, 0, -41441160, 0, -48103108, 0, -26851670, 0, -75162764, 0, -169016632, 0, -375569488, 0, -865489224, 0, -1954220308, 0, -4128166870, 0, -8688575940, 0, -18842825488, 0, -40760294164, 0, -82939614712, 0, -146760167404, 0, -83732769112, 0, -264414214952, 0, -5315278845834, 0, -197700193940, 0, 81133343462740, 0, 220939245823180, 0, -84980541683758, 0, -2246273470766872, 0, -8046093934695722, 0, -6456763771711220, 0, 181374763785216344, 0, 1489069460101413956, 0, -14839199321288068796, 0, 3005172894269294088, 0, 875792379977749088320, 0, -9668028056039102222188, 0, 32358993291959172331372, 0, 662097941925876387071560, 0, -7393850254658548727972848, 0, -8837794383954362627607728, 0, 116498076526651131423915112, 0, 427396657583899574197163692, 0, 806494794691775690869232432, 0, 1254407629580761624791054076, 0, 1746859682508631892139907006, 0, 1576499772177865511133263180, 0, 323844336986351797346643832, 0, -458009600169831813740916256, 0, -73628315803987819707337330, 0, 60002649021723032850161604, 0, -13915676767483585597753386, 0, 2733684666018506891405160, 0, -638556413309916850891466, 0, 144933527336242999157364, 0, -16568906998077162006638, 0, -4259026915511667107328, 0, 1665114488621928877380, 0, 258827729916018456312, 0, -142071947934143659984, 0, -41765189796146938824, 0, 7917378972586027680, 0, 6719834419480566228, 0, 1159540017741411604, 0, -362057260420054836, 0, -305093533909226992, 0, -109075876687017108, 0, -17187309278225486, 0, 5831631961493296, 0, 5043268908283568, 0, 1331641324331496, 0, -343857451016050, 0, -491824402236512, 0, -121622915296410, 0, 243088357621428, 0, 507675261309714, 0, 619623381126564, 0, 637517635269122, 0, 568557920022364, 0, 449316782662014, 0, 297852270645536, 0, 124113947147162, 0, -21812766329904, 0, -157934330451902, 0, -256379818721644, 0, -327509732680932, 0, -295167802017096, 0, -309683384123390, 0, -224313895755704, 0, -162810511960114, 0, -52040394114768, 0, 14313424479042, 0, 158071982842888, 0, 214560233361202, 0, 204725856207708, 0, 259131398870772, 0, 205294179950708, 0, 253393269236062, 0, 94102685612900, 0, 22919396141676, 0, -96228909349040, 0, -82781792313024, 0, -226096539101208, 0, -197058478706646, 0, -408115628911924, 0, -103211594212252, 0, -111355667984672, 0, -224289027945692, 0, 128324195510320, 0, 193473122565100, 0, 223283375760492, 0, 221187470197140, 0, 510071048970228, 0, -6118991711984, 0, 275669091575996, 0, -262091897454426, 0, -270200230278308, 0, -560047717038996, 0, -362472931302460, 0, 678199642089600}
{858285340, 0, -48077062, 0, -180462097, 0, -43719557, 0, -236088922, 0, 29046686, 0, -156375739, 0, 81127902, 0, -125342318, 0, 103906417, 0, 30383794, 0, 138690603, 0, -70199073, 0, 128335251, 0, 124206685, 0, 84666140, 0, 4684090, 0, 55495606, 0, 60374667, 0, 3020622, 0, -21071302, 0, -62894962, 0, -17287933, 0, -157932818, 0, -175526131, 0, -215042756, 0, -109496676, 0, -144576982, 0, -6915371, 0, 83822233, 0, 368654729, 0, 561629576, 0, 879396595, 0, 1100087841, 0, 1180743630, 0, 967539462, 0, 433528038, 0, -657098234, 0, -2311250568, 0, -4496990777, 0, -7212882710, 0, -10058592343, 0, -12577164610, 0, -13844630906, 0, -12838030154, 0, -7749499410, 0, 4049500133, 0, 28156519550, 0, 73302925491, 0, 148500734718, 0, 238986546316, 0, 75179980971, 0, 1357496236994, 0, 7391765074928, 0, -14391084329277, 0, -132717812789457, 0, -225171433573777, 0, 483410792681622, 0, 3729828649185296, 0, 10435780479502973, 0, -9189492091787933, 0, -416050812259738718, 0, -1547357107364248881, 0, 38243925934897250697, 0, -256602036240571127659, 0, 1281496758097804608513, 0, -13422450112438889993603, 0, 231510406415215983605692, 0, -2197024061084881430153156, 0, 1235558576388088869869319, 0, 61842156702012207722457311, 0, 116414557434359282608273453, 0, -88467245807840248391344576, 0, -575723125847072209338339341, 0, -837326253789107050866378034, 0, -193352639511587098343543809, 0, 1005266470756314134122120508, 0, 1041636567315562643690517582, 0, 3885499221687725473670417, 0, -168265364983379870043448526, 0, 38700098367634663005532799, 0, -4397377693625569535144936, 0, 675389157262216350695549, 0, -277230745305884003858259, 0, 102922159999960625715400, 0, -19973327740002098023532, 0, -1576776184129991873738, 0, 1528527682671488847176, 0, 90213266926146231994, 0, -137784454678206960764, 0, -26778847064436832400, 0, 9953580734687331250, 0, 5685519766511456652, 0, 674578488523023554, 0, -416704526588994122, 0, -277280602394479424, 0, -89796939728595585, 0, -10487318619756426, 0, 6756047349657081, 0, 4569167379422827, 0, 956421972603289, 0, -455946382811474, 0, -475484532057223, 0, -72122007364769, 0, 289819143725631, 0, 544255289598938, 0, 644548027739036, 0, 651809931425839, 0, 573607247108374, 0, 446186141923819, 0, 289276434547800, 0, 110558419969565, 0, -36779178644792, 0, -173598995372835, 0, -270830104549454, 0, -340054842967627, 0, -302484891595494, 0, -314830403053446, 0, -224779525023560, 0, -160203386706044, 0, -46296309224403, 0, 21575922467366, 0, 167927898388713, 0, 225006036103254, 0, 211750261693132, 0, 266388185063334, 0, 208837716976078, 0, 258098135106900, 0, 92113259603600, 0, 19208831575607, 0, -103050190707722, 0, -88485760375233, 0, -234448150736837, 0, -203513675624542, 0, -419472592260712, 0, -104383683331341, 0, -111358993496748, 0, -228611790255153, 0, 135490634838197, 0, 200894294581967, 0, 231273719612950, 0, 227398689470655, 0, 523979959529609, 0, -8050182523754, 0, 281557486839221, 0, -271146501068408, 0, -278817515491461, 0, -575797972872337, 0, -372322423350955, 0, 698676707551650}
{0, 112510000, 0, 207501924, 0, 169391932, 0, 130457488, 0, 172459982, 0, 36640284, 0, -12876128, 0, 120420188, 0, -86915762, 0, -111573312, 0, 8018136, 0, -133368816, 0, -90604392, 0, -45302576, 0, -138242854, 0, -118697244, 0, -37222784, 0, 6644120, 0, -64250042, 0, 7525480, 0, -12608434, 0, 9787744, 0, 143596624, 0, 67191612, 0, 107160484, 0, 104155680, 0, 108047514, 0, 166584540, 0, 118756462, 0, 112591624, 0, 104667938, 0, 106518248, 0, 79434282, 0, 23244424, 0, -6669564, 0, -29933592, 0, -41184954, 0, -40290516, 0, -32223812, 0, -78306136, 0, -129675066, 0, -304008716, 0, -734612380, 0, -1628727520, 0, -3396360386, 0, -7051501664, 0, -15349104030, 0, -34308896708, 0, -72691705336, 0, -134891268592, 0, -158582165312, 0, 78045234852, 0, -3042604383390, 0, -6845365037860, 0, 41410421079684, 0, 189531085455756, 0, 155245570307050, 0, -1154850264357964, 0, -5725401751920428, 0, -11778133092314036, 0, 51106800389164970, 0, 844723905868913712, 0, -833787010302147330, 0, -65293078276351686524, 0, 785199781048412040586, 0, -7257810399642661151376, 0, 70384453711575028899360, 0, -551908604652040776068412, 0, 835765680853634240700508, 0, 21152117079400067094245946, 0, -13913595147043896895651264, 0, -300592891718680026124494636, 0, -848869969413976202479990318, 0, -1507750009760333754073764402, 0, -2182402045361215001474775032, 0, -2290357711670476554713679808, 0, -976926586817787705010949076, 0, 548717427852670875347214494, 0, 374190840075886541086755400, 0, -113294234030490274688076176, 0, 2103704755952894965360356, 0, 3430220847896518402147850, 0, -770443721720089627233758, 0, 10555678280612389871140, 0, 55062594637055122521364, 0, -18436004672305228372674, 0, 323459345862114774932, 0, 1265902197151574965570, 0, -34030206135025505224, 0, -123518644200645117248, 0, -14157995795776107366, 0, 10821141576294891380, 0, 4627741847622625598, 0, 287677891518952540, 0, -441824573545927096, 0, -247673557113280340, 0, -72415028671156084, 0, -4998904862867826, 0, 7263060396654146, 0, 4043451190362164, 0, 613981257169532, 0, -542960526458318, 0, -449707545337046, 0, -20394868841962, 0, 336671032175554, 0, 580488354631948, 0, 668986588714796, 0, 665498233250394, 0, 577995195963630, 0, 442340416966514, 0, 280060532275164, 0, 96399224076536, 0, -52198970976130, 0, -189593970423936, 0, -285472432695936, 0, -352658695141518, 0, -309677228617158, 0, -319795431037360, 0, -224972436905028, 0, -157278388175018, 0, -40232437713704, 0, 29142463950048, 0, 178065268181384, 0, 235713655495414, 0, 218854963598742, 0, 273707335944244, 0, 212317875425972, 0, 262791822863090, 0, 89915767363908, 0, 15283616084926, 0, -110124352060816, 0, -94387019983630, 0, -243004813103528, 0, -210104535998544, 0, -431056329914128, 0, -105505721658284, 0, -111254090479954, 0, -232981659175096, 0, 142924435380800, 0, 208535597130112, 0, 239487704146650, 0, 233743933810680, 0, 538203428381092, 0, -10083561761726, 0, 287537910550670, 0, -280466374747854, 0, -287670881649124, 0, -591934076437636, 0, -382405270906000, 0, 719701100703250}
{887176141, 0, -49427418, 0, -185609707, 0, -45310415, 0, -243371697, 0, 29091590, 0, -162112414, 0, 82568813, 0, -130502371, 0, 106274177, 0, 30364834, 0, 143236323, 0, -73202078, 0, 132457329, 0, 125764230, 0, 83557259, 0, -2911234, 0, 48911783, 0, 52919293, 0, 1036254, 0, -11052182, 0, -28111449, 0, 53285954, 0, -51508042, 0, -34126825, 0, -57487639, 0, 23306660, 0, -110661245, 0, -159198267, 0, -372700225, 0, -498224185, 0, -794560709, 0, -968606741, 0, -1134514442, 0, -1138314777, 0, -922376628, 0, -281286935, 0, 788891652, 0, 2475191616, 0, 4790575613, 0, 7542989881, 0, 10687765597, 0, 13783920565, 0, 16404063073, 0, 17911611880, 0, 18074720559, 0, 17102549196, 0, 17931273622, 0, 26371414227, 0, 50079000957, 0, 88334732729, 0, -18380394806, 0, 95355790411, 0, 5436309080405, 0, 1092718703805, 0, -82660416258325, 0, -237018972253024, 0, 39816877404871, 0, 2191009873169104, 0, 8202184735697252, 0, 9405820348782126, 0, -148424169543725912, 0, -1474241288583145028, 0, 9848090223401577304, 0, 50366050898685850523, 0, -1263752469951389282371, 0, 13787488537611133469962, 0, -101379904509552612702651, 0, 110788233481105528771480, 0, 6174369111015233334553788, 0, -22239511352314992729657811, 0, -151186181103703460512779698, 0, -197997925441609594915850027, 0, 113900518254621992919254981, 0, 512466850594582114081223490, 0, 156361093006598528121023923, 0, -1173054391504232974635874957, 0, -1755873825987620959727040719, 0, -472148855324918609023760510, 0, 343476273157365399262682793, 0, 3728069956357919327578716, 0, -22391384819662991837979278, 0, 6576840547960487751171961, 0, -1329357885191956288210536, 0, 170883295177874591485867, 0, 15628359345767441445403, 0, -14442280506290504003764, 0, 1489783411111245222756, 0, 953379745400953487813, 0, -116605676872244835449, 0, -103693806537023838847, 0, -4122154915798716457, 0, 10809101066574346512, 0, 3615668320565771054, 0, -9710943926618311, 0, -444789276688331878, 0, -217748531150556832, 0, -56966198889425237, 0, -601169085224310, 0, 7430756861911479, 0, 3492312274958761, 0, 307165059733925, 0, -607092342260451, 0, -416199978960139, 0, 32646586404939, 0, 383059389035000, 0, 615902989117307, 0, 692551139468439, 0, 678285179098849, 0, 581516646835912, 0, 437659233725679, 0, 270158618277858, 0, 81640257987423, 0, -68035252900123, 0, -205865498351677, 0, -300248182034318, 0, -365267239441973, 0, -316699012991367, 0, -324543309399869, 0, -224868694819984, 0, -154021152178004, 0, -33842024202101, 0, 37015178813418, 0, 188481777189709, 0, 246680642799935, 0, 226032980189528, 0, 281082752892851, 0, 215727159064240, 0, 267470645114062, 0, 87502782588688, 0, 11137786826251, 0, -117456643614717, 0, -100488955813204, 0, -251768810281110, 0, -216831930619281, 0, -442869214632454, 0, -106574027045686, 0, -111035865978629, 0, -237398621724772, 0, 150633035202324, 0, 216402000910851, 0, 247930124165811, 0, 240224825264838, 0, 552747114764881, 0, -12223019122612, 0, 293611012148452, 0, -290058472839855, 0, -296765867181006, 0, -608464399067301, 0, -392726250472920, 0, 741286438118766}
{0, 115540200, 0, 213206356, 0, 174303454, 0, 134527228, 0, 178017070, 0, 38548984, 0, -12199308, 0, 125024008, 0, -88324776, 0, -113838320, 0, 9194598, 0, -136809356, 0, -92996252, 0, -46569004, 0, -143049472, 0, -123353396, 0, -39572822, 0, 5087744, 0, -68508724, 0, 5582196, 0, -16230810, 0, 6975244, 0, 146036822, 0, 66095340, 0, 107355246, 0, 106059920, 0, 110152534, 0, 169853448, 0, 122728406, 0, 119082048, 0, 108643434, 0, 111966032, 0, 90231636, 0, 29854332, 0, -7297280, 0, -25095904, 0, -34166994, 0, -48972800, 0, -38135106, 0, -60203780, 0, -109714702, 0, -265665216, 0, -593221738, 0, -1346370300, 0, -2909672166, 0, -6032282692, 0, -12749616390, 0, -27545608736, 0, -58246622158, 0, -113210555576, 0, -178562101154, 0, 31081173288, 0, -1259621531124, 0, -7871782876324, 0, 13452128203490, 0, 137251652842804, 0, 250395096006222, 0, -427438403171448, 0, -3690790595579804, 0, -10881719512075756, 0, 2666555652472514, 0, 354402981829765316, 0, 1946482909225746844, 0, -31166792626746504736, 0, 120318023213576496078, 0, 322603857637124106864, 0, -4670898630837006299362, 0, -64132902071496645765632, 0, 1791397391691050824845880, 0, -9968035272483950086274816, 0, -42451220199703813558321210, 0, 99405245929130021207340948, 0, 667463283835532581108615320, 0, 1572454751439482774627470140, 0, 2541766275565921330122310746, 0, 3016482378517842024370005948, 0, 1887115297189430406794640892, 0, -365157019977880548078761440, 0, -880388185813913793914460314, 0, 39956838730553087598733540, 0, 81047499253258998984235680, 0, -25871061164498206568936680, 0, 5656568494260156681750588, 0, -1202211738661028215496844, 0, 216284827838697191534436, 0, -10269451986079400415296, 0, -9759343478705092721894, 0, 2055066242379100041832, 0, 643595618415104402588, 0, -163525790028923505036, 0, -81717492682847141334, 0, 3384379661740004544, 0, 10177555188413148292, 0, 2694055548923457156, 0, -228713220021390832, 0, -431766607331940560, 0, -188552327114043276, 0, -43425090925840188, 0, 2827987674863758, 0, 7329556879555356, 0, 2937645720588088, 0, 38276512050396, 0, -649532779146626, 0, -375450612686124, 0, 87114395372552, 0, 429173818106344, 0, 650579209601652, 0, 715201570880800, 0, 690042740681564, 0, 584005349278812, 0, 431973580403580, 0, 259421656412700, 0, 66161881892636, 0, -84370094149936, 0, -222460458319618, 0, -315177088168124, 0, -377878372935556, 0, -323532171966864, 0, -329050300513746, 0, -224444001111564, 0, -150408394477696, 0, -27107333924828, 0, 45206198446942, 0, 199184040649908, 0, 257910867823882, 0, 233280837958352, 0, 288509713671720, 0, 219058500152964, 0, 272129887917126, 0, 84865707291556, 0, 6764188205174, 0, -125052977209496, 0, -106795857658820, 0, -260742795128432, 0, -223696906853958, 0, -454913646898280, 0, -107585326493610, 0, -110699230847792, 0, -241862299133148, 0, 158623848273128, 0, 224498492820256, 0, 256605812641828, 0, 246843586872236, 0, 567616707095260, 0, -14471899012716, 0, 299777496303132, 0, -299928995748648, 0, -306107958734464, 0, -625396857744062, 0, -403290112504540, 0, 763444899888450}
{916839718, 0, -50805068, 0, -190872242, 0, -46950174, 0, -250821083, 0, 29169761, 0, -167905126, 0, 84101953, 0, -135886028, 0, 108233356, 0, 29302512, 0, 146399090, 0, -77559275, 0, 136944823, 0, 130922348, 0, 91466133, 0, 4962119, 0, 62974092, 0, 65558149, 0, 8364994, 0, -19218479, 0, -60509307, 0, -11981708, 0, -160066544, 0, -180823487, 0, -221547778, 0, -110854074, 0, -151828511, 0, -9995930, 0, 75204495, 0, 369054224, 0, 564507471, 0, 889746502, 0, 1111051471, 0, 1207846895, 0, 989279054, 0, 441533073, 0, -667883755, 0, -2349296938, 0, -4622944872, 0, -7449119368, 0, -10423113765, 0, -13159996045, 0, -14758482459, 0, -14191825208, 0, -9879307822, 0, 103569850, 0, 19819441364, 0, 56011326821, 0, 118879001310, 0, 214254837126, 0, 276426537603, 0, 52746831317, 0, 3350321934717, 0, 7938842791825, 0, -40945443123430, 0, -198947371733592, 0, -191304343597127, 0, 1092104721119454, 0, 5735266387735932, 0, 12876862220429370, 0, -37115703018609176, 0, -749473070893377288, 0, -823206253172303448, 0, 64569977122536458016, 0, -599634623758054981971, 0, 4492850935009040709550, 0, -45305936505832420389441, 0, 512824604045176722890569, 0, -3074635698527995484425617, 0, -8464923782687475044245017, 0, 89934287025074664459941098, 0, 325087601545533647194291566, 0, 366400740881440501485832676, 0, 82382558402906431881051391, 0, 188407727413138472497600296, 0, 1431544856000219892329814844, 0, 2578237187010729202589023531, 0, 1398032304277372940547303723, 0, -380627231619149431241975529, 0, -215347603542642502174456352, 0, 81841285072736263955491106, 0, -15035734994479502283056056, 0, 2854140619215572706214695, 0, -746544388648172402969124, 0, 187585972788744596675752, 0, -23274565894906830169454, 0, -5443287297181797544432, 0, 2178109215233402407767, 0, 368895121585381466475, 0, -182213714875385834683, 0, -60032439183753339384, 0, 8593193462304972298, 0, 9147929457571299146, 0, 1888083088009928400, 0, -381452816655849108, 0, -407760494616287547, 0, -160800941194570116, 0, -31724467815664125, 0, 5406540393406114, 0, 7019548956851754, 0, 2395006190607207, 0, -192977867613028, 0, -672358200419774, 0, -328232262934035, 0, 143111525861760, 0, 475403639999012, 0, 684931023566565, 0, 737282440901348, 0, 701026109452288, 0, 585633801048570, 0, 425378223856849, 0, 247886982027688, 0, 49959892389384, 0, -101230383072921, 0, -239417250887891, 0, -330298038045120, 0, -390522777772712, 0, -330197401238519, 0, -333328686958872, 0, -223701468328268, 0, -146436952705609, 0, -20023391158873, 0, 53722449850400, 0, 210177813846895, 0, 269409791662110, 0, 240597562694506, 0, 295986657819609, 0, 222307128172074, 0, 276766748074879, 0, 81996900821615, 0, 2156433958226, 0, -132919340733862, 0, -113311845955802, 0, -269929358229422, 0, -230700434770023, 0, -467192109800070, 0, -108535748198569, 0, -110238729602647, 0, -246372608367305, 0, 166904613618113, 0, 232830218798073, 0, 265519730030713, 0, 253601834685530, 0, 582817998786295, 0, -16834285964333, 0, 306037990620901, 0, -310085175261456, 0, -315702908133667, 0, -642740113731739, 0, -414101793667357, 0, 786190644520306}
{0, 118631406, 0, 219028004, 0, 179321478, 0, 138690056, 0, 183706514, 0, 40520648, 0, -11477288, 0, 129753188, 0, -89738962, 0, -116103940, 0, 10445310, 0, -140317440, 0, -95428754, 0, -47785556, 0, -147920062, 0, -128225580, 0, -41967334, 0, 3684824, 0, -73020254, 0, 3313564, 0, -19689492, 0, 4267648, 0, 147858658, 0, 64729868, 0, 108542036, 0, 107477952, 0, 110571856, 0, 174808788, 0, 127998504, 0, 121990612, 0, 112931492, 0, 122443948, 0, 97610106, 0, 31831008, 0, 787236, 0, -17508092, 0, -40515028, 0, -52195536, 0, -26600534, 0, -62215240, 0, -109624722, 0, -208899808, 0, -480768526, 0, -1141630440, 0, -2419154488, 0, -4938303252, 0, -10383717176, 0, -22770489680, 0, -49967588756, 0, -100893583424, 0, -173107251530, 0, -90116287920, 0, -197202409218, 0, -5866564034900, 0, -2320893282444, 0, 83889865891268, 0, 253239477146580, 0, 7122475861736, 0, -2130025243586390, 0, -8326223292101116, 0, -11938432296931486, 0, 119505380044402008, 0, 1395488199174448554, 0, -5536119439537136638, 0, -82208121472646371382, 0, 1330068747930239406556, 0, -13621590260325083838614, 0, 122825478142558944320192, 0, -702004713643406249745038, 0, -1787745354819156064844208, 0, 38161999742935772730324238, 0, 58458412956862179672883094, 0, -315926957613620027614661178, 0, -1317864782939143372324746628, 0, -2648549775334369953823978028, 0, -3613624960991656070012085910, 0, -2930107376882410181316495286, 0, -205036864027000256583299878, 0, 1471185382021896804991314856, 0, 369999042788657741185039080, 0, -240278096144980612204077162, 0, 33783097226071271920841014, 0, -1324951463715871751726550, 0, 147465615729719926910132, 0, -262262943370356329111094, 0, 126683942055608169680856, 0, -26627615203280724077426, 0, -1998420321835925554452, 0, 2009997024266373826066, 0, 145656489211393096990, 0, -180205611018112112734, 0, -40239751187380298470, 0, 11833242511024311122, 0, 7899574673718485192, 0, 1207988717386971252, 0, -479936084271985000, 0, -376713070491059652, 0, -134955478067621606, 0, -21764002668095570, 0, 7249277359553380, 0, 6552937197272816, 0, 1875433387379398, 0, -388812682597252, 0, -678738018473254, 0, -276312663626748, 0, 199813343853318, 0, 521371007147320, 0, 718805882292574, 0, 758783584744744, 0, 711317518268120, 0, 586533539220994, 0, 418021475846108, 0, 235700640587004, 0, 33158085979380, 0, -118520344476512, 0, -256668250522346, 0, -345568394234656, 0, -403177917621468, 0, -336685628914998, 0, -337377515355214, 0, -222644987236488, 0, -142112081719672, 0, -12595511578878, 0, 62560222486258, 0, 221459505336040, 0, 281176167957492, 0, 247978632563292, 0, 303510042461502, 0, 225467601903840, 0, 281378549347800, 0, 78889526463926, 0, -2691691333592, 0, -141061235694828, 0, -120040965068366, 0, -279331104597316, 0, -237843721759304, 0, -479707148578080, 0, -109421873829092, 0, -109649073729524, 0, -250929194637240, 0, 175483065216492, 0, 241402354460058, 0, 274676853262748, 0, 260501813066570, 0, 598356837833288, 0, -19313700067102, 0, 312393168348114, 0, -320533469287726, 0, -325556410047940, 0, -660502360470692, 0, -425166205027774, 0, 809536345587060}
{947291576, 0, -52212608, 0, -196240350, 0, -48623903, 0, -258438298, 0, 29181394, 0, -173949455, 0, 85560062, 0, -141348955, 0, 110640269, 0, 29157680, 0, 151080401, 0, -80788635, 0, 141210081, 0, 132463597, 0, 90486492, 0, -2743552, 0, 56315390, 0, 57903780, 0, 6768546, 0, -8928698, 0, -25442310, 0, 60338459, 0, -50678746, 0, -37315123, 0, -61073626, 0, 26732790, 0, -116511418, 0, -167053565, 0, -389266405, 0, -513482805, 0, -826171612, 0, -1004730614, 0, -1172671477, 0, -1175415848, 0, -968051782, 0, -296419614, 0, 806892210, 0, 2528996432, 0, 4906786546, 0, 7750800388, 0, 10944782996, 0, 14049425214, 0, 16620610049, 0, 17862628967, 0, 17310602241, 0, 14579691587, 0, 11148037792, 0, 11156338938, 0, 22590107943, 0, 52447830692, 0, 84392035003, 0, -187850420459, 0, 1082256757077, 0, 8268386900305, 0, -12480316171292, 0, -141543883328909, 0, -275611993883841, 0, 369666199352846, 0, 3643863489103380, 0, 11257127804555005, 0, 2947729845292586, 0, -298240008521268904, 0, -2124575323543611931, 0, 23420995959563337063, 0, -8982043362231060006, 0, -1403539381989751908254, 0, 16796926526598611278265, 0, -87585933308133552180118, 0, -662714700088788509739284, 0, 12362894974931802246662179, 0, -8518506817723625928150869, 0, -258632734976965425128790392, 0, -655576535540290459773741996, 0, -783709471603748008321314672, 0, -886562048886861659321103112, 0, -1936838372952663134006290295, 0, -3502606842400058285651844950, 0, -2809904347726340289781650400, 0, -25352101090334867218969999, 0, 639687432472516157893659827, 0, -89636009787824875241106984, 0, -15895414475256915560831621, 0, 7459341955616199806555183, 0, -1461957459319595517119613, 0, 87113484899550891623428, 0, 63580593040072708401815, 0, -24040001633759508374240, 0, 436981733472643081146, 0, 1677569223438719643562, 0, -21289830183499097483, 0, -164352508440676906688, 0, -23255471755485435228, 0, 13472275036843756860, 0, 6570685667036717232, 0, 653216569525855610, 0, -535332765087987262, 0, -341649057114810543, 0, -111287247856898779, 0, -13419175965191457, 0, 8467926977456854, 0, 5976951426867008, 0, 1388674493183902, 0, -550663289951608, 0, -670843301802321, 0, -220902264437571, 0, 256508539225430, 0, 566512812492997, 0, 751712183133700, 0, 779296202388057, 0, 720600470552059, 0, 586490490426872, 0, 409782145189287, 0, 222817284310550, 0, 15762156583723, 0, -136198433577911, 0, -274154294746844, 0, -360926731558968, 0, -415786952734002, 0, -342947418834322, 0, -341160447492018, 0, -221250623800116, 0, -137418451569198, 0, -4817079235556, 0, 71720638259150, 0, 233026175956665, 0, 293207353699836, 0, 255415975301676, 0, 311072815945412, 0, 228531984438702, 0, 285961348498260, 0, 75535377155652, 0, -7786442893028, 0, -149483966283179, 0, -126986777649881, 0, -288950247618651, 0, -245127407375235, 0, -492461057833818, 0, -110239636569654, 0, -108924596054643, 0, -255531965395734, 0, 184367234672814, 0, 250220165973441, 0, 284082284217870, 0, 267545153323434, 0, 614239170130393, 0, -21914436208500, 0, 318843628638010, 0, -331281391012992, 0, -335674434706880, 0, -678692559953557, 0, -436488449974408, 0, 833496720772755}
{0, 121784022, 0, 224967656, 0, 184445520, 0, 142947748, 0, 189530940, 0, 42554616, 0, -10717572, 0, 134610388, 0, -91138194, 0, -118382508, 0, 11738696, 0, -143872244, 0, -97846910, 0, -49000520, 0, -152965358, 0, -133164504, 0, -44275960, 0, 2088504, 0, -77808538, 0, 1266336, 0, -23224506, 0, 916852, 0, 149765924, 0, 64016264, 0, 109028718, 0, 107806512, 0, 112519594, 0, 180275348, 0, 130256634, 0, 126021924, 0, 120838474, 0, 128932996, 0, 102417374, 0, 41574036, 0, 8610500, 0, -20095444, 0, -38495594, 0, -43459408, 0, -34380832, 0, -71929668, 0, -83798904, 0, -168703484, 0, -410832036, 0, -940191756, 0, -2032342368, 0, -4257909668, 0, -8804102854, 0, -18596656200, 0, -39884703482, 0, -81805413800, 0, -150907261650, 0, -181901225148, 0, 98418432840, 0, -3336234613240, 0, -8785251497768, 0, 40483586098336, 0, 208243324664942, 0, 228219364378508, 0, -1025047916083054, 0, -5728668326376840, 0, -13813060047394432, 0, 25032509286072100, 0, 653840197526079808, 0, 1949096085274879760, 0, -57746340937015967628, 0, 384660148879411736624, 0, -1629129837301961089396, 0, 14397726994962234167084, 0, -296939946443176397674660, 0, 3549414479619601671467820, 0, -8715851261715167250079210, 0, -100724313019555498592889752, 0, -33991997053506902807074232, 0, 753762266537387865846690624, 0, 2312048574468033383802412754, 0, 3858458673268991887144458372, 0, 3882258627339533107925737974, 0, 1131706879275031341091052428, 0, -1924186835276628697870106834, 0, -1294539691791231322911907764, 0, 319767318779200327451591646, 0, 72728302487017591598330144, 0, -38481574095271723614982062, 0, 9449898812366960849426092, 0, -1882627517511254128306440, 0, 261057483871212197786600, 0, 14049978513919476408748, 0, -18612019831666091624952, 0, 1935066616799669832634, 0, 1277683764598381157040, 0, -134715317700181896210, 0, -140404901595723383160, 0, -9471877274480733802, 0, 13875817743713839664, 0, 5261962438181629972, 0, 215947565213466492, 0, -557566175628625882, 0, -304834749598494364, 0, -89933737673955866, 0, -6553932046700512, 0, 9165956682818458, 0, 5331811589032720, 0, 942356104465034, 0, -679382525371576, 0, -649518904442612, 0, -161933902346668, 0, 313535721373106, 0, 611083642202292, 0, 783742143694836, 0, 798770415649764, 0, 728738083519654, 0, 585332777925744, 0, 400482686991712, 0, 209080840188936, 0, -2350734905716, 0, -154348410332720, 0, -291924360311024, 0, -376392984996556, 0, -428345620433450, 0, -348964165833808, 0, -344653338931820, 0, -219492277771920, 0, -132332123396134, 0, 3329181165888, 0, 81216079931644, 0, 244884393514924, 0, 305506569762770, 0, 262905200317296, 0, 318669873805234, 0, 231492502905024, 0, 290509804248922, 0, 71925385048312, 0, -13135269837890, 0, -158193797322256, 0, -134153712248886, 0, -298789231769544, 0, -252552400200978, 0, -505456237249600, 0, -110985306136056, 0, -108059605714804, 0, -260180499607112, 0, 193565132426176, 0, 259288987044486, 0, 293741156162352, 0, 274734107973990, 0, 630470981903288, 0, -24640196610810, 0, 325390023733960, 0, -342335662388794, 0, -346062895305852, 0, -697319190973326, 0, -448073603312872, 0, 858084954286898}
{978547322, 0, -53647507, 0, -201725228, 0, -50346599, 0, -266227872, 0, 29224996, 0, -180045788, 0, 87115057, 0, -147052152, 0, 112621868, 0, 27976928, 0, 154382959, 0, -85464736, 0, 145833521, 0, 137785324, 0, 98643249, 0, 5091777, 0, 70762183, 0, 71021562, 0, 14387684, 0, -17530588, 0, -57945363, 0, -5481788, 0, -161875144, 0, -187104501, 0, -227080148, 0, -110613826, 0, -160517687, 0, -13602723, 0, 69515507, 0, 369020153, 0, 562820883, 0, 903404198, 0, 1125449430, 0, 1225206131, 0, 1008190312, 0, 460344056, 0, -688949954, 0, -2400467378, 0, -4725252317, 0, -7666143272, 0, -10788618561, 0, -13678993522, 0, -15530272114, 0, -15344845221, 0, -11548915059, 0, -2620999922, 0, 14408938566, 0, 44377716309, 0, 95962276052, 0, 178999685172, 0, 292196903069, 0, 245896030506, 0, 365590930772, 0, 6400264668766, 0, 3725828535482, 0, -84943990164244, 0, -269869108042797, 0, -56632245327379, 0, 2061672661685638, 0, 8419379165736332, 0, 14112340351149244, 0, -94298313832663582, 0, -1279801415398846866, 0, 2073609011425915723, 0, 95719247683957683478, 0, -1170569268553650510004, 0, 10555923214982890733608, 0, -102970153552245820976796, 0, 906526231977857243711368, 0, -2972451187318571975590064, 0, -28895984377542733006916892, 0, 91330582021702944259054759, 0, 623762989868665920931355292, 0, 1297166335139191979390417560, 0, 1794924990988658803563761404, 0, 2791776878912215249778626574, 0, 4594372539623452784106661845, 0, 4650023399050287828691403894, 0, 1191886997282574843529651138, 0, -1113251051780848032827123589, 0, -166595282675670816879628841, 0, 135011166539359220256288949, 0, -32848899545321041606586950, 0, 6776631357991574577242922, 0, -1512052090390332571955302, 0, 292315844276964430317833, 0, -17237167676194245488792, 0, -12491377776395222962642, 0, 2667703295061160341712, 0, 877812846168348064065, 0, -201784810127201467948, 0, -112869220043980403768, 0, 1093828893239435894, 0, 13380685854769482921, 0, 4041788515252320295, 0, -116025336274086329, 0, -555123283358736205, 0, -267922383642375000, 0, -70935946702530159, 0, -1028005274184522, 0, 9435271544977356, 0, 4648501937385490, 0, 539653047984371, 0, -777618564774459, 0, -616384396426127, 0, -99681361250219, 0, 371208230803456, 0, 655550344094198, 0, 815337822225415, 0, 817571839839322, 0, 736004756516311, 0, 583242768689203, 0, 390224091164553, 0, 194534003543596, 0, -21183293571920, 0, -172998718885097, 0, -310017687278918, 0, -392006057672828, 0, -440886479300870, 0, -354758027550483, 0, -347867870195108, 0, -217373671628934, 0, -126850896110384, 0, 11848437895755, 0, 91053514001936, 0, 257039063293697, 0, 318079007504737, 0, 270445030906682, 0, 326298990014542, 0, 234343532300026, 0, 295021043048037, 0, 68051452461112, 0, -18745127608721, 0, -167196895772608, 0, -141545868202472, 0, -308850579851175, 0, -260119574083017, 0, -518695044226050, 0, -111654522515732, 0, -107048107887673, 0, -264874677232095, 0, 203085155966147, 0, 268614276991843, 0, 303658711585860, 0, 282070296450939, 0, 647058376623701, 0, -27495485839959, 0, 332032915538576, 0, -353704092343297, 0, -356727984143381, 0, -716391520539582, 0, -459926938512674, 0, 883316341287172}
{0, 124999062, 0, 231027304, 0, 189679270, 0, 147303344, 0, 195491316, 0, 44650188, 0, -9914456, 0, 139610048, 0, -92535148, 0, -120688796, 0, 13110082, 0, -147448280, 0, -100304066, 0, -50258780, 0, -158055812, 0, -138130192, 0, -46772018, 0, 393984, 0, -82468992, 0, -916964, 0, -27283298, 0, -2329472, 0, 152148630, 0, 62518192, 0, 108903452, 0, 109464192, 0, 114312054, 0, 183405840, 0, 134082778, 0, 132429668, 0, 124686666, 0, 134549212, 0, 113770164, 0, 48932424, 0, 9078536, 0, -13467756, 0, -29637178, 0, -51507764, 0, -40965922, 0, -57804036, 0, -77498084, 0, -160972480, 0, -329905006, 0, -771597520, 0, -1712438440, 0, -3520975728, 0, -7203304968, 0, -15284178132, 0, -33556086634, 0, -71373461656, 0, -136282049908, 0, -206119133632, 0, 58980349614, 0, -1235959963312, 0, -9009615735524, 0, 11173782526056, 0, 145633088758948, 0, 301354244317232, 0, -309169817020294, 0, -3588642040217144, 0, -11572050236778212, 0, -7784662079123240, 0, 248057997622883590, 0, 2144374780968721516, 0, -16015087479438781516, 0, -70292638922313741236, 0, 1926496988974889142350, 0, -21632290301769167879764, 0, 175837435529436309164732, 0, -542057218767808006718028, 0, -7843226192955997412815040, 0, 53652156794254957958569096, 0, 210607982761590199959318294, 0, -88398060784958577641854138, 0, -1475537312970760318304344314, 0, -3490745896078421370195671548, 0, -4419723162090852607655652158, 0, -2191153923239761602467193064, 0, 2045076917361236842534009494, 0, 2743846904905779620889480798, 0, 51125321471070203603066262, 0, -392922653603555720528816544, 0, 94668128263791699024346744, 0, -13626348596188514190196888, 0, 2620344048374801007640482, 0, -837315081805001300939018, 0, 238938651822678651398092, 0, -32140330013105737341970, 0, -6935437278688199958830, 0, 2836180083217836756744, 0, 519971201197416710696, 0, -231647327108253075188, 0, -85041682147459875010, 0, 8672401942155117562, 0, 12279866959965038394, 0, 2952002841612911928, 0, -357075113890148898, 0, -535027051567979634, 0, -232074919882400062, 0, -54259923117179284, 0, 3303377650295294, 0, 9359434206428472, 0, 3951887158532636, 0, 181068013549766, 0, -849291100626854, 0, -574145920488382, 0, -35528116280046, 0, 428820065234152, 0, 699546290744322, 0, 846345381493998, 0, 835696306745548, 0, 742488809378094, 0, 580363364538076, 0, 379168901934550, 0, 179333341674464, 0, -40604396285764, 0, -192046608678122, 0, -328361076324602, 0, -407721811068916, 0, -453386091339854, 0, -360318162294088, 0, -350803615050220, 0, -214900052039700, 0, -120979934699718, 0, 20734719038306, 0, 101227927641814, 0, 269485906718668, 0, 330923268096262, 0, 278029935197782, 0, 333955741990922, 0, 237079273421772, 0, 299492157626706, 0, 63905973175366, 0, -24622534481150, 0, -176498812894716, 0, -149167491060930, 0, -319136828040968, 0, -267829898325896, 0, -532179942211352, 0, -112243484978860, 0, -105884221828766, 0, -269614031332132, 0, 212935650354740, 0, 278201523206090, 0, 313840242919230, 0, 289556010642584, 0, 664007495663844, 0, -30484208749424, 0, 338772925463736, 0, -365393670923792, 0, -367675837657220, 0, -735918323409498, 0, -472053700820306, 0, 909204593012508}
{1010622665, 0, -55113298, 0, -207320113, 0, -52106394, 0, -274191765, 0, 29204299, 0, -186402324, 0, 88583255, 0, -152839849, 0, 115073198, 0, 27726650, 0, 159175470, 0, -88986057, 0, 150322717, 0, 139364398, 0, 97647255, 0, -2775801, 0, 64284968, 0, 63168582, 0, 12710902, 0, -6732345, 0, -21862817, 0, 67714914, 0, -50142868, 0, -39722559, 0, -63799684, 0, 29190532, 0, -122179717, 0, -172366782, 0, -407039475, 0, -531608684, 0, -854248447, 0, -1038839461, 0, -1219020787, 0, -1211871889, 0, -1005987870, 0, -323436853, 0, 814478095, 0, 2601419175, 0, 5025506029, 0, 7943230493, 0, 11238703456, 0, 14386996451, 0, 16905430155, 0, 17989810422, 0, 16964275289, 0, 13048210585, 0, 6836491544, 0, 651273643, 0, 1108898155, 0, 17460344746, 0, 55141327087, 0, 43999742387, 0, -315306687643, 0, 3230630470546, 0, 9577029889127, 0, -39878685465369, 0, -217170144854291, 0, -265299354135603, 0, 955178145436024, 0, 5709056907367262, 0, 14612558041296763, 0, -14598778684305327, 0, -562792152999046810, 0, -2634266537965626054, 0, 47633041175815216332, 0, -183102337606607003281, 0, -700635439970918714123, 0, 11933839905532152377307, 0, 27754295747807956601787, 0, -2361457659377253079157325, 0, 19550596928822646997466022, 0, 37559387599029806302320512, 0, -336500905103516868869636758, 0, -1353137333928111464221855586, 0, -2555474756642366612555943328, 0, -3906500165766989075142188552, 0, -5928214895469620077282287324, 0, -6827159956468600125609191096, 0, -3308330568813844089163066488, 0, 1207041663126810779527879049, 0, 921681574169320271211210379, 0, -274343495145491235555660245, 0, 15040593506092583807835812, 0, 4073833900632523579257310, 0, -724446360366556258077122, 0, -211776217891400560254298, 0, 153777796018288521313046, 0, -35193470922900013609833, 0, -2529222600435557046617, 0, 2631074572154508454627, 0, 226017467237901486181, 0, -233767536115783179937, 0, -59145177992707143246, 0, 13640271990151582250, 0, 10815877073424219724, 0, 2013626611601722116, 0, -522124704246486622, 0, -502928152878504922, 0, -198080478563827359, 0, -39817373548872924, 0, 6587010124866407, 0, 9015849074178578, 0, 3264216532279865, 0, -132267098161358, 0, -896832872851903, 0, -524390374342794, 0, 29675045466734, 0, 485739962413381, 0, 742498770018712, 0, 876247019020152, 0, 852706375251933, 0, 747857745514316, 0, 576475242851250, 0, 367192082098253, 0, 163433275339230, 0, -60604183713808, 0, -211445495963636, 0, -346892187271378, 0, -423475238478694, 0, -465782967440257, 0, -365593391436233, 0, -353423486850669, 0, -212045826041272, 0, -114703696177555, 0, 29993593177508, 0, 111740210743544, 0, 282221537301843, 0, 344035805152094, 0, 285650731706652, 0, 341632627230827, 0, 239691067666082, 0, 303918633529481, 0, 59480303496169, 0, -30773980486217, 0, -186105164432771, 0, -157022238623335, 0, -329649935838024, 0, -275683849531646, 0, -545913210378312, 0, -112747624809852, 0, -104561638322698, 0, -274398460141628, 0, 223125275951374, 0, 288056338812469, 0, 324291159589107, 0, 297192860107912, 0, 681324588524759, 0, -33611083360005, 0, 345610587989860, 0, -377412511481188, 0, -378912881600178, 0, -755909181072698, 0, -484459337018186, 0, 935765601475848}
{0, 128277552, 0, 237208960, 0, 195024094, 0, 151756316, 0, 201590312, 0, 46812332, 0, -9062964, 0, 144742172, 0, -93935362, 0, -122993800, 0, 14561306, 0, -151091860, 0, -102800396, 0, -51462740, 0, -163211038, 0, -143316792, 0, -49311386, 0, -1141536, 0, -87389998, 0, -3433500, 0, -31175416, 0, -5471188, 0, 153894938, 0, 60740648, 0, 109795246, 0, 110613064, 0, 114362020, 0, 188272972, 0, 139232912, 0, 135124392, 0, 128857856, 0, 145335648, 0, 121504910, 0, 51411660, 0, 18452908, 0, -4129920, 0, -34430392, 0, -53195212, 0, -29238786, 0, -64711332, 0, -88745036, 0, -124513440, 0, -259194838, 0, -655562496, 0, -1431802712, 0, -3002385952, 0, -6216028622, 0, -12753498076, 0, -26998981216, 0, -57038793388, 0, -112773430142, 0, -194830677608, 0, -110371372598, 0, -183616043628, 0, -6589175986814, 0, -4953448076336, 0, 85854041269086, 0, 286391711086840, 0, 107702633989386, 0, -1986945138235764, 0, -8484699326514838, 0, -15977578508489816, 0, 72412779288305074, 0, 1146797799631370852, 0, 522616383519614698, 0, -95475580381735137112, 0, 888342112480970905148, 0, -6222405647695456558688, 0, 59686845409327405980152, 0, -734911670250940102633592, 0, 5636369014431823631305576, 0, 2317449700321528990279092, 0, -178473551904562985383270900, 0, -373936250095251528867823416, 0, 352576853419557761929697090, 0, 2367451464397585666012460364, 0, 4165857292289518918304981970, 0, 2965589307451782181938402540, 0, -1832363575206986789646875206, 0, -4526496302079133958979433896, 0, -1348476573424796974249007438, 0, 823434506202884081889088312, 0, -9438979199824047446387400, 0, -42937561383241172907658112, 0, 12746841653532421715202138, 0, -2382988659986365796549620, 0, 199813017059402757258426, 0, 71976947851984688102608, 0, -31161043553045335234262, 0, 581265591649942208800, 0, 2212506262942932942946, 0, 3104141434334588672, 0, -216878161817921406128, 0, -36514699319005769368, 0, 16441725784207298000, 0, 9180115833083815776, 0, 1232159220225071182, 0, -625539374330259528, 0, -463261724702392288, 0, -166451214912520308, 0, -27487325701910684, 0, 8963251989469472, 0, 8471836362080730, 0, 2603141238726948, 0, -399635370230014, 0, -921488097174044, 0, -467253197708696, 0, 96389054609148, 0, 542441872945672, 0, 784699836054760, 0, 905132468844662, 0, 868546348659968, 0, 751970201007870, 0, 571396569919608, 0, 354107430298082, 0, 146673332258632, 0, -81309453317714, 0, -231283050466988, 0, -365660892320290, 0, -439284953344036, 0, -478072917229288, 0, -370564721342932, 0, -355701053591572, 0, -208784258467080, 0, -107998425841838, 0, 39642988374600, 0, 122602947467234, 0, 295251631940216, 0, 357419415982846, 0, 293302582400296, 0, 349323716570640, 0, 242170155483524, 0, 308294957598738, 0, 54764874068088, 0, -37207529447640, 0, -196022394736252, 0, -165114519918682, 0, -340392264233600, 0, -283682224891094, 0, -559897109440316, 0, -113162718167648, 0, -103074109681116, 0, -279227474517072, 0, 233662720055740, 0, 298184387389216, 0, 335016883968816, 0, 304983139603566, 0, 699015958914132, 0, -36880210998540, 0, 352546487702172, 0, -389767885912970, 0, -390445479712560, 0, -776373168511578, 0, -497149266192176, 0, 963013622406602}
{1043533725, 0, -56607733, 0, -213034857, 0, -53916143, 0, -282330967, 0, 29212328, 0, -192820551, 0, 90155064, 0, -158864492, 0, 117085400, 0, 26393986, 0, 162592881, 0, -93928063, 0, 155094673, 0, 144721257, 0, 106084288, 0, 5201171, 0, 79021240, 0, 76452587, 0, 20929584, 0, -15357568, 0, -55272326, 0, 1143567, 0, -162502744, 0, -193207427, 0, -233613961, 0, -109365132, 0, -167307850, 0, -18567289, 0, 62129823, 0, 372596261, 0, 561562506, 0, 910888791, 0, 1142193433, 0, 1248694694, 0, 1015355618, 0, 473128311, 0, -695997456, 0, -2458239098, 0, -4845553853, 0, -7855861221, 0, -11119589461, 0, -14188368731, 0, -16220593183, 0, -16304320515, 0, -12927301325, 0, -4628574569, 0, 10893131968, 0, 36875522873, 0, 79975665592, 0, 149650019865, 0, 254185425691, 0, 370309645461, 0, 128326662880, 0, 1468874150395, 0, 9869553458533, 0, -9689142509567, 0, -149676962237227, 0, -328076022813013, 0, 244726202124068, 0, 3523136865182449, 0, 11831730787026079, 0, 11952601605556743, 0, -203784286786998184, 0, -2058878035489241104, 0, 9544430324718241967, 0, 117954077340961835135, 0, -1984209554870107751034, 0, 20286237005688443772514, 0, -189459542305809729076313, 0, 1298503425387707644314292, 0, -146669689216800087916846, 0, -62330212555042501878576738, 0, 17705183104517120987439741, 0, 918314270341226891350031661, 0, 2735656550276184079635787096, 0, 4904237167383744284055922659, 0, 7437566087562869278787019991, 0, 9236829382584820492127001532, 0, 6352385031358142589274812239, 0, -346279354165620817212207294, 0, -2186824275864104757366357093, 0, 103158498352062714412463000, 0, 173255275431244830369021147, 0, -56575240872852874931130768, 0, 12565022314678938152143628, 0, -2541196959377803240531680, 0, 379577552835676045485160, 0, 10490569492194711719012, 0, -23875160404749512866237, 0, 2499730754249235795066, 0, 1703260628487164481705, 0, -151424330330762367838, 0, -188413607593561701627, 0, -17794288465139868055, 0, 17533058665487834998, 0, 7516169887345021931, 0, 602217880197798239, 0, -680421111777913343, 0, -419419858667925704, 0, -137493143740158757, 0, -17127375001100353, 0, 10562067935264721, 0, 7782385006437628, 0, 1979338372982309, 0, -623465290290963, 0, -925998240903970, 0, -403699969449194, 0, 164683452770932, 0, 599365478690619, 0, 826660459807589, 0, 933472906701411, 0, 883607864958214, 0, 755115286481365, 0, 565321402495479, 0, 340025654610139, 0, 129099853701552, 0, -102723124037830, 0, -251587517310465, 0, -384706244413648, 0, -455192385081654, 0, -490290168437285, 0, -375253844050480, 0, -357649015585294, 0, -205120423411704, 0, -100861451516442, 0, 49687874229050, 0, 133822225877698, 0, 308580730939569, 0, 371079427455912, 0, 300983307960291, 0, 357025937762433, 0, 244510563545110, 0, 312618055533937, 0, 49750774836272, 0, -43930444354718, 0, -206256712134804, 0, -173448619773276, 0, -351366239280990, 0, -291825635226178, 0, -574133893992094, 0, -113483976435814, 0, -101415005553379, 0, -284100872056713, 0, 244557024960927, 0, 308591438343299, 0, 346022981233640, 0, 312928463870772, 0, 717088008955787, 0, -40296548406277, 0, 359581122191570, 0, -402468215415385, 0, -402280295735289, 0, -797320193029143, 0, -510129115446197, 0, 990965163301035}
{0, 131619904, 0, 243513428, 0, 200479500, 0, 156308480, 0, 207830614, 0, 49040380, 0, -8170752, 0, 150009500, 0, -95318250, 0, -125310128, 0, 16060104, 0, -154781616, 0, -105279592, 0, -52661904, 0, -168544334, 0, -148571084, 0, -51760672, 0, -2873880, 0, -92595410, 0, -5721944, 0, -35148346, 0, -9276496, 0, 155730480, 0, 59629148, 0, 109960004, 0, 110637968, 0, 115981986, 0, 193654236, 0, 141267478, 0, 138976680, 0, 136747738, 0, 151962008, 0, 126537378, 0, 61841024, 0, 27432804, 0, -5326240, 0, -30456130, 0, -42648412, 0, -37306832, 0, -77255492, 0, -69742722, 0, -104603472, 0, -236907992, 0, -542732160, 0, -1179916802, 0, -2509043680, 0, -5124612194, 0, -10468364968, 0, -22506669888, 0, -48843682380, 0, -99716183354, 0, -178623616568, 0, -203020615064, 0, 176032235684, 0, -3495757820004, 0, -10714210809908, 0, 38989488449076, 0, 226085887317324, 0, 303471142685638, 0, -881365190736720, 0, -5676846217315798, 0, -15295956762430632, 0, 5584091061516584, 0, 478995056105224124, 0, 2977102951714393880, 0, -36398651600191310660, 0, 19454896925506738530, 0, 2212718237594684820592, 0, -28087319520520917320824, 0, 186693055612455828880622, 0, 383844041899627161201878, 0, -18594858146662355048727664, 0, 51908657987719718654319558, 0, 455186235493866118407538890, 0, 608485634740429418017472122, 0, -669153677760487743341495150, 0, -2848225639159152619056892830, 0, -2913762081534750458481943368, 0, 1588697181829844106423624026, 0, 6383642042566172403196956328, 0, 3918202674389376037593865922, 0, -856977838492629419642215462, 0, -492821382068625099856215114, 0, 187547401762678601860551128, 0, -37279207935384950621961240, 0, 7555133089588744579375784, 0, -1837024878316284571847568, 0, 386763094739312626531332, 0, -26916445836844005809096, 0, -15928846914538987970920, 0, 3446894363621888246236, 0, 1189517530926385971244, 0, -246017573329213800046, 0, -154290135258468515774, 0, -3122477040644547384, 0, 17345207169415636720, 0, 5925429583277178660, 0, 111392869784695136, 0, -698229278941557578, 0, -373925842068162154, 0, -111353794125783108, 0, -8575682059302194, 0, 11506745359505060, 0, 6994730923345772, 0, 1399786028125450, 0, -807673169590458, 0, -914178889081658, 0, -335891145565586, 0, 233393122727472, 0, 655837105878170, 0, 868009742221838, 0, 961112978870152, 0, 897886549023744, 0, 757391147146954, 0, 558408323720618, 0, 325120776675118, 0, 110879181155116, 0, -124704153806056, 0, -272248669113794, 0, -403951863153936, 0, -471151150515464, 0, -502408460897194, 0, -379650172408986, 0, -359267988148508, 0, -201059212572756, 0, -93298635260570, 0, 60120655370548, 0, 145392529677040, 0, 322204066563832, 0, 385013548971550, 0, 308686345150142, 0, 364734518524032, 0, 246705847499812, 0, 316884458960442, 0, 44429988411788, 0, -50949483939638, 0, -216813984996324, 0, -182028900435970, 0, -362574137839288, 0, -300114881618116, 0, -588626011314488, 0, -113707095653832, 0, -99577783047242, 0, -289018144683340, 0, 255817182556628, 0, 319283344604396, 0, 357315059671930, 0, 321031142221116, 0, 735547190696388, 0, -43864401907486, 0, 366715046287222, 0, -415521062640306, 0, -414423931985816, 0, -818759639052612, 0, -523404480975792, 0, 1019635042913396}
{1077296728, 0, -58133159, 0, -218861363, 0, -55762869, 0, -290650364, 0, 29153364, 0, -199497726, 0, 91642159, 0, -164988633, 0, 119563302, 0, 26029666, 0, 167549717, 0, -97768652, 0, 159720003, 0, 146403806, 0, 105191259, 0, -2979519, 0, 72575657, 0, 68707325, 0, 19356420, 0, -4717892, 0, -18091641, 0, 76323362, 0, -49256508, 0, -43150545, 0, -65500122, 0, 33313612, 0, -129303069, 0, -178196661, 0, -421744167, 0, -550159805, 0, -886970715, 0, -1069351825, 0, -1261507878, 0, -1258017341, 0, -1046436872, 0, -339279136, 0, 810624298, 0, 2658906544, 0, 5166055019, 0, 8148305595, 0, 11517005897, 0, 14767392819, 0, 17292406042, 0, 18227987420, 0, 16867239829, 0, 12147306739, 0, 4048839504, 0, -6362068322, 0, -14472500815, 0, -11670708922, 0, 12803187872, 0, 58297784598, 0, -78604122015, 0, -78342521087, 0, 6688942971865, 0, 6196652417222, 0, -86455954222542, 0, -302421930771956, 0, -159288906115555, 0, 1907868440919444, 0, 8527352164575380, 0, 17580699894260024, 0, -53443009843996895, 0, -1009813647898670998, 0, -2329972706030855551, 0, 86170586097963016372, 0, -569840859820066197416, 0, 1972504913640345437157, 0, -12392371785360397043963, 0, 345620320335360404885063, 0, -5310981596203257002759596, 0, 23558850230353273070779357, 0, 135169881223506742832493080, 0, -268817158243026860203103118, 0, -2122059496338948664278265230, 0, -5204936567871458611554052317, 0, -8752434606995876866495526725, 0, -11681323730055505263629773778, 0, -10081048017475110713576637215, 0, -1931015816533374748734508108, 0, 3540851342760635301363219553, 0, 938601210650746586292050697, 0, -560410010843914954645039317, 0, 88849243275396090691793491, 0, -8524872402175921036711570, 0, 1880615504034806157325261, 0, -894921895647435729996127, 0, 299954787312697661875229, 0, -43746617297330089505163, 0, -8811179550283304349912, 0, 3676754645599043300365, 0, 725626409707393734002, 0, -291875986468145615016, 0, -118916332944472909064, 0, 7706350148221560610, 0, 16261146962107849351, 0, 4473805504860511928, 0, -256705542527647276, 0, -688656300717823281, 0, -328609938677519746, 0, -88066043442166246, 0, -1657983401348435, 0, 11914293127510219, 0, 6151623366632650, 0, 871458945041559, 0, -954293507478118, 0, -888032576095993, 0, -264849609269569, 0, 301856510101920, 0, 711245367225510, 0, 908149220205234, 0, 987496622417826, 0, 910920616184727, 0, 758453614890123, 0, 550428195730503, 0, 309263796843953, 0, 91968491647982, 0, -147239026803878, 0, -293217095503986, 0, -423330861926047, 0, -487090939460522, 0, -514363942368241, 0, -383700936950145, 0, -360518153175806, 0, -196574581768618, 0, -85295120271454, 0, 70946998981358, 0, 157314473103656, 0, 336116916219793, 0, 399217558224831, 0, 316401898368788, 0, 372441047422388, 0, 248746333026110, 0, 321089559859425, 0, 38793406413260, 0, -58271705299144, 0, -227699959985817, 0, -190858948406354, 0, -374017793540513, 0, -308550307407772, 0, -603375581730144, 0, -113826967331449, 0, -97555537380706, 0, -293979157448406, 0, 267452564972380, 0, 330266047390181, 0, 368898824049394, 0, 329292772847466, 0, 754400077084785, 0, -47588957616657, 0, 373948713575891, 0, -428935172810315, 0, -426883294952556, 0, -840701744391340, 0, -536981173716975, 0, 1049040403981428}
{0, 135027152, 0, 249942740, 0, 206049254, 0, 160962940, 0, 214213214, 0, 51333624, 0, -7231980, 0, 155426792, 0, -96696760, 0, -127652848, 0, 17642638, 0, -158491468, 0, -107796260, 0, -53902108, 0, -173922896, 0, -153852308, 0, -54399966, 0, -4704912, 0, -97670356, 0, -8149772, 0, -39660786, 0, -12976180, 0, 158054398, 0, 57705612, 0, 109493038, 0, 112027872, 0, 117430158, 0, 196622600, 0, 144917774, 0, 145262816, 0, 140426722, 0, 157683680, 0, 138292620, 0, 69695644, 0, 28712888, 0, 2919456, 0, -19567394, 0, -49221792, 0, -42964286, 0, -64345572, 0, -71590878, 0, -114992796, 0, -185053854, 0, -430043936, 0, -996695734, 0, -2129211572, 0, -4426127382, 0, -8957390436, 0, -18432175902, 0, -38914320192, 0, -80445310754, 0, -152299841088, 0, -235450937534, 0, 53054288504, 0, -1304761069642, 0, -10414196885648, 0, 8235940695630, 0, 153389053019668, 0, 354818807530294, 0, -177662702823748, 0, -3448313071470814, 0, -12042056725324660, 0, -15543911978992900, 0, 165031545467619800, 0, 1909825057941595284, 0, -4281524845842745836, 0, -138848972223594674288, 0, 1725523234513597057308, 0, -15075252074064287564204, 0, 145760510394096091262188, 0, -1409329071987186035187696, 0, 6929910634053989738862988, 0, 31680119306922315519199588, 0, -245526305925146319997048108, 0, -995044215357933766826433802, 0, -1027977314566311835298737584, 0, 558952647617964072438860484, 0, 1557737747578237151896580032, 0, -1904173796076704976598713596, 0, -8227635805971950375039483996, 0, -7796229088875457502310721626, 0, -397109571386085874905056228, 0, 1527973166953439963047924974, 0, -227762064784110636743644256, 0, -21497830504834853544352320, 0, 12169371241618434226243288, 0, -2017203871598285096307292, 0, -112353750428532914489564, 0, 184160953297564719361498, 0, -46151866362636458656380, 0, -3197169522718007259530, 0, 3428818905690731466324, 0, 340583371521666401034, 0, -300815726301724538880, 0, -85341262400418801002, 0, 15109900813577455064, 0, 14604561329855892372, 0, 3198709817596112232, 0, -520138211860348628, 0, -659668373451061628, 0, -284768031786109388, 0, -67586816225679928, 0, 3799691095696556, 0, 11888907964162088, 0, 5287739532195978, 0, 399085081942432, 0, -1064740807816802, 0, -848117131263264, 0, -190095966683054, 0, 370786648882188, 0, 766145775072908, 0, 947384440595648, 0, 1012714713290102, 0, 922653440654052, 0, 758151177332896, 0, 541190255065372, 0, 292263116287000, 0, 72200952736132, 0, -170460505636444, 0, -314582594985448, 0, -442892867398438, 0, -503031650496012, 0, -526152257268812, 0, -387384674359648, 0, -361372435374084, 0, -191639926151532, 0, -76825825458348, 0, 82185105407180, 0, 169599880036734, 0, 350324565277044, 0, 413694257226658, 0, 324124056440504, 0, 380138576539252, 0, 250622801195468, 0, 325227538162934, 0, 32830587492136, 0, -65905516461830, 0, -238921116121196, 0, -199943367215102, 0, -385699454939264, 0, -317132424414886, 0, -618384750266344, 0, -113838936537746, 0, -95341365196456, 0, -298983304236504, 0, 279472521770956, 0, 341545537140972, 0, 380780027629612, 0, 337715686445578, 0, 773653277340644, 0, -51474747312236, 0, 381282642505968, 0, -442718401797176, 0, -439665230485500, 0, -863156214428988, 0, -550864974128976, 0, 1079196646024458}
{1111928002, 0, -59688219, 0, -224812382, 0, -57662940, 0, -299151700, 0, 29126759, 0, -206242534, 0, 93223479, 0, -171357162, 0, 121611431, 0, 24565880, 0, 171056916, 0, -103043809, 0, 164723061, 0, 151850972, 0, 113759197, 0, 5086140, 0, 87864198, 0, 82157253, 0, 27693844, 0, -13121797, 0, -51656531, 0, 8105452, 0, -163414398, 0, -198515247, 0, -239242071, 0, -109094458, 0, -173878199, 0, -20889052, 0, 53534621, 0, 373247664, 0, 564025933, 0, 920580758, 0, 1150751471, 0, 1273264067, 0, 1030899962, 0, 473715110, 0, -713998885, 0, -2497930125, 0, -4967031241, 0, -8067634563, 0, -11421010683, 0, -14642426261, 0, -16883351098, 0, -17156973021, 0, -14049124960, 0, -6201692449, 0, 8511219862, 0, 32225569353, 0, 69531572431, 0, 128126888713, 0, 218139304926, 0, 342353456166, 0, 412151336809, 0, 30921809292, 0, 3847946531243, 0, 11972934097420, 0, -37963646820289, 0, -235213259586055, 0, -343457272439194, 0, 801885376637319, 0, 5630065305998908, 0, 15876987216424882, 0, 2207530283118586, 0, -403568787979418760, 0, -3070221860148564533, 0, 25535447024016996664, 0, 97004612118560300539, 0, -2901050247810653072077, 0, 33209809052213205795164, 0, -290412611591611180720912, 0, 1362086915732954843271101, 0, 8089939989639104120684422, 0, -104407434403911621066832535, 0, -201263796142855123405212042, 0, 959756991299614477928138778, 0, 4356457889273037800439930372, 0, 9187532836015282336523418228, 0, 13706940329372599344637069046, 0, 14029190732287312850129838919, 0, 5712337372052790645642922078, 0, -4180669669570131229037012831, 0, -3312862849604148260509129228, 0, 755020764480993778495336762, 0, 140702612013202688962769657, 0, -78255941172491854597340939, 0, 19168208700802469593685540, 0, -3555180771535778148392186, 0, 358058265029753632424478, 0, 79684930407850552128310, 0, -40168560315595732047074, 0, 762399868939295591730, 0, 2904531650046527042537, 0, 44728531448675768081, 0, -283902652530657251160, 0, -55471561665212507644, 0, 19615605102912718768, 0, 12636656997449682073, 0, 2115723918959712355, 0, -696969235838558252, 0, -617634668239691463, 0, -243282631596154779, 0, -49817325489752716, 0, 7966400102955966, 0, 11519891090842980, 0, 4427618036936635, 0, -17654216004597, 0, -1142947246983851, 0, -796491328015354, 0, -112071330348973, 0, 440459864402326, 0, 821047302838939, 0, 986266103063137, 0, 1037271353809285, 0, 933496925847836, 0, 756791271513890, 0, 530904589026533, 0, 274236136401573, 0, 51625423108540, 0, -194369233908683, 0, -336372805970532, 0, -462679426993149, 0, -519016582008948, 0, -537807317547978, 0, -390724747058577, 0, -361845119465908, 0, -186259875639078, 0, -67888397699447, 0, 93838739090254, 0, 182254800031270, 0, 364831417530147, 0, 428448346238048, 0, 331849714515102, 0, 387823745429956, 0, 252328636630824, 0, 329294776295460, 0, 26532181836047, 0, -73858420125065, 0, -250483979524434, 0, -209286540301297, 0, -397621252171481, 0, -325861652943588, 0, -633655736983872, 0, -113737660992962, 0, -92927927864880, 0, -304030376323547, 0, 291886776659713, 0, 353127947482189, 0, 392964558132784, 0, 346301459136557, 0, 793313509583991, 0, -55527199529200, 0, 388717250652140, 0, -456879827234700, 0, -452776899103745, 0, -886133627388245, 0, -565061880456980, 0, 1110121567915886}
{0, 138500342, 0, 256498948, 0, 211734750, 0, 165719160, 0, 220740842, 0, 53697144, 0, -6241560, 0, 160983844, 0, -98076522, 0, -129992292, 0, 19310790, 0, -162268768, 0, -110350490, 0, -55083396, 0, -179366934, 0, -159359228, 0, -57081214, 0, -6371208, 0, -103013462, 0, -10918532, 0, -44003476, 0, -16571456, 0, 159724170, 0, 55492428, 0, 110068308, 0, 112886560, 0, 117079136, 0, 201378004, 0, 149918088, 0, 147704868, 0, 144439236, 0, 168728044, 0, 146245250, 0, 72429600, 0, 39109380, 0, 13831588, 0, -22733652, 0, -48866360, 0, -29727182, 0, -73219284, 0, -88618810, 0, -89602644, 0, -144414254, 0, -385746992, 0, -835647626, 0, -1755848088, 0, -3682061526, 0, -7370003980, 0, -15262879530, 0, -32979864280, 0, -69957582718, 0, -135873773908, 0, -225348982696, 0, -108901100692, 0, -67114562102, 0, -7160364114016, 0, -7733366950458, 0, 86896853262976, 0, 318758804754378, 0, 212745531147584, 0, -1823278262221904, 0, -8549547853603292, 0, -18961419865687184, 0, 37004700445966228, 0, 877244058085147624, 0, 3473782951249348610, 0, -71884746877080004490, 0, 274957357206662338902, 0, 1355236680184036197800, 0, -24788533727038069741396, 0, 65238356052170153329274, 0, 2753775676562672727730826, 0, -33749927113134778354646932, 0, 3726754451985305990275826, 0, 751392679409971442037431260, 0, 1999970827407013669106431180, 0, 2048500295248564321784137178, 0, 1195275054942957020182052012, 0, 3457682617415799027889670324, 0, 10323716107603017404671032866, 0, 12751591919141340348044221430, 0, 3893961505985065585759034500, 0, -2618397438290807246403791844, 0, -371183340487456059814465468, 0, 295257821348096267874057468, 0, -74079556216685885097125140, 0, 15629468471280273052291060, 0, -3296547975735821457808788, 0, 532098096608252201774056, 0, 4175092311953568540230, 0, -30494415013902330292020, 0, 3212121556822829166740, 0, 2259024519355776800066, 0, -164195546425490761492, 0, -250688616779930021270, 0, -30309922673304008946, 0, 21785460323441708968, 0, 10558493119707285590, 0, 1224563425187530334, 0, -804159430568638476, 0, -567514770713331592, 0, -204716474259575412, 0, -34611594673150246, 0, 11009953234024438, 0, 10887650102429662, 0, 3590777755647566, 0, -380880690096056, 0, -1193783508499326, 0, -736330369122874, 0, -32563360426900, 0, 509792309326238, 0, 875274022326922, 0, 1024412202935850, 0, 1061000497022610, 0, 943451915449044, 0, 754486982504932, 0, 519741207594966, 0, 255368473983640, 0, 30421389702700, 0, -218814590543152, 0, -358472369472036, 0, -482609590092306, 0, -534995307015336, 0, -549302490275752, 0, -393711055770066, 0, -361935822155554, 0, -180440238526928, 0, -58490368322468, 0, 105899862725250, 0, 195273179062074, 0, 379631287545680, 0, 443476874027864, 0, 339571803608240, 0, 395490960906034, 0, 253856443369616, 0, 333287741572388, 0, 19889735643610, 0, -82137760618628, 0, -262394549475752, 0, -218892772957446, 0, -409785335406972, 0, -334738656914404, 0, -649190824500816, 0, -113518294486720, 0, -90308069104064, 0, -309119798058484, 0, 304705053713288, 0, 365019478001214, 0, 405458326815056, 0, 355052430374966, 0, 813387556841288, 0, -59751066580050, 0, 396253009614066, 0, -471427614853874, 0, -466225394625080, 0, -909644013897728, 0, -579577860976706, 0, 1141831168799526}
{1147444296, 0, -61275613, 0, -230878186, 0, -59600805, 0, -307836249, 0, 29028480, 0, -213259043, 0, 94724284, 0, -177819753, 0, 124124202, 0, 24053176, 0, 176152507, 0, -107149565, 0, 169497219, 0, 153505265, 0, 113002248, 0, -3223781, 0, 81352420, 0, 74198792, 0, 26541800, 0, -2218488, 0, -14201490, 0, 85065503, 0, -47138812, 0, -46406595, 0, -68209449, 0, 38497478, 0, -134442342, 0, -185409935, 0, -438152379, 0, -564948713, 0, -919207638, 0, -1106130222, 0, -1301287189, 0, -1297450232, 0, -1098617954, 0, -361043139, 0, 821003504, 0, 2708063832, 0, 5285595808, 0, 8378108496, 0, 11821480884, 0, 15136284274, 0, 17728395365, 0, 18606545947, 0, 16941088292, 0, 11613370449, 0, 2225515812, 0, -11108349116, 0, -25349689753, 0, -33854677483, 0, -25100587135, 0, 11260131418, 0, 55633339546, 0, -297194081250, 0, 1052546778362, 0, 10899324255636, 0, -6638936405969, 0, -156571565668316, 0, -380995045430863, 0, 109452029789013, 0, 3366746165206411, 0, 12211136644842676, 0, 18641742965189372, 0, -131260179196993688, 0, -1728085210438602490, 0, 272130855950895014, 0, 139660345549085719489, 0, -1301569206749123223108, 0, 8433130391971878377016, 0, -74729610971783699669107, 0, 994370027056421529828303, 0, -9418559884002357895007895, 0, 15333217864591316494357785, 0, 294960242309041888088853765, 0, 139055891859248820540850924, 0, -2457396095613518128069171100, 0, -8040726050200027916596187152, 0, -14508721028389425027733109585, 0, -17447910268862292779430038420, 0, -10550619948120512120246731195, 0, 3289497438037686430975368428, 0, 6940640071299340727191809378, 0, 232393021749300809883480286, 0, -895935260513315580209635991, 0, 222610714748134971171904479, 0, -36930103328038195032238148, 0, 7728987603441749698339059, 0, -2157368504129659243207453, 0, 502430284414674515254653, 0, -40102446377557485650591, 0, -20241267000871546153652, 0, 4433602522014629345836, 0, 1601986018733104743216, 0, -296040985975852109922, 0, -208887128560496481761, 0, -10184569630239481401, 0, 22164231390309618990, 0, 8516746649104827747, 0, 514146855294928126, 0, -856923360504744523, 0, -513084665198036402, 0, -169398031979866081, 0, -21791683624466694, 0, 13094119221488547, 0, 10065861926581830, 0, 2795387050835657, 0, -690735317361713, 0, -1219561851486860, 0, -668880992206527, 0, 47771559050796, 0, 578206000249861, 0, 928200482946919, 0, 1061179595631166, 0, 1083312625772310, 0, 952037080637519, 0, 750876209121649, 0, 507462061914849, 0, 235530777854645, 0, 8547034461058, 0, -243781380781474, 0, -380827026598524, 0, -502610541194227, 0, -550894869017488, 0, -560571284726006, 0, -396287022237020, 0, -361603689606603, 0, -174155342083840, 0, -48616001053016, 0, 118373853386237, 0, 208654339604350, 0, 394718624187201, 0, 458775397037652, 0, 347279263215345, 0, 403130696676665, 0, 255196083650130, 0, 337201598704663, 0, 12893291972228, 0, -90750880642445, 0, -274658549622049, 0, -228765801117131, 0, -422193382375176, 0, -343763466355583, 0, -664991997832256, 0, -113175253762593, 0, -87474186391118, 0, -314251353319970, 0, 317937421606116, 0, 377226393288683, 0, 418267376335806, 0, 363970177674336, 0, 833882302651463, 0, -64152037446425, 0, 403890293138955, 0, -486371179300607, 0, -480018137287224, 0, -933698304758656, 0, -594419108618240, 0, 1174343923792602}
{0, 142039894, 0, 263182872, 0, 217535488, 0, 170578996, 0, 227416244, 0, 56130264, 0, -5207300, 0, 166683476, 0, -99436490, 0, -132341340, 0, 21031608, 0, -166091604, 0, -112884654, 0, -56256488, 0, -184992310, 0, -164934696, 0, -59667992, 0, -8237560, 0, -108648530, 0, -13452320, 0, -48431362, 0, -20850620, 0, 161487268, 0, 53959560, 0, 109889758, 0, 112586976, 0, 118339794, 0, 206650644, 0, 151699426, 0, 151339396, 0, 152270306, 0, 175451780, 0, 151383638, 0, 83317972, 0, 48979220, 0, 13769228, 0, -16861882, 0, -36034576, 0, -36737368, 0, -86180816, 0, -72667840, 0, -82322408, 0, -149095612, 0, -313769188, 0, -663545800, 0, -1483543124, 0, -3178670928, 0, -6386370620, 0, -12861384096, 0, -26540132892, 0, -55608615998, 0, -111627142264, 0, -201050382714, 0, -239397779776, 0, 191400827612, 0, -3800440714880, 0, -13025179071748, 0, 36733808281808, 0, 243807403479904, 0, 383787837467340, 0, -718274351039582, 0, -5569555013010136, 0, -16367490081822300, 0, -8942734668037628, 0, 336657820736946588, 0, 2993137538994158128, 0, -15939198999713218842, 0, -167534986060498741768, 0, 2926927117057819370646, 0, -29664731132384497158300, 0, 282708512006189609359976, 0, -2219460495953748232830736, 0, 4907601016997613120694274, 0, 88185892712443233455125388, 0, -228447761827866166782228456, 0, -1871248507595002130886798880, 0, -3905692124362722275226442624, 0, -4720211452177130535917284620, 0, -6618186462837126600129282480, 0, -13243797491339446136240625236, 0, -18533661298977068007329948508, 0, -10229507523380956489366224512, 0, 2469660774346804525522622202, 0, 2215901393802781287646439944, 0, -644409044498496465010158430, 0, 54248949894795451106846924, 0, 1374530562022804369819946, 0, 470328004288901486405572, 0, -899181309781442425254268, 0, 371542303694387408408092, 0, -58807946563502844128178, 0, -11163986838163429701792, 0, 4745993553808875615136, 0, 1003439640030977804240, 0, -364425985479911322186, 0, -164346034568783727820, 0, 5047527797789582392, 0, 21246691601194708904, 0, 6611359196449477318, 0, -33263640197425016, 0, -868420444509953698, 0, -457159500708922108, 0, -137491607169479676, 0, -11166424296974820, 0, 14368727967508756, 0, 9115779200579552, 0, 2054443392024686, 0, -947978896412244, 0, -1221482929563094, 0, -593853560220424, 0, 129844088372212, 0, 646569795837048, 0, 980424426112706, 0, 1096888447064464, 0, 1104304491947160, 0, 959187844373840, 0, 745799909553094, 0, 493871391679492, 0, 214522560336844, 0, -14172376029280, 0, -269405860400372, 0, -403528249189424, 0, -522734493820204, 0, -566735751020340, 0, -571607027922462, 0, -398430890648532, 0, -360821578724834, 0, -167376806178696, 0, -38239676593222, 0, 131278133671484, 0, 222410216506372, 0, 410098572787412, 0, 474345924069146, 0, 354965077832088, 0, 410735568853134, 0, 256337575496544, 0, 341029860283106, 0, 5531923765824, 0, -99706459762310, 0, -287282780303068, 0, -238910333982332, 0, -434847322063672, 0, -352936381610834, 0, -681061357525984, 0, -112703323902716, 0, -84418645751508, 0, -319424395760652, 0, 331593929287948, 0, 389755067138154, 0, 431397790570856, 0, 373057034679120, 0, 854804679437928, 0, -68735092691290, 0, 411629537453160, 0, -501719003697458, 0, -494162480791568, 0, -958306865879872, 0, -609591782989752, 0, 1207676451672684}
{1183862465, 0, -62892710, 0, -237070424, 0, -61592089, 0, -316708741, 0, 28961158, 0, -220339076, 0, 96324071, 0, -184544158, 0, 126189951, 0, 22449400, 0, 179803733, 0, -112785986, 0, 174641431, 0, 159109820, 0, 121823081, 0, 4775294, 0, 97039581, 0, 88128718, 0, 35185918, 0, -11086238, 0, -47836043, 0, 16336860, 0, -163950406, 0, -204882429, 0, -243791881, 0, -107091522, 0, -181921391, 0, -23719249, 0, 48147233, 0, 373480613, 0, 561749249, 0, 934096926, 0, 1163521218, 0, 1288180743, 0, 1044312268, 0, 486110065, 0, -744037384, 0, -2553681314, 0, -5067659119, 0, -8271435616, 0, -11747943154, 0, -15064984926, 0, -17465295509, 0, -17953138042, 0, -15030429747, 0, -7433650407, 0, 6796984695, 0, 29351742800, 0, 63212261339, 0, 113631271111, 0, 189941985436, 0, 300419219716, 0, 437324411714, 0, 352041241721, 0, 284452493887, 0, 7716453151815, 0, 9370159795964, 0, -87311803954943, 0, -335735854890435, 0, -269149003633389, 0, 1730954585458735, 0, 8550147738880981, 0, 20149714131187866, 0, -22757294199273974, 0, -753857390511797266, 0, -4094569723135758618, 0, 55769928884376848647, 0, -36943750030568451367, 0, -3433875214488900601261, 0, 45458971528152788334580, 0, -352654573478110463043070, 0, 429089716681767216941706, 0, 24898426203246433568505107, 0, -136160194324755424863141691, 0, -638989508185828287089663554, 0, 287042295320662815363429439, 0, 5158451353642769068971028767, 0, 13136323131765959220693811248, 0, 19236554464839151387193553030, 0, 15410319270447912896625966991, 0, -558656835008362319604053025, 0, -11035304234617865439676811418, 0, -3691259000682091157080561258, 0, 1921438076618502416371247514, 0, -58523454785056684740285790, 0, -77850646757575667763186909, 0, 23123951013809105112172361, 0, -3802988315719876816552469, 0, 51975037316704207651457, 0, 217624040535172593873417, 0, -60091589946801311611685, 0, -4037414555463765071916, 0, 4449228778447170863933, 0, 501628773120787462216, 0, -384015933771536252416, 0, -121202533868374369048, 0, 15831517872793835720, 0, 19459618070070384510, 0, 4903891714630799552, 0, -438818899657691800, 0, -849672092582884365, 0, -401780700669341954, 0, -109037293206936563, 0, -2537062526827468, 0, 14967972520854607, 0, 8084937880519543, 0, 1373362682341163, 0, -1157282725695919, 0, -1203123229643566, 0, -512579905877332, 0, 213546448461616, 0, 715271291577335, 0, 1032508474206937, 0, 1132129486996484, 0, 1124505602746065, 0, 965342162436280, 0, 739589153248285, 0, 479190774160040, 0, 192467700083409, 0, -37682162252224, 0, -295686891759083, 0, -426605768880690, 0, -543024198679277, 0, -582561290541556, 0, -582445932204976, 0, -400167989791545, 0, -359603223000316, 0, -160110118949754, 0, -27360377183462, 0, 144616502831220, 0, 236546814589024, 0, 425774439589105, 0, 490192771851563, 0, 362625775497423, 0, 418301443468817, 0, 257273341873302, 0, 344768884639594, 0, -2204181078432, 0, -109012598375474, 0, -300273892589070, 0, -249330671864131, 0, -447749124811300, 0, -362257666104627, 0, -697400935103016, 0, -112096568270773, 0, -81133450683824, 0, -324638685912199, 0, 345685069956137, 0, 402611976446335, 0, 444855765792756, 0, 382314549086896, 0, 876161741776219, 0, -73506181009938, 0, 419471062424877, 0, -517480856042196, 0, -508666109324245, 0, -983480985477572, 0, -625102275474118, 0, 1241847925092558}
{0, 145646862, 0, 269996584, 0, 223455310, 0, 175545616, 0, 234240436, 0, 58632268, 0, -4123224, 0, 172540768, 0, -100789884, 0, -134715356, 0, 22842090, 0, -169933304, 0, -115454618, 0, -57468172, 0, -190662964, 0, -170537168, 0, -62447162, 0, -10202896, 0, -114150400, 0, -16128612, 0, -53414394, 0, -25022912, 0, 163751966, 0, 51587184, 0, 109059852, 0, 113688464, 0, 119412238, 0, 209433744, 0, 155144402, 0, 157465284, 0, 155738466, 0, 181246036, 0, 163437284, 0, 91453216, 0, 50794712, 0, 23359852, 0, -3990354, 0, -40762276, 0, -40557370, 0, -72586328, 0, -78643016, 0, -102756576, 0, -114740466, 0, -246222956, 0, -582053714, 0, -1249260144, 0, -2631945212, 0, -5286340648, 0, -10615042166, 0, -22261670000, 0, -47901847292, 0, -98193022680, 0, -180234869320, 0, -264293046008, 0, 101516585584, 0, -1219163198472, 0, -11697587407440, 0, 4872853545508, 0, 159809725748114, 0, 407948810084456, 0, -38352634444812, 0, -3277559065954448, 0, -12344677131888396, 0, -21319452203711560, 0, 101886792274099938, 0, 1535110013080821658, 0, 2579720596648854644, 0, -127158487955634346652, 0, 834827240541589830486, 0, -2235546842389378610354, 0, 4632314860203845199406, 0, -343436057354414491076144, 0, 7331903963128004980164682, 0, -48951185145258685752231570, 0, -133472587994469609451521972, 0, 948237230298283113856923846, 0, 4131142529089837133550504466, 0, 7649634835590089069403515180, 0, 10948090956214721715291819456, 0, 17494990520691693377268222092, 0, 25098413353186330950211294118, 0, 19415411909864897582442744784, 0, 729951371163829901412957476, 0, -5267660889491148594255250610, 0, 250745378561189810620474092, 0, 360339016964669402322397848, 0, -119091392383790536871499996, 0, 26415016915798778707290864, 0, -4990150711003021125403398, 0, 572611982924679460058654, 0, 85930131706403423604830, 0, -51513930098897393938690, 0, 987048346419752948368, 0, 3795909820541963400152, 0, 111218699465018682454, 0, -368752993871656186920, 0, -82134197612979660118, 0, 22781188172682119388, 0, 17154663494674344900, 0, 3425735680697451804, 0, -724689945967500242, 0, -809651100400753476, 0, -348377753327790948, 0, -83975325826927582, 0, 4305277726824718, 0, 15017457212534980, 0, 7014328802330540, 0, 755258126713818, 0, -1324009044531788, 0, -1168867620343078, 0, -427661454926794, 0, 297267557839308, 0, 783239996827294, 0, 1083755585354980, 0, 1166495588417160, 0, 1143746040417786, 0, 970511925241824, 0, 732366014809378, 0, 463602956545620, 0, 169567600333762, 0, -61791202211376, 0, -322466316534108, 0, -449936964985818, 0, -563392652278642, 0, -598319857195732, 0, -593060786675942, 0, -401486422004072, 0, -357949036952504, 0, -152362911159228, 0, -15985691650258, 0, 158380086031362, 0, 251056472158526, 0, 441739144041700, 0, 506312812153342, 0, 370253109143998, 0, 425821691090006, 0, 257995613553700, 0, 348414938820530, 0, -10324311371494, 0, -118676935206306, 0, -313637855163776, 0, -260031291839438, 0, -460900784417576, 0, -371727659206220, 0, -714012872610976, 0, -111349666475172, 0, -77610726605494, 0, -329893528871992, 0, 360221283667400, 0, 415803663035886, 0, 458647559951390, 0, 391745083029812, 0, 897960590214044, 0, -78470534653968, 0, 427415257606172, 0, -533665541555348, 0, -523536641839912, 0, -1009231376705242, 0, -640956944539758, 0, 1276875601619382}
{1221199470, 0, -64543183, 0, -243382065, 0, -63624436, 0, -325771216, 0, 28824501, 0, -227699740, 0, 97831089, 0, -191368183, 0, 128742975, 0, 21809466, 0, 185012340, 0, -117225795, 0, 179648831, 0, 160792086, 0, 121049063, 0, -3718210, 0, 90730822, 0, 79956074, 0, 33961644, 0, 332205, 0, -9336561, 0, 94155986, 0, -45295998, 0, -48855215, 0, -69967587, 0, 42692924, 0, -139324245, 0, -189881028, 0, -455772929, 0, -582721308, 0, -947540765, 0, -1140569665, 0, -1349328107, 0, -1335380501, 0, -1141717018, 0, -395090918, 0, 820230825, 0, 2775290891, 0, 5401496733, 0, 8581293755, 0, 12151644296, 0, 15549854233, 0, 18161469743, 0, 19043611633, 0, 17203326248, 0, 11337200064, 0, 960635357, 0, -14387584354, 0, -32986284123, 0, -50013761610, 0, -55442789038, 0, -36000304763, 0, 17273053206, 0, 17914476470, 0, -482300170047, 0, 3671396430645, 0, 14091412147409, 0, -35158342613321, 0, -251606621730275, 0, -423600239281162, 0, 632464719215028, 0, 5498420260244981, 0, 16780925196898010, 0, 14768506131382622, 0, -277834035402864073, 0, -2809460203304167444, 0, 8038178655938224413, 0, 199383601321633436209, 0, -2516292998278063623821, 0, 21144467461839288781315, 0, -199361252369195280807457, 0, 2079205316535846242239744, 0, -13495924869464605882986190, 0, -20377841291504763320743185, 0, 496194397194877666634612842, 0, 1137268021032866648231764159, 0, -1369553231775333114107008115, 0, -9111380020193765792632579522, 0, -18089839750996790543363943099, 0, -18701333554327679728831308263, 0, -3387101531924735560942205839, 0, 14476851929295468169618651180, 0, 10488984454294908927365853267, 0, -1847338611820230339048874113, 0, -1104716734853548392282119063, 0, 417028477783108166475766470, 0, -87349365142584199412395834, 0, 18242787964613966460379287, 0, -4130615435657183649724395, 0, 724867066441359580567322, 0, -5880797907350948430748, 0, -38790923854187849128426, 0, 4106407540237213224636, 0, 2981396976669323485121, 0, -169235514384116911848, 0, -330836276186998427411, 0, -48645183775633659609, 0, 26578978873763679071, 0, 14608848764228574524, 0, 2185656348819926898, 0, -912419563855694349, 0, -755491527203787124, 0, -297919591154153029, 0, -62176951005748142, 0, 9571806604239896, 0, 14633977211901122, 0, 5941330453656219, 0, 204744526854349, 0, -1450321560869739, 0, -1120238872492356, 0, -339728748327949, 0, 380552450373459, 0, 849917120197096, 0, 1133496380341281, 0, 1199302761526344, 0, 1161407672350836, 0, 974188223715729, 0, 723752725742458, 0, 446865180161225, 0, 145689173627207, 0, -86541818030170, 0, -349724471988253, 0, -473462008099155, 0, -583763976417190, 0, -613935054877498, 0, -603380128849237, 0, -402328041039043, 0, -355817747427410, 0, -144107895455422, 0, -4099814812877, 0, 172572855348215, 0, 265938113969602, 0, 457986575649415, 0, 522700548120614, 0, 377834714710374, 0, 433286280775616, 0, 258493478840076, 0, 351962587470804, 0, -18838870157959, 0, -128707019039456, 0, -327380664064771, 0, -271015987638253, 0, -474303606269143, 0, -381346154334435, 0, -730899093849762, 0, -110456427329135, 0, -73842095428383, 0, -335188709448826, 0, 375213373609186, 0, 429336771686239, 0, 472779552776896, 0, 401350156325004, 0, 920208436600019, 0, -83634366859170, 0, 435462399811927, 0, -550283191445222, 0, -538782039344940, 0, -1035569695844273, 0, -657162383653311, 0, 1312779373947927}
{0, 149322312, 0, 276942176, 0, 229495638, 0, 180618476, 0, 241216208, 0, 61208348, 0, -2984132, 0, 178545308, 0, -102142426, 0, -137084008, 0, 24744162, 0, -173842260, 0, -118060388, 0, -58616132, 0, -196399702, 0, -176370024, 0, -65266738, 0, -11997568, 0, -119927942, 0, -19153340, 0, -58224504, 0, -29090900, 0, 165345058, 0, 48915080, 0, 109297502, 0, 114236520, 0, 118628884, 0, 214054476, 0, 159965616, 0, 159616120, 0, 159550784, 0, 192518528, 0, 171518502, 0, 94249612, 0, 61954068, 0, 35569680, 0, -5682688, 0, -38222284, 0, -25002658, 0, -81403512, 0, -98017740, 0, -83213200, 0, -92550962, 0, -240217132, 0, -478354978, 0, -999540656, 0, -2250253176, 0, -4608124308, 0, -9145857460, 0, -18396150036, 0, -38077105522, 0, -78560794324, 0, -152160524618, 0, -257437748420, 0, -144921192912, 0, -49622031916, 0, -7942957499842, 0, -11015129946432, 0, 87194813496102, 0, 352014614445928, 0, 326516038853842, 0, -1632427211797388, 0, -8529922135093184, 0, -21169251605492672, 0, 10407420651192048, 0, 641910010076371924, 0, 4327209366591637670, 0, -40010127084926188636, 0, -132367685371493349486, 0, 4316912191358028945024, 0, -49943245146313523001682, 0, 459921366693751495762488, 0, -2770331634752233329865938, 0, -4849009831593671362400544, 0, 174417867147493753736772110, 0, 4329772364041982931664532, 0, -2731433848601119608202703816, 0, -8463484662247755302337640648, 0, -14935959048185713642456935796, 0, -22885527415210878215630097428, 0, -32526218498635412853376882898, 0, -30963393389245558096679903220, 0, -8570869309293155461938283708, 0, 8155477168926764985978496116, 0, 2325777249647892669364686054, 0, -1274397395370986588493403080, 0, 220163576232999841121917202, 0, -29367528159692058351481148, 0, 6992164147356198806742802, 0, -2446162979922950122004368, 0, 642262961252824002169116, 0, -57780540300169120087220, 0, -25636395101827313325828, 0, 5677794404205755517560, 0, 2144823304030067406646, 0, -351076287799422372740, 0, -280256329916068305814, 0, -21347990863460239892, 0, 27905312191455694142, 0, 12030064302119537092, 0, 1176404360103026400, 0, -1021857789081806452, 0, -692742336551601608, 0, -251037469149428036, 0, -43473173882961478, 0, 13462144053300400, 0, 13917168732165614, 0, 4893942562806172, 0, -276379252201982, 0, -1538129451613652, 0, -1057464525411682, 0, -247812379091944, 0, 464587185351238, 0, 916262344940556, 0, 1182365681913330, 0, 1230888918603904, 0, 1177584639870818, 0, 976303220198708, 0, 713587409673786, 0, 428771403291316, 0, 120622275679318, 0, -112113427523120, 0, -377601667745550, 0, -497276968178656, 0, -604191635181846, 0, -629425955063436, 0, -613397655980580, 0, -402671086998880, 0, -353179868004806, 0, -135316227432968, 0, 8322353167302, 0, 187212752554040, 0, 281203798093986, 0, 474520736482168, 0, 539357438005882, 0, 385363058091284, 0, 440686888917900, 0, 258755856176276, 0, 355405212831718, 0, -27759290849508, 0, -139112172906484, 0, -341509242297200, 0, -282289384484128, 0, -487959340443416, 0, -391113275228582, 0, -748061495444356, 0, -109411033950412, 0, -69819245365792, 0, -340523514077164, 0, 390672178609840, 0, 443218038569460, 0, 487258144027972, 0, 411132118191812, 0, 942912557494324, 0, -89003154881016, 0, 443612824906372, 0, -567342948732498, 0, -554410190707652, 0, -1062507008100236, 0, -673725153954204, 0, 1349577158788602}
{1259472699, 0, -66224696, 0, -249823353, 0, -65711233, 0, -335024720, 0, 28715370, 0, -235134115, 0, 99444010, 0, -198450570, 0, 130834755, 0, 20030498, 0, 188781391, 0, -123168277, 0, 184947015, 0, 166419045, 0, 130156628, 0, 4402376, 0, 106715954, 0, 94036867, 0, 43238314, 0, -8567250, 0, -43887082, 0, 24709451, 0, -163204934, 0, -211085747, 0, -249358314, 0, -103976228, 0, -187895822, 0, -27959807, 0, 41049309, 0, 377626273, 0, 560013444, 0, 941201027, 0, 1179288801, 0, 1310364942, 0, 1046007006, 0, 492830932, 0, -759268622, 0, -2618749770, 0, -5191258756, 0, -8452045662, 0, -12054618562, 0, -15513351923, 0, -18015499501, 0, -18635549818, 0, -15914016896, 0, -8478591350, 0, 5550053964, 0, 27524156166, 0, 59600510037, 0, 104832631527, 0, 170074582005, 0, 264669648123, 0, 393400930657, 0, 519721579845, 0, 150696868026, 0, 1452058493795, 0, 12559960896527, 0, -3068496283083, 0, -163233319167960, 0, -436184814574309, 0, -37130202274392, 0, 3178185583848308, 0, 12443967090513685, 0, 23636418206741014, 0, -76354410231286369, 0, -1344822899666887273, 0, -4444891819553365159, 0, 107205583414779390395, 0, -407864942923154527408, 0, -2440922553667324203309, 0, 46275546735191686368785, 0, -253314653953945067443845, 0, -2604406534529801707736247, 0, 52260138495334423045799845, 0, -113951299767184312723664081, 0, -1319711025662668492440802426, 0, -1758658898707131072572321204, 0, 3163358860951903860990509170, 0, 13099631937630439777090390278, 0, 18503908545262700434822838489, 0, 6843298738121069043694265811, 0, -16609588760252278924897312879, 0, -20466800036588075526626434449, 0, -1801936844476490586044523386, 0, 3559835012655808476132081065, 0, -554589694961790906045016849, 0, -17745777000084780355745663, 0, 16964291935301522331798355, 0, -1780662705665440309652614, 0, -825225028741438766029115, 0, 454507105072447365414195, 0, -78200355155663689655331, 0, -14109097710318794756775, 0, 6100610281638342584194, 0, 1376055246595694599036, 0, -450746093488671945394, 0, -224710488221437680120, 0, -217535594123216850, 0, 27392151279691560158, 0, 9565485649395506045, 0, 380255900399858553, 0, -1070546330834451649, 0, -625613252993271451, 0, -208103256651074075, 0, -27663281741583264, 0, 16163277454715473, 0, 12949537002508485, 0, 3889411794428385, 0, -692064932042851, 0, -1592816725758697, 0, -983259752894708, 0, -152727099089296, 0, 549445389601353, 0, 982737789915448, 0, 1230972720182191, 0, 1261874499137320, 0, 1192839961825263, 0, 977327254752390, 0, 702218558648691, 0, 409555786710818, 0, 94501474555807, 0, -138447251807456, 0, -406097425958273, 0, -521411645938488, 0, -624718112603412, 0, -644839013436538, 0, -623151747815727, 0, -402540475554742, 0, -350050443590526, 0, -125995211322670, 0, 21282185233968, 0, 202303231771809, 0, 296858377191700, 0, 491344381487429, 0, 556287937092634, 0, 392833607168913, 0, 448018382115344, 0, 258774811729304, 0, 358739013778974, 0, -37096261794580, 0, -149900793449925, 0, -356030195560068, 0, -293855935884003, 0, -501869766955365, 0, -401028934791981, 0, -765501944717296, 0, -108207026106287, 0, -65533413649192, 0, -345897621813043, 0, 406608944474491, 0, 457454277585111, 0, 502089883025393, 0, 421092477256507, 0, 966080329519487, 0, -94583405118080, 0, 451866755734801, 0, -584855311863343, 0, -570429338928251, 0, -1090055350564753, 0, -690652058852106, 0, 1387289590539894}
{0, 153066672, 0, 284020484, 0, 235655964, 0, 185799472, 0, 248346366, 0, 63857820, 0, -1797984, 0, 184699996, 0, -103472610, 0, -139460448, 0, 26704184, 0, -177796016, 0, -120643016, 0, -59752304, 0, -202320950, 0, -182272188, 0, -67987264, 0, -13995336, 0, -126004906, 0, -21936024, 0, -63124098, 0, -33862976, 0, 167035856, 0, 46937660, 0, 108754692, 0, 113592192, 0, 119498986, 0, 219195740, 0, 161464638, 0, 162994440, 0, 167281618, 0, 199311560, 0, 176690378, 0, 105427592, 0, 72451524, 0, 36327720, 0, 1874710, 0, -22957364, 0, -30185648, 0, -93289812, 0, -82526854, 0, -82988304, 0, -113222492, 0, -196277016, 0, -372275716, 0, -860655172, 0, -1907192600, 0, -3812120396, 0, -7566066662, 0, -15306750472, 0, -32420581058, 0, -68586837924, 0, -134736971978, 0, -232249101176, 0, -256335905456, 0, 307932597960, 0, -3908562506350, 0, -15329890832740, 0, 33628983758812, 0, 259789834313068, 0, 464838951331792, 0, -542480054936940, 0, -5416590720896662, 0, -17129441281364368, 0, -19816274024459692, 0, 226379863400482336, 0, 2567062879326085168, 0, -1929408614057344844, 0, -202205389236675893956, 0, 1887076116663265189210, 0, -11173924639056929734120, 0, 87629567686255357766988, 0, -1258051533562717127894426, 0, 14524786651908407620892144, 0, -52112633241325721470897732, 0, -404994011516524008352205980, 0, 720407435510074490385396792, 0, 6541936051473273337254421376, 0, 16423566219506677896260801118, 0, 27957137200007313682336248318, 0, 40495528862428461342618369854, 0, 44059943255834224955475052328, 0, 21676205493349098108901951370, 0, -8209127652044365634397626160, 0, -8217480388197431764474903492, 0, 1730987325605946187873843150, 0, 261133042065062947964404270, 0, -152967657762800194718001672, 0, 36814450050764366468160200, 0, -6143957591587220761872732, 0, 299926667738069742564412, 0, 253740405980246045171310, 0, -77731184514324098262408, 0, -5094089486568646389868, 0, 5749183449292497780134, 0, 725257503029996005284, 0, -486340841428325591442, 0, -169757562832328155934, 0, 15193844230792738980, 0, 25595654933403170142, 0, 7311302811367661082, 0, -226578419582566720, 0, -1073470949420787490, 0, -557216914037579642, 0, -169286804030565882, 0, -14515869755509194, 0, 17856860481205852, 0, 11805605078919792, 0, 2941908429210704, 0, -1046652086862446, 0, -1619990095351052, 0, -901245494787498, 0, -56735848610608, 0, 633572134769968, 0, 1048246552209132, 0, 1278577459830982, 0, 1291834519332582, 0, 1207006114150364, 0, 977275504573180, 0, 689780071295098, 0, 389418811782470, 0, 67540899505938, 0, -165341991942004, 0, -435043028520784, 0, -545735299184010, 0, -645253404262976, 0, -660120640117632, 0, -632612203311190, 0, -401924889224878, 0, -346431394491672, 0, -116152255126660, 0, 34771191638742, 0, 217833399689176, 0, 312893501324224, 0, 508449829484760, 0, 573487874532558, 0, 400236894429198, 0, 455273736084484, 0, 258541885967460, 0, 361959667804618, 0, -46859488785052, 0, -161080728586786, 0, -370949768123904, 0, -305720197300222, 0, -516036498701336, 0, -411093226177120, 0, -783222520483520, 0, -106838472101140, 0, -60975927292282, 0, -351310301322808, 0, 423034865735952, 0, 472052432081872, 0, 517281373440418, 0, 431233582286016, 0, 989719188813780, 0, -100380849813670, 0, 460224482306070, 0, -602829771760750, 0, -586847655541812, 0, -1118226150882900, 0, -707949865829808, 0, 1425935266612254}
{1298699650, 0, -67939688, 0, -256385875, 0, -67838979, 0, -344474339, 0, 28534106, 0, -242847790, 0, 100966345, 0, -205648335, 0, 133409263, 0, 19254194, 0, 194158367, 0, -127971058, 0, 190095565, 0, 168197798, 0, 129490203, 0, -4434048, 0, 100452771, 0, 85971861, 0, 42133762, 0, 2663030, 0, -4254313, 0, 104552754, 0, -43052566, 0, -52403929, 0, -70595033, 0, 48686788, 0, -145697165, 0, -194853671, 0, -470046421, 0, -600907105, 0, -980708873, 0, -1170999077, 0, -1392877362, 0, -1382987505, 0, -1186579676, 0, -416521293, 0, 807184824, 0, 2825827576, 0, 5537918459, 0, 8789104229, 0, 12449622931, 0, 15988946441, 0, 18661315820, 0, 19495046280, 0, 17537392979, 0, 11310450295, 0, 79943209, 0, -16801702315, 0, -38435394534, 0, -61732442881, 0, -78472494294, 0, -75922684254, 0, -38807480227, 0, 35056192934, 0, -110843860987, 0, -251338349619, 0, 8121784909875, 0, 12810914296022, 0, -86446902626937, 0, -367223558274053, 0, -383645691571673, 0, 1530036218788033, 0, 8492492138639719, 0, 22043427671290649, 0, 301807526182310, 0, -542011959236907199, 0, -4289361791469804461, 0, 25937498582926681739, 0, 235629931002550490384, 0, -4270951600305860993973, 0, 42615413867704478245436, 0, -408475660702505456788439, 0, 3558246694425173865073241, 0, -14241287428463041198977157, 0, -103807252821823990524761324, 0, 650270712295539990937087624, 0, 2928606880430797240339585278, 0, 2629111752883689765322828661, 0, -4717969999314141819341837871, 0, -13218398938121014812547996343, 0, -7276873259570845387011917090, 0, 18027089083312948641580909319, 0, 32551245565180719428552698094, 0, 11689807641256969967132814601, 0, -5962295893667726605177704290, 0, -815532462521607070151407967, 0, 628820451741840701721668171, 0, -160481354772980575856677153, 0, 33973707394832804939211413, 0, -6686251574733396917744472, 0, 855653646670870245584725, 0, 89681264507012627548808, 0, -65747249355781017413502, 0, 1262277137659956106137, 0, 4939255273145601596694, 0, 212904399422796377434, 0, -475328493007489443136, 0, -119103930934333362363, 0, 25583894456766140481, 0, 22983262995384928861, 0, 5322664749834709517, 0, -670608283178357759, 0, -1043085818078714087, 0, -489808225987375580, 0, -134616445326405349, 0, -3784156183591776, 0, 18714883016786027, 0, 10553040411199287, 0, 2065699747161909, 0, -1341001149222979, 0, -1621427049926788, 0, -812041982239975, 0, 39928132884858, 0, 716600749254818, 0, 1112201616644527, 0, 1324466725425752, 0, 1320048025865115, 0, 1219426481463144, 0, 975615489823069, 0, 675883271217409, 0, 368107631458004, 0, 39602965551823, 0, -192836887171278, 0, -464414635221035, 0, -570185470486151, 0, -665717065498736, 0, -675188782045938, 0, -641705340555253, 0, -400764917132743, 0, -342278637450847, 0, -105759808362842, 0, 48804120842528, 0, 233807158914267, 0, 329307720147628, 0, 525829357726465, 0, 590950944969007, 0, 407559867376231, 0, 462441894510657, 0, 258045042611094, 0, 365061700839596, 0, -57059837407116, 0, -172660117627021, 0, -386274022095555, 0, -317885821703100, 0, -530460612858610, 0, -421305743863166, 0, -801224920205014, 0, -105298529227708, 0, -56137687275469, 0, -356761313577362, 0, 439961573374846, 0, 487019503841735, 0, 532839316161936, 0, 441556905360824, 0, 1013836696609603, 0, -106402278394966, 0, 468686165263924, 0, -621277212442396, 0, -603673670961152, 0, -1147031832231071, 0, -725625592171713, 0, 1465535586033982}
{0, 156881016, 0, 291233620, 0, 241940206, 0, 191091836, 0, 255631950, 0, 66579960, 0, -558668, 0, 191020232, 0, -104793928, 0, -141860336, 0, 28759990, 0, -181767308, 0, -123259628, 0, -60924428, 0, -208287392, 0, -188201332, 0, -70902374, 0, -16092192, 0, -131945844, 0, -24864140, 0, -68594378, 0, -38526836, 0, 169241766, 0, 44093356, 0, 107541038, 0, 114385200, 0, 120164550, 0, 221771016, 0, 164675398, 0, 168921728, 0, 170497626, 0, 205150608, 0, 188982764, 0, 113689516, 0, 74546088, 0, 46968848, 0, 16517782, 0, -25806752, 0, -31735678, 0, -77793740, 0, -89825306, 0, -108657460, 0, -88719170, 0, -154639456, 0, -342914238, 0, -711941672, 0, -1564535870, 0, -3290923256, 0, -6614169418, 0, -12996365416, 0, -26281887330, 0, -54271323408, 0, -109524116052, 0, -203425334900, 0, -309274133316, 0, 81090117212, 0, -1275903914674, 0, -13267525260804, 0, 912907722114, 0, 165719758335196, 0, 463671954256122, 0, 114603726011040, 0, -3069823275418968, 0, -12510179664476508, 0, -25638603188789382, 0, 54164971126068404, 0, 1165489799800501044, 0, 5521276573361785844, 0, -84335828289946425442, 0, 65152218814298011080, 0, 5249159981215766607652, 0, -71497189895481695354112, 0, 615795570095585368038624, 0, -2146381478414600317084220, 0, -28551289206540517887588466, 0, 274082098217167487996749488, 0, 637236736073101955234313670, 0, -2871078478004122589443171808, 0, -13877980710219027176760755996, 0, -30077930827697433512449462360, 0, -47529101433056114197503506312, 0, -57461237653715193983902993060, 0, -39310068742950573230882586332, 0, 2464849606094585566427244692, 0, 16869556114282123063224985190, 0, 820989211524479303836494912, 0, -1997602590575672529449287896, 0, 505680407775178910801951068, 0, -91899668426898147917123284, 0, 19900792626983102345431952, 0, -5014004415891115537176662, 0, 964715334624945363660000, 0, -20915564030065549730716, 0, -49156385990538622904992, 0, 5223564195086858331228, 0, 3916066877673777291028, 0, -161045872206669930842, 0, -433199161803888588912, 0, -74943877374624591878, 0, 31768852637014173416, 0, 19931195503895974882, 0, 3623136696003826888, 0, -978622768859517034, 0, -989485815515041688, 0, -424984768459573466, 0, -104026484969121292, 0, 4775435642563062, 0, 18888146711545612, 0, 9244620703833270, 0, 1268787375476168, 0, -1577348800173734, 0, -1598284547363340, 0, -714904270869594, 0, 138693620423828, 0, 799885946260134, 0, 1175635806442108, 0, 1369311363200522, 0, 1346860373798044, 0, 1230199770133066, 0, 972281647306432, 0, 660356162361092, 0, 345406314076540, 0, 10471899325204, 0, -221117991971828, 0, -494359375114596, 0, -594860772291864, 0, -686162205430746, 0, -690064290590476, 0, -650425069995980, 0, -399036246566576, 0, -337562231392370, 0, -94789552056764, 0, 63407328955736, 0, 250242604149772, 0, 346112057960830, 0, 543486386601732, 0, 608678605303498, 0, 414793752491328, 0, 469513353255040, 0, 257272729208020, 0, 368038224908038, 0, -67709678136644, 0, -184648615842266, 0, -402009824744456, 0, -330357594760068, 0, -545143650218080, 0, -431666233399254, 0, -819510861359912, 0, -103580852542018, 0, -51009592758696, 0, -362249823211260, 0, 457400678164280, 0, 502362585436952, 0, 548770472527204, 0, 452064802548964, 0, 1038440458557932, 0, -112653701499964, 0, 477252040921228, 0, -640207475726880, 0, -620915845018208, 0, -1176484197631782, 0, -743686219720188, 0, 1506109847583924}
{1338897927, 0, -69686750, 0, -263082882, 0, -70024706, 0, -354121897, 0, 28384101, 0, -250641462, 0, 102584709, 0, -213112232, 0, 135532518, 0, 17321552, 0, 198018830, 0, -134290127, 0, 195633963, 0, 173904444, 0, 138727573, 0, 3752301, 0, 117011512, 0, 100201853, 0, 51537086, 0, -6009779, 0, -38931707, 0, 33441428, 0, -162725364, 0, -216471231, 0, -253928360, 0, -101860522, 0, -193575711, 0, -29360150, 0, 32736035, 0, 378727728, 0, 562363235, 0, 950746942, 0, 1186653583, 0, 1334402935, 0, 1057484662, 0, 487291719, 0, -785641911, 0, -2665297777, 0, -5320019417, 0, -8662443293, 0, -12337835713, 0, -15924425572, 0, -18588610324, 0, -19284949940, 0, -16645448658, 0, -9368998398, 0, 4557077422, 0, 26369861833, 0, 57623169036, 0, 100006427955, 0, 157689108018, 0, 237954958069, 0, 349906489105, 0, 490019185196, 0, 538797479127, 0, -84744339169, 0, 4190009169780, 0, 16583183726485, 0, -32183458684536, 0, -268503717824997, 0, -508245961465859, 0, 446402575226609, 0, 5321553975593710, 0, 17419647562084372, 0, 24196750216004997, 0, -181483772407281993, 0, -2299940851537283831, 0, -2500791698207268871, 0, 185666856162925704614, 0, -1210297643368885137710, 0, 2287335519544626872700, 0, 13139406425937651106970, 0, 234332382067838847517226, 0, -9205405309866963725089392, 0, 87388187423336669002063091, 0, 38496476571714533876489470, 0, -2118880315741687812638195247, 0, -5847386876908228452129647270, 0, -4618702972983684035996782019, 0, 2718918227282926060132378218, 0, 2122719836923178975099352819, 0, -20846598907408258823616038809, 0, -45666563232696941366418409637, 0, -29379383427431546449152156760, 0, 4595923769209224679064241833, 0, 5203426950752314217892440473, 0, -1472030821618956028567025592, 0, 159117657624981592406984278, 0, -12214256582275378772798186, 0, 5005820648811109158144456, 0, -2668410859337096409714881, 0, 809305135748709123100794, 0, -81165267945762146328332, 0, -32368372852098455962948, 0, 7240173480478247881589, 0, 2855512349965208581311, 0, -409463365978278868884, 0, -372811358214166178704, 0, -38302998785882784983, 0, 34588217383618736485, 0, 16728962038012787256, 0, 2213188866949120085, 0, -1176014112292008808, 0, -920648011200263109, 0, -363829351210117202, 0, -77374280017719376, 0, 11403172135816330, 0, 18508171876331377, 0, 7918723360236971, 0, 551080565053504, 0, -1762748133131456, 0, -1555212689081476, 0, -611800745549161, 0, 239043210154639, 0, 883608885415341, 0, 1239065303861455, 0, 1413752140169059, 0, 1372931826526938, 0, 1239929852227603, 0, 967768784433222, 0, 643567482557356, 0, 321566776765726, 0, -19710343045859, 0, -250124299803944, 0, -524874498439838, 0, -619790286603045, 0, -706634402502046, 0, -704796072958052, 0, -658809443312364, 0, -396765877130231, 0, -332299298827768, 0, -83248466265238, 0, 78581699199059, 0, 267141617480631, 0, 363311178614162, 0, 561423449093603, 0, 626674557891922, 0, 421932912569977, 0, 476482652064395, 0, 256216331250064, 0, 370884876064209, 0, -78820141836757, 0, -197054824791518, 0, -418164052580132, 0, -343140027458396, 0, -560086966386970, 0, -442174338548656, 0, -838082127450246, 0, -101678316654883, 0, -45582031576111, 0, -367775516265807, 0, 475364217857779, 0, 518088887344705, 0, 565081743333014, 0, 462758703122874, 0, 1063538191401513, 0, -119142206484635, 0, 485922216544893, 0, -659631840746925, 0, -638583008302525, 0, -1206596067476371, 0, -762138983529870, 0, 1547680239117033}
{0, 160766430, 0, 298583716, 0, 248349814, 0, 196495016, 0, 263075810, 0, 69380072, 0, 739128, 0, 197495396, 0, -106112194, 0, -144252676, 0, 30913550, 0, -185805568, 0, -125910146, 0, -62027828, 0, -214320430, 0, -194365452, 0, -73856150, 0, -18012264, 0, -138169870, 0, -28148004, 0, -73888468, 0, -43086400, 0, 170758898, 0, 40939340, 0, 107420404, 0, 114602752, 0, 118917808, 0, 226234708, 0, 169288808, 0, 170743092, 0, 174068516, 0, 216623724, 0, 197143850, 0, 116414432, 0, 86234404, 0, 60185156, 0, 16007740, 0, -21177104, 0, -13455190, 0, -85298308, 0, -109254142, 0, -91309056, 0, -77286182, 0, -173474772, 0, -283737678, 0, -554342668, 0, -1340574782, 0, -2780208592, 0, -5476092322, 0, -10796819108, 0, -22144459158, 0, -46870093004, 0, -96476628092, 0, -180436835084, 0, -288447751544, 0, -129865514376, 0, 126167843980, 0, -8522400130796, 0, -14534620737770, 0, 86065217030332, 0, 383269918625528, 0, 443048567396428, 0, -1421868053145312, 0, -8439394147632572, 0, -22795858764937134, 0, -9600971525330796, 0, 453779824411856336, 0, 4076656823010399344, 0, -14214308285060314794, 0, -283540482160850738616, 0, 3631807048241119244634, 0, -29130606950073677410820, 0, 262770047598860161462626, 0, -2910088790939471801727974, 0, 23433488113565890800628528, 0, -19427660168598161629534340, 0, -828558205337844061652149882, 0, -466962501844555103440063442, 0, 7811820330454139627382132080, 0, 26688047816941258218764100054, 0, 50665263606747513046616640388, 0, 68972659943167391336203591906, 0, 59298553851169138159426787060, 0, 10806632950899728070481804130, 0, -25369591052490130919182401888, 0, -9712621333361112481160243160, 0, 4369500045125004024065610076, 0, -204206070918491419038097796, 0, -131939120336016062067474558, 0, 38762250030148793418496114, 0, -5039321648643880214033926, 0, -643060334243780882131008, 0, 549495869828663782254782, 0, -102993911410500946666260, 0, -17788370227734470999594, 0, 7810022938293398792556, 0, 1872487485968251985386, 0, -552058033893016666114, 0, -304223706129510928072, 0, -9353631023766568448, 0, 34840086507297706176, 0, 13588158431623860504, 0, 1077421452708072620, 0, -1285764959779883432, 0, -842730140061190428, 0, -307027060002607600, 0, -54450418625141352, 0, 16342237662595830, 0, 17697796875089966, 0, 6609547947082018, 0, -87652654116822, 0, -1903603944828794, 0, -1497020860158386, 0, -505778389152876, 0, 338862015152564, 0, 966195664268612, 0, 1301332419945800, 0, 1457011694170762, 0, 1397825522730514, 0, 1248441969775422, 0, 962100069634184, 0, 625668707960848, 0, 296802266271098, 0, -50717456344692, 0, -279640345311108, 0, -555780829321308, 0, -644838250747920, 0, -727039127042026, 0, -719326264773472, 0, -666828196262884, 0, -393943464285614, 0, -326490805200822, 0, -71145152225560, 0, 94316634340208, 0, 284492662916714, 0, 380896079758114, 0, 579631166166760, 0, 644933837396004, 0, 428967309148252, 0, 483341836804510, 0, 254866334025456, 0, 373597324738872, 0, -90401364326898, 0, -209887200186376, 0, -434743013160300, 0, -356237546960406, 0, -575291942511876, 0, -452829945446872, 0, -856940563395296, 0, -99584333670668, 0, -39845589512420, 0, -373337597527304, 0, 493864237266380, 0, 534205731237018, 0, 581780061278812, 0, 473640954971922, 0, 1089137688425432, 0, -125874077048686, 0, 494696862886314, 0, -679560519047902, 0, -656683914012756, 0, -1237379625002908, 0, -780991083779862, 0, 1590266782701496}
{1380085571, 0, -71468686, 0, -269904270, 0, -72252243, 0, -363968724, 0, 28157094, 0, -258727687, 0, 104116882, 0, -220685943, 0, 138137035, 0, 16372816, 0, 203537341, 0, -139399575, 0, 200936605, 0, 175641445, 0, 138203300, 0, -5234734, 0, 110690434, 0, 91907140, 0, 50886470, 0, 5474418, 0, 965522, 0, 115097427, 0, -39477702, 0, -55798771, 0, -72247124, 0, 55843814, 0, -149917026, 0, -201264985, 0, -486037657, 0, -615031229, 0, -1013280760, 0, -1208002142, 0, -1433201333, 0, -1422856520, 0, -1243170590, 0, -443325196, 0, 809774838, 0, 2866609904, 0, 5650074652, 0, 9019335988, 0, 12763667256, 0, 16392719836, 0, 19183326193, 0, 20040830219, 0, 17912550392, 0, 11379165394, 0, -472038553, 0, -18640007859, 0, -42552100020, 0, -70286212034, 0, -95683251700, 0, -107520282663, 0, -89289365151, 0, -26132894731, 0, 61348993438, 0, -354876826132, 0, 1052158597478, 0, 14005507979799, 0, 1613177821841, 0, -167208957018900, 0, -489871140792218, 0, -192505121805287, 0, 2955037958569195, 0, 12547584387324097, 0, 27367698228082183, 0, -34877364043259390, 0, -1001341187899325200, 0, -6002628939691689755, 0, 61712893990293500383, 0, 178578895583085658692, 0, -6350154310139884974878, 0, 73650855104990714838914, 0, -701560434096692131708719, 0, 5008791397389579074076829, 0, -5064279131608613535282960, 0, -253119574964082387516978519, 0, 555965944905105634820343332, 0, 5437306222189593837715167782, 0, 11185671043084685269095256164, 0, 10519628477464832739843240285, 0, 9781555863589672930628396757, 0, 28099420961997065400870744742, 0, 59858129776869991833530446985, 0, 54690345173728727077071338963, 0, 5859794488917932321599298687, 0, -12313691883753340045704279599, 0, 579081594200060695007469391, 0, 730088145024844573705472405, 0, -241876809079606823396741274, 0, 52768746978803179954089024, 0, -9086521588977270802564202, 0, 653145632052282155054579, 0, 291805472182384406829134, 0, -99944999412753487334893, 0, -6422556884315625276748, 0, 7398756872183592231762, 0, 1032452934483056108247, 0, -611029564942019818999, 0, -234838244706163703767, 0, 12313949957171045749, 0, 33241089498116992386, 0, 10653538259279005775, 0, 190462010246465944, 0, -1327952456783566420, 0, -760398888655842244, 0, -254978438615809802, 0, -35005965900685214, 0, 19828209977735957, 0, 16568993287847980, 0, 5348694129870126, 0, -644605621485656, 0, -2001693275074786, 0, -1424373470020588, 0, -396771365574152, 0, 438132308823063, 0, 1047291684472534, 0, 1361813969493967, 0, 1498334128047556, 0, 1420771725863773, 0, 1255047152360062, 0, 954724695647963, 0, 606252540765587, 0, 270850165522172, 0, -82687106145825, 0, -309704011147310, 0, -587053115860871, 0, -669937277137655, 0, -747289498721857, 0, -733570413700436, 0, -674405238191266, 0, -390505631006882, 0, -320091800422076, 0, -58452851672578, 0, 110627664337014, 0, 302299202367200, 0, 398863718881140, 0, 598100773684181, 0, 663449910090364, 0, 435882453309573, 0, 490078571335602, 0, 253210233171808, 0, 376169919919194, 0, -102465119423376, 0, -223154148955104, 0, -451752646166613, 0, -369653917466361, 0, -590759396191731, 0, -463632241552146, 0, -876087665427218, 0, -97291486244852, 0, -33790331844799, 0, -378935750633944, 0, 512913176470852, 0, 550720467930277, 0, 598872494881453, 0, 484712970364880, 0, 1115246844190167, 0, -132856719260958, 0, 503576024698246, 0, -700005190185019, 0, -675227699338342, 0, -1268848101461535, 0, -800249981550355, 0, 1633892478336066}
{0, 164723350, 0, 306071624, 0, 254884272, 0, 202010948, 0, 270680812, 0, 72257464, 0, 2087292, 0, 204128468, 0, -107405442, 0, -146650892, 0, 33130536, 0, -189887796, 0, -128534302, 0, -63115656, 0, -220541054, 0, -200599544, 0, -76706104, 0, -20138280, 0, -144700682, 0, -31182560, 0, -79276234, 0, -48370156, 0, 172378404, 0, 38494472, 0, 106492814, 0, 113594000, 0, 119366394, 0, 231222420, 0, 170477002, 0, 173827044, 0, 181657978, 0, 223458836, 0, 202307702, 0, 127764004, 0, 97138684, 0, 61463964, 0, 24946342, 0, -3557632, 0, -16502440, 0, -95295600, 0, -92427076, 0, -94436424, 0, -107310796, 0, -145421440, 0, -212191268, 0, -485724900, 0, -1133979734, 0, -2324514412, 0, -4770567422, 0, -9375370948, 0, -18424971888, 0, -37433356680, 0, -76711785550, 0, -150438874404, 0, -265998242150, 0, -314112784752, 0, 316934776722, 0, -4204640856532, 0, -17993847153738, 0, 29904301039452, 0, 275838514662980, 0, 551075618669984, 0, -346782665000614, 0, -5213771385989056, 0, -17654474577458924, 0, -27996187622618632, 0, 142355493275697568, 0, 2030755664147495696, 0, 5481261282108671876, 0, -158106590668373584280, 0, 598222686031547163276, 0, 4180872659932606103468, 0, -80636310286751254714010, 0, 590582525730270933189176, 0, 1321438233232412397752682, 0, -72564123069092195844367196, 0, 332571608541263301616552884, 0, 1853909126398958807665009300, 0, -990902073215548562065311748, 0, -17357978812436309482687032176, 0, -46381892946008620170651060460, 0, -74950877417352477965941579136, 0, -77953177949814332210692489254, 0, -30789886510890217416261752984, 0, 29407738011253157004114544006, 0, 26887968478794127460550707644, 0, -3800602132484858025482107428, 0, -2428373497352939734959824132, 0, 902041380390117563294955888, 0, -195342071288543111607440320, 0, 41116784187887694704100482, 0, -8625249844349047775844912, 0, 1220826025109143135005072, 0, 89591768586500027642248, 0, -83537295029224708664042, 0, 1595262793045562941404, 0, 6399819859450901770002, 0, 363614315349704641568, 0, -608143540470434569926, 0, -169721146173062925976, 0, 27470497383468873408, 0, 30405284427421223432, 0, 8014914301995793142, 0, -478378008740608692, 0, -1319589728494521380, 0, -677123148383602820, 0, -207882315606907938, 0, -18776887085704700, 0, 22073995243330606, 0, 15212347755117328, 0, 4156541953731712, 0, -1121042999471652, 0, -2059481233461702, 0, -1337208041499108, 0, -283313552544056, 0, 538573793989180, 0, 1128379323011880, 0, 1421606520888488, 0, 1538413260991494, 0, 1442133084220880, 0, 1259855154554068, 0, 945570026027380, 0, 585138835360182, 0, 243489524242488, 0, -115844447531480, 0, -340510306438440, 0, -618842380738532, 0, -695187663289000, 0, -767441804717272, 0, -747550444588620, 0, -681532011646538, 0, -386428057136472, 0, -313072674439284, 0, -45141510984304, 0, 127541560107306, 0, 320578205992272, 0, 417225083753068, 0, 616835466988940, 0, 682223300778802, 0, 442668277793024, 0, 496682871781738, 0, 251235671109824, 0, 378595080305002, 0, -115024265879592, 0, -236865561572706, 0, -469200090562320, 0, -383393987313710, 0, -606490416064088, 0, -474580677047042, 0, -895525055552192, 0, -94792755608616, 0, -27406283163900, 0, -384569107638648, 0, 532523458036608, 0, 567640608539438, 0, 616366165310288, 0, 495977072943094, 0, 1141873611863000, 0, -140096699009962, 0, 512559819762320, 0, -720976444052834, 0, -694223424293100, 0, -1301014071574878, 0, -819923099294688, 0, 1678578094584868}
{1422280733, 0, -73282765, 0, -276862140, 0, -74537843, 0, -374019750, 0, 27959840, 0, -266889724, 0, 105749941, 0, -228543972, 0, 140272534, 0, 14277088, 0, 207545683, 0, -146124956, 0, 206620981, 0, 181497724, 0, 147697809, 0, 2853975, 0, 127661547, 0, 106615898, 0, 60612400, 0, -3693176, 0, -33746771, 0, 43515684, 0, -161820396, 0, -222999461, 0, -257315610, 0, -97881010, 0, -200765175, 0, -31256503, 0, 27908871, 0, 379419697, 0, 559782983, 0, 964481438, 0, 1198727870, 0, 1348652635, 0, 1067547056, 0, 495231126, 0, -824307654, 0, -2728843122, 0, -5428082823, 0, -8870356103, 0, -12657949661, 0, -16313482237, 0, -19104306091, 0, -19946955024, 0, -17341508382, 0, -10061038611, 0, 3791334745, 0, 25577891720, 0, 56659722468, 0, 97685185598, 0, 150876677442, 0, 220518047114, 0, 314935785276, 0, 439896066713, 0, 577519373346, 0, 404493434854, 0, 25890263917, 0, 8920464106070, 0, 16181894953225, 0, -85971827978580, 0, -400355615213283, 0, -505756767023567, 0, 1305694338645051, 0, 8368959041151080, 0, 23443496205784902, 0, 17688533458330969, 0, -376318025241700791, 0, -3762358293065841304, 0, 5023835730628393647, 0, 289902158044316551382, 0, -2708801764508940187461, 0, 14454014134837078320455, 0, -93432813566231275055928, 0, 1458787984298815558965316, 0, -20730346645196768413463202, 0, 116641508872693021073741289, 0, 426634017588653940325931030, 0, -2615101058093912523480979027, 0, -12172837871419312845737657142, 0, -21527068965325323090310985614, 0, -26498515941709445389095445201, 0, -42086319715785120502499920608, 0, -76698022637416431702797195076, 0, -86238910604986898663538433806, 0, -30217149540842210043496923319, 0, 17941546989072859174799778949, 0, 5628927808991949658630441584, 0, -2830157780732700325817207345, 0, 520389581382473651301931783, 0, -82771905864139809018781118, 0, 20006427278772897195405441, 0, -5904197037030669826979468, 0, 1259034139363096283139134, 0, -42474823063261855152861, 0, -62067550846393995951828, 0, 6612475450593930772213, 0, 5120119697906893107658, 0, -131844332488824002404, 0, -562959033247741766297, 0, -112003710713455989558, 0, 37076128536596401103, 0, 26836938207946309278, 0, 5718806432090848020, 0, -961596351565107438, 0, -1274692271263851807, 0, -595407053057194093, 0, -165774277190061415, 0, -5483416717552239, 0, 23274144399502906, 0, 13700363838110470, 0, 3042539508161193, 0, -1524642727639197, 0, -2084027368263819, 0, -1239213362738230, 0, -166897200706061, 0, 639833533547235, 0, 1209703426014906, 0, 1481257330385053, 0, 1577932348301280, 0, 1462617720406007, 0, 1263501162722261, 0, 935160335436728, 0, 562722744953827, 0, 214984820374655, 0, -150041052094855, 0, -371992055892088, 0, -651143837448014, 0, -720621253982729, 0, -787543290895107, 0, -761315349415784, 0, -688249344703146, 0, -381740289273051, 0, -305450057901948, 0, -31219233233860, 0, 145057456657516, 0, 339331423053943, 0, 435984717452918, 0, 635836422861645, 0, 701257218956405, 0, 449318726648563, 0, 503148400507672, 0, 248932972936988, 0, 380868486205839, 0, -128090386777980, 0, -251030657453925, 0, -487092274228722, 0, -397462109453850, 0, -622486086340271, 0, -485674668851052, 0, -915254256846314, 0, -92080304640598, 0, -20683040986293, 0, -390237336484081, 0, 552708010352593, 0, 584973734557755, 0, 634268306873987, 0, 507434622292407, 0, 1169026069986275, 0, -147601740288605, 0, 521648218897772, 0, -742486379140548, 0, -713680537516339, 0, -1333891182881470, 0, -840018128327549, 0, 1724347468229556}
{0, 168752870, 0, 313699496, 0, 261547574, 0, 207642928, 0, 278448020, 0, 75211404, 0, 3492072, 0, 210935168, 0, -108687436, 0, -149070940, 0, 35449618, 0, -193986136, 0, -131190482, 0, -64236604, 0, -226806692, 0, -206860496, 0, -79752642, 0, -22363296, 0, -151092544, 0, -34365284, 0, -85250130, 0, -53544256, 0, 174526822, 0, 35155440, 0, 104875036, 0, 114059040, 0, 119594214, 0, 233567888, 0, 173425226, 0, 179517668, 0, 184580794, 0, 229315748, 0, 214800388, 0, 136049920, 0, 99316488, 0, 72875604, 0, 41056086, 0, -4711452, 0, -15703650, 0, -77178144, 0, -99111784, 0, -122074660, 0, -87384842, 0, -119667032, 0, -220483330, 0, -405414024, 0, -910866700, 0, -1968622768, 0, -4016960332, 0, -7783653024, 0, -15454967962, 0, -31997865244, 0, -66984868744, 0, -132996010668, 0, -235392621358, 0, -333666104816, 0, 157802094330, 0, -1118677525760, 0, -14702107414454, 0, -3703073058136, 0, 169495106075946, 0, 517493027957620, 0, 273742814122826, 0, -2832456540584208, 0, -12560524648940856, 0, -28867259499086800, 0, 18093704584816828, 0, 853902620869742888, 0, 6060782003258033308, 0, -41296221442497899988, 0, -328254142970403425546, 0, 6167428628629921822934, 0, -60171034290108262096784, 0, 571625463264360959923536, 0, -5392148582794895309204270, 0, 30244652253943456703871776, 0, 86523259108131186927282082, 0, -1335117604211960653012961224, 0, -3293287744095877610351628300, 0, 5108051056319294859555892468, 0, 32984470009820837675394393366, 0, 70810330408801716587221048282, 0, 89952698679777024188086629360, 0, 53469045613132270451185346962, 0, -25683269852772249931936272280, 0, -50920161198588524579321713536, 0, -6286962770349259709523817378, 0, 8096988593701604425409909116, 0, -1302012466484318714762216334, 0, 21313004246102564860370622, 0, 16552658737205117931621424, 0, 1411345766684101097095074, 0, -2780123822261314775683988, 0, 1006643536550354775079268, 0, -111746419365542381043140, 0, -40747506790132268877342, 0, 9194193689288519272296, 0, 3781302516781776267814, 0, -468279849084614807314, 0, -491926370997012861380, 0, -63297765860430144062, 0, 42153433502390811172, 0, 22932921322349221948, 0, 3779099430019903042, 0, -1291049232592894708, 0, -1204528568198125258, 0, -516999789270200568, 0, -128557853969544166, 0, 5172995469219102, 0, 23615733324557150, 0, 12100001640310556, 0, 2016015477390462, 0, -1861336917916124, 0, -2081350182617238, 0, -1134346053273720, 0, -50254200991820, 0, 739813249085900, 0, 1289616706237998, 0, 1539548553176588, 0, 1616080978241684, 0, 1481765356078884, 0, 1265810084371150, 0, 923533151725788, 0, 539166074424950, 0, 185562798566972, 0, -185033411649178, 0, -403921096509536, 0, -683770713373052, 0, -746094850510226, 0, -807492910884938, 0, -774806446445988, 0, -694526797299246, 0, -376430169945992, 0, -297226008939668, 0, -16696960056964, 0, 163164540771874, 0, 358546299865834, 0, 455131688315110, 0, 655093151252076, 0, 720546518117630, 0, 455822418683726, 0, 509466008113594, 0, 246292254075212, 0, 382985660651738, 0, -141674510036034, 0, -265658166542782, 0, -505435370996556, 0, -411862843427138, 0, -638747525548504, 0, -496913679875416, 0, -935276906027016, 0, -89146969476844, 0, -13610332164294, 0, -395939520544132, 0, 573479708718468, 0, 602727538318410, 0, 652586229009862, 0, 519087955350000, 0, 1196712352260292, 0, -155378717821400, 0, 530841274003896, 0, -764545969115408, 0, -733608411917364, 0, -1367492415016074, 0, -860542721795690, 0, 1771222136584488}
{1465501674, 0, -75132800, 0, -283949193, 0, -76868662, 0, -384277095, 0, 27688023, 0, -275353588, 0, 107284067, 0, -236517701, 0, 142912564, 0, 13177802, 0, 213178642, 0, -151613237, 0, 212165785, 0, 183251310, 0, 147154983, 0, -6340815, 0, 121564636, 0, 98089126, 0, 59897274, 0, 8310139, 0, 7223023, 0, 126011762, 0, -36159952, 0, -58367295, 0, -72857918, 0, 61989316, 0, -153805557, 0, -204739394, 0, -503247447, 0, -632261612, 0, -1041585443, 0, -1242463525, 0, -1482123267, 0, -1460596905, 0, -1289311718, 0, -482376795, 0, 801364507, 0, 2926708959, 0, 5756279861, 0, 9217644531, 0, 13099805840, 0, 16828664701, 0, 19669076963, 0, 20604172331, 0, 18413178180, 0, 11529643356, 0, -891692730, 0, -20039410201, 0, -45803258062, 0, -76827839203, 0, -108473923097, 0, -131831294531, 0, -131047954429, 0, -87345217092, 0, 12146843912, 0, 64075828848, 0, -573594066806, 0, 4218046469854, 0, 19577449688671, 0, -26936823322873, 0, -281752427915227, 0, -592564321122388, 0, 245485328498044, 0, 5095679673446141, 0, 17839443366153694, 0, 31289208687472032, 0, -108264567634053164, 0, -1773432850327106872, 0, -7286664653934457859, 0, 125984365561974429859, 0, -109454824740660920656, 0, -7909258642168234338911, 0, 109600312980376001057527, 0, -1014188245667761587737206, 0, 5265018490881846306833035, 0, 24640290782126893828936665, 0, -467163926831815752265944137, 0, -133779306637125510306335059, 0, 7919524615468557997868785008, 0, 25127162663216122031952216313, 0, 42262697744586848393618818210, 0, 62021354542760967663350418389, 0, 98231251940326380586174407227, 0, 122609182313327028764499712015, 0, 70679872667557381165083278031, 0, -13825221075532390112719497834, 0, -19773005751850690054966413565, 0, 3859530628305147308879659168, 0, 462588085512580495588142244, 0, -287172889382815751331421750, 0, 66761878104719650910497969, 0, -9459764317616060444991433, 0, -317139999625229223731188, 0, 656926671864635900135475, 0, -134491197320792800281159, 0, -22376165931549701607582, 0, 9958888706996507546623, 0, 2529724252385805519211, 0, -669142607743088046967, 0, -408100215208360535844, 0, -24084378423832194853, 0, 43698973496717573671, 0, 18991360006858375748, 0, 2186354752145024078, 0, -1496368126309987176, 0, -1117981273113705816, 0, -443093444729883476, 0, -96052229710478205, 0, 13490570094076533, 0, 23270903928253149, 0, 10471329135225182, 0, 1087713343704862, 0, -2132117192671913, 0, -2052220959561613, 0, -1022217152383808, 0, 67108629265108, 0, 838588175337857, 0, 1367753465122253, 0, 1595816021120045, 0, 1652046332108886, 0, 1498765990412221, 0, 1266066289543418, 0, 910109054986739, 0, 514044643358564, 0, 154956285388450, 0, -220962906255871, 0, -436336274861422, 0, -716693089649402, 0, -771534988488496, 0, -827200936383889, 0, -787936088604058, 0, -700282988401521, 0, -370432971893001, 0, -288355545615335, 0, -1546374490570, 0, 181878261880353, 0, 378224508381620, 0, 474662384542466, 0, 674596225446087, 0, 740083468140830, 0, 462163365732623, 0, 515622810090705, 0, 243300200733776, 0, 384940338522119, 0, -155788851298411, 0, -280756658801545, 0, -524235535265825, 0, -426599964170207, 0, -655275038652332, 0, -508296576609175, 0, -955594385064664, 0, -85984607896658, 0, -6177297684962, 0, -401675361333266, 0, 594851842984448, 0, 620909782052905, 0, 671327365465508, 0, 530938380846186, 0, 1224940704982385, 0, -163435679537783, 0, 540138893848860, 0, -787167742539957, 0, -754016822067596, 0, -1401831843738276, 0, -881504805309767, 0, 1819226799208772}
{0, 172856096, 0, 321469504, 0, 268341198, 0, 213390396, 0, 286380344, 0, 78247308, 0, 4958892, 0, 217904668, 0, -109964082, 0, -151481160, 0, 37872810, 0, -198151060, 0, -133878524, 0, -65283636, 0, -233139342, 0, -213360920, 0, -82835914, 0, -24405216, 0, -157774814, 0, -37910876, 0, -91044472, 0, -58613972, 0, 175969578, 0, 31496808, 0, 104375886, 0, 113926792, 0, 117853316, 0, 237852748, 0, 177802704, 0, 180971592, 0, 187869312, 0, 240962848, 0, 223004574, 0, 138618108, 0, 111362252, 0, 86816576, 0, 41388040, 0, 1769332, 0, 5395854, 0, -82680248, 0, -117192620, 0, -104496412, 0, -81889378, 0, -153920680, 0, -185144714, 0, -292588008, 0, -786351002, 0, -1683762132, 0, -3429151596, 0, -6802932240, 0, -13215984194, 0, -26052599836, 0, -53110164446, 0, -107343136376, 0, -203119686106, 0, -337532919928, 0, -191109760402, 0, 153433579680, 0, -9330006985708, 0, -18462840327888, 0, 84431036610728, 0, 415657070044756, 0, 568416236029588, 0, -1183794273407232, 0, -8280513214261388, 0, -23994070238724572, 0, -24721402250335518, 0, 308538742762573644, 0, 3399544878589492352, 0, 1760223920990511800, 0, -268381563865407793976, 0, 1737429963087117709348, 0, -1917406928849999453740, 0, -47174161188690747995484, 0, 66931217882736186625982, 0, 10134571602590117533751496, 0, -138866600527825310067283972, 0, 234029849880616036389316420, 0, 3697984706371499392813274564, 0, 4778049879580822350057932384, 0, -13151742964175790597123649292, 0, -53350792829603822597737868324, 0, -88848102066258275500424998398, 0, -71685577253928039852477660512, 0, 14586341132096548455728289102, 0, 77169201591828502132880987968, 0, 32818747945349166966186940976, 0, -13147901157642284028729456220, 0, -1768756010059429806863506352, 0, 1306429748066634939870725104, 0, -335274945480852149295449940, 0, 70121545425470424869840760, 0, -12655359880032864106110140, 0, 1136374787382433728435372, 0, 330764488597582997924044, 0, -127794074149547085743392, 0, -8092203396173351766478, 0, 9483967259191464088264, 0, 1450382555425575168354, 0, -761509097924405112056, 0, -321255431601324591814, 0, 5946576052229546712, 0, 42626174159981023010, 0, 15223945923230438836, 0, 915659592699169736, 0, -1604012875908720280, 0, -1021912178075076520, 0, -374467572812640788, 0, -68025991627581440, 0, 19748586782052276, 0, 22383802681294574, 0, 8856635774990212, 0, 260242883326194, 0, -2340845238905188, 0, -1997888815362212, 0, -901712020781948, 0, 187134239529280, 0, 938087195528344, 0, 1445699464216204, 0, 1651202478228444, 0, 1686557367177974, 0, 1514006978794400, 0, 1264379301032950, 0, 894812353689088, 0, 487175901603590, 0, 122933399856928, 0, -258065577121718, 0, -469437681130440, 0, -750066163875002, 0, -797047383337036, 0, -846725360615290, 0, -800724720188964, 0, -705510080232056, 0, -363724831081644, 0, -278806666464084, 0, 14262855367624, 0, 201224497615594, 0, 398383395194688, 0, 494587847874562, 0, 694347434605256, 0, 759867921000102, 0, 468330924408320, 0, 521607772701320, 0, 239943251714852, 0, 386724872123578, 0, -170446764817456, 0, -296336688095976, 0, -543499952024684, 0, -441678158322290, 0, -672069420107392, 0, -519822557561926, 0, -976208037975948, 0, -82585479281568, 0, 1626850687188, 0, -407443930460560, 0, 616837748793836, 0, 639528369828840, 0, 690499178439208, 0, 542988202287254, 0, 1253719451006804, 0, -171779801767700, 0, 549541056313204, 0, -810363074678514, 0, -774915459087744, 0, -1436922858993578, 0, -902912266965024, 0, 1868383785758596}
{1509767098, 0, -77016367, 0, -291176065, 0, -79258619, 0, -394741861, 0, 27442340, 0, -283903951, 0, 108926196, 0, -244772168, 0, 145068946, 0, 10882066, 0, 217307397, 0, -158687523, 0, 218009205, 0, 189115729, 0, 156941912, 0, 1846777, 0, 138841828, 0, 112931091, 0, 70288380, 0, -900220, 0, -28415518, 0, 53743799, 0, -159534236, 0, -229385731, 0, -261735815, 0, -92688300, 0, -205717666, 0, -34621181, 0, 21356563, 0, 384320765, 0, 557854102, 0, 971479159, 0, 1214212665, 0, 1371037126, 0, 1065803706, 0, 498074093, 0, -846340260, 0, -2802231162, 0, -5561229440, 0, -9055990034, 0, -12964909010, 0, -16744558947, 0, -19603451606, 0, -20526253640, 0, -18031645879, 0, -10711368640, 0, 3276041806, 0, 25108397443, 0, 56241922758, 0, 96926123096, 0, 147780868627, 0, 210527643172, 0, 290700769612, 0, 395609238440, 0, 525615771442, 0, 626703344942, 0, 51559464471, 0, 1168729684523, 0, 15314185047737, 0, 5568560066857, 0, -172377058947968, 0, -546844418282441, 0, -359645154736386, 0, 2699844106804425, 0, 12549562512006256, 0, 30172985217594102, 0, -3467128918342555, 0, -723048122906568940, 0, -5837717292372398961, 0, 24094603490416770459, 0, 399466162456464843252, 0, -5190445735401262388434, 0, 39422300140487782722400, 0, -332272398372357952828566, 0, 3850316858823385270601194, 0, -37213174509688302427623056, 0, 107278214147391129994812233, 0, 1154296968634344752921337205, 0, -1925806859169016640986657244, 0, -19557043832008735640161891325, 0, -49323871447449708555754183997, 0, -82194417961251667027680065444, 0, -124409408483339107818607379392, 0, -162813455874643702990249865236, 0, -126057338120320748149756531059, 0, -9638162472359473115737925229, 0, 39410483269146685083153163140, 0, 2548685476898370231603763857, 0, -4360554406174374745607709330, 0, 1113830142246401074064340458, 0, -214863602938626903829670532, 0, 46907105340512952961568350, 0, -10768952872010724234350986, 0, 1683268650104632341884838, 0, 83930701419099071945670, 0, -105695246358771266695710, 0, 1992839463281683800622, 0, 8258230135888407921312, 0, 581688412586691611585, 0, -772354167045667857114, 0, -238239887831720148606, 0, 27615228888678761751, 0, 39732706300741375167, 0, 11769847788979339761, 0, -67045484635889978, 0, -1636815732091434195, 0, -921493123572148069, 0, -311572545073525022, 0, -44197810693972414, 0, 24214558841512654, 0, 21077666459743317, 0, 7284063600053136, 0, -472049083024563, 0, -2497113876048798, 0, -1924409520539515, 0, -775796564964238, 0, 308593214743995, 0, 1038038400072520, 0, 1523727266693074, 0, 1706295684692707, 0, 1720347738184550, 0, 1528233339644977, 0, 1261423255763489, 0, 878203898649864, 0, 458974024573869, 0, 89771679078151, 0, -296181446500845, 0, -503153633734780, 0, -783886403650732, 0, -822664327487845, 0, -866113095098615, 0, -813225129871834, 0, -710251642799257, 0, -356334945488776, 0, -268597627197782, 0, 30720295716502, 0, 221202612569298, 0, 419024220764010, 0, 514911180389628, 0, 714347210911813, 0, 779903249761436, 0, 474317825377198, 0, 527413403093643, 0, 236211386447252, 0, 388334846593955, 0, -185660764965820, 0, -312407747162502, 0, -563235393667434, 0, -457101889944590, 0, -689131451116034, 0, -531490589925759, 0, -997119153431310, 0, -78941118156560, 0, 9813427141645, 0, -413244821405263, 0, 639451224565433, 0, 658591244357963, 0, 710109284231649, 0, 555238695971484, 0, 1283057012868373, 0, -180419488643027, 0, 559047595610362, 0, -834144928861634, 0, -796314429351563, 0, -1472779979031951, 0, -924773275444218, 0, 1918718683622178}
{0, 177033472, 0, 329382516, 0, 275264620, 0, 219255328, 0, 294480710, 0, 81364476, 0, 6479488, 0, 225040028, 0, -111212954, 0, -153895248, 0, 40365096, 0, -202359024, 0, -136536840, 0, -66311120, 0, -239662558, 0, -219931884, 0, -85810400, 0, -26655736, 0, -164771138, 0, -41199704, 0, -96936586, 0, -64427888, 0, 177519664, 0, 28561884, 0, 103043428, 0, 112534512, 0, 117849714, 0, 242665308, 0, 178652134, 0, 183723304, 0, 195276554, 0, 247813688, 0, 228123826, 0, 150067176, 0, 122518356, 0, 88341720, 0, 51389950, 0, 21510028, 0, 4463984, 0, -90438860, 0, -97900958, 0, -108296940, 0, -116533088, 0, -134092440, 0, -136380864, 0, -280423192, 0, -679527190, 0, -1366474652, 0, -2880955944, 0, -5710245616, 0, -11047868710, 0, -22147804756, 0, -46018729022, 0, -94322713388, 0, -179246123136, 0, -298606354048, 0, -319305363912, 0, 481579827792, 0, -4255891686272, 0, -20714657766280, 0, 24894980193396, 0, 288998738463212, 0, 636192826306476, 0, -139553705077124, 0, -4967119696498834, 0, -17983549241533336, 0, -34153305990374480, 0, 78539134164055780, 0, 1535539896356869366, 0, 8191679650270405968, 0, -93838511802617569660, 0, -238143450527714959214, 0, 9237600818751853707050, 0, -106602635436987856720198, 0, 1033816439935539103208172, 0, -8341085158174060206018122, 0, 26021682242515163281332380, 0, 311727542714502936821833132, 0, -1677950606373215292571305866, 0, -8308723149441366830856771070, 0, -5930817211413581193267698346, 0, 24282601552976337365399439660, 0, 69284305757284128720582082856, 0, 76114649807835357124043001990, 0, -1829333061426865245282640538, 0, -100687801674156235960795696854, 0, -79145275896534597610004054216, 0, 7388186023710241432295767174, 0, 11941840785359976011634536466, 0, -3277108217908053308561469058, 0, 418239748352879322230082334, 0, -55019849446436634368550368, 0, 17886919944455367472705514, 0, -6743757186430471685245912, 0, 1615738544501446051915106, 0, -72473972268905391845884, 0, -78103500141700534156918, 0, 8331155368523281087644, 0, 6664603458325873705136, 0, -70822876391945635114, 0, -726240877734205827524, 0, -163442181308450962240, 0, 42029687312626528208, 0, 35686179630720967440, 0, 8709740334494928038, 0, -800138881567702300, 0, -1613935724640827286, 0, -820535773916757770, 0, -254603643318814794, 0, -24240384774562324, 0, 27153471274614642, 0, 19468856384055258, 0, 5781230578721448, 0, -1111897501872050, 0, -2607805564788852, 0, -1836736313267886, 0, -647848456484902, 0, 428857382239034, 0, 1136273054251508, 0, 1600106337111882, 0, 1759817736812532, 0, 1752560304269266, 0, 1540970712156022, 0, 1257029560614104, 0, 860325733726304, 0, 429613523598410, 0, 55717426905666, 0, -335053102261042, 0, -537245577054196, 0, -817955939396448, 0, -848233878962938, 0, -885260371950944, 0, -825377064241576, 0, -714474080730546, 0, -348252105601922, 0, -257732514156820, 0, 47815084847564, 0, 241800684269414, 0, 440131991137636, 0, 535620571971888, 0, 734584361836776, 0, 800183121587718, 0, 480111276995766, 0, 533030122789024, 0, 232094002183252, 0, 389765182018690, 0, -201442288376052, 0, -328978729002470, 0, -583448249261476, 0, -472875748598290, 0, -706461725598600, 0, -543299801125908, 0, -1018329250533544, 0, -75043630119184, 0, 18393654815102, 0, -419077092114748, 0, 662706017274740, 0, 678106533700972, 0, 730165366432866, 0, 567692145201332, 0, 1312961883445236, 0, -189362229695158, 0, 568658424246286, 0, -858525093353746, 0, -818223756546424, 0, -1509417015759460, 0, -947095957897152, 0, 1970254639732152}
{1555095823, 0, -78935997, 0, -298534027, 0, -81693689, 0, -405419334, 0, 27119192, 0, -292754734, 0, 110471675, 0, -253158853, 0, 147724796, 0, 9622546, 0, 223112385, 0, -164585168, 0, 223699791, 0, 190957278, 0, 156510539, 0, -7723237, 0, 132804053, 0, 104509573, 0, 69708696, 0, 10882648, 0, 13721943, 0, 138303602, 0, -32392216, 0, -62123137, 0, -72234100, 0, 70063244, 0, -159222605, 0, -208705617, 0, -516832267, 0, -649899301, 0, -1074915423, 0, -1272559313, 0, -1526146382, 0, -1508306293, 0, -1336595984, 0, -507100142, 0, 780743966, 0, 2969695376, 0, 5883804155, 0, 9417231157, 0, 13395681133, 0, 17284558427, 0, 20206143540, 0, 21136468652, 0, 18924116555, 0, 11841655629, 0, -1171522434, 0, -21246119479, 0, -48454112115, 0, -82072166148, 0, -118318331045, 0, -150202118017, 0, -164132934038, 0, -140551265388, 0, -58484130729, 0, 86025449367, 0, -25628555970, 0, -321990405131, 0, 9828238633502, 0, 21144821970099, 0, -81781515312217, 0, -429112665228200, 0, -630007476199383, 0, 1058133275404550, 0, 8175824595416340, 0, 24456033614714842, 0, 30832147987261693, 0, -249323621980955401, 0, -3024404143125297241, 0, -6438417804156768535, 0, 230728472873547394030, 0, -868309917027054554139, 0, -6891116693334063623623, 0, 133624401111596180279450, 0, -1149364777058320239729044, 0, 1969299296284481015082670, 0, 88486495260278092301259834, 0, -694030869479152894444677724, 0, -1891128671126547766533500341, 0, 8453060792670643662713989641, 0, 42577497208733477739933019054, 0, 92742035674689972706213383875, 0, 150128585246635157894471088848, 0, 204907863069023952217668661316, 0, 192233093598895205109922886169, 0, 59096652468570897256511765721, 0, -54688083653449455181007823115, 0, -24626012879183537906695084996, 0, 9694806774035050289170767923, 0, -589424026118434137821074789, 0, -204081077057004654374273818, 0, 58296037706680995493104142, 0, -4154241294953617946920186, 0, -2727416797604928590060923, 0, 1237337560903519706003549, 0, -151343432396221480592042, 0, -51151995311176031603815, 0, 11628389424222136404325, 0, 4981502217841315386533, 0, -522838833373468219915, 0, -644093156702320238719, 0, -99290118168500720643, 0, 50418861407346861413, 0, 31022981434420188266, 0, 6079048581191936385, 0, -1322796798630551015, 0, -1551083489724115132, 0, -721807932695687502, 0, -203585416957066858, 0, -7811069838759178, 0, 28812673761507507, 0, 17660862189319705, 0, 4373833759607851, 0, -1657717706143791, 0, -2673757721338174, 0, -1734224251067995, 0, -516729997852921, 0, 548656157607859, 0, 1232909082947889, 0, 1674444423110835, 0, 1811045968895007, 0, 1782336170737589, 0, 1551374877437290, 0, 1250443012482824, 0, 840573337176625, 0, 398659287312271, 0, 20492919264075, 0, -374827174250519, 0, -571749057723910, 0, -852240174441240, 0, -873680273697394, 0, -904072975046320, 0, -837086884290630, 0, -718093985871905, 0, -339410720480201, 0, -246163462184808, 0, 65575601284656, 0, 263032697445622, 0, 461708132954570, 0, 556711946714054, 0, 755047562638621, 0, 820698871322607, 0, 485694543004257, 0, 538443910354690, 0, 227576561341512, 0, 391009652694695, 0, -217803994886616, 0, -346058808847548, 0, -604144654100443, 0, -489003285926434, 0, -724060197711585, 0, -555248783716287, 0, -1039839408356792, 0, -70884098434455, 0, 27379253173682, 0, -424940436699816, 0, 686616370783258, 0, 698082383400857, 0, 750675203862005, 0, 580349764488592, 0, 1343442683050887, 0, -198616774308235, 0, 578373292421695, 0, -883516986922482, 0, -840653884984282, 0, -1546848935818710, 0, -969888730463894, 0, 2023018155766379}
{0, 181286112, 0, 337440724, 0, 282321910, 0, 225241084, 0, 302750206, 0, 84562168, 0, 8060244, 0, 232357288, 0, -112448088, 0, -156329456, 0, 42965982, 0, -206581580, 0, -139225076, 0, -67368700, 0, -246230512, 0, -226529492, 0, -88983278, 0, -29004976, 0, -171625492, 0, -44639244, 0, -103430178, 0, -70130612, 0, 179612750, 0, 24705612, 0, 101001582, 0, 112652672, 0, 117609214, 0, 244759560, 0, 181310078, 0, 189139488, 0, 197865426, 0, 253662400, 0, 240780428, 0, 158316220, 0, 124645528, 0, 100273600, 0, 68653934, 0, 21739216, 0, 7465330, 0, -69365772, 0, -102790858, 0, -135725624, 0, -97877410, 0, -118031488, 0, -168156090, 0, -234186644, 0, -515264628, 0, -1159593700, 0, -2500131992, 0, -4954051784, 0, -9612263496, 0, -18532382692, 0, -36793431788, 0, -74975946136, 0, -148297188258, 0, -269041053964, 0, -402531418286, 0, 114483259836, 0, -1144993398016, 0, -16386941345548, 0, -8722330483846, 0, 173103554737300, 0, 574154749155312, 0, 446536537089404, 0, -2558589386261982, 0, -12512687338551912, 0, -31303375344405376, 0, -9281145520720040, 0, 607765120647641428, 0, 5444092773773513060, 0, -10431271104453357498, 0, -411748606407549801816, 0, 3851686389854073751520, 0, -18213722218477600820288, 0, 84143729543209222326132, 0, -1480603992785351594738448, 0, 27231084567534078170877956, 0, -216107130547843229173068328, 0, -214054346275659422886847414, 0, 5814998023691082348974346228, 0, 16395874580092262189393250746, 0, 7813970331347678775042885744, 0, -31157419740105499948836702998, 0, -57904716460096588043878824000, 0, -1903124006677265880746826296, 0, 120441676571682028342816863332, 0, 143056733173398570706236425106, 0, 23849521491456816945336757008, 0, -27951290716933116782817105566, 0, 1277843851069442098083254884, 0, 1442567572990217281303251526, 0, -474703344023438467163029608, 0, 100307768726876518563158084, 0, -15172879737239009271117948, 0, 194056900213072494929072, 0, 776905489110089635867520, 0, -174272773540424278164370, 0, -28086471884290066607376, 0, 12650078777144587403750, 0, 3394690030779556792088, 0, -802041410856351180982, 0, -542744491585299732496, 0, -46726345667221941628, 0, 54013077054412744044, 0, 26155999967115660422, 0, 3879872177123251016, 0, -1672523237617525944, 0, -1460853462467431612, 0, -627273628835115176, 0, -158423646774546588, 0, 5426294201324126, 0, 29406484786333464, 0, 15731425154312370, 0, 3073749262758144, 0, -2114116480298370, 0, -2698243526459380, 0, -1616734974578824, 0, -380580586434356, 0, 670262498484306, 0, 1330034656729300, 0, 1748405489208650, 0, 1861182592972300, 0, 1810447510928946, 0, 1559845058752496, 0, 1241779495253734, 0, 818874535398852, 0, 365917956125800, 0, -16144892076868, 0, -415745668914080, 0, -606871122727884, 0, -886902128809884, 0, -899112293264576, 0, -922608443455390, 0, -848377394679868, 0, -721104188518692, 0, -329784300839360, 0, -233858224912828, 0, 84031206716612, 0, 284925706763980, 0, 483770030196516, 0, 578195024341022, 0, 775737824176676, 0, 841450366007810, 0, 491055579184360, 0, 543642387850604, 0, 222645040462044, 0, 392060400757846, 0, -234760231780896, 0, -363658848718086, 0, -625331623284044, 0, -505489304811798, 0, -741927336420720, 0, -567336252900982, 0, -1061650719421480, 0, -66454147451194, 0, 36781947710352, 0, -430833805753640, 0, 711196512032396, 0, 718527080978852, 0, 771646649495916, 0, 593213825680602, 0, 1374508085704820, 0, -208190951842492, 0, 588192038082160, 0, -909132814413120, 0, -863615177282252, 0, -1585089987553756, 0, -993159968293856, 0, 2077033219878612}
{1601506777, 0, -80890229, 0, -306036830, 0, -84191568, 0, -416311418, 0, 26826011, 0, -301698646, 0, 112114795, 0, -261834374, 0, 149907625, 0, 7149048, 0, 227333792, 0, -172082165, 0, 229792153, 0, 196889228, 0, 166425405, 0, 504698, 0, 150675810, 0, 119481709, 0, 80233984, 0, 1901575, 0, -22015731, 0, 64351084, 0, -157496594, 0, -234939119, 0, -265070101, 0, -88519818, 0, -210302423, 0, -34953608, 0, 13582305, 0, 386051984, 0, 560373841, 0, 981116894, 0, 1220889455, 0, 1395759307, 0, 1075087186, 0, 488647236, 0, -879187649, 0, -2855263797, 0, -5700577465, 0, -9275033813, 0, -13250404394, 0, -17147032413, 0, -20148387045, 0, -21097133930, 0, -18610828496, 0, -11324043183, 0, 2814804558, 0, 24948903960, 0, 56276275496, 0, 97026205738, 0, 147085938033, 0, 205835636023, 0, 275890136514, 0, 362631776397, 0, 471802726316, 0, 592890166723, 0, 569715694340, 0, -415975662915, 0, 4203688464193, 0, 21638768023463, 0, -23296160596190, 0, -297265272055922, 0, -682419691814538, 0, 27452527929107, 0, 4826442511726697, 0, 18091868678141847, 0, 36656618529708093, 0, -52584738038497564, 0, -1320334879785507409, 0, -8444213343554922274, 0, 64520856942866055436, 0, 453056633581465239614, 0, -8817164120819596501716, 0, 83539667083473448125469, 0, -774401615071368858604918, 0, 7750905846095847338400830, 0, -55044411036673573000526059, 0, -517678910279195653228552, 0, 2244264027732616140852847296, 0, 1380286905851510377578614491, 0, -24169332140272358270845673770, 0, -84491501068977288878904899904, 0, -164335827593285317450463646769, 0, -242978024739704731234757152023, 0, -262462693263573801323228656587, 0, -134687623039453095456642952778, 0, 50693169084421680774267876392, 0, 66133316326616407829611207155, 0, -7421218954985358764342779173, 0, -5239718778077759074374990046, 0, 1901985184188099593505524531, 0, -419674143161118175707759201, 0, 87593002499080312149052294, 0, -16847274552854332715706328, 0, 1777612453204092085264883, 0, 369126808513664447283777, 0, -162562684508489145085197, 0, -10189896815351317323902, 0, 12110033506003038488740, 0, 2014010021711394185339, 0, -941263387049637557032, 0, -435004015047171368960, 0, -5630757221342403277, 0, 53964215673364366553, 0, 21387720433169020051, 0, 2091208601498126568, 0, -1883569711532516356, 0, -1353104444679665687, 0, -538256414618965136, 0, -118914124622074397, 0, 15811676830156031, 0, 29127884592450409, 0, 13740885315265817, 0, 1882525136749541, 0, -2492531046130499, 0, -2690286460023520, 0, -1489322535937711, 0, -241939898567521, 0, 792563037273806, 0, 1427401661712675, 0, 1822293606113022, 0, 1910861982033247, 0, 1837666151093770, 0, 1567173858465789, 0, 1231760088878039, 0, 795816926532266, 0, 331825120355854, 0, -53899130423915, 0, -457640587335455, 0, -642538338536632, 0, -921936102294377, 0, -924561418959188, 0, -940917480156262, 0, -859304519770992, 0, -723547917793918, 0, -319404582430105, 0, -220837685616804, 0, 103171662596884, 0, 307478413576517, 0, 506316978825274, 0, 600072563589780, 0, 796655282037295, 0, 862440108001764, 0, 496185831441979, 0, 548617707889894, 0, 217288717870802, 0, 392912444796782, 0, -252323944172765, 0, -381788496662853, 0, -647016133669756, 0, -522338275854227, 0, -760063347482185, 0, -579560817365683, 0, -1083764332041576, 0, -61744524126036, 0, 46614058600708, 0, -436756820563637, 0, 736461151478967, 0, 739448995624469, 0, 793087698332771, 0, 606285474430617, 0, 1406166876654381, 0, -218093873856006, 0, 598114337125488, 0, -935386460834035, 0, -887118430059367, 0, -1624155598449925, 0, -1016918339330627, 0, 2132327275912602}
{0, 185615142, 0, 345646340, 0, 289514574, 0, 231347096, 0, 311191802, 0, 87845912, 0, 9706696, 0, 239845412, 0, -113675482, 0, -158751460, 0, 45677526, 0, -210870240, 0, -141942986, 0, -68346980, 0, -252865798, 0, -233370972, 0, -92190766, 0, -31164616, 0, -178777478, 0, -48448580, 0, -109740756, 0, -75728768, 0, 180983578, 0, 20519948, 0, 100104116, 0, 112151904, 0, 115343680, 0, 248844372, 0, 185424072, 0, 190188292, 0, 200830916, 0, 265457708, 0, 248991522, 0, 160674168, 0, 136931636, 0, 114703276, 0, 69508668, 0, 29749192, 0, 31260146, 0, -72626804, 0, -118791350, 0, -116240040, 0, -94770458, 0, -160966884, 0, -146123642, 0, -154221076, 0, -473262870, 0, -1008617236, 0, -2052523474, 0, -4134437768, 0, -8069866830, 0, -15657757944, 0, -31744368044, 0, -65633096712, 0, -130387381710, 0, -235876993124, 0, -365762980898, 0, -153719247040, 0, 398104644018, 0, -9923710145152, 0, -22821487116474, 0, 80662565032352, 0, 444520124704192, 0, 694581791134032, 0, -926269680176896, 0, -8056833548253948, 0, -24845942936268158, 0, -36155071920863352, 0, 197586533721114118, 0, 2659849368745632264, 0, 9386464111027190340, 0, -186061500814188383994, 0, 177562993661493058850, 0, 11754788631426449446582, 0, -164132832418633847578784, 0, 1593110031332594767888996, 0, -10398961906065454964071190, 0, -5512187030981648245560216, 0, 691116959399359610064391746, 0, -1325342056137259484272433726, 0, -15326064720716351958656235844, 0, -30388431380776486686033642776, 0, -16520668561806524101378426074, 0, 13578824240186784951858781910, 0, -16047806042728011920802013034, 0, -142233783128803567405750425630, 0, -218894966061572261735926729824, 0, -93600607963718330015540862630, 0, 37574400119905491345971693640, 0, 13307288425353770422859626158, 0, -6146687747195729316635679654, 0, 1182612469458130670745504988, 0, -209190106390170600961745914, 0, 50214875081094525752799818, 0, -13055810549266877666858092, 0, 2259636225722300678242762, 0, 70501167045232951588310, 0, -133202824129466324373504, 0, 2460830025215691463726, 0, 10613753049330434956118, 0, 891243971946021512784, 0, -973758868306093070848, 0, -330035456352143893048, 0, 24824408177043313356, 0, 51297266004454947616, 0, 16926034574916194252, 0, 677304371948961914, 0, -1986120505698861712, 0, -1235402686940546124, 0, -455591223401096524, 0, -84761186892867372, 0, 23693671395435450, 0, 28162398331596592, 0, 11748040741849820, 0, 805613873393998, 0, -2799629500526120, 0, -2655797785934960, 0, -1356007984176506, 0, -103910641885936, 0, 912893902403476, 0, 1522742072143864, 0, 1894286973981820, 0, 1958729793129296, 0, 1863099952266974, 0, 1572879875965490, 0, 1220210063149938, 0, 771451427556772, 0, 296575041218652, 0, -92509513204466, 0, -500241976657800, 0, -678497070790484, 0, -957132907588976, 0, -949870928505668, 0, -958891935643234, 0, -869803517755912, 0, -725391872757168, 0, -308261888122058, 0, -207105024166458, 0, 122984625015296, 0, 330676312519428, 0, 529333134428890, 0, 622331998417354, 0, 817786756580720, 0, 883660842412568, 0, 501071887287408, 0, 553359258889506, 0, 211495842149152, 0, 393560778708916, 0, -270506975766382, 0, -400457266482244, 0, -669204549338872, 0, -539554575509902, 0, -778468467491420, 0, -591921317783796, 0, -1106181453047632, 0, -56746552405576, 0, 56887692319360, 0, -442708485472180, 0, 762425014723512, 0, 760856663004590, 0, 815006387069616, 0, 619566952452622, 0, 1438427930734424, 0, -228333703778194, 0, 608139939553946, 0, -962290568818722, 0, -911174350623704, 0, -1664060458721896, 0, -1041172471157258, 0, 2188925178584114}
{1649019341, 0, -82881971, 0, -313673994, 0, -86735465, 0, -427419499, 0, 26450308, 0, -310956731, 0, 113665856, 0, -270636421, 0, 152588048, 0, 5691512, 0, 233282711, 0, -178330665, 0, 235641711, 0, 198673993, 0, 166141488, 0, -9239803, 0, 144588056, 0, 110811672, 0, 80140668, 0, 13925956, 0, 20375526, 0, 150754487, 0, -27193720, 0, -65750851, 0, -72651835, 0, 79399638, 0, -162319150, 0, -214171163, 0, -532149823, 0, -663182001, 0, -1107539074, 0, -1309556534, 0, -1566580085, 0, -1547549080, 0, -1395855802, 0, -536671113, 0, 777798068, 0, 3002956024, 0, 5985733720, 0, 9639435520, 0, 13703000086, 0, 17693549294, 0, 20756432699, 0, 21744242395, 0, 19415732374, 0, 12156831548, 0, -1250473246, 0, -22232822839, 0, -50818115807, 0, -86468649705, 0, -126242110898, 0, -164408539462, 0, -189538849248, 0, -184023376244, 0, -123735715917, 0, 11284759013, 0, 195871075175, 0, -248108587961, 0, 1194825246752, 0, 17700842895936, 0, 12608894010514, 0, -172213821302317, 0, -599294176871901, 0, -533176238597919, 0, 2410349811046845, 0, 12450317238367211, 0, 32273646919380887, 0, 20384073419460131, 0, -506621050366205537, 0, -4961515711797890404, 0, 179909488277996028, 0, 384243009959040238055, 0, -2471108039411814470528, 0, 803294309257117186345, 0, 106318440895074947573494, 0, -682122759222618420996339, 0, -8788039158043029320575916, 0, 198209653060790114254468295, 0, -785166731242543742178748198, 0, -5169012351010378212492584161, 0, 3485477288585211895838280366, 0, 56153515380469693134990383309, 0, 153949587888713544131605287060, 0, 264768068391201223944506857444, 0, 326179919154246245761049912625, 0, 228439107954605002608050394922, 0, -14265767586990793520284173262, 0, -120101331916335913906187549648, 0, -19221653297825528277925490110, 0, 17996177153727039592578741901, 0, -2960383820901944323793956880, 0, 161908333791930841706636451, 0, -4265827755064761295707672, 0, 12816300608254956522409759, 0, -7458537659795255211785361, 0, 2043214774363206250291738, 0, -113271984819211400490385, 0, -97966220821506293064711, 0, 10448087787647117698150, 0, 8637611485930949892214, 0, 36795429657560599801, 0, -930212374255840448807, 0, -233896615278464021611, 0, 45889899953930896247, 0, 46885960731045966635, 0, 12900942812381607734, 0, -405752483952949131, 0, -2006021447357610793, 0, -1113472663071061416, 0, -379772792434806091, 0, -55624489881690348, 0, 29404181112965362, 0, 26675338035832775, 0, 9804206477947401, 0, -149343446420709, 0, -3035934737287878, 0, -2594040579995938, 0, -1214965298393795, 0, 35116815484821, 0, 1032124206238533, 0, 1616183141503522, 0, 1963944108334101, 0, 2004017447466405, 0, 1885850144871889, 0, 1576069339626622, 0, 1206340309889528, 0, 745154929234453, 0, 259712871729029, 0, -132264662923619, 0, -543696376555787, 0, -714781197616474, 0, -992456949574988, 0, -974960154475504, 0, -976430658278062, 0, -879778681417348, 0, -726550540574102, 0, -296286512145076, 0, -192611696452525, 0, 143497211041734, 0, 354534064096588, 0, 552819337822029, 0, 644967346713168, 0, 839119663273173, 0, 905103692657172, 0, 505695408280096, 0, 557851572589527, 0, 205251424056472, 0, 393999074388405, 0, -289322944799480, 0, -419674571039077, 0, -691902759416311, 0, -557141818551315, 0, -797142267608804, 0, -604415834217996, 0, -1128902885525504, 0, -51450631309607, 0, 67615556948930, 0, -448688427931064, 0, 789103276958110, 0, 782758600186335, 0, 837410890119243, 0, 633059364814538, 0, 1471300222614073, 0, -238919939146219, 0, 618268436369395, 0, -989859495697148, 0, -935794095120426, 0, -1704820471935434, 0, -1065931292723057, 0, 2246855340798498}
{0, 190021014, 0, 354000248, 0, 296842080, 0, 237575380, 0, 319808484, 0, 91215000, 0, 11410428, 0, 247507540, 0, -114872250, 0, -161175228, 0, 48464024, 0, -215200916, 0, -144627662, 0, -69301544, 0, -259694534, 0, -240283464, 0, -95284312, 0, -33535320, 0, -186250690, 0, -51993504, 0, -116153106, 0, -82091036, 0, 182466980, 0, 17072648, 0, 98347134, 0, 110357568, 0, 114857506, 0, 253460756, 0, 185907378, 0, 192570180, 0, 208015378, 0, 272298788, 0, 254030174, 0, 172172292, 0, 148238556, 0, 116265196, 0, 80276662, 0, 51291984, 0, 32216848, 0, -78138496, 0, -96387700, 0, -118870864, 0, -130909408, 0, -144905800, 0, -111741752, 0, -175781972, 0, -414224254, 0, -774270908, 0, -1739399398, 0, -3633344724, 0, -7066433168, 0, -13442830296, 0, -25943435854, 0, -51929712264, 0, -104993876618, 0, -201860936068, 0, -348618785420, 0, -407346224384, 0, 480859333726, 0, -4507154610176, 0, -23671080096172, 0, 19585269634788, 0, 302648687784152, 0, 726647791749100, 0, 87339936917324, 0, -4673370496658220, 0, -18161369835119424, 0, -38839225580269028, 0, 29914560732371174, 0, 1128382479547532908, 0, 8252496902771654082, 0, -39546923096571648292, 0, -557738473741511938850, 0, 7348536719172655017780, 0, -52401537989125090635238, 0, 399979832549664866585144, 0, -4775534631717520816113312, 0, 54595659553371227484166464, 0, -265437076221262899599650300, 0, -1265664312733702721730875340, 0, 7074819124384870862046117024, 0, 34634012876175767647762985392, 0, 56470792623561217776402492598, 0, 49193398513872429543671954772, 0, 64255599912804371531043988984, 0, 177897677188009007293784732988, 0, 302667273341119366599020852884, 0, 207264864262054072898637042036, 0, -16835710840343087064269819418, 0, -46190703689489054848554468172, 0, 8380922450440290307560939030, 0, 775010111215599759525605792, 0, -516491037793408732665840286, 0, 113433755126720535684876264, 0, -12041085450538823347318436, 0, -2445610871707897160320652, 0, 1504332694347061253790664, 0, -202169489861286062836060, 0, -64041964604309667357092, 0, 14649057559301753022428, 0, 6530253018689858366964, 0, -566034226173700154836, 0, -837089932304537250216, 0, -150132822391567915388, 0, 59021372319559602706, 0, 41446060635066563616, 0, 9380867213702771516, 0, -1204987334466307784, 0, -1964822130179680728, 0, -991561645799502508, 0, -311044402387165590, 0, -31144019371128600, 0, 33241321510917114, 0, 24797591630215912, 0, 7939440962819162, 0, -985619782795364, 0, -3207318967327068, 0, -2506726147253148, 0, -1064954744481822, 0, 177512333083592, 0, 1152763884292310, 0, 1709934507551464, 0, 2033019030709774, 0, 2047994561795312, 0, 1906718255589858, 0, 1577163077320584, 0, 1190280462940888, 0, 716847641384640, 0, 221035972112214, 0, -173412776211060, 0, -588255726773132, 0, -751607960176400, 0, -1028075643117028, 0, -999939592481304, 0, -993595053034004, 0, -889254479277460, 0, -727014131630094, 0, -283452281979548, 0, -177326242535586, 0, 164740468451768, 0, 379079012360810, 0, 576791476629436, 0, 667988140378932, 0, 860654714539924, 0, 926767463647642, 0, 510042867357384, 0, 562081759373798, 0, 198540611664864, 0, 394218770737490, 0, -308786674544832, 0, -439451455857366, 0, -715117981384844, 0, -575104817375212, 0, -816084609232456, 0, -617042691286626, 0, -1151929568230752, 0, -45847586356668, 0, 78810412099540, 0, -454695580607596, 0, 816511098927612, 0, 805163546186322, 0, 860309447728296, 0, 646764905425432, 0, 1504792796554056, 0, -249861088147402, 0, 628499503402304, 0, -1018106331702346, 0, -960988730655536, 0, -1746450782775720, 0, -1091203688436160, 0, 2306143510606158}
{1697653010, 0, -84908392, 0, -321458072, 0, -89342261, 0, -438748707, 0, 26102962, 0, -320303684, 0, 115319515, 0, -279746250, 0, 154777169, 0, 3030296, 0, 237655465, 0, -186281710, 0, 241884491, 0, 204746284, 0, 176316969, 0, -1143060, 0, 162885553, 0, 126259038, 0, 91004090, 0, 4416470, 0, -15363051, 0, 76370332, 0, -154984570, 0, -241726317, 0, -267118247, 0, -82359058, 0, -216435023, 0, -35774997, 0, 9571685, 0, 387376541, 0, 557772837, 0, 995295702, 0, 1232652490, 0, 1410275407, 0, 1083419428, 0, 494356455, 0, -924182812, 0, -2925405650, 0, -5817652367, 0, -9493287527, 0, -13578504135, 0, -17530832723, 0, -20646294865, 0, -21712203085, 0, -19194092060, 0, -11793201016, 0, 2436712112, 0, 24866222070, 0, 56688958388, 0, 97771447816, 0, 147763620064, 0, 204752440602, 0, 268306673162, 0, 340854905787, 0, 428215284538, 0, 530936748259, 0, 621026554382, 0, 288547108201, 0, -563522134970, 0, 9815410516627, 0, 24099035659889, 0, -80285051446364, 0, -461489216171173, 0, -762766335129296, 0, 786713736585743, 0, 7923465711125893, 0, 25177042874930208, 0, 40812569139416388, 0, -152335590717520077, 0, -2319019569084119969, 0, -10988941820452562297, 0, 140830322671107966573, 0, 313798286039549978635, 0, -13294586675025366963657, 0, 151567912299324942165034, 0, -1474476636441836979249854, 0, 13010882735944170272672488, 0, -63342405944273033069452022, 0, -295188262731625870369727906, 0, 3489903055488870865794172226, 0, 9113662694121313343862963341, 0, -18183192109349395721718815785, 0, -112730289467511408832900822752, 0, -253726622957665557189328420712, 0, -367012146698600378843771345270, 0, -323988406844636923958227184614, 0, -58009862741927085230283038192, 0, 168653761506324001135410969998, 0, 87061672076311943740137739011, 0, -28079922368123285046155128118, 0, -3789258681556144730901824643, 0, 2651682483297735851138014251, 0, -677428890718332377546748285, 0, 138006585457947442586435583, 0, -22275471342068029163741261, 0, 938431857648192848905664, 0, 909126364794160508526164, 0, -224250800158891749299283, 0, -35181504676635652493911, 0, 16008156095434865365716, 0, 4526639648427480570821, 0, -949650449224612764448, 0, -715964280831081888121, 0, -80355119278407468441, 0, 65720091875119314236, 0, 35540751082007035719, 0, 6387601756509746394, 0, -1766910386236401035, 0, -1880042501531901689, 0, -872723806821531482, 0, -249430612486782658, 0, -10927243584161265, 0, 35486240992620576, 0, 22640035861845638, 0, 6171306231044754, 0, -1714298608482845, 0, -3326076731717809, 0, -2401680652204179, 0, -910359161953041, 0, 320924644364297, 0, 1273723094347349, 0, 1803763611487061, 0, 2101848677037574, 0, 2091328629455099, 0, 1926528239872015, 0, 1577009984099384, 0, 1172786165778991, 0, 687148665737006, 0, 181008879949729, 0, -215643441078676, 0, -633745775306835, 0, -788897514967388, 0, -1063981009672017, 0, -1024844283513366, 0, -1010438051459776, 0, -898286980440664, 0, -726829172623012, 0, -269794134295113, 0, -161269115742948, 0, 186702760417980, 0, 404307661438134, 0, 601248540680892, 0, 691396953985170, 0, 882390422938101, 0, 948654063169071, 0, 514105256362798, 0, 566040996264987, 0, 191351535032428, 0, 394215023406300, 0, -328911535209884, 0, -459798197962706, 0, -738857148711772, 0, -593447796397669, 0, -835295294207248, 0, -629800191563332, 0, -1175262308077880, 0, -39927324147295, 0, 90485515102624, 0, -460729567160285, 0, 844664213129931, 0, 828080265880599, 0, 883710411097105, 0, 660684598206200, 0, 1538914823382205, 0, -261167033454192, 0, 638832633852469, 0, -1047045927352873, 0, -986769778426767, 0, -1788967776958268, 0, -1116998852934727, 0, 2366819098340477}
{0, 194504862, 0, 362504680, 0, 304308574, 0, 243929360, 0, 328601364, 0, 94668684, 0, 13177960, 0, 255360032, 0, -116052700, 0, -163617308, 0, 51365818, 0, -219544568, 0, -147340010, 0, -70282988, 0, -266567636, 0, -247222288, 0, -98577866, 0, -36004272, 0, -193578816, 0, -55691492, 0, -123182186, 0, -88340480, 0, 184507758, 0, 12676912, 0, 95861708, 0, 110110512, 0, 114118398, 0, 255282960, 0, 188247874, 0, 197674436, 0, 210229842, 0, 278114100, 0, 266814884, 0, 180335648, 0, 150232296, 0, 128533324, 0, 98397182, 0, 52551356, 0, 37140950, 0, -54079224, 0, -98856760, 0, -144793828, 0, -111240766, 0, -133812300, 0, -157474218, 0, -150555588, 0, -298380088, 0, -681565848, 0, -1520391782, 0, -3001678532, 0, -5881948052, 0, -11335120252, 0, -22217810390, 0, -45408773948, 0, -92368897762, 0, -176602080776, 0, -302761063848, 0, -418386354124, 0, 228220723984, 0, -908639102468, 0, -18001565125416, 0, -14782052412612, 0, 173543230099176, 0, 627052951686340, 0, 623763968524514, 0, -2253996276804364, 0, -12367590098178300, 0, -33112675740365016, 0, -30070100014914012, 0, 418018695711646288, 0, 4446781503961398422, 0, 7045867849744674658, 0, -333357808461764177574, 0, 1248195527232885896996, 0, 11011276886330730054612, 0, -212845360715009925331686, 0, 2021643661684049672324438, 0, -8455099009801982310723732, 0, -88632102765800749874671832, 0, 1204855086362586420447848872, 0, 612680796186306850103114228, 0, -22397501991444459702939328664, 0, -71529553646312951154497676556, 0, -109561577919218399988347346090, 0, -139112571140151018718583815022, 0, -239424507192975292508304748354, 0, -396175708961716359712211079090, 0, -361263961913087818218995741700, 0, -62555151382753566710159409542, 0, 88491528016966132114181228362, 0, 7266977933518109630532551498, 0, -9329403387345055765696511900, 0, 2385925324484554602395777104, 0, -478128750348721109445118160, 0, 103491281875380739685867192, 0, -21624945301084659304969658, 0, 2608254310098468132778716, 0, 404864534656917208866828, 0, -205801515513031410645580, 0, -12824252503002531176366, 0, 15405217638791036613882, 0, 2768079077947890400628, 0, -1153632671653557891022, 0, -583500183032249107130, 0, -24762125368180949450, 0, 67423179506983520552, 0, 29593773647144614108, 0, 3909334552725143232, 0, -2135151427424576014, 0, -1765639285740601708, 0, -759095916210903900, 0, -194785461420455834, 0, 5447424667891930, 0, 36414152252811942, 0, 20310305760759902, 0, 4521694282231520, 0, -2339459552920148, 0, -3398741812343438, 0, -2283511974768034, 0, -754637118846984, 0, 462308888744278, 0, 1392240704045432, 0, 1895281131926590, 0, 2168499640979082, 0, 2132602546877436, 0, 1944359855186516, 0, 1575106195636600, 0, 1153683190507946, 0, 656125608925584, 0, 139837270123738, 0, -258682370584444, 0, -679878049302590, 0, -826382504314224, 0, -1099956352008772, 0, -1049510002843954, 0, -1026844528807570, 0, -906811094873124, 0, -725962663467974, 0, -255300571854632, 0, -144444901563504, 0, 209368836716724, 0, 430205124330326, 0, 626173494194618, 0, 715178957265710, 0, 904312276869668, 0, 970756075554438, 0, 517867661723254, 0, 569717316047894, 0, 183672097886116, 0, 393982756338986, 0, -349710309913742, 0, -480724552713778, 0, -763126363914016, 0, -612175214795438, 0, -854774170278488, 0, -642686641465180, 0, -1198902027159376, 0, -33680480898180, 0, 102653987064722, 0, -466789274669384, 0, 873578299887080, 0, 851517691068830, 0, 907622221862534, 0, 674820630215804, 0, 1573675539474428, 0, -272846658149288, 0, 649267414709036, 0, -1076691826689236, 0, -1013148672188776, 0, -1832387068644122, 0, -1143325936830262, 0, 2428908771100602}
{1747427393, 0, -86973445, 0, -329381497, 0, -91998624, 0, -450301242, 0, 25675633, 0, -329974428, 0, 116867885, 0, -288988819, 0, 157487789, 0, 1397354, 0, 243719880, 0, -192956511, 0, 247984747, 0, 206534710, 0, 176012247, 0, -11121984, 0, 157042730, 0, 117336762, 0, 90853600, 0, 16961265, 0, 28128127, 0, 163593282, 0, -22235338, 0, -68541039, 0, -71939317, 0, 87698332, 0, -165011941, 0, -216510456, 0, -548692917, 0, -679699676, 0, -1135532881, 0, -1343816945, 0, -1616032219, 0, -1584289213, 0, -1443588770, 0, -578608900, 0, 764191893, 0, 3057769043, 0, 6081548781, 0, 9827199099, 0, 14031758398, 0, 18128801449, 0, 21254071579, 0, 22355291267, 0, 20009435176, 0, 12475269862, 0, -1332618490, 0, -22972108073, 0, -52855578636, 0, -90428024213, 0, -132940706227, 0, -175830529705, 0, -209277433308, 0, -217976236839, 0, -178902194455, 0, -65502417543, 0, 138852886584, 0, 304794179827, 0, -458323096983, 0, 4987670831431, 0, 26179873405339, 0, -14697660596570, 0, -305868610107334, 0, -768638371852148, 0, -203518435970234, 0, 4508572047923333, 0, 18190475647500677, 0, 40730783876851826, 0, -10122901436320725, 0, -958669283299821104, 0, -7781409430866141327, 0, 19460984197465929102, 0, 579565288045475045963, 0, -5427764219260270595898, 0, 22284434575166432302202, 0, -47640442596441385262359, 0, 1142133430332347962213102, 0, -32335561336372512442469369, 0, 351991541173816211227302275, 0, -444546787812395443634769669, 0, -10043292245692315167600370405, 0, -12153507084736566543530921953, 0, 49833335513102924637165293992, 0, 197945582968029537741026008115, 0, 363517302943262941500048974681, 0, 396727433942057717224670511646, 0, 154196326600754878280876534366, 0, -191409961336934621102958485131, 0, -201177398289955388839434249474, 0, 8691861376452382518437619825, 0, 26801630116260121655782627584, 0, -7123255602975120671602943787, 0, 1022831083227705001935577421, 0, -168318524580869356792364255, 0, 49746132429696859435680093, 0, -15397505445794179352611001, 0, 2968099750165062862092944, 0, 46544268619834833700345, 0, -167245614615100053316024, 0, 3003094978822009008487, 0, 13588178356752902256064, 0, 1323751760189702611069, 0, -1218761645158250958218, 0, -451848944811951328423, 0, 17414869953743890080, 0, 65434005344976128332, 0, 23907043116336264171, 0, 1911617903641378146, 0, -2349051727837210855, 0, -1632550243728632376, 0, -652149772751152828, 0, -146864253468861295, 0, 18392587531082484, 0, 36272387398645303, 0, 17900395226343308, 0, 3010371715144090, 0, -2860173967543111, 0, -3424693386547277, 0, -2149811604981407, 0, -595132988514471, 0, 603577109986252, 0, 1509262622509979, 0, 1984592692242930, 0, 2232493953985919, 0, 2171007680911353, 0, 1959257173951523, 0, 1570516629050988, 0, 1132155432685874, 0, 623124775603295, 0, 97047829952702, 0, -302822684062523, 0, -726802834925577, 0, -864098414838750, 0, -1135961306862543, 0, -1073849513865923, 0, -1042710794737923, 0, -914728265785382, 0, -724323477509173, 0, -239900793733963, 0, -126805466713524, 0, 232767310966804, 0, 456785831148807, 0, 651564979230899, 0, 739327424623592, 0, 926406938815699, 0, 993063294967078, 0, 521310051160599, 0, 573094670199110, 0, 175486485704734, 0, 393515030091610, 0, -371197039150691, 0, -502240037688092, 0, -787931652950813, 0, -631290641138893, 0, -874520132429503, 0, -655699704963794, 0, -1222849354033530, 0, -27096602904701, 0, 115329624813317, 0, -472874373671348, 0, 903269509019944, 0, 875484778526467, 0, 932053445758263, 0, 689173945901922, 0, 1609084292866321, 0, -284910237381068, 0, 659803254369867, 0, -1107059385944945, 0, -1040137314413442, 0, -1876725539012651, 0, -1170194404974490, 0, 2492442966521078}
{0, 199067832, 0, 371161888, 0, 311915590, 0, 250408460, 0, 337573472, 0, 98212604, 0, 15014940, 0, 263391644, 0, -117222922, 0, -166044712, 0, 54385010, 0, -223953748, 0, -150079700, 0, -71179556, 0, -273508294, 0, -254409288, 0, -101903714, 0, -38276928, 0, -201211702, 0, -59766012, 0, -130024696, 0, -94485076, 0, 185809970, 0, 7942088, 0, 94546558, 0, 109223080, 0, 111298036, 0, 259147084, 0, 192071408, 0, 198280728, 0, 212831936, 0, 290032704, 0, 274997270, 0, 182434636, 0, 162689676, 0, 143285088, 0, 99485864, 0, 61763556, 0, 63360742, 0, -55180312, 0, -112494172, 0, -122374284, 0, -107937566, 0, -181028104, 0, -142643042, 0, -91001700, 0, -302822694, 0, -597259564, 0, -1201192340, 0, -2556159172, 0, -5219021192, 0, -9918928960, 0, -18692582680, 0, -36373716948, 0, -73054656682, 0, -145541994016, 0, -270148356664, 0, -438399870040, 0, -247403074306, 0, 442415745784, 0, -10698251752576, 0, -27340089616624, 0, 76844573879208, 0, 474948515458948, 0, 829479457951148, 0, -641966511321616, 0, -7772928582599928, 0, -25446683351368652, 0, -44884687417403460, 0, 112735711244262536, 0, 2008307834943327342, 0, 11599277029286035500, 0, -99144126801781362926, 0, -619655723375278740552, 0, 12484670404898090800228, 0, -114091435498114501331120, 0, 1014194220270883908103996, 0, -10571636601293095833698580, 0, 90192352152189442425817664, 0, -202655151654080539176124480, 0, -3152856440486361132269854582, 0, 5156283531016907077600471328, 0, 56685322484525618548500129336, 0, 140652832449415178169210047380, 0, 219053746314307328605983269708, 0, 328701972687920489898263409152, 0, 505699415150628481004988770090, 0, 546861125732114967729813458412, 0, 221246871252419773097328189128, 0, -109361754079333312549887649904, 0, -60292331967781344887236460452, 0, 21008840617885028536651360080, 0, -1535212859322980856382372988, 0, -272010629488703207713401860, 0, 72728268217115252314233172, 0, 4042252952403630251423820, 0, -7955891876877343619170476, 0, 2550248991031313231839756, 0, -167758192728852570407098, 0, -122505056412693224026900, 0, 13043678094777011901542, 0, 11147972356797367547512, 0, 210948483792023068022, 0, -1183171601292706662548, 0, -329263260790169787590, 0, 47549738521122598276, 0, 60883801251817974824, 0, 18680255179516745420, 0, 346322279240730678, 0, -2442916516572854168, 0, -1489179102721384376, 0, -552849464748095684, 0, -105354107920165892, 0, 28294364696357880, 0, 35265953515246020, 0, 15472009378752984, 0, 1639859671933420, 0, -3284930737354288, 0, -3408557170010736, 0, -2000786542425076, 0, -429839530276832, 0, 747446256947276, 0, 1627476784649202, 0, 2074035426672584, 0, 2295681795859520, 0, 2207866823483044, 0, 1972064464252162, 0, 1563691851484920, 0, 1108332335135426, 0, 588062579517460, 0, 52435804855826, 0, -348324244745364, 0, -774784402705330, 0, -902268071214528, 0, -1172167597138550, 0, -1097979676552688, 0, -1058100512750350, 0, -922061424750956, 0, -721902938883076, 0, -223569616678392, 0, -108316913398814, 0, 256929313910440, 0, 484075822934014, 0, 677439112166560, 0, 763851886061890, 0, 948673444450088, 0, 1015573739071106, 0, 524418280922540, 0, 576159015561764, 0, 166778550184948, 0, 392803305933550, 0, -393387013418476, 0, -524356372204468, 0, -813280181182544, 0, -650798634774352, 0, -894532611431576, 0, -668837370059798, 0, -1247104866244692, 0, -20165662446172, 0, 128526150301120, 0, -478983750471068, 0, 933754047866576, 0, 899990687944188, 0, 957012686857916, 0, 703746672974404, 0, 1645150521436340, 0, -297367021332672, 0, 670439641614060, 0, -1138162623096458, 0, -1067747511533188, 0, -1921999277737044, 0, -1197613678914940, 0, 2557449297951100}
{1798362558, 0, -89074618, 0, -337455297, 0, -94719005, 0, -462078262, 0, 25272854, 0, -339745227, 0, 118526166, 0, -298535462, 0, 159692069, 0, -1490222, 0, 248215251, 0, -201301993, 0, 254391259, 0, 212599341, 0, 186485068, 0, -2951482, 0, 175654030, 0, 132897371, 0, 102414438, 0, 7395266, 0, -8547746, 0, 88553043, 0, -150992410, 0, -248401139, 0, -270216832, 0, -74887332, 0, -220163974, 0, -38128051, 0, 3820545, 0, 393200441, 0, 555932928, 0, 1002406883, 0, 1248183457, 0, 1433560046, 0, 1079534326, 0, 495383074, 0, -950479458, 0, -3005066010, 0, -5960657020, 0, -9688157414, 0, -13895945632, 0, -17965089146, 0, -21133060025, 0, -22256822985, 0, -19814726537, 0, -12281013196, 0, 2236909611, 0, 24930962515, 0, 57213949187, 0, 98985165977, 0, 149388216051, 0, 205839270826, 0, 265963390090, 0, 328466713707, 0, 396915110624, 0, 475296390650, 0, 556808073963, 0, 570623509393, 0, -311503521277, 0, 437596160778, 0, 17935025254830, 0, 16305341541797, 0, -175991210885471, 0, -657008581540438, 0, -719038424749530, 0, 2088578559411569, 0, 12267523079780574, 0, 33847623781584405, 0, 38550384013169655, 0, -340390039514798336, 0, -3936935153092783328, 0, -11752795610638986588, 0, 271851582014103023287, 0, -280429051022309651885, 0, -17243072944960459644389, 0, 240575684170253460324264, 0, -2403120018450787808927397, 0, 18236806579667962115905512, 0, -39405203047679200752425509, 0, -877491630746043680576145335, 0, 4234283131993321012551998677, 0, 22763892734467284063336447896, 0, 10787412393532434555011566098, 0, -102827765397111629137969047174, 0, -297024425084383570411232692026, 0, -415747161212881986825956710520, 0, -245507437462723385747330596519, 0, 179001209763560836578999921434, 0, 348522613912146690383425668008, 0, 78308675045742417973426267826, 0, -61646262522775197641311895750, 0, 2703798372438158538165396920, 0, 2781969483541772918063205508, 0, -900912517360649373560658706, 0, 181199941425520144241559947, 0, -22567986130675905851516761, 0, -1858345988246212053158123, 0, 1810354850460128430214941, 0, -266906908722579778829928, 0, -79976241826356765710817, 0, 18383331062236473073216, 0, 8519873104337492619514, 0, -587495182089899095178, 0, -1080159048259426684376, 0, -220798276411774157862, 0, 67339283187798396584, 0, 54716400301620365982, 0, 14030522829328264375, 0, -841420202306109403, 0, -2445804701003424277, 0, -1341828000676713586, 0, -461738018394797071, 0, -69861607428310206, 0, 35534379827051845, 0, 33579100266539744, 0, 13072332416412464, 0, 404100649434934, 0, -3628863946989437, 0, -3361572600435288, 0, -1843274316685242, 0, -262815237461887, 0, 891603624206352, 0, 1745786655595023, 0, 2163384215528458, 0, 2358417706533036, 0, 2243897722717439, 0, 1983666992067561, 0, 1555522195090752, 0, 1083011676515105, 0, 551598313914412, 0, 6486193872267, 0, -394863355254234, 0, -823636187798285, 0, -940806749767716, 0, -1208569236325119, 0, -1121936464530592, 0, -1073066214403993, 0, -928871197518326, 0, -718750963144531, 0, -206341698601302, 0, -89001649622678, 0, 281840316566564, 0, 512071701960188, 0, 703794258492877, 0, 788753174131082, 0, 971109364280177, 0, 1038289530362782, 0, 527181983426666, 0, 578900216620202, 0, 157536109367194, 0, 391842734045480, 0, -416294579106344, 0, -547084071331417, 0, -839178591186054, 0, -670703479170709, 0, -914810973070381, 0, -682097378603216, 0, -1271669057256264, 0, -12876823322705, 0, 142257893196532, 0, -485116968846989, 0, 965048646099609, 0, 925044565968159, 0, 982508705164576, 0, 718539696667663, 0, 1681883759969037, 0, -310227713836694, 0, 681175885801797, 0, -1170017405519842, 0, -1095991553920153, 0, -1968225677371073, 0, -1225593503478573, 0, 2623959259151070}
{0, 203710384, 0, 379972772, 0, 319662588, 0, 257014736, 0, 346727854, 0, 101846044, 0, 16912800, 0, 271605596, 0, -118359570, 0, -168471680, 0, 57485208, 0, -228403824, 0, -152782504, 0, -72048048, 0, -280645190, 0, -261667676, 0, -105110272, 0, -40762920, 0, -209172890, 0, -63568280, 0, -136972882, 0, -101413600, 0, 187230288, 0, 3960380, 0, 92345828, 0, 107008736, 0, 110299194, 0, 263546844, 0, 192161806, 0, 200255496, 0, 219753346, 0, 296839400, 0, 279919898, 0, 193933192, 0, 174090052, 0, 144739208, 0, 110757094, 0, 84789388, 0, 65857312, 0, -58650484, 0, -86702054, 0, -122742972, 0, -143497104, 0, -165628396, 0, -116365328, 0, -133661444, 0, -277251958, 0, -432766596, 0, -1034823606, 0, -2228286656, 0, -4333815406, 0, -8270925092, 0, -15904291946, 0, -31603184500, 0, -64462851512, 0, -127900469884, 0, -234056921986, 0, -378479086128, 0, -396830862408, 0, 700370668812, 0, -4500403395602, 0, -26876001389192, 0, 12349926410676, 0, 312022446406532, 0, 813915632093216, 0, 324735881363712, 0, -4333241245387306, 0, -18188875222814064, 0, -42380355630125520, 0, -7174808657814220, 0, 809321911606196730, 0, 7154596672343979248, 0, -4161422624324841192, 0, -545107729824068133216, 0, 3484007710510394693678, 0, 1531324800174126701624, 0, -202693880756450413661044, 0, 1775931659739698195743536, 0, 3170145705616038490882674, 0, -251687653459624001525742710, 0, 1702792728526228902461108996, 0, 5319438076816975050951582126, 0, -24460555649901224016292620694, 0, -125716168987116969896478331994, 0, -268371547995332989793814846260, 0, -427135150101003907565927711170, 0, -633158785625278408526882936068, 0, -754492290852141136233542316130, 0, -463226908857130037560392940262, 0, 61774417779415009154926039960, 0, 156308861175581068085121133640, 0, -13618314791203870137971322750, 0, -11106996278799670910487186532, 0, 3916391057499649063361988736, 0, -870153945479878663293401708, 0, 177679428824409489096763212, 0, -30819090223963212400398116, 0, 1970659854771146088989718, 0, 1052752663515654550578968, 0, -286732164729640967288334, 0, -43982087933437914472342, 0, 20183427331518291013046, 0, 6000065254363476349556, 0, -1109175184842309630468, 0, -937208154918309466030, 0, -129009467595896180538, 0, 78593060763789495944, 0, 47689399052663278684, 0, 10010768263409286026, 0, -1708149570251300424, 0, -2381769829658747356, 0, -1195142653247398644, 0, -379042635441151290, 0, -39930408704803106, 0, 40494091657788798, 0, 31390653213406692, 0, 10752287130642524, 0, -693934076580492, 0, -3898189147623304, 0, -3288773851177866, 0, -1680900530293968, 0, -97272370864432, 0, 1032946256374006, 0, 1861289216419454, 0, 2250101852391614, 0, 2418671040899142, 0, 2277626646949516, 0, 1993098423586238, 0, 1545490508171326, 0, 1056028055427868, 0, 513804743133788, 0, -40582043972950, 0, -442144434436002, 0, -873054686855966, 0, -979436669159572, 0, -1244937990928632, 0, -1145546299596850, 0, -1087490426916128, 0, -935091410212928, 0, -714831223929054, 0, -188206894202390, 0, -68866866516416, 0, 307485000568188, 0, 540757264041430, 0, 730610497090296, 0, 814015387718624, 0, 993699395984104, 0, 1061201933690758, 0, 529584646174982, 0, 581305855546612, 0, 147746341121172, 0, 390627639106306, 0, -439932904162364, 0, -570432991518562, 0, -865633119838608, 0, -691009604932174, 0, -935354373252360, 0, -695477600898800, 0, -1296542669899376, 0, -5219860823612, 0, 156539092032894, 0, -491272909200664, 0, 997169982567168, 0, 950655811619392, 0, 1008550342752746, 0, 733555099325512, 0, 1719293625749252, 0, -323501945544302, 0, 692011387009278, 0, -1202638237938574, 0, -1124881636770596, 0, -2015421316110564, 0, -1254143575721584, 0, 2692001438414890}
{1850478691, 0, -91214534, 0, -345670427, 0, -97488855, 0, -474085253, 0, 24787086, 0, -349838334, 0, 120081541, 0, -308232123, 0, 162412269, 0, -3308798, 0, 254454971, 0, -208435238, 0, 260641545, 0, 214465670, 0, 186294891, 0, -13340430, 0, 169883519, 0, 124075661, 0, 102414726, 0, 19684642, 0, 36144711, 0, 177877730, 0, -16778370, 0, -72613449, 0, -69889419, 0, 98052388, 0, -169272285, 0, -219337203, 0, -561333897, 0, -696624905, 0, -1168743069, 0, -1373362341, 0, -1660211066, 0, -1631488249, 0, -1492149252, 0, -604699955, 0, 738460012, 0, 3095508648, 0, 6200822267, 0, 10015791781, 0, 14316201911, 0, 18582152087, 0, 21795845900, 0, 22912711590, 0, 20590784595, 0, 12925879501, 0, -1377190026, 0, -23714976642, 0, -54592945633, 0, -93920219821, 0, -138966142368, 0, -185462156516, 0, -225083247073, 0, -244498645298, 0, -222791209685, 0, -133100856323, 0, 52969786974, 0, 339700032061, 0, 324626863011, 0, -152206629693, 0, 11918302942725, 0, 31393549888798, 0, -71681569508374, 0, -485749385635273, 0, -894373519170861, 0, 493046277889176, 0, 7603911935302837, 0, 25651059510172760, 0, 48429623095344687, 0, -78085985177098584, 0, -1729677176716069782, 0, -11519029168437110738, 0, 63251344772278904609, 0, 771970351944629148161, 0, -10310984462383229586726, 0, 68400839034413959779361, 0, -451983007129745024308242, 0, 5455819086290150258175076, 0, -74060889194687688886558242, 0, 513133174003880150440728918, 0, 799357089419396701719350924, 0, -15562302490979428100344078383, 0, -44087329940320367053070024481, 0, -2828286233650121668704426833, 0, 166747212994735648481315364804, 0, 351691297623404542850689542639, 0, 289666139668881143414516197241, 0, -144752613633686547427215001107, 0, -504558478616859568370831745126, 0, -264617623920541968289008692445, 0, 74484599985732001968482851825, 0, 30736889955603750724825265943, 0, -13072149340469941617088933526, 0, 2598209299472649694069131426, 0, -491483013855875654860614447, 0, 115738195400682546001610943, 0, -26910630911148656516210410, 0, 3663217931685641016768619, 0, 435293053792528369648911, 0, -259378575096002017197607, 0, -16130886714116966184495, 0, 19525345460998314160432, 0, 3769544280671462966925, 0, -1401519775029005795753, 0, -775853347267065607677, 0, -54592890937935661145, 0, 83085014002756123070, 0, 40386428717880702131, 0, 6626248697222805389, 0, -2308525329278193066, 0, -2270335657660698541, 0, -1052515318180205558, 0, -304788876561359444, 0, -15094528061929566, 0, 43521120330463960, 0, 28853032875932179, 0, 8553476551943458, 0, -1649320938189100, 0, -4092484720875657, 0, -3187481074363866, 0, -1509930255014014, 0, 70003452956579, 0, 1173577349917423, 0, 1974962845449293, 0, 2334282306568736, 0, 2475931840304851, 0, 2308186464665665, 0, 1999356894264470, 0, 1532627440258419, 0, 1026522938866586, 0, 474000904731927, 0, -89253260570095, 0, -490471695440044, 0, -923196401717713, 0, -1018189902897882, 0, -1281228326724469, 0, -1168720098796443, 0, -1101265146165879, 0, -940617189318758, 0, -710050801534165, 0, -169094011699223, 0, -47861474047681, 0, 333891832059028, 0, 570145031694516, 0, 757886045271843, 0, 839631262927478, 0, 1016428011497093, 0, 1084299690813983, 0, 531605447099114, 0, 583358641713695, 0, 137392119985332, 0, 389151224836138, 0, -464316437040088, 0, -594413261032125, 0, -892649666780401, 0, -711720261424564, 0, -956161211988054, 0, -708975342720671, 0, -1321725944193142, 0, 2816587492926, 0, 171384558230915, 0, -497451259687480, 0, 1030135297635232, 0, 976833787726795, 0, 1035146531694209, 0, 748793673221666, 0, 1757389863628557, 0, -337200837177432, 0, 702945344761372, 0, -1236041522065957, 0, -1154430445269946, 0, -2063604104461545, 0, -1283273925318478, 0, 2761608416017514}
{0, 208433672, 0, 388939604, 0, 327553790, 0, 263751676, 0, 356065646, 0, 105568248, 0, 18878196, 0, 280018568, 0, -119477224, 0, -170915056, 0, 60707590, 0, -232865164, 0, -155510588, 0, -72940012, 0, -287825984, 0, -268951988, 0, -108518262, 0, -43346496, 0, -216985780, 0, -67525772, 0, -144552954, 0, -108227572, 0, 189222646, 0, -996756, 0, 89397742, 0, 106378704, 0, 109031478, 0, 265076744, 0, 194158262, 0, 205010624, 0, 221553226, 0, 302596976, 0, 292797484, 0, 201962332, 0, 175900688, 0, 157216448, 0, 129486910, 0, 86754928, 0, 72349202, 0, -31781628, 0, -86565210, 0, -146522600, 0, -121239402, 0, -156106492, 0, -170098458, 0, -120560112, 0, -189529268, 0, -401325500, 0, -914336046, 0, -1808452576, 0, -3727029866, 0, -7362241316, 0, -13763591892, 0, -25989421432, 0, -50991962090, 0, -102258317064, 0, -199242687074, 0, -354564153264, 0, -518555541058, 0, 160289293276, 0, -879640893240, 0, -19721226849980, 0, -20837177281184, 0, 174385195968580, 0, 683099405727156, 0, 814060031238400, 0, -1914578999189862, 0, -12144072320087660, 0, -34479587855621732, 0, -45975074534308820, 0, 272348201571718796, 0, 3454241632250708256, 0, 14472787028553703472, 0, -208808750976146435328, 0, -408353019042877816148, 0, 18937039142428555683836, 0, -211847180389825476411954, 0, 2037512677814182886990848, 0, -19174471590768388635549096, 0, 122576273415724076543713784, 0, 116820104473399204736076294, 0, -5885388970058298005419061028, 0, -3675709696429725208659089220, 0, 72658477423313987383842412988, 0, 254945184731162923001449832778, 0, 493752236471215723884620456596, 0, 762611352888333585362322332910, 0, 972196645841834652229098054068, 0, 773870755224186492841460472972, 0, 98766185482397729120777035580, 0, -268246067916435813249630424824, 0, -53902721706339390167690610224, 0, 39116489892169636717430690080, 0, -6541072671771916988792209464, 0, 559541340345689736666664522, 0, -83123530252805642373019168, 0, 44081027979841061923111074, 0, -17675538588929367967108420, 0, 3828327818411321895045574, 0, 8626270742100809124612, 0, -209252466160662516258210, 0, 3620212212884023559032, 0, 17330420211116458845532, 0, 1919987609903246783980, 0, -1514280832418714301022, 0, -612073083650526064916, 0, 3060624678542897356, 0, 82455782189086154060, 0, 33236210275662648448, 0, 3848854791640072692, 0, -2692948651405768846, 0, -2127012380354453240, 0, -916354931491081464, 0, -238845360206899232, 0, 5105692253816010, 0, 44916216719899392, 0, 26078355187792740, 0, 6492250252860616, 0, -2471943601398574, 0, -4220355237437280, 0, -3060493521243428, 0, -1329451244152496, 0, 241524381841530, 0, 1316466103690100, 0, 2089666754128450, 0, 2418391383866904, 0, 2532132353754254, 0, 2336970585430284, 0, 2003338238728594, 0, 1517396720663932, 0, 994632244894906, 0, 432107662638240, 0, -139743832555300, 0, -540117695651844, 0, -974332000118148, 0, -1057296582794180, 0, -1317620935972516, 0, -1191578417820768, 0, -1114453482674898, 0, -945474487734556, 0, -704402215647412, 0, -148975174217296, 0, -25951554305698, 0, 361090480479636, 0, 600262138504816, 0, 785636950426708, 0, 865608707705566, 0, 1039293267926676, 0, 1107580877511370, 0, 533228687911440, 0, 585043023254360, 0, 126456867095652, 0, 387404828165702, 0, -489461506815724, 0, -619036870386058, 0, -920235087675160, 0, -732840069707028, 0, -977230457751376, 0, -722587991251078, 0, -1347219124934760, 0, 11243301281606, 0, 186809114511040, 0, -503650793419964, 0, 1063961819064488, 0, 1003588061044752, 0, 1062306293830468, 0, 764257465150956, 0, 1796182282683452, 0, -351334429985484, 0, 713977059764892, 0, -1270242253603288, 0, -1184650570535008, 0, -2112791125276894, 0, -1312994534777116, 0, 2832809782793310}
{1903796092, 0, -93391680, 0, -354041138, 0, -100326534, 0, -486324199, 0, 24329801, 0, -360038470, 0, 121735977, 0, -318241284, 0, 164637392, 0, -6399760, 0, 259043850, 0, -217252243, 0, 267305343, 0, 220584140, 0, 196893013, 0, -5157501, 0, 189109956, 0, 139745109, 0, 114116890, 0, 10347881, 0, -603323, 0, 101131636, 0, -147232152, 0, -254235711, 0, -272141118, 0, -68467546, 0, -223453535, 0, -37262194, 0, -3159913, 0, 395722704, 0, 558903895, 0, 1012350134, 0, 1254485183, 0, 1459505407, 0, 1087608990, 0, 483846749, 0, -987314851, 0, -3061942633, 0, -6109494905, 0, -9918211869, 0, -14191511896, 0, -18374231593, 0, -21677551537, 0, -22801494560, 0, -20339190625, 0, -12789329239, 0, 2001775443, 0, 25211419775, 0, 57968776409, 0, 100367106698, 0, 151617871700, 0, 208350575646, 0, 266951677666, 0, 323384581957, 0, 377164639560, 0, 431640299499, 0, 488714894518, 0, 528257427851, 0, 356954753115, 0, -1129299735861, 0, 3691255037067, 0, 26984400144981, 0, -10966959015914, 0, -319731587389278, 0, -862063660543669, 0, -451651967986766, 0, 4147793659640846, 0, 18164867114931120, 0, 43838022459954287, 0, 22333666564923678, 0, -678136305112760951, 0, -6459945628998462566, 0, -6837132170270080489, 0, 477083703393622743298, 0, -1778210097593477584849, 0, -17143176333824072174377, 0, 328112428800458468638733, 0, -3318567019611003636522220, 0, 19621657192723722070676156, 0, 55105555347378172097136623, 0, -1809162841613643160537852658, 0, 3117327769849476335391353581, 0, 41949778537187140877037699404, 0, 77933950791312758939324229327, 0, -3167894988344744689819570411, 0, -193424130349288755885625691699, 0, -241149972419570117663014870259, 0, 128162504164301124411859049776, 0, 651264049213717413963210264287, 0, 557952516459228605476781613708, 0, 324321237646545646822186688, 0, -104839700338638481291047147180, 0, 17746324441013306170140210940, 0, 1206584774883461504606434228, 0, -885433652560221678910826509, 0, 177528531915729867467464672, 0, -9183730435128528557595400, 0, -8122890897398153856505085, 0, 3145934729325847106817802, 0, -239454150919200645759094, 0, -152745718131077461358269, 0, 16211801769544974577935, 0, 14329652991092730586716, 0, 478231193641042275112, 0, -1494612783656692115341, 0, -456981490924489885955, 0, 45407760401223249753, 0, 78154821041006260389, 0, 26534897211000026291, 0, 1628894860205633803, 0, -2906210527073512150, 0, -1963852160762143726, 0, -788274518619851382, 0, -180920979655720548, 0, 21150069054349807, 0, 44962465216192310, 0, 23162818631975018, 0, 4575935471199187, 0, -3177927858583984, 0, -4296818132264257, 0, -2917749118089688, 0, -1145746802696092, 0, 413319873189049, 0, 1459270392843257, 0, 2204273128097969, 0, 2502193016758385, 0, 2587664261954962, 0, 2364756193505505, 0, 2005971991135921, 0, 1500740886451854, 0, 961205595475029, 0, 388812980787072, 0, -191546454401036, 0, -590737901741170, 0, -1026266309479087, 0, -1096670892464404, 0, -1354107863407940, 0, -1214156334957241, 0, -1127112548532285, 0, -949727850068184, 0, -697935019017520, 0, -127888065669127, 0, -3162746489144, 0, 389066479637912, 0, 631104351938383, 0, 813859198976159, 0, 891948055661772, 0, 1062292379331111, 0, 1131046639717894, 0, 534442538907804, 0, 586348495072397, 0, 114927700033134, 0, 385383046783171, 0, -515382862800137, 0, -644314424661702, 0, -948396142167466, 0, -754373258927054, 0, -998560725903054, 0, -736312829711661, 0, -1373022501525782, 0, 20072037589123, 0, 202828269096113, 0, -509871131846125, 0, 1098667318295805, 0, 1030928231170633, 0, 1090038792638887, 0, 779947166470098, 0, 1835680800930163, 0, -365914280698793, 0, 725105632358157, 0, -1305257380770630, 0, -1215555108666943, 0, -2163000820885307, 0, -1343315723449955, 0, 2905639237491792}
{0, 213238862, 0, 398064676, 0, 335590758, 0, 270618696, 0, 365589938, 0, 109384968, 0, 20916888, 0, 288619108, 0, -120582066, 0, -173341188, 0, 64054302, 0, -237391360, 0, -158263538, 0, -73741332, 0, -295074462, 0, -276488684, 0, -111956038, 0, -45726888, 0, -225110462, 0, -71866340, 0, -151942804, 0, -114936320, 0, 190460418, 0, -6302580, 0, 87645972, 0, 105087040, 0, 105626384, 0, 268700116, 0, 197664936, 0, 205137300, 0, 223751844, 0, 314614828, 0, 300916122, 0, 203753928, 0, 188482932, 0, 172179836, 0, 130590236, 0, 96869872, 0, 100644794, 0, -31001420, 0, -97885278, 0, -120607696, 0, -115980706, 0, -204621304, 0, -158133206, 0, -72938780, 0, -225407754, 0, -369403272, 0, -692085988, 0, -1532176780, 0, -3229725716, 0, -6142219544, 0, -11559138094, 0, -22403083836, 0, -44845777886, 0, -90504638032, 0, -173865669980, 0, -303238870540, 0, -457847365118, 0, -185673602340, 0, 757828163896, 0, -11318115935548, 0, -32667064155924, 0, 69939940799520, 0, 500139916671616, 0, 963167690822748, 0, -337837547403968, 0, -7421105327191544, 0, -25806125002289678, 0, -51529637933601864, 0, 47741045442848724, 0, 1482327657370428052, 0, 10990636062407642972, 0, -34037426845220857792, 0, -808754060524495441190, 0, 7583824662878672829062, 0, -26335403905651291964062, 0, -33593801182051501649612, 0, -179755022526872591224416, 0, 33133608523277558462143136, 0, -513861136758061524714714592, 0, 1799085357287000709155654128, 0, 13900832652116440226685844452, 0, -12086697810161093808279699716, 0, -174519682648538428110865039990, 0, -480666583365054713818071445218, 0, -851315771346063789834146072602, 0, -1175637026386154065940654970232, 0, -1121925420153268371336871889856, 0, -392294956460155398175713592336, 0, 334241027668049917111551436536, 0, 219696627892546788855196481016, 0, -58068488381075569185862276598, 0, -8021331757004544938429059396, 0, 5264925074756618981332447668, 0, -1326488955288275127222032146, 0, 259470294818677428429081396, 0, -36003002658580340394012766, 0, -876704440129348336009250, 0, 2157782713466274560814404, 0, -348795654661857740982458, 0, -99632363482512475898884, 0, 22982682449447943680112, 0, 11064874406425874666736, 0, -572504064153270949774, 0, -1384188088683192969090, 0, -317649345743833971128, 0, 74390583650326762162, 0, 71412784947469781840, 0, 20469269084063135584, 0, -95627140637787124, 0, -2986999486184167712, 0, -1790079623849589350, 0, -669297548382136042, 0, -130606764924006696, 0, 33531192575079648, 0, 43935571662250924, 0, 20204281949415884, 0, 2822126045995516, 0, -3771129562311742, 0, -4326948119654684, 0, -2762785727022548, 0, -961868791923898, 0, 582223250274456, 0, 1598748561745828, 0, 2315700471072716, 0, 2583014780000152, 0, 2640404031851904, 0, 2389992915271480, 0, 2006257597117746, 0, 1482137884491114, 0, 926071337627054, 0, 344198925011016, 0, -244420311674952, 0, -642021618143998, 0, -1078683135501412, 0, -1136019162484484, 0, -1390448703174668, 0, -1236275856192736, 0, -1139120728338506, 0, -953306408628320, 0, -690613578570540, 0, -105824704082598, 0, 20498617674082, 0, 417802733678872, 0, 662652374860632, 0, 842531808707442, 0, 918632561814034, 0, 1085407760798376, 0, 1154687202073780, 0, 535229835450268, 0, 587261510179614, 0, 102790566980864, 0, 383080386016760, 0, -542094038813018, 0, -670256404292120, 0, -977138931519500, 0, -776323948004606, 0, -1020150667627588, 0, -750147352071080, 0, -1399136417001632, 0, 29313939716364, 0, 219457300691916, 0, -516111120099768, 0, 1134269591517900, 0, 1058864130672314, 0, 1118353244650716, 0, 795864766185946, 0, 1875895440528616, 0, -380950834965150, 0, 736330248853346, 0, -1341102414022478, 0, -1247157053214852, 0, -2214250784870548, 0, -1374247764221134, 0, 2980127402633980}
{1958335530, 0, -95609068, 0, -362556574, 0, -103214631, 0, -498796542, 0, 23784282, 0, -370575167, 0, 123292294, 0, -328394643, 0, 167376153, 0, -8443472, 0, 265429513, 0, -224783219, 0, 273719097, 0, 222377117, 0, 196854828, 0, -15747308, 0, 183296998, 0, 130653764, 0, 114635594, 0, 22863678, 0, 44331498, 0, 192329291, 0, -9792082, 0, -76591155, 0, -68899134, 0, 109765142, 0, -171046218, 0, -223729301, 0, -575723373, 0, -708907973, 0, -1201137588, 0, -1410143094, 0, -1700443845, 0, -1669619128, 0, -1553226870, 0, -635394714, 0, 732404394, 0, 3123906304, 0, 6293937508, 0, 10228851276, 0, 14611227756, 0, 18982505846, 0, 22347397813, 0, 23537183055, 0, 21122134906, 0, 13344663334, 0, -1259450638, 0, -24369180523, 0, -56323274642, 0, -97047345209, 0, -144338297083, 0, -194056578135, 0, -238286966142, 0, -265626723555, 0, -257313372499, 0, -188057506513, 0, -26788457272, 0, 252095954526, 0, 614983755309, 0, 187610502255, 0, 1608983332509, 0, 22078444486404, 0, 26626663023944, 0, -170449256049320, 0, -706240850497635, 0, -908464562133027, 0, 1732106008582638, 0, 11992663477393025, 0, 35003454883548751, 0, 52455191426763537, 0, -212700629079693276, 0, -3010410261669498264, 0, -15703570865896518807, 0, 150094822797447697817, 0, 840007622595722416231, 0, -17515613781369244424174, 0, 153326241260176334751917, 0, -1280575224170389794339776, 0, 13639795881379949584131786, 0, -135727240296892958589342066, 0, 578252515341276609443567198, 0, 3543784886732169993424084219, 0, -18804509163104893732463147734, 0, -95157255730628869611364395409, 0, -135963072725419743819429495224, 0, -31973006062843070426856840572, 0, 71095939539731773438212055330, 0, -185992358181949518225578408459, 0, -795904921096877111770167043716, 0, -939825545826264729423067076267, 0, -239298459299014790210785491742, 0, 190870010356675685235486123278, 0, 19443432527172950314969414327, 0, -19582854725137097208029856508, 0, 4982315887146240803871958268, 0, -1020914161158629674589091351, 0, 216357407946008016247639186, 0, -40798685977522593200057333, 0, 3352566493548515107350260, 0, 1206276480174169256972175, 0, -364492679421698493529902, 0, -54880143945234033299131, 0, 25356645543591153935858, 0, 7908215267066743876997, 0, -1275410447549460537910, 0, -1217825376523493357431, 0, -197940310555452329624, 0, 92162262189034729317, 0, 63236110376102798548, 0, 15139259657058904907, 0, -1391894973566491403, 0, -2967932634237427387, 0, -1612678947825023851, 0, -560045288408706461, 0, -87448071157134711, 0, 42706803011267795, 0, 42072103548160437, 0, 17280623120219918, 0, 1244599844354755, 0, -4250937894493710, 0, -4308313657776460, 0, -2590990418514152, 0, -773139139190504, 0, 751819921927629, 0, 1737128687527072, 0, 2424961972471925, 0, 2660940156446285, 0, 2689791062658599, 0, 2411769740929773, 0, 2003154209023418, 0, 1460565217314337, 0, 888334331071104, 0, 297565530371297, 0, -298870711501977, 0, -694285333954680, 0, -1131738811873465, 0, -1175371512279106, 0, -1426597477093849, 0, -1257843126400703, 0, -1150362579777690, 0, -956103631591296, 0, -682343244473906, 0, -82709636248194, 0, 45084106306906, 0, 447325932935528, 0, 694919295872250, 0, 871652276789372, 0, 945652731269666, 0, 1108622403309121, 0, 1178491140023804, 0, 535567996126770, 0, 587763163034960, 0, 90027931210186, 0, 380490048326304, 0, -569610481089556, 0, -696873132508756, 0, -1006468959229991, 0, -798695391318313, 0, -1041998155543155, 0, -764088234348373, 0, -1425560751813850, 0, 38981173580974, 0, 236712177672173, 0, -522370398688914, 0, 1170786942418386, 0, 1087405512216713, 0, 1147259002984928, 0, 812010885611118, 0, 1916836319451757, 0, -396456112624520, 0, 747649898213450, 0, -1377794855009714, 0, -1279469919273620, 0, -2266560008335065, 0, -1405801276339906, 0, 3056309126315145}
{0, 218126422, 0, 407348904, 0, 343772944, 0, 277617892, 0, 375303836, 0, 113295480, 0, 23020156, 0, 297410516, 0, -121650290, 0, -175764588, 0, 67488264, 0, -241957236, 0, -160975806, 0, -74510024, 0, -302521870, 0, -284097048, 0, -115268984, 0, -48322696, 0, -233570426, 0, -75926624, 0, -159442138, 0, -122448716, 0, 191822116, 0, -10840440, 0, 84982702, 0, 102435312, 0, 104085066, 0, 272863380, 0, 197336218, 0, 206667940, 0, 230370218, 0, 321363380, 0, 305687878, 0, 215204580, 0, 199932124, 0, 173434476, 0, 142172310, 0, 121080320, 0, 104299800, 0, -32758928, 0, -68719956, 0, -118165904, 0, -149757200, 0, -187736316, 0, -135576184, 0, -128678244, 0, -219484114, 0, -241538440, 0, -606109318, 0, -1358683640, 0, -2695405548, 0, -5333046688, 0, -10234674026, 0, -19018123772, 0, -36117717906, 0, -71454164984, 0, -142076588734, 0, -268692770772, 0, -454968016208, 0, -521837457688, 0, 699642535714, 0, -4657102430592, 0, -30030374200360, 0, 5399832647780, 0, 322496000504772, 0, 906482325171956, 0, 580430557461178, 0, -3949451515840696, 0, -18108819543140356, 0, -45115345214633268, 0, -35622478918295564, 0, 562962782329460696, 0, 5756419747511116404, 0, 14208451220705212016, 0, -393194403327436296532, 0, 433465355164156698440, 0, 24981368308269120205632, 0, -345663198495320450868952, 0, 3496285844195922563581672, 0, -29454536675572086786062968, 0, 123076487070965760648750346, 0, 895293124564957253819429684, 0, -8889471489162800840706306738, 0, -24157423242991670269833952596, 0, 61692851082260514382552501732, 0, 364676290139538448339778690840, 0, 838496017694814226577476780690, 0, 1315849798655384828685403764068, 0, 1458526886004673249565746689638, 0, 799591252892254897891571167456, 0, -280613416451794006683955524790, 0, -484227789018542425725644710668, 0, 240481979521602388969724126, 0, 58860095478566544400644961548, 0, -15141547915466492071859065888, 0, 2371524520411782170087368072, 0, -440011014705601210637950586, 0, 121915650131372715764739216, 0, -32579842798390312806275204, 0, 4981047512019979156650212, 0, 456930616104574576490050, 0, -325539138666106749199996, 0, -20278867538488364309176, 0, 24659105522649174133860, 0, 5090537904074343221996, 0, -1686975841784180881000, 0, -1023174129310601521602, 0, -99291480691396907444, 0, 100889004485674427504, 0, 54416904425601960896, 0, 10578714450184914574, 0, -2327009778140122628, 0, -2875849063301974326, 0, -1436822959174271680, 0, -460816210167635842, 0, -50957236374127020, 0, 49090480390879500, 0, 39558662691251832, 0, 14434971922413940, 0, -164467456102180, 0, -4630609481810302, 0, -4247727738968132, 0, -2403616777576294, 0, -577912146074940, 0, 924972438128054, 0, 1877602053632456, 0, 2535079395425414, 0, 2738549727803372, 0, 2737861164750882, 0, 2431560067906712, 0, 1997590473973142, 0, 1436509830481704, 0, 848146237420228, 0, 248825264594452, 0, -355124713822378, 0, -747806969923264, 0, -1185714535330512, 0, -1214969690807128, 0, -1462739868503956, 0, -1278980450167424, 0, -1160905858648800, 0, -958147824823180, 0, -673113754412298, 0, -58515659527904, 0, 70626342019828, 0, 477667381814192, 0, 727932415312698, 0, 901234760879552, 0, 973016132244508, 0, 1131934007715756, 0, 1202455349433298, 0, 535439653437936, 0, 587837371680162, 0, 76622383653632, 0, 377602675545466, 0, -597948966044424, 0, -724176715362530, 0, -1036393192675120, 0, -821492156011766, 0, -1064101370926952, 0, -778132366559762, 0, -1452295531492288, 0, 49085453795144, 0, 254608932521820, 0, -528647745966408, 0, 1208237664258016, 0, 1116562423808214, 0, 1176765501665168, 0, 828387436585430, 0, 1958513637607736, 0, -412440976131738, 0, 759063667372280, 0, -1415350740043338, 0, -1312507119720956, 0, -2319946609625086, 0, -1437986827945688, 0, 3134216093477630}
{2014117892, 0, -97863767, 0, -371229740, 0, -106170655, 0, -511507612, 0, 23265532, 0, -381214556, 0, 124952729, 0, -338880208, 0, 169601040, 0, -11748320, 0, 270172823, 0, -234104696, 0, 280537369, 0, 228625100, 0, 207716273, 0, -7731619, 0, 202962159, 0, 146792602, 0, 126691036, 0, 12962188, 0, 7615789, 0, 115188804, 0, -142949296, 0, -261402837, 0, -272677072, 0, -59930082, 0, -228330743, 0, -36883627, 0, -6099973, 0, 397834985, 0, 556562651, 0, 1027180806, 0, 1266246854, 0, 1474738275, 0, 1094934664, 0, 488785412, 0, -1036333354, 0, -3135897906, 0, -6233539895, 0, -10147074199, 0, -14532664841, 0, -18765271511, 0, -22179590514, 0, -23406706012, 0, -20881337481, 0, -13172662076, 0, 1773855510, 0, 25442686279, 0, 58976848712, 0, 102081742523, 0, 154103867624, 0, 211698575227, 0, 270099890837, 0, 323220868457, 0, 367144076158, 0, 401298101460, 0, 429967665437, 0, 449210568724, 0, 418616528102, 0, -165541011796, 0, -1665997427245, 0, 10209932781076, 0, 33074056675051, 0, -69527075481578, 0, -516536875648637, 0, -1035449222906115, 0, 176160855272786, 0, 7227529086944701, 0, 25928526821735745, 0, 54271705012789774, 0, -21111106450438512, 0, -1263963323749380826, 0, -10199079720093114440, 0, 11468433023566532853, 0, 766574276163345735910, 0, -4871782675825292069206, 0, -5769720721652076653940, 0, 352438590590827986416830, 0, -3560027378657346611934954, 0, 9456867504700494797833975, 0, 273441320133101278562132075, 0, -3006368393158373494492379169, 0, -2085273779802011109469905068, 0, 61800799487985111560242837056, 0, 194972135142094090819491935343, 0, 252974357918182218888677294461, 0, 205716696387353922436592286328, 0, 368722788235202261954982162666, 0, 977128789777423432919296646835, 0, 1382571154488780685161414336748, 0, 696239400348969985668925156938, 0, -198580042041374009158127324095, 0, -142803318057128685933258444336, 0, 44508213548891817063639330087, 0, -3735302283137213810471707389, 0, -256114130841261990841087346, 0, 53592490086522814261110723, 0, 31719968162275461653901809, 0, -19737813267057619607578587, 0, 4861445242184807178784758, 0, -47493687696128856181416, 0, -260941990754532287729415, 0, 4307683370085427364487, 0, 22021951926692601987187, 0, 2732438136266198305749, 0, -1867584455849714854691, 0, -821083669224330942777, 0, -21399243963393851788, 0, 102615207479872951458, 0, 45552409434256842010, 0, 6773529443696861300, 0, -2964426940052326411, 0, -2732342947088094293, 0, -1266221049176630016, 0, -371613319663044024, 0, -20584784785401650, 0, 53088019338891351, 0, 36566020296817558, 0, 11701478706910152, 0, -1417960605184079, 0, -4928620476511265, 0, -4158795902652432, 0, -2209712090720055, 0, -382266412741931, 0, 1097667552426554, 0, 2017745828866822, 0, 2644869441743244, 0, 2815616648832312, 0, 2785051524819896, 0, 2450181879370983, 0, 1990554412132038, 0, 1410976851131047, 0, 806393726165247, 0, 198699272057522, 0, -412643591626641, 0, -802227556218605, 0, -1240409312459347, 0, -1254721331560748, 0, -1498865402682860, 0, -1299727385026065, 0, -1170810560600372, 0, -959503743700004, 0, -662978518271758, 0, -33284383140467, 0, 97100056989964, 0, 508810936103926, 0, 761684820703144, 0, 931274766454363, 0, 1000722867757476, 0, 1155337892891113, 0, 1226580290639817, 0, 534832507894048, 0, 587472564270418, 0, 62559818996534, 0, 374413121982521, 0, -627124622256928, 0, -752178388447185, 0, -1066918230468460, 0, -844718123415964, 0, -1086458370503263, 0, -792276637341315, 0, -1479340614003106, 0, 59639517575976, 0, 273164172292199, 0, -534942815602971, 0, 1246640692285815, 0, 1146344881322067, 0, 1206882280023350, 0, 844994924503499, 0, 2000937720262473, 0, -428917907538723, 0, 770570419400736, 0, -1453788147618723, 0, -1346282594907065, 0, -2374430135374190, 0, -1470815343376188, 0, 3213884334063920}
{0, 223097526, 0, 416794600, 0, 352104646, 0, 284752816, 0, 385208500, 0, 117299020, 0, 25194792, 0, 306409792, 0, -122696748, 0, -178202396, 0, 71051490, 0, -246532568, 0, -163710818, 0, -75298588, 0, -310012612, 0, -291730832, 0, -118784594, 0, -51015232, 0, -241878784, 0, -80144100, 0, -167588418, 0, -129844736, 0, 193770806, 0, -16380624, 0, 81553308, 0, 101405120, 0, 102259030, 0, 274081296, 0, 198962618, 0, 211037028, 0, 231715626, 0, 327039748, 0, 318623684, 0, 223051264, 0, 201515208, 0, 186043260, 0, 161337366, 0, 123464156, 0, 112007070, 0, -3395608, 0, -66101992, 0, -139600556, 0, -123972086, 0, -177311532, 0, -193079294, 0, -121515636, 0, -149102380, 0, -255697352, 0, -565521358, 0, -1063569652, 0, -2258426180, 0, -4586711020, 0, -8594812882, 0, -16180416456, 0, -31573259138, 0, -63302119304, 0, -125265714780, 0, -231673995236, 0, -383821025298, 0, -518898797312, 0, 308574930908, 0, -571072292960, 0, -21550743606506, 0, -28558288457804, 0, 170768143596330, 0, 733458771372080, 0, 1007284339812972, 0, -1541855169751672, 0, -11822706160277990, 0, -35443836040319320, 0, -58127346677417258, 0, 160365870544576592, 0, 2609946403408504328, 0, 15876450056904346084, 0, -99007276861886377002, 0, -1059528335274285523484, 0, 14344505973888193792180, 0, -87642367134811793056980, 0, 466115304645948434306582, 0, -5518924459527100643443544, 0, 92115032311740642810431292, 0, -856644211454694288580432340, 0, 762214008951682012757112962, 0, 26494959929610990398652531568, 0, 28667497204231682440372710742, 0, -175259612780023216159272193336, 0, -678731819544136180087382578274, 0, -1319767989939966684572531133266, 0, -1711260629365859272428240609140, 0, -1257193704148590023097944915170, 0, 60973924778270917264907651434, 0, 790084229039517878696073607768, 0, 228196664567636123308633386396, 0, -132165643045233972517041704106, 0, 5496698118839781239485318074, 0, 5239411039303801577189555488, 0, -1653250659067894550556173076, 0, 309579622762609741398398048, 0, -27573818855269208909144072, 0, -7824545823780403345755646, 0, 3839555829510803534431994, 0, -332632983175131413742684, 0, -189924651172972613257672, 0, 20061428879942619979932, 0, 18346994585946307220320, 0, 873763484032239464236, 0, -1875257276530270528996, 0, -626368894629559198588, 0, 37206462134254702544, 0, 99179353050139436072, 0, 37069822487119144326, 0, 3676863428925712808, 0, -3361848863000022332, 0, -2554510915840403908, 0, -1103487307669564268, 0, -292228854763856044, 0, 4255242993151904, 0, 55097599766236948, 0, 33262702259137830, 0, 9124245511675754, 0, -2513501620544882, 0, -5149243703967436, 0, -4044630738331642, 0, -2011740538920680, 0, -188998436362892, 0, 1266646408178728, 0, 2154127248335316, 0, 2751079068669636, 0, 2889334079864738, 0, 2829124453530302, 0, 2466022832560876, 0, 1981019177936532, 0, 1383420506817796, 0, 762905710355502, 0, 147288555912764, 0, -471174132463602, 0, -857222136267668, 0, -1295487204101546, 0, -1294318039631520, 0, -1534726392238868, 0, -1319898471982042, 0, -1179947631931066, 0, -960100719352596, 0, -651902751194446, 0, -7005998618440, 0, 124497188898180, 0, 540735983083340, 0, 796156664250634, 0, 961749958086290, 0, 1028753583329334, 0, 1178814918762444, 0, 1250856076579286, 0, 533727744541638, 0, 586653677452810, 0, 47825890090828, 0, 370915927432386, 0, -657151959230858, 0, -780888827873246, 0, -1098049757876156, 0, -868377435133602, 0, -1109067269159976, 0, -806517882961704, 0, -1506695972228856, 0, 70655317582484, 0, 292394361555250, 0, -541254347417796, 0, 1286014911451124, 0, 1176763134978538, 0, 1237618985138638, 0, 861835228571016, 0, 2044118969917860, 0, -445898220028192, 0, 782169125276184, 0, -1493123646966032, 0, -1380810184721540, 0, -2430029245393146, 0, -1504297696433698, 0, 3295346624999988}
{2071164183, 0, -100159870, 0, -380052801, 0, -109180786, 0, -524459689, 0, 22661187, 0, -392200468, 0, 126501327, 0, -349516513, 0, 172364106, 0, -13993830, 0, 276674646, 0, -242112129, 0, 287209973, 0, 230407278, 0, 207654263, 0, -18585013, 0, 197414512, 0, 137426534, 0, 127159518, 0, 25997007, 0, 53677119, 0, 207183938, 0, -3029676, 0, -79727807, 0, -66690792, 0, 120410948, 0, -172345509, 0, -224811174, 0, -591346139, 0, -724560876, 0, -1228540391, 0, -1443998053, 0, -1750117059, 0, -1704931985, 0, -1601942254, 0, -678925377, 0, 715843639, 0, 3176292983, 0, 6381581045, 0, 10406141827, 0, 14928977060, 0, 19407739709, 0, 22837467197, 0, 24159340939, 0, 21745760026, 0, 13726253768, 0, -1197864704, 0, -24830534957, 0, -57896260451, 0, -100138011604, 0, -149264557662, 0, -201744041474, 0, -249909013852, 0, -283030608104, 0, -284649357350, 0, -231675342572, 0, -93391757376, 0, 161946606250, 0, 553259855758, 0, 915957303983, 0, 29271836089, 0, 6076647920194, 0, 33969026264479, 0, 1970805037517, 0, -322345868464192, 0, -948088003956992, 0, -710942884067562, 0, 3736445339178795, 0, 18011441128889250, 0, 46209210854940926, 0, 47245398192797053, 0, -461848254528720067, 0, -5080742628602454456, 0, -18678988573497950671, 0, 306127614764059643224, 0, 524409315875831571886, 0, -26708764683311725910588, 0, 291280651069268697005054, 0, -2728637882793091674160889, 0, 26804076322062919356181990, 0, -208154894770161555951594691, 0, 339952935139772555799931428, 0, 8297180232758565359837761539, 0, -13841706285982538202372068888, 0, -159242745373647417283579293411, 0, -379430917822864166807164434806, 0, -512250517294155270435960863052, 0, -684674545223132354287522412203, 0, -1248628599504303764303270635049, 0, -1873059769399300071201651386820, 0, -1379615891284447247904258458248, 0, -8616434185800326717406335487, 0, 355415952762605863080300370072, 0, -23047389720447348726547278032, 0, -23147405685795653036700505823, 0, 7887411905204713906478966826, 0, -1746993320085555288938827873, 0, 344661764104809442382136181, 0, -52543499327466566924471145, 0, 601653682602137151962683, 0, 2548494745168533984903578, 0, -451737089981002494416641, 0, -123830405110333864781948, 0, 28626899155227640684638, 0, 14306772219139766334529, 0, -500620843011011380945, 0, -1761886890369294488715, 0, -448762814704109929867, 0, 78701411350026877721, 0, 92169325004426531448, 0, 29253490640112108527, 0, 1221596254389324133, 0, -3570106291374204484, 0, -2355702188980135041, 0, -950448311632918546, 0, -222342994770177516, 0, 24122282809365081, 0, 55465241498461235, 0, 29782852232027318, 0, 6734251115595435, 0, -3448838367734741, 0, -5290928882096437, 0, -3900272274089678, 0, -1803609016913066, 0, 7214498848839, 0, 1435762041945308, 0, 2289086664754720, 0, 2854750819622622, 0, 2959757102037330, 0, 2869486973437339, 0, 2478134650223467, 0, 1967882907159804, 0, 1352773900880869, 0, 716759354734848, 0, 93860413506385, 0, -531241962196232, 0, -913111718770406, 0, -1351108361767399, 0, -1333792369865610, 0, -1570272081780708, 0, -1339392796906772, 0, -1188199490442948, 0, -959829813277534, 0, -639785852724609, 0, 20395755860391, 0, 152868400196767, 0, 573470646609692, 0, 831360658586485, 0, 992655204994876, 0, 1057097866848980, 0, 1202347249644427, 0, 1275269834174942, 0, 532100897048982, 0, 585361206940743, 0, 32402241567350, 0, 367103704524517, 0, -688046809111535, 0, -810318387174625, 0, -1129793315472487, 0, -892473232473703, 0, -1131925075174680, 0, -820852257502276, 0, -1534361244727608, 0, 82146011116184, 0, 312316738103774, 0, -547582060055968, 0, 1326379734598250, 0, 1207827401506269, 0, 1268985384706889, 0, 878908739735812, 0, 2088067897184419, 0, -463394866682761, 0, 793858536357612, 0, -1533375907449090, 0, -1416104272864686, 0, -2486764056644894, 0, -1538445121566280, 0, 3378640212245780}
{0, 228153360, 0, 426404096, 0, 360587454, 0, 292022876, 0, 395307080, 0, 121401452, 0, 27446668, 0, 315605276, 0, -123727714, 0, -180620296, 0, 74746170, 0, -251171988, 0, -166468076, 0, -75990548, 0, -317571070, 0, -299621112, 0, -122327290, 0, -53497504, 0, -250505870, 0, -84751004, 0, -175540728, 0, -137135060, 0, 194949178, 0, -22279000, 0, 79346414, 0, 99692232, 0, 98239588, 0, 277444428, 0, 202126608, 0, 210647272, 0, 233470976, 0, 339133664, 0, 326644110, 0, 224487324, 0, 214178060, 0, 201152704, 0, 162304328, 0, 134221972, 0, 142036126, 0, -1126728, 0, -75351900, 0, -109986028, 0, -115739718, 0, -225163392, 0, -181059566, 0, -80358668, 0, -205394114, 0, -253088556, 0, -390271156, 0, -897243536, 0, -2012420654, 0, -3923803776, 0, -7505379678, 0, -14129342008, 0, -26165793796, 0, -50270362828, 0, -99890041756, 0, -195390935128, 0, -356058337180, 0, -566251062576, 0, -314687118810, 0, 848273650448, 0, -11979958279150, 0, -37686582452868, 0, 63735066376466, 0, 527398808232896, 0, 1104884853849122, 0, -9440820575160, 0, -7015832516154874, 0, -26005584494735532, 0, -56689902637958582, 0, -2270450436034548, 0, 1071721222602929150, 0, 9278610497733245440, 0, 5049465544816775694, 0, -676626241964404368420, 0, 2512136671913145884456, 0, 26098823667675195898940, 0, -491801530636736363033118, 0, 5167109820472170318028160, 0, -37167386351731959863443470, 0, 36900819459062461611296464, 0, 2346291624391187050993812462, 0, -10482936605969390090024923408, 0, -60303987678627866112374040356, 0, -10256572428183920226697697476, 0, 386318260532658140146257588190, 0, 1118926078775107016600827847068, 0, 1783170887152801180650197151292, 0, 1658648399329181322509195996508, 0, 307381667760411486285165688498, 0, -1040345019646493196397242079404, 0, -695536068959880960881685124778, 0, 138358229884078869816643027352, 0, 69389070729966563116890351166, 0, -27253523191835250406934167708, 0, 5540871912156700862130782376, 0, -1093237090208409188297178552, 0, 250318706474498266742941280, 0, -52141156842226314649781476, 0, 5153487222616442931027876, 0, 1367352839146852555027864, 0, -460864142463772080517762, 0, -68353706499374819191220, 0, 31744449009821214280530, 0, 10367337166163318844960, 0, -1439799614382851646496, 0, -1571345685451230836944, 0, -293911784085955454078, 0, 105612201608379387240, 0, 82906930671975610284, 0, 22272126619346083680, 0, -669806979166681730, 0, -3632700261134523008, 0, -2146125792255326084, 0, -808295296839284240, 0, -161534151747557570, 0, 39546809132492004, 0, 54480062882388228, 0, 26215506312857444, 0, 4532740775020946, 0, -4241490619830328, 0, -5366033734453484, 0, -3730576624310948, 0, -1585518212605008, 0, 208505089050748, 0, 1608156489489644, 0, 2426011330925568, 0, 2959054430391656, 0, 3029605942507128, 0, 2908288087416220, 0, 2488050664682348, 0, 1952120977040582, 0, 1319557276781784, 0, 668105691022054, 0, 38322451627024, 0, -593076021406626, 0, -970186697067912, 0, -1407567971597342, 0, -1373392257364696, 0, -1605692594415458, 0, -1358340097156684, 0, -1195636796741234, 0, -958717742351844, 0, -626619106214952, 0, 48946490422524, 0, 182248802059100, 0, 607046115412632, 0, 867322357874626, 0, 1024004745137304, 0, 1085763246498402, 0, 1225930634252888, 0, 1299817568566542, 0, 529933960892600, 0, 583577821448832, 0, 16270088885508, 0, 362967233324642, 0, -719826368213400, 0, -840479846511192, 0, -1162155697169148, 0, -917009724290394, 0, -1155029380291968, 0, -835276219618518, 0, -1562336003477084, 0, 94124308870848, 0, 332948461220708, 0, -553924708435952, 0, 1367754645508156, 0, 1239548173454000, 0, 1300991296251968, 0, 896217245833870, 0, 2132795117345428, 0, -481419603035484, 0, 805637496950508, 0, -1574562053839130, 0, -1452179133040368, 0, -2544653777126986, 0, -1573268803483792, 0, 3463798995921110}
{2129495883, 0, -102494777, 0, -389037177, 0, -112260007, 0, -537653987, 0, 22079616, 0, -403300759, 0, 128161552, 0, -360481188, 0, 174597852, 0, -17552926, 0, 281542393, 0, -251876263, 0, 294196281, 0, 236630265, 0, 218817200, 0, -10523185, 0, 217400816, 0, 153656347, 0, 139944232, 0, 16022568, 0, 16012298, 0, 129415967, 0, -137088128, 0, -268494851, 0, -274282101, 0, -49986956, 0, -230639162, 0, -38105441, 0, -10796697, 0, 404730709, 0, 555091458, 0, 1034606855, 0, 1282132345, 0, 1499338150, 0, 1089427570, 0, 489126675, 0, -1064798904, 0, -3219067194, 0, -6383949752, 0, -10350168522, 0, -14862793526, 0, -19211240050, 0, -22672541827, 0, -23946920545, 0, -21482818091, 0, -13596300383, 0, 1699527181, 0, 25725087256, 0, 59926191155, 0, 104087335380, 0, 157044912420, 0, 215449563987, 0, 274480645912, 0, 326299342542, 0, 364074769148, 0, 383278810676, 0, 385317974814, 0, 373196465615, 0, 335476234345, 0, 182505614849, 0, -1119468559942, 0, -923801460780, 0, 20275944157839, 0, 29296172295820, 0, -172792098739944, 0, -763068570013829, 0, -1110009690781649, 0, 1344821104640496, 0, 11641546387232948, 0, 35829959401815259, 0, 63136902191575903, 0, -114366967175136569, 0, -2252838809650982096, 0, -15343694227438769502, 0, 56947128360294231713, 0, 1119223742644136804922, 0, -10511006396812798647666, 0, 29804794442450388074724, 0, 183900089877759544516479, 0, -1767315573136672625488802, 0, -25198866929172303073929989, 0, 671678335675455609552959206, 0, -4063540683979769754068800257, 0, -14282952550029290514307038925, 0, 69439527090131370430348761029, 0, 356947633074700058234819079756, 0, 724330608264553287272657165585, 0, 1065838554394485741516977857881, 0, 1639088951364995897168176840047, 0, 2421355907767051039849621746608, 0, 2255966736157642336961962898887, 0, 562349334935039633130003925031, 0, -565579677071580897120278038360, 0, -141688251098643301643204700262, 0, 83215280857134378797999376391, 0, -14082829415705965861609712878, 0, 1558551273724447526384026969, 0, -305279222623006285204847211, 0, 119329737810356681816881601, 0, -38455002467046444004397239, 0, 6603996030138958589772999, 0, 465333697562465424088658, 0, -406976209812205043369776, 0, -25478619029618530143865, 0, 31034241665533237262961, 0, 6821975382932054981056, 0, -2010630512475005414601, 0, -1338920338777427543109, 0, -164321331838204552485, 0, 120554501295400576388, 0, 72452864170014758217, 0, 16204229495827921359, 0, -2077977105249046049, 0, -3585948019602582346, 0, -1933413147084386142, 0, -677680401580077640, 0, -109253538495767493, 0, 51072117285432276, 0, 52418356601536472, 0, 22641512130330987, 0, 2517967781031262, 0, -4911741818191203, 0, -5392108453290318, 0, -3547851907807856, 0, -1366086996878019, 0, 408771253852705, 0, 1779680139788048, 0, 2562363233048368, 0, 3062768622705929, 0, 3098669036769214, 0, 2945991095313224, 0, 2496647469399493, 0, 1934790503662332, 0, 1284820190378689, 0, 617876180292839, 0, -18560429151186, 0, -656115777144311, 0, -1028074839074969, 0, -1464652053035553, 0, -1413020101232312, 0, -1640980324296530, 0, -1376781450275537, 0, -1202319073184786, 0, -956834654815694, 0, -612460025928077, 0, 78604805927696, 0, 212610832344194, 0, 641442748242908, 0, 904034814211486, 0, 1055793337576946, 0, 1114747772893886, 0, 1249559250569513, 0, 1324500036140944, 0, 527213141109805, 0, 581290478604069, 0, -584926230582, 0, 358501480139445, 0, -752506774788120, 0, -871384631267750, 0, -1195143048124808, 0, -941990788878448, 0, -1178377650544622, 0, -849785974453968, 0, -1590619705163022, 0, 106603814847014, 0, 354307386570037, 0, -560281910065773, 0, 1410159713538155, 0, 1271935864311507, 0, 1333646691813422, 0, 913761045567420, 0, 2178311337035639, 0, -499985893660929, 0, 817504630583194, 0, -1616701352597511, 0, -1489049599742661, 0, -2603719111804727, 0, -1608780297563011, 0, 3550861471012065}
{0, 233294400, 0, 436178324, 0, 369220812, 0, 299430208, 0, 405602742, 0, 125602044, 0, 29766912, 0, 325000348, 0, -124718922, 0, -183033072, 0, 78534536, 0, -255849776, 0, -169180712, 0, -76645136, 0, -325331054, 0, -307583244, 0, -125739424, 0, -56197080, 0, -259475122, 0, -89069400, 0, -183606234, 0, -145248656, 0, 196257584, 0, -27394468, 0, 76202244, 0, 96586320, 0, 96126274, 0, 281351900, 0, 201353142, 0, 211697064, 0, 239746618, 0, 345801176, 0, 331230722, 0, 235842024, 0, 225632004, 0, 202150128, 0, 174064446, 0, 159374260, 0, 146503808, 0, -1567340, 0, -43025278, 0, -104616972, 0, -147175664, 0, -205334452, 0, -158965532, 0, -143283080, 0, -210166766, 0, -149557328, 0, -370393290, 0, -838905704, 0, -1621370134, 0, -3258210572, 0, -6415300196, 0, -11996193264, 0, -22625673230, 0, -44479828256, 0, -88554936346, 0, -170502271684, 0, -302354835138, 0, -474233453948, 0, -489387239056, 0, 964008689448, 0, -4613392893340, 0, -33790439078572, 0, -4399448281130, 0, 327091258212592, 0, 993963198263740, 0, 846269765119264, 0, -3513759634309048, 0, -17888013503695980, 0, -47156590637859052, 0, -57427320144885988, 0, 373002921088527032, 0, 4453294614283169476, 0, 20941150759769870912, 0, -224182052976582699080, 0, -1128798535063320484816, 0, 24358376977334955411162, 0, -202817304352963492805438, 0, 1551558862160201576491148, 0, -16517880273161099808655046, 0, 188904846530239080381631918, 0, -1174871941852289774429224946, 0, -2532633647022246491685474552, 0, 40674947885645084835006556406, 0, 113582557679650083993998476698, 0, -53981425012252342186895874640, 0, -704197462549216082554670894416, 0, -1575795577237089024075240934838, 0, -1862419964119803289545828204294, 0, -724865725380517459127146289812, 0, 1154066529337903037971454478036, 0, 1392923633269693417277729334044, 0, 92851557662595630082978319098, 0, -231374602092112536085248307454, 0, 36683434501740334855501416456, 0, 1680470058076915571201996218, 0, -1433072502580518831041986156, 0, 246119699716847570514627254, 0, 11135731411829937838922416, 0, -21395216369608904424902386, 0, 6089965741257643582103796, 0, -127018374144130777730138, 0, -324377359924396034132546, 0, 5053534461152076886292, 0, 27883206744250406994476, 0, 3828252092157674693930, 0, -2286025779073231284474, 0, -1091621010098314660900, 0, -60199255325742514952, 0, 126050114154783092436, 0, 61625326033112789656, 0, 11060777351209386176, 0, -3081558820733631668, 0, -3459607601716443230, 0, -1723214682801319492, 0, -558877100169355608, 0, -64876682048237986, 0, 59237888861678376, 0, 49548435464680174, 0, 19148904718864652, 0, 705252255570762, 0, -5461357575954280, 0, -5371367443478628, 0, -3353469448072388, 0, -1147158390260204, 0, 605245729862066, 0, 1946904059684662, 0, 2694513643816112, 0, 3162463259470074, 0, 3163983528172298, 0, 2980261545613450, 0, 2502257572867300, 0, 1914815805888202, 0, 1248002948714830, 0, 565910725986424, 0, -76681583394976, 0, -720094426924806, 0, -1086428239622758, 0, -1522008546766450, 0, -1452357234121236, 0, -1675875700654264, 0, -1394521433814610, 0, -1208115380550416, 0, -954109383248136, 0, -597270315417338, 0, 109378724586262, 0, 243943193708660, 0, 676639716272812, 0, 941476659818982, 0, 1087995296631092, 0, 1144030829245488, 0, 1273213097063064, 0, 1349305911111374, 0, 523917839272686, 0, 578483657220704, 0, -18177861450108, 0, 353700408180650, 0, -786102882196532, 0, -903043440005750, 0, -1228761084905860, 0, -967420470385730, 0, -1201967116857048, 0, -864377810197924, 0, -1619212074625048, 0, 119597484089576, 0, 376411279924966, 0, -566652426140556, 0, 1453614958724660, 0, 1305001219306252, 0, 1366961642274058, 0, 931541850127660, 0, 2224627358974372, 0, -519105951748526, 0, 829458665312134, 0, -1659811498367026, 0, -1526730398440184, 0, -2663979831335556, 0, -1644991104494640, 0, 3639862693697020}
{2189134594, 0, -104871203, 0, -398173507, 0, -115393245, 0, -551096192, 0, 21409340, 0, -414746014, 0, 129712423, 0, -371614641, 0, 177363682, 0, -20011006, 0, 288222413, 0, -260393908, 0, 301022779, 0, 238478750, 0, 218872059, 0, -21823899, 0, 211938273, 0, 144383853, 0, 140578444, 0, 28764308, 0, 63307751, 0, 223549314, 0, 4279148, 0, -84249265, 0, -63043454, 0, 133235980, 0, -175252925, 0, -226381517, 0, -602790415, 0, -740627725, 0, -1261351427, 0, -1472794721, 0, -1794144054, 0, -1751211693, 0, -1651334808, 0, -705424028, 0, 686939874, 0, 3211555696, 0, 6495377323, 0, 10585169077, 0, 15200139209, 0, 19851516771, 0, 23369496986, 0, 24715787856, 0, 22348000255, 0, 14228626211, 0, -1150817770, 0, -25373789586, 0, -59249077162, 0, -102978822393, 0, -154097469281, 0, -208875175647, 0, -260272614959, 0, -298070862947, 0, -306777729000, 0, -266012307861, 0, -146894741908, 0, 83915919533, 0, 456918116143, 0, 972252042798, 0, 1121835971690, 0, 401026148989, 0, 14430146662168, 0, 43607166620010, 0, -55530915257076, 0, -534927094003234, 0, -1172374446914028, 0, -162924115147724, 0, 6781018250561227, 0, 26021960398522979, 0, 58790806314847046, 0, 22767131541018503, 0, -902666671483761162, 0, -8321434491705417145, 0, -16398610967790955790, 0, 563272037985917302513, 0, -658176115546798459010, 0, -35767802892365674697829, 0, 487494519144764261826439, 0, -4920115648897979345311869, 0, 44572886416713563978306747, 0, -259264440968129701315662381, 0, -539692684843242222801281048, 0, 14990605311679389505127049499, 0, 8840879910537976197973167048, 0, -211939808674864970795735441546, 0, -732328020470074832711758921419, 0, -1364660978039358585106768074852, 0, -2101342155102925236423281198579, 0, -3037452806373359226412670834799, 0, -3270260831925796127696839598253, 0, -1531417471500708717321983380520, 0, 578295351231059196649612611154, 0, 529794576531188076439788196924, 0, -116208005712714290222979977796, 0, -16779559109676720791918021694, 0, 10237323968969089808946300298, 0, -2520769284593000349990182756, 0, 465870005227633830341130818, 0, -51769714654555407645728238, 0, -6902035465985498067529042, 0, 4640441249855158627245039, 0, -452458968024243820905102, 0, -235529676055468381894206, 0, 24718289032275718749201, 0, 23400921654469227842525, 0, 1443509646863963410203, 0, -2337031114736126948415, 0, -849013311379373908534, 0, 19829000481051219850, 0, 124408363623998371845, 0, 51027097416699721385, 0, 6804925291578463554, 0, -3753784559180800253, 0, -3277643635216858034, 0, -1519687688634334318, 0, -451922167399479329, 0, -27782265752628266, 0, 64521439792049115, 0, 46086433293852208, 0, 15799020845467532, 0, -898093243932543, 0, -5890144000598175, 0, -5299431561086868, 0, -3140307062561834, 0, -921595200433675, 0, 803730566328533, 0, 2113910024890710, 0, 2824897933340228, 0, 3259193642278984, 0, 3225597937423969, 0, 3010480127593069, 0, 2503871006131513, 0, 1891046050384907, 0, 1208003454813802, 0, 511240897969570, 0, -136803457783041, 0, -785548795065821, 0, -1145579610124953, 0, -1579804998402511, 0, -1491432782867274, 0, -1710322297761642, 0, -1411457860915578, 0, -1212904089224341, 0, -950426349569138, 0, -580947850270833, 0, 141344357181983, 0, 276299585121166, 0, 712664785358338, 0, 979658224299946, 0, 1120604887908222, 0, 1173601410044588, 0, 1296871851048569, 0, 1374221162822175, 0, 520022778772578, 0, 575136513419456, 0, -36528455809590, 0, 348556904858477, 0, -820630874816172, 0, -935467232550184, 0, -1263015090843909, 0, -993301481442434, 0, -1225794125526665, 0, -879047429352630, 0, -1648112267218464, 0, 133119527992299, 0, 399278562852286, 0, -573036028151602, 0, 1498141031388176, 0, 1338754879351501, 0, 1400946299490220, 0, 949559827419118, 0, 2271754110987381, 0, -538793740696837, 0, 841498084579107, 0, -1703912380624501, 0, -1565236822173456, 0, -2725457235990256, 0, -1681913105978369, 0, 3730842442726994}
{0, 238521840, 0, 446119636, 0, 378009094, 0, 306978428, 0, 416096670, 0, 129900024, 0, 32162452, 0, 334612328, 0, -125685496, 0, -185458160, 0, 82459438, 0, -260535116, 0, -171913412, 0, -77315804, 0, -333133712, 0, -315570196, 0, -129355262, 0, -58992336, 0, -268289364, 0, -93546764, 0, -192333650, 0, -153243956, 0, 198168222, 0, -33539060, 0, 72273326, 0, 95139360, 0, 93712494, 0, 282238728, 0, 202584046, 0, 215643488, 0, 240597954, 0, 351373728, 0, 344190668, 0, 243458300, 0, 226943664, 0, 214835984, 0, 193549286, 0, 161963280, 0, 155107490, 0, 29903444, 0, -38238850, 0, -123821384, 0, -117372874, 0, -192344572, 0, -217378974, 0, -138095680, 0, -150253612, 0, -193392632, 0, -371804938, 0, -604697512, 0, -1345043964, 0, -2917982744, 0, -5597230832, 0, -10474166900, 0, -19330165966, 0, -36015030904, 0, -70060534906, 0, -138936987764, 0, -265261094744, 0, -462426496084, 0, -663006882996, 0, 221993605520, 0, -429437503330, 0, -23195815625992, 0, -35601413367466, 0, 168397105448520, 0, 787112613596736, 0, 1211794257540868, 0, -1138400440726586, 0, -11436118196194172, 0, -36148184568721588, 0, -67560702061021388, 0, 73907278361297196, 0, 1936615190034076704, 0, 14378820775990979998, 0, -24018393746281272836, 0, -1069005457269616453716, 0, 6759622362691715340928, 0, 12868532717360630402158, 0, -576483735154609210362808, 0, 6293117005834165715413064, 0, -32550976207606498033483404, 0, -222622652878110021374948032, 0, 4566683355829888073986758048, 0, -7288210624821587242522945396, 0, -111578631688375801683879572536, 0, -187075316361402422292171514176, 0, 172071647924559631939648985448, 0, 1047134785187726535187969943574, 0, 1718800166030282638009537399852, 0, 1015495328419321196668550319338, 0, -1131493161305326208981694696952, 0, -2229460339798124274270227767378, 0, -752221606979818955087119221244, 0, 394989493225875976578407567792, 0, 49423445735862439729788315736, 0, -40364267183411041303185075758, 0, 10162665611972365433538012812, 0, -2103220817686049859787465878, 0, 431709392061769049812402420, 0, -72295862355698119257693272, 0, 2693341733847593492622056, 0, 2983687039102985193702354, 0, -580415375949839149518012, 0, -153561313760626113870540, 0, 35528567060123092599100, 0, 18419825866304906531062, 0, -343948153451581927548, 0, -2227949322602563171536, 0, -624313279776843313712, 0, 78138083464951223610, 0, 117657786957865553420, 0, 41076766077419514046, 0, 3368486937397452988, 0, -4160332628387256040, 0, -3058949062658214456, 0, -1325778750266325396, 0, -356632128031259176, 0, 2656115144838856, 0, 67342744254064140, 0, 42193421698278126, 0, 12614323700739660, 0, -2311377112156984, 0, -6217270361760084, 0, -5186529505315780, 0, -2911755988914592, 0, -688915113443356, 0, 1006706588022836, 0, 2284064903350500, 0, 2957081764444440, 0, 3356303886238888, 0, 3286381321396436, 0, 3038888969683882, 0, 2503099262923788, 0, 1864513981840602, 0, 1165355386801136, 0, 454023911301750, 0, -199013103425148, 0, -852720349104816, 0, -1205833815066660, 0, -1638343511813528, 0, -1530502356877852, 0, -1744520494244124, 0, -1427724896099576, 0, -1216755198657206, 0, -945816028295724, 0, -563485705662236, 0, 174530078307936, 0, 309714904013564, 0, 749547148859380, 0, 1018606068339844, 0, 1153636188483292, 0, 1203465112413182, 0, 1320530081516308, 0, 1399241928284322, 0, 515508257363448, 0, 571230042762340, 0, -55655866763476, 0, 343061739871926, 0, -856109021430824, 0, -968669009786470, 0, -1297911382822476, 0, -1019638027683710, 0, -1249855647377632, 0, -893790559841126, 0, -1677319432086760, 0, 147183535867710, 0, 422927674666408, 0, -579431374232728, 0, 1543758574688492, 0, 1373207763189596, 0, 1435610922751308, 0, 967816622948986, 0, 2319702596970820, 0, -559061965278796, 0, 853621487902608, 0, -1749022268830728, 0, -1604584056189244, 0, -2788171676999372, 0, -1719558129698288, 0, 3823836961988070}
{2250102036, 0, -107287583, 0, -407476542, 0, -118599524, 0, -564788368, 0, 20765871, 0, -426312966, 0, 131363583, 0, -383085218, 0, 179612091, 0, -23800648, 0, 293184140, 0, -270681065, 0, 308274333, 0, 244740348, 0, 230156893, 0, -13780056, 0, 232559902, 0, 160698869, 0, 153511244, 0, 19016371, 0, 25596973, 0, 144052652, 0, -131443014, 0, -274746927, 0, -274625603, 0, -41126554, 0, -232438071, 0, -35927060, 0, -16730875, 0, 408186864, 0, 558792629, 0, 1045050886, 0, 1288365823, 0, 1526912579, 0, 1096683194, 0, 476297426, 0, -1103824557, 0, -3277095021, 0, -6539510425, 0, -10589523749, 0, -15169045678, 0, -19631865141, 0, -23229731947, 0, -24491041005, 0, -21994470028, 0, -14069402802, 0, 1555481317, 0, 26189596689, 0, 60988263931, 0, 106035901369, 0, 160311734108, 0, 219803618073, 0, 279512708771, 0, 331264354797, 0, 365752918266, 0, 374630397630, 0, 355406544666, 0, 310267554126, 0, 241347363577, 0, 124110728613, 0, -275534309225, 0, -2400173987539, 0, 2495027669008, 0, 32576725387297, 0, 5286293041332, 0, -333862959883447, 0, -1042428870526252, 0, -985537794745812, 0, 3284630512979033, 0, 17752436583087608, 0, 48005206977096230, 0, 66404693999979021, 0, -294811328333740030, 0, -3883187045528502644, 0, -21604747860535661520, 0, 152141028007891551398, 0, 1442376789374201792880, 0, -19794042163195602193399, 0, 110155282752009573110810, 0, -409350650087862555821645, 0, 4412963791653266941736321, 0, -102551972393275090325819560, 0, 1275188659445051784692665349, 0, -4017075792162962365110737702, 0, -36156267469589751932695797319, 0, 40569668157884235380605855928, 0, 520854287340178044846784931341, 0, 1410647615643265745497176936517, 0, 2483055470673624576394457146078, 0, 3677829215161851607735684378912, 0, 4355499119872346425521525911109, 0, 2889810160070569842832587400249, 0, -157009466682211138147092988575, 0, -1105663846129971591517809084340, 0, -42735010898663388753258102136, 0, 126564298187163705606142686301, 0, -31519007547731623062124772253, 0, 5270730060685738954763295264, 0, -1049096560797457417551516553, 0, 275162882641401129147771264, 0, -64693845703867155958775346, 0, 7450606311319461804561811, 0, 1532604826892887836288335, 0, -579836331214061494189045, 0, -84984928761146699037012, 0, 39605625900204603636774, 0, 13521776532447617694457, 0, -1589220028737117742006, 0, -2013774169730670689186, 0, -425563653110478188616, 0, 117647013603148297316, 0, 107515601346810163064, 0, 32040743351304849427, 0, 665005793317852219, 0, -4358373651265782432, 0, -2818129448360263755, 0, -1143450957941213559, 0, -272594557619646301, 0, 27113723069038781, 0, 68117118156841114, 0, 38024282281343457, 0, 9617287602736669, 0, -3552755776513262, 0, -6463842697305205, 0, -5048579244618804, 0, -2679328833442730, 0, -457673521048597, 0, 1207887851938757, 0, 2453030841502479, 0, 3088421532925236, 0, 3452536046716531, 0, 3346118262121058, 0, 3065998783030692, 0, 2500887703140797, 0, 1836324381206904, 0, 1121164177249477, 0, 395247914862181, 0, -262515173561104, 0, -921025628724854, 0, -1266796367802111, 0, -1697400944295699, 0, -1569468102972092, 0, -1778461003853671, 0, -1443362634278316, 0, -1219733687920803, 0, -940353366165180, 0, -544940993534322, 0, 208890946046351, 0, 344157702718028, 0, 787267097635078, 0, 1058312244246561, 0, 1187081145088734, 0, 1233619334402570, 0, 1344181568802315, 0, 1424367896702760, 0, 510358845284908, 0, 566750832398264, 0, -75575128499916, 0, 337209360764024, 0, -892553817910585, 0, -1002660205351577, 0, -1333456112980910, 0, -1046433862312517, 0, -1274148197745377, 0, -908602837387030, 0, -1706832751137120, 0, 161804176577946, 0, 447377838603728, 0, -585838180101735, 0, 1590488839168069, 0, 1408370759262493, 0, 1470965909109674, 0, 986312264905565, 0, 2368483924656635, 0, -579925109216668, 0, 865827230280908, 0, -1795161689123350, 0, -1644787870044277, 0, -2852145065333989, 0, -1757938389026294, 0, 3918887350472906}
{0, 243836886, 0, 456230404, 0, 386953918, 0, 314666936, 0, 426792074, 0, 134301368, 0, 34639272, 0, 344429348, 0, -126633802, 0, -187860580, 0, 86523110, 0, -265283680, 0, -174665594, 0, -77883716, 0, -341004022, 0, -323817660, 0, -132995294, 0, -61570056, 0, -277429174, 0, -98419716, 0, -200863252, 0, -161132992, 0, 199293098, 0, -40051252, 0, 69593236, 0, 92988832, 0, 89049376, 0, 285322708, 0, 205380104, 0, 214700772, 0, 241870532, 0, 363521388, 0, 352078994, 0, 244490968, 0, 239643444, 0, 230038732, 0, 194283884, 0, 173179304, 0, 186553346, 0, 33243180, 0, -45778438, 0, -90583624, 0, -105681082, 0, -238436024, 0, -203295294, 0, -99188200, 0, -218799122, 0, -207927004, 0, -231410380, 0, -531775644, 0, -1252696822, 0, -2396632880, 0, -4618781028, 0, -8945288040, 0, -16645328482, 0, -31673653176, 0, -62428278392, 0, -122363575312, 0, -227886675066, 0, -386375871704, 0, -568684441278, 0, -225739368520, 0, 1213199981104, 0, -12667873663336, 0, -44105596542568, 0, 53201101547076, 0, 547615101837652, 0, 1243910145925216, 0, 340425975144190, 0, -6533899406092796, 0, -25999740464792658, 0, -60630005752422512, 0, -40746413502415586, 0, 753960300622044508, 0, 7386638494362491846, 0, 23558384271326893910, 0, -444091036595964474600, 0, -663907049545423430464, 0, 37314979534963256928830, 0, -394225355294928655287888, 0, 3539395827777001958606560, 0, -35561753175886860233250878, 0, 321319252729233630582255928, 0, -1207559380405211092523165134, 0, -9461272314192481802544078256, 0, 49144573755346050311819903860, 0, 252405899283759344467081499468, 0, 291035292092497957600980300252, 0, -282265608213171347683832817216, 0, -1132139656604821725865004172014, 0, -963090334878518091815945312644, 0, 1093645444456638262067560555060, 0, 3091610052976830511687991554904, 0, 1955371060054845520790699270946, 0, -311682420690856667249292708068, 0, -327738524624381511771232741836, 0, 92266607197354984430146683630, 0, -8640748988875066331841283368, 0, 60267428041237498079007718, 0, -72049892404308639806706702, 0, 105088949849711049844058662, 0, -44299085552386798738632060, 0, 8578081781851946837122756, 0, 454904415842766177376334, 0, -506913210303206432628844, 0, -31991578142344288142710, 0, 38924764906476744969078, 0, 9077922266341917618468, 0, -2370924437983165978746, 0, -1739280179792510067722, 0, -256772194440890273672, 0, 141477188706187117958, 0, 95384728210154447570, 0, 24064043510316621338, 0, -1400300873845390056, 0, -4396540746403611370, 0, -2566370740761305208, 0, -973973336743432200, 0, -199258227771572406, 0, 46273960449201304, 0, 67245006390184556, 0, 33734955500445192, 0, 6846954638268048, 0, -4618277838445006, 0, -6630422452258876, 0, -4885315868405014, 0, -2443203841749410, 0, -229445325212388, 0, 1404416446056730, 0, 2617183343066354, 0, 3215076326560580, 0, 3544261795029844, 0, 3401709668607160, 0, 3089383371842844, 0, 2495487798765536, 0, 1805365670559782, 0, 1074866906966442, 0, 334746210896322, 0, -327193603746188, 0, -990173919971164, 0, -1328103175607530, 0, -1756612608780808, 0, -1607994753765076, 0, -1811871220732560, 0, -1458171721284612, 0, -1221704806450642, 0, -933962296773416, 0, -525276544058488, 0, 244432119607742, 0, 379617503404526, 0, 825801729734160, 0, 1098751748974508, 0, 1220912801613906, 0, 1264042547274138, 0, 1367803729879120, 0, 1449586596379192, 0, 504553282516400, 0, 561682144473522, 0, -96302594556880, 0, 330994046458660, 0, -929980422449014, 0, -1037452134644324, 0, -1369654727617384, 0, -1073692605243126, 0, -1298668332345276, 0, -923480074536580, 0, -1736651452818000, 0, 176995472095088, 0, 472648032586976, 0, -592255199683540, 0, 1638353111364360, 0, 1444255067905598, 0, 1507021721719440, 0, 1005048306931750, 0, 2418109322092648, 0, -601396362213682, 0, 878113765897122, 0, -1842349512323794, 0, -1685863916087320, 0, -2917398339561232, 0, -1797066044089970, 0, 4016031073140030}
{2312420414, 0, -109747033, 0, -416935050, 0, -121860813, 0, -578732013, 0, 20028264, 0, -438239635, 0, 132910372, 0, -394718625, 0, 182389894, 0, -26512520, 0, 300011731, 0, -279646005, 0, 315268411, 0, 246497377, 0, 230367512, 0, -25310497, 0, 227062060, 0, 151133320, 0, 154695536, 0, 31966752, 0, 73122590, 0, 240086799, 0, 13215084, 0, -88717123, 0, -60474941, 0, 147512870, 0, -175509558, 0, -229588615, 0, -615999715, 0, -751771385, 0, -1293238222, 0, -1509166814, 0, -1833869861, 0, -1787826312, 0, -1713876146, 0, -736562095, 0, 679381432, 0, 3237645848, 0, 6582552048, 0, 10791403656, 0, 15483081450, 0, 20238851822, 0, 23910478047, 0, 25336370709, 0, 22883968702, 0, 14684997550, 0, -954981806, 0, -25893786477, 0, -60709828679, 0, -105575261145, 0, -158564018540, 0, -215817406899, 0, -269919982708, 0, -311355082636, 0, -325463923516, 0, -293247355968, 0, -188774413395, 0, 20164265304, 0, 368955297482, 0, 879948059915, 0, 1501836644641, 0, 1117524373146, 0, 2382308500352, 0, 27091368071230, 0, 43712741421060, 0, -160998778718822, 0, -807784134737340, 0, -1313611140599879, 0, 920441192555971, 0, 11196486198026718, 0, 36376505314610680, 0, 71429971283832365, 0, -38353320674335913, 0, -1657652575845388401, 0, -13184028491793695005, 0, -482096738694201229, 0, 951374227654485926670, 0, -3521311091346717119643, 0, -38959516352549413759272, 0, 719185431145490632240004, 0, -7702964431393421602646468, 0, 62821575208016080076601861, 0, -217923163372248500341425094, 0, -2510315521207865425356851629, 0, 22120805507207909267989326353, 0, 61406953007859344122683184646, 0, -199654685255921583517566840623, 0, -1118577813445358339849253037032, 0, -2562381897135077310938278483682, 0, -4191680395512839873879833720067, 0, -5408362253739357835782263513712, 0, -4515995499128544344536577727679, 0, -869764776388968401945346078435, 0, 1657185313792612583520603886475, 0, 612276663356571113906389113291, 0, -275558898112457815590424286237, 0, 10744465013955578697115115117, 0, 9640042490370742449673273623, 0, -2930401178555495628287671085, 0, 495009445326551778825860647, 0, -19170146925227841345183804, 0, -22418195347530593456613345, 0, 7537695034743598873161367, 0, -236293226177964896535105, 0, -402030774170101119213129, 0, 5835152718055335693211, 0, 35181091664857072119565, 0, 5292847875188909569083, 0, -2776647217844121430510, 0, -1439223831393897175586, 0, -118941370773203978437, 0, 152708000107664439611, 0, 82370019930493170013, 0, 17198700224406662867, 0, -2923102025863112235, 0, -4315329876633263003, 0, -2312160658006622144, 0, -818138367453795414, 0, -136028360780033183, 0, 60755269321211267, 0, 65054835918917985, 0, 29436424869215255, 0, 4322306221046769, 0, -5508892279072210, 0, -6714506796771111, 0, -4689459325619314, 0, -2194658087947337, 0, 3689038428117, 0, 1602490651372021, 0, 2780796147505603, 0, 3339561085588538, 0, 3632573865534844, 0, 3453202604714503, 0, 3108371585208215, 0, 2485843606222275, 0, 1770447142935503, 0, 1025304086682466, 0, 271510711658514, 0, -393830292757073, 0, -1060724308809015, 0, -1390100852986875, 0, -1816145890398075, 0, -1646109209439110, 0, -1844694966297142, 0, -1472045429673996, 0, -1222538971320829, 0, -926526067356808, 0, -504388943969622, 0, 281234122238948, 0, 416148275166897, 0, 865176479037124, 0, 1139935368176912, 0, 1255124585309845, 0, 1294721181732010, 0, 1391374539904825, 0, 1474883907662036, 0, 498064387321475, 0, 556001351817797, 0, -117858348013418, 0, 324408813158515, 0, -968406044591908, 0, -1073055896550869, 0, -1406511935866293, 0, -1101416905983211, 0, -1323411703510216, 0, -938417215045645, 0, -1766774240610448, 0, 192772565949651, 0, 498758019329002, 0, -598682185793094, 0, 1687373246717584, 0, 1480871732925971, 0, 1543788955623468, 0, 1024024671105324, 0, 2468590106139523, 0, -623490758999965, 0, 890479307375219, 0, -1890606909070549, 0, -1727828449393700, 0, -2983954040140772, 0, -1836953651241158, 0, 4115310584495670}
{0, 249240022, 0, 466511576, 0, 396054720, 0, 322497908, 0, 437692180, 0, 138805336, 0, 37188348, 0, 354454868, 0, -127539114, 0, -190255388, 0, 90687096, 0, -270069204, 0, -177369070, 0, -78409320, 0, -349078358, 0, -332137064, 0, -136498840, 0, -64366776, 0, -286917938, 0, -102995744, 0, -209509666, 0, -169864828, 0, 200554404, 0, -45765496, 0, 65950238, 0, 89412512, 0, 86334834, 0, 288955668, 0, 204136834, 0, 215233284, 0, 247764034, 0, 370085828, 0, 356446766, 0, 255701956, 0, 251058652, 0, 230726284, 0, 206140638, 0, 199108256, 0, 191528984, 0, 33733840, 0, -10632108, 0, -82471344, 0, -134640600, 0, -214826156, 0, -179293168, 0, -165212960, 0, -228954082, 0, -119648228, 0, -252871526, 0, -531761984, 0, -947435966, 0, -1979693668, 0, -4156179280, 0, -7912009204, 0, -14403601916, 0, -26367336052, 0, -49685705122, 0, -97615184456, 0, -191704674850, 0, -354542149828, 0, -586580423150, 0, -661295012704, 0, 984899198262, 0, -4581746039092, 0, -37013153932164, 0, -13043311841524, 0, 333573947952906, 0, 1086166131784788, 0, 1127049596190712, 0, -3040628500968300, 0, -17585300713167220, 0, -48745129313386972, 0, -74329385752283970, 0, 225923629154313408, 0, 3372382024442786796, 0, 21175994648845661632, 0, -92170335740143684826, 0, -1536508631606962036156, 0, 14456768804703184218662, 0, -31812090975566860597916, 0, -435994872605762846379218, 0, 5167076962796619146686228, 0, 2407119994129268643948930, 0, -767858547915093170769950312, 0, 7285574941993149848306974502, 0, 6123908041820900382196499388, 0, -166363238143866147083645255358, 0, -507768071033217427705237920252, 0, -485449002976448569497755485030, 0, 151683500588622403743907684460, 0, 387817783283802924230161365350, 0, -1269210609747770445727324742364, 0, -3936272884013001310592841300460, 0, -3684135178713243499429442258876, 0, -386572582357491718240355015662, 0, 778036469503878550058651294060, 0, -34524616246790009801291116122, 0, -47457747993905664239771615364, 0, 15557411314982614403293314990, 0, -3404603058187654000846029044, 0, 640729299531477386205501926, 0, -82307523032747085841508856, 0, -5170939256385265505351968, 0, 5557787653785944197302424, 0, -605150519595761998973890, 0, -291347977973336504262500, 0, 30326529104092284056974, 0, 29736279426505125974872, 0, 2247144324245727866168, 0, -2892967577254600165332, 0, -1139227607823921514680, 0, -10954322476501237780, 0, 154212634533040097728, 0, 69306539864112042864, 0, 11428856715340003392, 0, -3994665114176259084, 0, -4147699277370146740, 0, -2061769651433882048, 0, -676308173064650590, 0, -82244319678557436, 0, 71130179624673370, 0, 61812634418166064, 0, 25191371151252324, 0, 2028209064789216, 0, -6250918810171908, 0, -6733634328837792, 0, -4469324976716864, 0, -1936117047557496, 0, 242649132055532, 0, 1804839129793724, 0, 2947435941181154, 0, 3465644371222896, 0, 3720998141495824, 0, 3503596544415416, 0, 3125321506775102, 0, 2473655553386048, 0, 1732635859526130, 0, 973033576647520, 0, 205716355931496, 0, -462521611646576, 0, -1132930621821002, 0, -1453099918825804, 0, -1876314047413412, 0, -1684080300630464, 0, -1877138295852436, 0, -1485119702294880, 0, -1222311693221148, 0, -918078290708916, 0, -482268305766430, 0, 319324269383452, 0, 453783060800910, 0, 905422125514232, 0, 1181889714101466, 0, 1289728272005276, 0, 1325660345706404, 0, 1414888173227924, 0, 1500254685426010, 0, 490870606974296, 0, 549688916550974, 0, -140262353830496, 0, 317443763542082, 0, -1007849354021248, 0, -1109484522475910, 0, -1444034052655068, 0, -1129610842547756, 0, -1348374289675864, 0, -953409371794962, 0, -1797199971847520, 0, 209150129536804, 0, 525727640120156, 0, -605117835103212, 0, 1737571095310348, 0, 1518232179833146, 0, 1581278303878536, 0, 1043242798009520, 0, 2519937689395048, 0, -646221988503290, 0, 902922179890360, 0, -1939953364048290, 0, -1770697608235632, 0, -3051833708544096, 0, -1877613708452296, 0, 4216764605691816}
{2376112055, 0, -112246522, 0, -426562488, 0, -125195249, 0, -592932657, 0, 19315646, 0, -450283588, 0, 134562607, 0, -406709622, 0, 184630963, 0, -30543752, 0, 305130589, 0, -290490746, 0, 322678111, 0, 252876124, 0, 241917609, 0, -17472438, 0, 248135013, 0, 167909582, 0, 167996374, 0, 21615082, 0, 35476597, 0, 160231452, 0, -125227854, 0, -282437981, 0, -273479733, 0, -30026146, 0, -235865967, 0, -34239673, 0, -18348663, 0, 411223573, 0, 556989353, 0, 1060722542, 0, 1300431410, 0, 1543265031, 0, 1103333084, 0, 481024173, 0, -1155431344, 0, -3352386578, 0, -6667592079, 0, -10826529447, 0, -15522739875, 0, -20033111963, 0, -23744549904, 0, -25104731694, 0, -22530215241, 0, -14424387112, 0, 1380830401, 0, 26551638945, 0, 62256580758, 0, 108180174976, 0, 163538355129, 0, 224517511811, 0, 285334054961, 0, 337298062018, 0, 370329246389, 0, 372709746782, 0, 337509732106, 0, 263780614037, 0, 156471592904, 0, 13410685924, 0, -209480595132, 0, -1121155613581, 0, -3427288033157, 0, 10008512089173, 0, 43249246330812, 0, -52728495403491, 0, -562489622645437, 0, -1317883669358858, 0, -521310601731653, 0, 6281444625709730, 0, 25962111395507332, 0, 62282163747354699, 0, 56585565471508204, 0, -622974738618729680, 0, -6508660680205027789, 0, -27480903963667434792, 0, 330725374888062119282, 0, 1503842683308513952181, 0, -33590587728009336964521, 0, 264125025163680232973798, 0, -1789093829637299246225236, 0, 18466190090383539952290040, 0, -242674924145563278284316674, 0, 2011837646445767792145867048, 0, -1111959048509797003509862992, 0, -68007676872127213000293681614, 0, -61447134283101532293308067390, 0, 578254601948730949600333783824, 0, 2167588812670021982411062978735, 0, 4321946621391150428229431553391, 0, 6238498536062468655563852459876, 0, 6199131930355932692552051111234, 0, 2511258098953778806251946398752, 0, -1843824237097803710153371390657, 0, -1717319706765607653139897297272, 0, 236252249555349132107449230473, 0, 153172510749133262061227397887, 0, -55759044648254728219117222221, 0, 11505397026090475066640536073, 0, -2327037771113733376966537502, 0, 514116920041525615458479168, 0, -95255039342219720474083508, 0, 5530082859173294763255816, 0, 3463657662318724617072683, 0, -740439302908407076474081, 0, -190020541655304796923243, 0, 43938100963777843071285, 0, 23617866727953316692450, 0, -64956387521080688357, 0, -2799186863091113005479, 0, -857025844865112063158, 0, 69693999590103979967, 0, 148557438521988234808, 0, 56794211619913398417, 0, 6691838795576840228, 0, -4698600780256199552, 0, -3919960760126411544, 0, -1819692654636998681, 0, -548450220405673389, 0, -37139889700953907, 0, 77983191676000776, 0, 57782236682927423, 0, 21066419998571138, 0, -43878198844236, 0, -6867362292392126, 0, -6707334840912318, 0, -4239524944754742, 0, -1678823493917381, 0, 478680090213908, 0, 2004911342963591, 0, 3112570366751100, 0, 3590569678226392, 0, 3808222121681818, 0, 3552696576320274, 0, 3140800141536164, 0, 2459913456104269, 0, 1693099723266257, 0, 919229501971348, 0, 138390624084113, 0, -532437667278960, 0, -1206175547936835, 0, -1516690606962884, 0, -1936888760600359, 0, -1721803579398024, 0, -1909189149676855, 0, -1497440150799362, 0, -1221091580621351, 0, -908694188214668, 0, -458976189760920, 0, 358652901720727, 0, 492490734548692, 0, 946517003750890, 0, 1224603644981426, 0, 1324715155306460, 0, 1356857181419276, 0, 1438336240282057, 0, 1525697855936947, 0, 482956049016673, 0, 542730276208117, 0, -163530928129734, 0, 310093750299502, 0, -1048327159784328, 0, -1146750068085290, 0, -1482226926917938, 0, -1158277705078007, 0, -1373551869352260, 0, -968451688440265, 0, -1827927298005720, 0, 226143962757783, 0, 553577393935272, 0, -611561936462795, 0, 1788969223683781, 0, 1556347728776303, 0, 1619500555178850, 0, 1062702451977464, 0, 2572163605810871, 0, -669605635511534, 0, 915440437435957, 0, -1990410718555322, 0, -1814488140264881, 0, -3121060522215012, 0, -1919059120790892, 0, 4320436983821132}
{0, 254732462, 0, 476965544, 0, 405315950, 0, 330475024, 0, 448798196, 0, 143411148, 0, 39816744, 0, 364706528, 0, -128416828, 0, -192660316, 0, 94995082, 0, -274860280, 0, -180089786, 0, -78947020, 0, -357194612, 0, -340480592, 0, -140206938, 0, -67257936, 0, -296248192, 0, -107732324, 0, -218832858, 0, -178476352, 0, 202433470, 0, -52535568, 0, 61504012, 0, 87532752, 0, 83304174, 0, 289492880, 0, 204947378, 0, 218720708, 0, 248081986, 0, 375532820, 0, 369397348, 0, 263040160, 0, 252055592, 0, 243436652, 0, 225876238, 0, 201761532, 0, 200754086, 0, 66938696, 0, -4095208, 0, -99750372, 0, -100672510, 0, -198340460, 0, -236768246, 0, -159241432, 0, -174146928, 0, -181957088, 0, -281329218, 0, -348264152, 0, -797164108, 0, -1824307808, 0, -3453528394, 0, -6531406896, 0, -12353287550, 0, -23085700380, 0, -44311328324, 0, -86983470616, 0, -166600396172, 0, -298883372396, 0, -483405731010, 0, -641531424444, 0, 400787895792, 0, -84840392688, 0, -25310928822706, 0, -45179971698728, 0, 160039306120686, 0, 833292213165740, 0, 1418741822458452, 0, -696976647756412, 0, -10940653457487750, 0, -36544482207436316, 0, -74829747815225732, 0, 7106155979500908, 0, 1411886954399311312, 0, 11901028019210545016, 0, 17690982698467222754, 0, -799605258704204448664, 0, 984324452040538679452, 0, 50641487488425988818060, 0, -675606165062367932910004, 0, 6708827051827111799192938, 0, -63753224484660724880110606, 0, 459557778678673384839219170, 0, -462292631692667560508483352, 0, -21122170224752315470218270828, 0, 37182755759735939976016869224, 0, 433382569427991208713282552114, 0, 962560091565795703830264067238, 0, 964840982957288887453451202466, 0, 737586393968192113142299848592, 0, 1913937569477061258537195243382, 0, 4855911326396288362524450490260, 0, 5817407712541535405434567643072, 0, 2044562637546279848819217261876, 0, -1118686131337377114235284728028, 0, -353420874076775506576887778906, 0, 173394388905638171041306485400, 0, -29609274136860213699411184262, 0, 3887940705703399760884678094, 0, -852253016165025551276080730, 0, 285916624650867019371185082, 0, -78213002519420936952513256, 0, 10329272951298488680678628, 0, 1697395261349868877332224, 0, -726176293883213595193204, 0, -105481647248557805290692, 0, 49248306349333111126040, 0, 17550083532004107660638, 0, -1704427351092740275058, 0, -2563894212528193927828, 0, -603844038257882753506, 0, 126316749132538587400, 0, 137950470501719470858, 0, 45235042772665946268, 0, 2895295598692955462, 0, -5109207254130669024, 0, -3652878247374197886, 0, -1589142936421964286, 0, -434287399972487004, 0, 83189380845672, 0, 81877608152315566, 0, 53218330954244916, 0, 17140598950098258, 0, -1878658393456846, 0, -7355800138380872, 0, -6633140308880348, 0, -3997802988429204, 0, -1422274398078796, 0, 710286340513056, 0, 2199699863792804, 0, 3272346110382260, 0, 3710263804052500, 0, 3890440631886808, 0, 3597269735914342, 0, 3152261159334538, 0, 2442803872752764, 0, 1650701581496180, 0, 863303530033448, 0, 69367115761738, 0, -603441241775504, 0, -1280155075135726, 0, -1580494557380492, 0, -1997484458157470, 0, -1758928060880816, 0, -1940568005683724, 0, -1508800093398442, 0, -1218735967453714, 0, -898298512149556, 0, -434476888620134, 0, 399227017068952, 0, 532258756885080, 0, 988434043044836, 0, 1268051438353022, 0, 1360056781167378, 0, 1388287197769694, 0, 1461694380125988, 0, 1551200917583342, 0, 474297665776494, 0, 535107016296182, 0, -187680642887388, 0, 302353220529026, 0, -1089855619782134, 0, -1184863984790178, 0, -1521095406082784, 0, -1187421065740590, 0, -1398940292104968, 0, -983539184017708, 0, -1858954983191552, 0, 243769028251740, 0, 582327631759994, 0, -618013159830072, 0, 1841590151022376, 0, 1595230014234990, 0, 1658466625430446, 0, 1082405008813124, 0, 2625279479656924, 0, -693655926186144, 0, 928032257534748, 0, -2041999079130196, 0, -1859216678257480, 0, -3191656644051418, 0, -1961302735583838, 0, 4426367730055998}
{2441199408, 0, -114790283, 0, -436350753, 0, -128588524, 0, -607392660, 0, 18511629, 0, -462697564, 0, 136096265, 0, -418870319, 0, 187426603, 0, -33485350, 0, 312074620, 0, -299984987, 0, 329938807, 0, 254606358, 0, 242100615, 0, -29298126, 0, 242922478, 0, 158044522, 0, 169137012, 0, 35080405, 0, 84154543, 0, 257039474, 0, 21942602, 0, -92348079, 0, -56601719, 0, 160690492, 0, -175222197, 0, -229306892, 0, -630450825, 0, -766425884, 0, -1319772197, 0, -1542430273, 0, -1883459643, 0, -1821310613, 0, -1763254666, 0, -781223234, 0, 661134369, 0, 3289922555, 0, 6664840925, 0, 10960894811, 0, 15791261714, 0, 20652499217, 0, 24385054135, 0, 25952100929, 0, 23508605052, 0, 15082800966, 0, -837625936, 0, -26237370329, 0, -62093868148, 0, -108299657710, 0, -162765999221, 0, -222247715966, 0, -279231192790, 0, -323677257039, 0, -341698278028, 0, -315611197257, 0, -221239003599, 0, -29518299951, 0, 295286870608, 0, 785296209266, 0, 1448251837527, 0, 2066588038812, 0, 1005063058323, 0, 7477155649502, 0, 42790356490317, 0, 23148386501550, 0, -329844782622906, 0, -1127168058361691, 0, -1272126819237174, 0, 2776836595539397, 0, 17369807913802186, 0, 49348736153436470, 0, 81283581903905010, 0, -165247593534474485, 0, -2918642531434626257, 0, -20054354751730440606, 0, 44623003922763076935, 0, 1478784092645811945172, 0, -9310513913925233362693, 0, -24139888759449851155880, 0, 901332114126661095478515, 0, -10275181867036821744262322, 0, 70116022648586636959508038, 0, 42552390973161327601372124, 0, -6011003440597768362746268736, 0, 25528223499032576406287640032, 0, 154590268282915822773695792012, 0, -31892362536659369592622081203, 0, -1327919326367577062438409217675, 0, -3810884228728661978367583381220, 0, -6542304040529522284363088261836, 0, -7628376235342204936486770479819, 0, -4563616273174899460731220558042, 0, 1353748668718377984210292850819, 0, 3239229178083274654429287357666, 0, 411291687917908184733381847235, 0, -496864263017249158258613741064, 0, 74099328583015781161569136560, 0, 1883841240735506147143598640, 0, -2149195761900234051255200651, 0, 269942641782573319106839069, 0, 76193069951564916959415394, 0, -49809249465083577669488133, 0, 10953115815184843861619032, 0, 418665731960421900660756, 0, -629200867228964900820688, 0, -40141966695095840457178, 0, 48659328373232542076113, 0, 12000863176241415518201, 0, -2763090149694574816277, 0, -2243590865960381887579, 0, -385759904620529570598, 0, 162592859397603609683, 0, 124226737614087969676, 0, 34870320372917507528, 0, -69079448907785306, 0, -5290748899694947008, 0, -3362626724634948761, 0, -1372398497101897724, 0, -333413585683518280, 0, 30169629314794934, 0, 83285713179393345, 0, 48307894792870437, 0, 13455898902227724, 0, -3476461930212919, 0, -7717070773847991, 0, -6505082799534836, 0, -3734559174381996, 0, -1156539181212081, 0, 946013873376610, 0, 2395731639577445, 0, 3431212946675528, 0, 3827347028944410, 0, 3968787409377361, 0, 3637336967110833, 0, 3159001267357557, 0, 2421233343529899, 0, 1604184544286213, 0, 804048211503012, 0, -2390643882988, 0, -676349262900779, 0, -1355450732735518, 0, -1644863000176391, 0, -2058272439380297, 0, -1795484087657010, 0, -1971213985508513, 0, -1519085245087931, 0, -1215113614450324, 0, -886772641194274, 0, -408660679844917, 0, 441127635079517, 0, 573139647130506, 0, 1031200052212126, 0, 1312243367172795, 0, 1395743502704967, 0, 1419935737967254, 0, 1484939688137583, 0, 1576748199781414, 0, 464866205365340, 0, 526795907261692, 0, -212732367877528, 0, 294214642697376, 0, -1132452274951151, 0, -1223837310566864, 0, -1560644113102047, 0, -1217043384243645, 0, -1424534131807119, 0, -998666163908917, 0, -1890281414723682, 0, 262041610234453, 0, 611999583070497, 0, -624471382752358, 0, 1895456986146022, 0, 1634890563406759, 0, 1698187543852034, 0, 1102350076321072, 0, 2679297036744039, 0, -718389005826870, 0, 940695550973623, 0, -2094740973367416, 0, -1904900482548448, 0, -3263645904869973, 0, -2004357812168537, 0, 4534602122990493}
{0, 260315432, 0, 487594720, 0, 414739254, 0, 338597676, 0, 460113392, 0, 148124892, 0, 42530556, 0, 375172252, 0, -129273402, 0, -195039720, 0, 99449346, 0, -279713620, 0, -182827076, 0, -79375620, 0, -365378358, 0, -349088552, 0, -143936146, 0, -69924096, 0, -305910758, 0, -112870460, 0, -227954296, 0, -186980948, 0, 203511618, 0, -59682552, 0, 58333086, 0, 84928744, 0, 77968340, 0, 292279372, 0, 207350832, 0, 217188792, 0, 248832576, 0, 387712768, 0, 377120262, 0, 263621868, 0, 264749196, 0, 258680240, 0, 226317520, 0, 213314004, 0, 233360046, 0, 70974008, 0, -10342252, 0, -63152764, 0, -85456974, 0, -242207408, 0, -219277246, 0, -119433280, 0, -249401274, 0, -206315212, 0, -162673024, 0, -330090108, 0, -785551438, 0, -1436597920, 0, -2864907266, 0, -5904108828, 0, -10964770780, 0, -19643872952, 0, -35973705060, 0, -68758182704, 0, -135636342584, 0, -261631808460, 0, -465231405528, 0, -720866441376, 0, -392522452330, 0, 1395434532520, 0, -13081989995552, 0, -49500828451484, 0, 44367149800900, 0, 570370292642504, 0, 1389170963665612, 0, 709095008162504, 0, -6007637203595878, 0, -25883712347405236, 0, -63749741605803684, 0, -70561174390957432, 0, 507446007907440808, 0, 5704715254027512916, 0, 29019090759863098462, 0, -230041505337786297792, 0, -1948055731344026678654, 0, 27103032090313850843368, 0, -135667334511736871644566, 0, 234890319120097997954596, 0, -1373272510652446588517162, 0, 95797017373455024098394488, 0, -1703870562130647033695067598, 0, 9464159199535210625984454228, 0, 36782361431607178492347282506, 0, -193019122959392451924222507668, 0, -973600283002713676366885927548, 0, -1803260506374250164564903474732, 0, -2176100302589870605587899614040, 0, -3164390804032560330085183416648, 0, -6057138131034383424203079874742, 0, -8232382139623018495594367050968, 0, -4831541550741613877394267348890, 0, 783259711149950699632068613576, 0, 1224923769871407705718182883644, 0, -224802954704864991537342974352, 0, -34682835621132262914944939378, 0, 19513303655934152425012068888, 0, -4652802130919540599110984694, 0, 796445813697055740739563288, 0, -60608135712911558015931672, 0, -22533328359854885192078764, 0, 9229600168065693343547432, 0, -383017083652586055805824, 0, -496859192938488962161648, 0, 6615158919674503621972, 0, 44237782122931627161664, 0, 7234302371123602555652, 0, -3345612225876255468118, 0, -1882719112654708129904, 0, -204953960987344057072, 0, 182243916978288084176, 0, 108859067004218326204, 0, 25815539423846745632, 0, -2315045696166668712, 0, -5297394203469567000, 0, -3061522794169493700, 0, -1170924761263857408, 0, -245257559630266320, 0, 53848449124759888, 0, 82616152969357812, 0, 43181185057215024, 0, 10012611480651694, 0, -4869140297651268, 0, -7977761033741726, 0, -6338469162317720, 0, -3456756912284868, 0, -883475297141468, 0, 1187046659373944, 0, 2595943258614564, 0, 3592954038117086, 0, 3945793918180496, 0, 4046955243118050, 0, 3676055692135680, 0, 3163504922395680, 0, 2396965678837924, 0, 1554665241179298, 0, 742058206742240, 0, -76708975208334, 0, -751264340084524, 0, -1432318037205910, 0, -1710119787829660, 0, -2119581823488250, 0, -1831747373767248, 0, -2001337701189534, 0, -1528440167163488, 0, -1210303674168870, 0, -874148543281676, 0, -381519684637828, 0, 484379808073968, 0, 615168997410938, 0, 1074845499524440, 0, 1357203823222902, 0, 1431787030953576, 0, 1451807853736994, 0, 1508064109085976, 0, 1602333577143626, 0, 454639481137060, 0, 517776075276220, 0, -238707506633836, 0, 285668402906998, 0, -1176136146940852, 0, -1263683740701396, 0, -1600879043252816, 0, -1247148261049552, 0, -1450328594746520, 0, -1013827205268134, 0, -1921904895036836, 0, 280977530348212, 0, 642614395746944, 0, -630935311899372, 0, 1950592924052880, 0, 1675341265288196, 0, 1738674402713684, 0, 1122538900071316, 0, 2734228124036212, 0, -743819628850760, 0, 953428335441396, 0, -2148657154971522, 0, -1951556688055780, 0, -3337051096453228, 0, -2048237553018716, 0, 4645181499464102}
{2507705413, 0, -117375628, 0, -446311657, 0, -132056153, 0, -622113292, 0, 17728418, 0, -475241011, 0, 137743074, 0, -431384642, 0, 189669655, 0, -37800254, 0, 317319351, 0, -311323293, 0, 337520463, 0, 260941237, 0, 253955588, 0, -21444044, 0, 264323530, 0, 174887187, 0, 183198594, 0, 24636662, 0, 45546854, 0, 176583707, 0, -117336974, 0, -290098867, 0, -273422726, 0, -17428452, 0, -236561470, 0, -34226759, 0, -21740027, 0, 419321681, 0, 556164316, 0, 1068646435, 0, 1316975169, 0, 1569579886, 0, 1096517790, 0, 481060960, 0, -1184972342, 0, -3436917498, 0, -6822598196, 0, -11034874062, 0, -15863726148, 0, -20492061594, 0, -24250137525, 0, -25653965423, 0, -23137436944, 0, -14829634204, 0, 1352033768, 0, 26916288382, 0, 63386653670, 0, 110550499823, 0, 167064981702, 0, 229230601357, 0, 291552884377, 0, 344379387605, 0, 376645789669, 0, 375154499570, 0, 328781288742, 0, 231866515076, 0, 88271000266, 0, -96139774667, 0, -328694245863, 0, -704858599234, 0, -2495608468155, 0, -2998866133445, 0, 22356423784363, 0, 44978914161163, 0, -161131634804058, 0, -860835678788087, 0, -1525606194090045, 0, 471489133239609, 0, 10681242061507146, 0, 36687775996935567, 0, 77874089249997155, 0, 20429437814855133, 0, -1195266422861500868, 0, -10623190507203666469, 0, -28911997103745085126, 0, 637869977753833018256, 0, 827427659529230332294, 0, -51663310947185195282256, 0, 525492316434546790227632, 0, -4439722535185330460711239, 0, 44648154494027915971462957, 0, -457350151462307007680706787, 0, 2603172510314081002249811364, 0, 7272605705105920061835696974, 0, -103935646684795248079839675069, 0, -279826102477210490840677769185, 0, 330954833930311583945052799298, 0, 2594275643801410835364778281888, 0, 5975528275375449512683540618288, 0, 8381506828570577721686068607295, 0, 6604526597388236200588354350644, 0, -96743769492497948084946377390, 0, -4800604498132632229396475248057, 0, -2104753412267787994058264805928, 0, 782471514722313046230621737412, 0, 120303423804746253819395076187, 0, -81765663095137756148566405059, 0, 20282352189121461132116364366, 0, -4196950990091598020475313139, 0, 825761960162091275420530055, 0, -119582047218249805068118003, 0, -2419475535545106629092001, 0, 6600445075768039542887915, 0, -798170174542727566384673, 0, -359522679487993053244213, 0, 37050294396415197391906, 0, 37650480646605311758970, 0, 3361574862876012654868, 0, -3557005757403022403252, 0, -1514574552711611881773, 0, -60800313943415799824, 0, 188810370996831732858, 0, 92985628166824358221, 0, 18091478720344352929, 0, -3954441406522730844, 0, -5173863370962598807, 0, -2758768836794312951, 0, -985505288079079105, 0, -169058200209571276, 0, 71890049582991577, 0, 80282727541268654, 0, 37977242855518130, 0, 6824458957799938, 0, -6077788351334280, 0, -8160333668038696, 0, -6150953215336614, 0, -3178358057702312, 0, -614466005756873, 0, 1424301447031411, 0, 2793486452090494, 0, 3752820718543549, 0, 4062719129752986, 0, 4123603527031915, 0, 3713257998215813, 0, 3166368979347294, 0, 2371054726470077, 0, 1503387891910423, 0, 678554733551780, 0, -152513276356357, 0, -827309286613478, 0, -1510116605918633, 0, -1775842164967134, 0, -2181170711940201, 0, -1867607889028728, 0, -2030930973032605, 0, -1536912677069040, 0, -1204374191322322, 0, -860507740075074, 0, -353120348083255, 0, 528934025801530, 0, 658313043801266, 0, 1119344577477358, 0, 1402921497149288, 0, 1468177809774513, 0, 1483898317851208, 0, 1531057914962669, 0, 1627956387517282, 0, 443599981861111, 0, 508031329404468, 0, -265622540933100, 0, 276709613349682, 0, -1220925075390508, 0, -1304415458924933, 0, -1641805400454736, 0, -1277738911198231, 0, -1476318691349405, 0, -1029016633831847, 0, -1953823577846384, 0, 300593588565581, 0, 674194009711016, 0, -637404734488703, 0, 2007021812141519, 0, 1716593847658919, 0, 1779938443584899, 0, 1142970955589307, 0, 2790084671103987, 0, -769964546106092, 0, 966228360359505, 0, -2203770844935281, 0, -1999203076123039, 0, -3411896722551713, 0, -2092955583690356, 0, 4758152607204738}
{0, 265989424, 0, 498400068, 0, 424324060, 0, 346868080, 0, 471641054, 0, 152945820, 0, 45320608, 0, 385855580, 0, -130083650, 0, -197408928, 0, 104010744, 0, -284602416, 0, -185511432, 0, -79756784, 0, -373768534, 0, -357768444, 0, -147522752, 0, -72810760, 0, -315928970, 0, -117703064, 0, -237196066, 0, -196347776, 0, 204732880, 0, -66016452, 0, 54173764, 0, 80866368, 0, 74623626, 0, 295619676, 0, 205613278, 0, 217167880, 0, 254304818, 0, 394152968, 0, 381236074, 0, 274641672, 0, 276082756, 0, 259005552, 0, 238213318, 0, 239916068, 0, 238618048, 0, 72049708, 0, 27217994, 0, -52660388, 0, -112107744, 0, -214410876, 0, -191799948, 0, -185811264, 0, -261200674, 0, -126303272, 0, -211148134, 0, -371911336, 0, -553527422, 0, -1177910720, 0, -2598749878, 0, -4956820960, 0, -9098346340, 0, -17018353032, 0, -32012893712, 0, -61800144292, 0, -119922041670, 0, -223169918424, 0, -384570353410, 0, -591912495356, 0, -606352736518, 0, 1279230803952, 0, -4555550117262, 0, -41437110598540, 0, -25696648153442, 0, 332482418170368, 0, 1171880227711558, 0, 1419248259266516, 0, -2506873439923268, 0, -17132035845023020, 0, -49853592841693176, 0, -87400355606660104, 0, 111801991062071332, 0, 2517454464490166740, 0, 18540088169768120200, 0, -8701592921605441986, 0, -1326676426664253786592, 0, 4899866088098806263416, 0, 57148070111413378291158, 0, -1028724549427802167079848, 0, 11058813459326795147940946, 0, -98046088475052551705902414, 0, 520696057252302101502634678, 0, 1827852500634900955830840020, 0, -37180706339910533906589790506, 0, -18884591439773212155987414978, 0, 599193074964460122999491395322, 0, 1998857036062424826397214401180, 0, 3419403859088607004286609295248, 0, 4866522190485746215011765407250, 0, 7725847587867602577366596184966, 0, 10890484045443408978546426400816, 0, 8683491973369133841390755526358, 0, 910985289365144631947770158286, 0, -2395549383326350648040910732530, 0, -185663218450018056409523072918, 0, 266620157968720147790987113234, 0, -64331557623617031155387879072, 0, 11308898568621553627416177472, 0, -2346639068656680068160342192, 0, 584073321155227896658046310, 0, -121283986321563931802198234, 0, 9259529720921376868976066, 0, 3987552509533288112774478, 0, -938507722348423114360886, 0, -234647903435406767657958, 0, 54149352910603777272704, 0, 30162397691745128477896, 0, 386225803307639856614, 0, -3494613480905202542118, 0, -1162706409158793782324, 0, 49222033249232639732, 0, 185508411665384973804, 0, 77447646288094111812, 0, 11651010778134376138, 0, -5092338980924366928, 0, -4956536260584485046, 0, -2461239990679784644, 0, -816488748005836340, 0, -103980626311940316, 0, 85041006181716670, 0, 76675609367410854, 0, 32838184260409016, 0, 3927362152955576, 0, -7094585260768032, 0, -8259488034413854, 0, -5937104275255558, 0, -2895778342933230, 0, -348622256078842, 0, 1656250002446272, 0, 2985145167275288, 0, 3906711307101882, 0, 4173838579781608, 0, 4194748976167358, 0, 3745547577742054, 0, 3164946147007910, 0, 2341631181774332, 0, 1449162906460598, 0, 612934508757222, 0, -229956781398868, 0, -904340894277524, 0, -1588528804410310, 0, -1841627240121034, 0, -2242636345655342, 0, -1902704707343284, 0, -2059702135018496, 0, -1544285508519034, 0, -1197181161016864, 0, -845775165558464, 0, -323423243151654, 0, 574795040942594, 0, 702555333361112, 0, 1164669856713148, 0, 1449368953414230, 0, 1504883553504568, 0, 1516181189371200, 0, 1553895833972152, 0, 1653602588518430, 0, 431722698101118, 0, 497542805875972, 0, -293494712105148, 0, 267332188080282, 0, -1266835502612892, 0, -1346043843060482, 0, -1683427936573504, 0, -1308818730287230, 0, -1502499168871288, 0, -1044228797362944, 0, -1986035903507488, 0, 320905902276828, 0, 706760277705878, 0, -643878380896600, 0, 2064767450976272, 0, 1758660463005136, 0, 1821991025791410, 0, 1163647373660176, 0, 2846878718715188, 0, -796839057684246, 0, 979093494975558, 0, -2260103460094766, 0, -2047857303763636, 0, -3488206219873972, 0, -2138525467413200, 0, 4873558146192566}
{2575653136, 0, -120005364, 0, -456435523, 0, -135582539, 0, -637100439, 0, 16850594, 0, -488152846, 0, 139273889, 0, -444087463, 0, 192460667, 0, -40982894, 0, 324444087, 0, -321382202, 0, 344938533, 0, 262724646, 0, 254257019, 0, -33756844, 0, 259208507, 0, 165106405, 0, 184519530, 0, 37768558, 0, 95490999, 0, 275564882, 0, 31263602, 0, -97474105, 0, -51189037, 0, 176168132, 0, -176585069, 0, -229520031, 0, -640447837, 0, -781506865, 0, -1351907025, 0, -1570298309, 0, -1927031810, 0, -1866272785, 0, -1813167868, 0, -807808057, 0, 630006208, 0, 3324702344, 0, 6775876491, 0, 11133295829, 0, 16051226611, 0, 21086649679, 0, 24903101760, 0, 26495385546, 0, 24107069237, 0, 15597333329, 0, -762606572, 0, -26696842178, 0, -63279299341, 0, -110873571991, 0, -167105727889, 0, -228395642235, 0, -287856580660, 0, -335442494983, 0, -356587740500, 0, -334561554643, 0, -246997215419, 0, -67068387636, 0, 237997324625, 0, 702951965263, 0, 1352914212617, 0, 2165133008586, 0, 2490595170346, 0, 1360690818312, 0, 17215737301923, 0, 57512312847043, 0, -33150813803102, 0, -574735243228517, 0, -1459414872037287, 0, -905999972794096, 0, 5703169566328279, 0, 25739049030595064, 0, 65003815788841400, 0, 82849501235975709, 0, -405503120276285580, 0, -4980640789369053090, 0, -28892147796932589380, 0, 145322547354143097242, 0, 2093107933052195794539, 0, -19739777739938283272292, 0, 31048686831539198973852, 0, 832588257546424375086024, 0, -10596547563490718173394974, 0, 43029241017777522109848392, 0, 711144782696276518039965624, 0, -11164439768136872910586290990, 0, 17051018502669956601777632140, 0, 288508534048481125555763770125, 0, 413777074755850034846243344116, 0, -959350484620874427340831661278, 0, -4358550889806789718062627195487, 0, -7981091594650242503051710616440, 0, -8022538091355490327381002314011, 0, -1656819341659905477478368405600, 0, 5945643809277861480550892505498, 0, 5026849054420830034260651008878, 0, -361971402287550304153711886221, 0, -729891245319034517588025357596, 0, 187319170965401812972734774211, 0, -19202196479359878521344556307, 0, 1196897944513422736315774330, 0, -471657852714277814629628252, 0, 277164601537376501932494424, 0, -92352216147235667873625226, 0, 13883291623374231424721453, 0, 1855559863886083058088010, 0, -905567660378775036674577, 0, -130703154767312328184380, 0, 61038185496653734103845, 0, 22672304826596920674209, 0, -1758080441004626688410, 0, -3243566036725379945453, 0, -842522364712129721443, 0, 128796441144888285879, 0, 175150102351322688760, 0, 62832366941008681425, 0, 6401770518920662222, 0, -5823907098715104846, 0, -4674525594113340691, 0, -2174032313364527504, 0, -663938264672392777, 0, -49210042246210275, 0, 93943598857271551, 0, 72091222036641526, 0, 27846780542685211, 0, 1326195311729890, 0, -7924889578436019, 0, -8272671044318596, 0, -5687809574473576, 0, -2597632785740226, 0, -75075840497654, 0, 1891948922683195, 0, 3177755019224206, 0, 4059274987877505, 0, 4281878753613130, 0, 4261545039971759, 0, 3772943212297613, 0, 3158508288083885, 0, 2307534250997055, 0, 1390680639551088, 0, 543953960138851, 0, -310124909439824, 0, -983208624746791, 0, -1668147558643243, 0, -1907838605666004, 0, -2304158808079137, 0, -1937064821147318, 0, -2087584119525183, 0, -1550443793012311, 0, -1188589652353714, 0, -829825229769322, 0, -292317420820181, 0, 622043113851785, 0, 747951513641309, 0, 1210847581967098, 0, 1496553576190696, 0, 1541893837470435, 0, 1548641186258056, 0, 1576552176833113, 0, 1679255261959951, 0, 418977571602625, 0, 486285846911373, 0, -322346329570870, 0, 257529032010120, 0, -1313885245029460, 0, -1388580522785797, 0, -1725750861049415, 0, -1340389626239164, 0, -1528863748121538, 0, -1059457447408404, 0, -2018539672593894, 0, 341931966102136, 0, 740335797586539, 0, -650356228682006, 0, 2123854344224186, 0, 1801553075107471, 0, 1864843576234150, 0, 1184567453743556, 0, 2904622427287535, 0, -824460506412922, 0, 992021313507868, 0, -2317678943687274, 0, -2097537681986876, 0, -3566004773184195, 0, -2184961201913887, 0, 4991446372829338}
{0, 271755672, 0, 509384020, 0, 434074894, 0, 355289980, 0, 483382414, 0, 157873144, 0, 48194100, 0, 396774472, 0, -130863240, 0, -199785968, 0, 108723798, 0, -289494668, 0, -188210060, 0, -80145868, 0, -382199776, 0, -366471668, 0, -151314566, 0, -75790432, 0, -325785076, 0, -122697612, 0, -247129386, 0, -205592180, 0, 206587718, 0, -73432788, 0, 49192878, 0, 78538352, 0, 70947238, 0, 295789320, 0, 205979174, 0, 220160256, 0, 254050362, 0, 399453520, 0, 394144364, 0, 281654428, 0, 276722256, 0, 271688160, 0, 258143854, 0, 242550368, 0, 248268674, 0, 106645956, 0, 35070438, 0, -68421608, 0, -74095578, 0, -194019692, 0, -247342934, 0, -177166056, 0, -207460264, 0, -199731424, 0, -256199982, 0, -217758248, 0, -473498004, 0, -1139409356, 0, -2118493032, 0, -4167643960, 0, -8222560692, 0, -15001751224, 0, -26643769972, 0, -49240063180, 0, -95352687392, 0, -187396351692, 0, -352092851666, 0, -597563003652, 0, -832880419936, 0, 307538892328, 0, 247696534770, 0, -26708308470828, 0, -53135667461814, 0, 153904576374988, 0, 882526659006064, 0, 1633359275780312, 0, -232898775957154, 0, -10393280428315188, 0, -36777123580925916, 0, -80592642292935648, 0, -44730319404663222, 0, 1004106728765891832, 0, 9407409596745143030, 0, 35440011672828405308, 0, -482367651665978294000, 0, -1986457344831748795536, 0, 45951631959027646958438, 0, -338675461149487786780748, 0, 1933852365895542796395258, 0, -18362827839078392721519592, 0, 284080829652631265994385860, 0, -3047830172893707606917359780, 0, 8776745467198569346573306138, 0, 91146327873581393751165679756, 0, -130763167327696758877527313066, 0, -1492309837730543871762676513776, 0, -3881429119174696999262936962492, 0, -6484055476242068465396179665712, 0, -9807599254396823760263170754034, 0, -13810932625081435797609115145028, 0, -13360711646867999584091853095286, 0, -4479232729189401460941741444144, 0, 3172737745753145005162818899108, 0, 1540567169612255562504412742516, 0, -558887788113230220493025934942, 0, 20183295036137499022559260068, 0, 17329052454278615183617982926, 0, -5004978185409367163811255316, 0, 724478212732847155158340838, 0, 29629658994891507544017320, 0, -54610438885216376835648468, 0, 13782696422106093521978948, 0, 347999569571334604970778, 0, -778430563279916277226636, 0, -50331104557111333041292, 0, 60630917389605611417636, 0, 15768037526619652869048, 0, -3177819816391485026672, 0, -2874788190998671451466, 0, -562906362329404918756, 0, 182200669274315246370, 0, 160110765136641604984, 0, 49517006275668304258, 0, 2224507659007562220, 0, -6232683974144003812, 0, -4350632108291821476, 0, -1900737129223887682, 0, -527591696159619532, 0, -3890304799695544, 0, 99186456091531764, 0, 66763958388527008, 0, 23037339942096624, 0, -1011366511075548, 0, -8605221174303500, 0, -8224407389337122, 0, -5416554938530848, 0, -2290114598831528, 0, 204598439265548, 0, 2132779152599448, 0, 3374460570847156, 0, 4214506014693640, 0, 4391010803045432, 0, 4327883350187602, 0, 3798769618290536, 0, 3149639306247566, 0, 2270611347454876, 0, 1329120658394154, 0, 472221171920876, 0, -392838418373190, 0, -1064008877757360, 0, -1749241893309628, 0, -1974816612849348, 0, -2366074738142300, 0, -1970971989497748, 0, -2114799214890404, 0, -1555537348360968, 0, -1178678029671274, 0, -812694464882412, 0, -259797455447612, 0, 670706141113232, 0, 794536725945886, 0, 1257905652379876, 0, 1544500679783112, 0, 1579220139687164, 0, 1581281113924734, 0, 1599017509204324, 0, 1704908522793738, 0, 405340588070592, 0, 474237741898672, 0, -352199083346892, 0, 247290665262854, 0, -1362094417834324, 0, -1432039349613722, 0, -1768779495447752, 0, -1372455121010932, 0, -1555406832856384, 0, -1074696288168662, 0, -2051332665926184, 0, 363688616545774, 0, 774943192690184, 0, -656836914383644, 0, 2184306995071544, 0, 1845284012690952, 0, 1908507649115204, 0, 1205732224021828, 0, 2963328046579404, 0, -852844776087836, 0, 1005009522703436, 0, -2376519381411024, 0, -2148262398837120, 0, -3645316483935078, 0, -2232276723334332, 0, 5111861386369248}
{2645065765, 0, -122677874, 0, -466737602, 0, -139187370, 0, -652356245, 0, 15997709, 0, -501201814, 0, 140906029, 0, -457152992, 0, 194711626, 0, -45557040, 0, 329782886, 0, -333297719, 0, 352793011, 0, 269081372, 0, 266229717, 0, -25953655, 0, 281264688, 0, 182008333, 0, 198735574, 0, 27545893, 0, 56862789, 0, 193356052, 0, -109647068, 0, -296927807, 0, -272018116, 0, -5947338, 0, -236678879, 0, -30637742, 0, -26377749, 0, 423836144, 0, 560872363, 0, 1079768078, 0, 1323442607, 0, 1599180055, 0, 1103265030, 0, 467220099, 0, -1225378463, 0, -3494305409, 0, -6982317721, 0, -11280505629, 0, -16177982556, 0, -20923429233, 0, -24823895453, 0, -26208472795, 0, -23655968294, 0, -15300177588, 0, 1238307175, 0, 27454019388, 0, 64567922150, 0, 112749530128, 0, 170827665057, 0, 234370457072, 0, 297839291440, 0, 351918447151, 0, 384392768280, 0, 380360634606, 0, 326415581536, 0, 211919004491, 0, 36642634532, 0, -191225398373, 0, -463714442770, 0, -797965049917, 0, -1453446195175, 0, -4276715433662, 0, 636459190122, 0, 38621404286485, 0, 26335974235659, 0, -337114925903227, 0, -1217971614293219, 0, -1566629177848894, 0, 2237191097945129, 0, 16892523749555279, 0, 50311471640448438, 0, 92851885082897473, 0, -64648350103296756, 0, -2163318580087552750, 0, -16847887007461624521, 0, -17032961984770468285, 0, 1125306110719174287712, 0, -1452790113747592857421, 0, -70943513169782936282332, 0, 920991900787823520189460, 0, -8871718854723547019034497, 0, 86533012353946628112078266, 0, -728866451128839781774516778, 0, 2418150489339959073982071698, 0, 24250595556298052627437878415, 0, -126310290425564846811261651800, 0, -645966822875847732144800768437, 0, -510574316317173157855614535006, 0, 1926436763947857130623848247764, 0, 6091530709802316660616954085344, 0, 8106908582217441357029239353790, 0, 3246452606768751288459396820611, 0, -6442265813104974643400602431880, 0, -8946432319281280365484022406908, 0, -1688561303426293285608255362233, 0, 1640254233262432645831203904372, 0, -40692539689857330863003525836, 0, -95777134362981948337946086603, 0, 30089013063841560623041728533, 0, -6452259257887258132782250470, 0, 1141849414520185959864050021, 0, -114439706117263676483135992, 0, -21419885190245609306096876, 0, 11191640363832973873317815, 0, -576487440634105740812719, 0, -612393157046893179088113, 0, 7336079061076838934229, 0, 55440982515476818215085, 0, 9788671271471061336870, 0, -3997417945784853878038, 0, -2444769253382856249814, 0, -327728575208383675225, 0, 213883862409084865365, 0, 142330236937416485083, 0, 37710621949924927728, 0, -1012940586423722344, 0, -6390239275045006652, 0, -4002440341610086379, 0, -1643747713718768042, 0, -406872149993404638, 0, 32923338866913508, 0, 101376223413394483, 0, 60942791438224224, 0, 18465471220564532, 0, -3097310885647239, 0, -9159088728819866, 0, -8134897987954775, 0, -5139751970507072, 0, -1987132873924722, 0, 478668747899488, 0, 2369253303846427, 0, 3568071226073463, 0, 4367425300731674, 0, 4498247415226634, 0, 4392397943333433, 0, 3822858488409034, 0, 3138989412216096, 0, 2231993043394247, 0, 1265777672998079, 0, 399016543145846, 0, -476961155044157, 0, -1145832377021846, 0, -1831148150014144, 0, -2042114901806442, 0, -2428132538656427, 0, -2004316949279760, 0, -2141337933089578, 0, -1559612907716437, 0, -1167520752952464, 0, -794470164709788, 0, -225929324279028, 0, 720730530120153, 0, 842272618646952, 0, 1305818068952062, 0, 1593197801140523, 0, 1616849643122655, 0, 1614094943860750, 0, 1621281686692027, 0, 1730560569526458, 0, 390792435800371, 0, 461381944028831, 0, -383070079877756, 0, 236611736477205, 0, -1411481154139053, 0, -1476432416657126, 0, -1812518916285688, 0, -1405018223994992, 0, -1582122255924426, 0, -1089938954682878, 0, -2084412684949302, 0, 386193872984713, 0, 810605976409545, 0, -663320376405347, 0, 2246150581212703, 0, 1889865494892049, 0, 1952994928464972, 0, 1227140797926562, 0, 3023007921850901, 0, -882009825587095, 0, 1018055534271509, 0, -2436649453983227, 0, -2200050314965225, 0, -3726167234931475, 0, -2280486407475900, 0, 5234852993343791}
{0, 277615422, 0, 520549028, 0, 443993430, 0, 363862760, 0, 495340802, 0, 162913064, 0, 51157240, 0, 407916644, 0, -131618722, 0, -202134532, 0, 113590830, 0, -294448128, 0, -190922210, 0, -80419316, 0, -390698254, 0, -375443148, 0, -155124214, 0, -78537448, 0, -335980142, 0, -128099492, 0, -256856916, 0, -214728896, 0, 207626770, 0, -81235252, 0, 45513908, 0, 75465600, 0, 64909936, 0, 298260564, 0, 207965928, 0, 218003188, 0, 254240036, 0, 411645164, 0, 401669130, 0, 281737896, 0, 289367156, 0, 286920412, 0, 258236092, 0, 254371320, 0, 281859194, 0, 111047500, 0, 29716610, 0, -28849256, 0, -55583058, 0, -235605600, 0, -225706662, 0, -134179608, 0, -285492102, 0, -228717200, 0, -150110380, 0, -237766096, 0, -526271050, 0, -853236656, 0, -1707686410, 0, -3722917136, 0, -6956693158, 0, -12597521932, 0, -23410665020, 0, -44382636344, 0, -85654113722, 0, -163199148928, 0, -293880040924, 0, -485532284356, 0, -705851879920, 0, -286543956236, 0, 1780550395916, 0, -13913285851876, 0, -57168305215936, 0, 29796838628676, 0, 584450204771816, 0, 1531253092341388, 0, 1103225357704162, 0, -5391153672590404, 0, -25562309990851068, 0, -66090915406014592, 0, -93662480084970050, 0, 315520370720804900, 0, 4335169339290718984, 0, 27676252016724821520, 0, -77341121969797168354, 0, -2029845015745671671352, 0, 12735609688495142938286, 0, 41351912469862122739932, 0, -1359800032781224467218070, 0, 15834095347275039927694260, 0, -126324676051931034532728268, 0, 336566473537601359479216760, 0, 6637256700765279466908790874, 0, -53884603400947763729531615886, 0, -149713186972166052166259333792, 0, 617291022796596237293905521988, 0, 3256333561577856392670017290122, 0, 7229518933073964920486051530876, 0, 11812203544326139542874868186588, 0, 16892663872719178829263039091224, 0, 18530968916338435799623295971772, 0, 10034271187061650579672334463156, 0, -2483471418929615636752885338982, 0, -4007183592968217429786453187730, 0, 355577151911035978300843038342, 0, 330796135851187407311074858808, 0, -112055240861244412137984917886, 0, 23319275063100022409371362386, 0, -4772768164466392822541644250, 0, 1009910702752093336580388036, 0, -163810785330869424024015006, 0, 1593254489041423751936536, 0, 7776660340427439095126638, 0, -1040445702531309386404316, 0, -442619429898973800170140, 0, 45075147569996576601560, 0, 47503663969037046233374, 0, 4885254107774332049056, 0, -4343649348013851349702, 0, -1996466141080269481946, 0, -137179380440581475728, 0, 228166902783137105842, 0, 123337754799543108742, 0, 27492515843821841562, 0, -3445346462826397034, 0, -6356747628876043796, 0, -3643470666762495092, 0, -1404663575413234146, 0, -301059745573093532, 0, 62157453691997004, 0, 101077960696120854, 0, 54863858455692192, 0, 14202124989201698, 0, -4914115647669818, 0, -9577511007282980, 0, -7994936652802126, 0, -4849718435003476, 0, -1684216269978032, 0, 748214398296114, 0, 2599713101038292, 0, 3755141583204040, 0, 4513701504193806, 0, 4599087424181684, 0, 4450898960508868, 0, 3841672134390968, 0, 3123817121427280, 0, 2189722905708088, 0, 1199423987041962, 0, 323735274532866, 0, -562653485422034, 0, -1228526692408920, 0, -1913522764160992, 0, -2109313367860662, 0, -2489917098459060, 0, -2036721554292100, 0, -2166894688871452, 0, -1562449872107216, 0, -1154970426575370, 0, -775072151189536, 0, -190675188018612, 0, 772117404859874, 0, 891143531339386, 0, 1354555039149064, 0, 1642613297108032, 0, 1654748587759898, 0, 1647055779134914, 0, 1643316556390440, 0, 1756196123571364, 0, 375307459331100, 0, 447698295098814, 0, -414977905391344, 0, 225486640891928, 0, -1462062118694530, 0, -1521771700706568, 0, -1856973444853964, 0, -1438081779957126, 0, -1609003894565892, 0, -1105179210265528, 0, -2117777568112736, 0, 409465079302500, 0, 847347401134876, 0, -669805377226184, 0, 2309410329355500, 0, 1935310145370874, 0, 1998317179295260, 0, 1248794070517026, 0, 3083674536574328, 0, -911972115291310, 0, 1031156873754106, 0, -2498091945480830, 0, -2252920157646420, 0, -3808581799873548, 0, -2329604569404390, 0, 5360466730306624}
{2715966989, 0, -125396378, 0, -477206286, 0, -142851995, 0, -667882264, 0, 15044590, 0, -514634423, 0, 142427354, 0, -470400943, 0, 197507447, 0, -49023664, 0, 337056437, 0, -343856175, 0, 360382389, 0, 270753685, 0, 266689908, 0, -38527546, 0, 276121130, 0, 171908772, 0, 200637870, 0, 40865962, 0, 107024130, 0, 294264323, 0, 42308738, 0, -102595315, 0, -46875544, 0, 193187718, 0, -175134322, 0, -231446705, 0, -652227169, 0, -791389773, 0, -1383009808, 0, -1606087982, 0, -1965949205, 0, -1900976008, 0, -1876863038, 0, -839135400, 0, 621632126, 0, 3350093952, 0, 6859584668, 0, 11335768708, 0, 16324886784, 0, 21461965222, 0, 25431037921, 0, 27104339987, 0, 24630156728, 0, 16058253614, 0, -543323946, 0, -27168489169, 0, -64623182520, 0, -113233684727, 0, -171200887710, 0, -234669255230, 0, -296182121645, 0, -346315334321, 0, -370598846039, 0, -351581107177, 0, -268043793216, 0, -95648789866, 0, 195865621684, 0, 638724803745, 0, 1264446197166, 0, 2082081940140, 0, 2997033800830, 0, 2580871841997, 0, 3391711833995, 0, 32407635960078, 0, 63484046812827, 0, -143483555967256, 0, -901274537814974, 0, -1743263043453890, 0, -22820826437232, 0, 10061095396896992, 0, 36777165509157431, 0, 82965097880287006, 0, 66134561942018871, 0, -835253326442543534, 0, -8284394640060750419, 0, -38454999857636596684, 0, 342858688163554080993, 0, 2610796526669386540823, 0, -36838373958696011480880, 0, 163466404374345575740619, 0, 120975599085533023316288, 0, -4600566736063804398469413, 0, -58507689331519416323256834, 0, 2016561203062627421348828271, 0, -17202348321331735754061223321, 0, -16272579175916655351571719569, 0, 436799321980308931075399615346, 0, 1259266785808651548173021573023, 0, 594097352838899160986180090301, 0, -2832938346734564183030135069464, 0, -6264360063810726799876048366814, 0, -3727855358735501849575673211289, 0, 6545449919380819707694328397063, 0, 13342581317981137950939106568793, 0, 6165901073014807742137497412376, 0, -2050885518033367988823025738207, 0, -843065214475308534385795504985, 0, 354134337632779926550266085058, 0, -60906373408600722757358486754, 0, 9035778140825570463391574977, 0, -2092464160689603666463011513, 0, 632624839956360590844709966, 0, -150093058833278517998914421, 0, 14046065713023002639217368, 0, 4553066992574654247366941, 0, -1182602210199029618814044, 0, -289174737083139815724183, 0, 66505827520713340887350, 0, 38372169610818470603085, 0, 1075170808424877893413, 0, -4335457394013876367308, 0, -1560856784870176374998, 0, 11101990495510486089, 0, 229043863287329469146, 0, 104292071854697216834, 0, 18846459103976871923, 0, -5202552062022142280, 0, -6181803672965466888, 0, -3284005317274517619, 0, -1184505139561692351, 0, -209388281219800516, 0, 84633961362547441, 0, 98736387611579132, 0, 48676555682782271, 0, 10266470624670525, 0, -6471717526087705, 0, -9863955522319395, 0, -7798079676629371, 0, -4534810333772092, 0, -1368627979717130, 0, 1024849430167947, 0, 2833694970770750, 0, 3942831284918977, 0, 4658179174923864, 0, 4696348643283636, 0, 4504587937731815, 0, 3855232684467132, 0, 3103337277255325, 0, 2142590668362403, 0, 1128709155443420, 0, 245071890627049, 0, -651043864787558, 0, -1312961207372833, 0, -1996982300746117, 0, -2176791383813556, 0, -2551608426833985, 0, -2068210297491622, 0, -2191403484885899, 0, -1563929160461199, 0, -1140883629356295, 0, -754374211985468, 0, -153923313112546, 0, 824951600066510, 0, 941205172393552, 0, 1404139881030474, 0, 1692754901000414, 0, 1692905613723632, 0, 1680145435770520, 0, 1665094508260221, 0, 1781798291226492, 0, 358853563598291, 0, 433160186008030, 0, -447945116469460, 0, 213908573404518, 0, -1513856167350472, 0, -1568068900916544, 0, -1902146508442209, 0, -1471647555657961, 0, -1636044585719131, 0, -1120409907162156, 0, -2151424563253426, 0, 433520800076912, 0, 885191606311057, 0, -676291916397700, 0, 2374112099899160, 0, 1981630337439213, 0, 2044486289657991, 0, 1270691005670596, 0, 3145340452634203, 0, -942750254694770, 0, 1044310774526086, 0, -2560872282932677, 0, -2306891347167754, 0, -3892586780360451, 0, -2379645975467253, 0, 5488753994046192}
{0, 283569174, 0, 531896072, 0, 454079088, 0, 372588676, 0, 507519564, 0, 168064824, 0, 54200700, 0, 419285716, 0, -132324450, 0, -204470220, 0, 118572008, 0, -299435444, 0, -193577054, 0, -80640008, 0, -399405470, 0, -384486456, 0, -158784952, 0, -81506280, 0, -346537450, 0, -133187040, 0, -266708202, 0, -224747180, 0, 208815908, 0, -88209400, 0, 40821198, 0, 70902096, 0, 60906394, 0, 301290644, 0, 205710186, 0, 217392996, 0, 259252186, 0, 417940820, 0, 405500438, 0, 292519332, 0, 300576732, 0, 286831404, 0, 270115302, 0, 281591488, 0, 287249176, 0, 112410352, 0, 69306076, 0, -16437472, 0, -80270832, 0, -203545100, 0, -193908672, 0, -199162384, 0, -296338534, 0, -151976852, 0, -215992022, 0, -305504572, 0, -332454522, 0, -683619532, 0, -1620198734, 0, -3146230384, 0, -5926017058, 0, -11313502020, 0, -20287763206, 0, -36114767376, 0, -67703854294, 0, -132232332896, 0, -256585466570, 0, -465837319520, 0, -748645256532, 0, -818708363096, 0, 1357074032560, 0, -4218572488136, 0, -44532952438932, 0, -36080623826980, 0, 333961584872114, 0, 1260822336539432, 0, 1720277219462316, 0, -1946761782743152, 0, -16616840820934504, 0, -50693771212933676, 0, -97718714754448324, 0, 22992340618306136, 0, 1850665638058550436, 0, 15123058501512241476, 0, 34294781936032317986, 0, -907664493474286409744, 0, -1013161003887037967734, 0, 70913725491677216101208, 0, -690235218509296370557640, 0, 5369030670899949543077428, 0, -52635839896232234970121096, 0, 602296404227378525393436700, 0, -4578069000483610119296434222, 0, 1123047534797801370190811792, 0, 170064731476981503377877774384, 0, 114148815114824015633617614960, 0, -1802190986237494678702351035204, 0, -6473155653773228732941088943532, 0, -12825799366239346332979168525608, 0, -19658266180743448827389951887144, 0, -23749650627038154635362818614806, 0, -17204464726378877872318183168244, 0, -699959746309883760859165141314, 0, 7017416105943337888611166645188, 0, 1329838836617967100725609477448, 0, -1038928592376863902830186251588, 0, 146398856088140463743406025628, 0, 935541200722976868039321308, 0, -2865694258781213915390547804, 0, 115370400419071169429173788, 0, 243199211301870691397873388, 0, -106650807985628764552617836, 0, 18215183581497861436616420, 0, 1999096208168001322868968, 0, -1124773080893172247412128, 0, -161690955386961243801576, 0, 75407890219391621611188, 0, 29158659316481030766028, 0, -1712251810494422604258, 0, -4078007627694173713192, 0, -1158793273591690684770, 0, 121107270383904408340, 0, 220062956157833245708, 0, 86029506896571486068, 0, 11689824127386516292, 0, -6404435516799889924, 0, -5905400913735011996, 0, -2931612401804101236, 0, -983699973197072382, 0, -130957070899058884, 0, 101149268826952360, 0, 94735178978104040, 0, 42477258476070696, 0, 6636137546681688, 0, -7815549774912296, 0, -10054176106722052, 0, -7566591712242550, 0, -4207436060126588, 0, -1046240167524174, 0, 1307165109038960, 0, 3072747589704942, 0, 4134472493487496, 0, 4805061008347574, 0, 4794434309337208, 0, 4557562755821774, 0, 3867005489649916, 0, 3080258656437618, 0, 2092540884912824, 0, 1054848137806118, 0, 163659262039680, 0, -741933325319756, 0, -1399242694303596, 0, -2081810093627274, 0, -2244895313348472, 0, -2613554957930376, 0, -2099081942106760, 0, -2215093055530372, 0, -1564202381656504, 0, -1125345184656776, 0, -732416896617100, 0, -115665103574122, 0, 879259546562328, 0, 992490221559116, 0, 1454602040044240, 0, 1743647875429898, 0, 1731329471509136, 0, 1713366085925132, 0, 1686605698155532, 0, 1807359821881266, 0, 341404709964480, 0, 417744385799514, 0, -481994160717696, 0, 201867436950666, 0, -1566883750621096, 0, -1615337796583618, 0, -1948043288394096, 0, -1505718861570062, 0, -1663237508688632, 0, -1135624005521346, 0, -2185351080044864, 0, 458379111816024, 0, 924162826452372, 0, -682778714167992, 0, 2440281754103264, 0, 2028838926751614, 0, 2091514264920432, 0, 1292832342199430, 0, 3208018343015128, 0, -974361297115850, 0, 1057514598630912, 0, -2625013962807922, 0, -2361983170922668, 0, -3978207639551982, 0, -2430625325613904, 0, 5619761798376544}
{2788380623, 0, -128157745, 0, -487855484, 0, -146595179, 0, -683684226, 0, 14114488, 0, -528199676, 0, 144055261, 0, -484032828, 0, 199743386, 0, -53868640, 0, 342554683, 0, -356385076, 0, 368398301, 0, 277213660, 0, 278929041, 0, -30971181, 0, 298640851, 0, 189261498, 0, 215236328, 0, 29997872, 0, 68492397, 0, 211730980, 0, -101340436, 0, -305309829, 0, -269024246, 0, 7893038, 0, -238468151, 0, -27548799, 0, -26423857, 0, 427915553, 0, 559882959, 0, 1096451406, 0, 1336112782, 0, 1617045691, 0, 1109548256, 0, 471973858, 0, -1278982254, 0, -3569500338, 0, -7112135559, 0, -11522732135, 0, -16541227381, 0, -21332973455, 0, -25352586518, 0, -26837732440, 0, -24202135111, 0, -15654119659, 0, 1073548738, 0, 27866161768, 0, 65943652133, 0, 115068468344, 0, 174393050820, 0, 239746528283, 0, 304697151673, 0, 359635965828, 0, 392714588721, 0, 387585587706, 0, 328272247684, 0, 200874017397, 0, -89967335, 0, -268979172860, 0, -590125583372, 0, -955971377760, 0, -1399655509621, 0, -2625099333542, 0, -5777933749079, 0, 9391163793946, 0, 55107882112650, 0, -28415282557968, 0, -595674036648438, 0, -1603080470607518, 0, -1298267112599235, 0, 5082653863470761, 0, 25384376743071973, 0, 67083113875478939, 0, 103258822878844745, 0, -236001856442191661, 0, -3762995711297535638, 0, -25811692645193641506, 0, 25246180597502887628, 0, 1835436931173289387725, 0, -6771407677823970240857, 0, -82516497788227851215495, 0, 1442290782192115719337959, 0, -15347331565066516037363686, 0, 143610565198217231513595963, 0, -973680875281642887344103481, 0, 324359893214815674484590450, 0, 52175813974326497011034309354, 0, -99557960312536117668241190379, 0, -1141995465070360152633190389694, 0, -2273306800728887165687145931360, 0, -990731936472833873132289960698, 0, 2388639486501701963760823179066, 0, 2146900315017594576090573086570, 0, -7066689779163694030098078692725, 0, -17781229271631556489368578774435, 0, -13331988532783107030270005893997, 0, 432585309124431188753860582773, 0, 2721886808711289335597473151166, 0, -419592298561478217837574926307, 0, -70820760095436289027091707103, 0, 36491914680814456286583730298, 0, -8343745075208759690703261572, 0, 1287692550752353701284027900, 0, -37524424410563358171234676, 0, -58248962258007072155879685, 0, 17124166341113648775529845, 0, 232342301964317054911109, 0, -960066741394478052379722, 0, -63054772756347999233397, 0, 75308029248351280706304, 0, 20599029765565076440423, 0, -3599542208095847669977, 0, -3659881959319936560298, 0, -802912310719536466016, 0, 197735446390842831678, 0, 204268191430221524009, 0, 69114567630333121428, 0, 5897185092448603588, 0, -7158269434511125836, 0, -5559308350962070305, 0, -2591740793326267866, 0, -802166247760988523, 0, -64706435628504851, 0, 112539451562452370, 0, 89479613231768774, 0, 36391920222255115, 0, 3320404702436942, 0, -8966269857091604, 0, -10169712644593742, 0, -7318658359913947, 0, -3883550861814131, 0, -731239899167822, 0, 1582939374971065, 0, 3306900703336883, 0, 4322518663367750, 0, 4949161832462077, 0, 4890252327732642, 0, 4608405441593848, 0, 3876848778760003, 0, 3055295906857506, 0, 2040751111043469, 0, 979202983265152, 0, 80852629061567, 0, -834144273787615, 0, -1486426279600408, 0, -2167306237364933, 0, -2313162717218145, 0, -2675500773567311, 0, -2129220675661424, 0, -2237950859112298, 0, -1563322936374145, 0, -1108434015729273, 0, -709287827156016, 0, -75971601283506, 0, 934982077207845, 0, 1044960614408564, 0, 1505913290062824, 0, 1795276019870468, 0, 1770006525504759, 0, 1746711445299034, 0, 1707837537193045, 0, 1832878090359773, 0, 322941157084641, 0, 401433124564412, 0, -517143467656568, 0, 189358464949539, 0, -1621163226949172, 0, -1663591084030421, 0, -1994668389698926, 0, -1540298115155886, 0, -1690575556629815, 0, -1150814542117358, 0, -2219554281727786, 0, 484059326644902, 0, 964286043201051, 0, -689265835829149, 0, 2507945948297845, 0, 2076948573258155, 0, 2139413191791293, 0, 1315216836566071, 0, 3271720994841159, 0, -1006824501664233, 0, 1070765382979500, 0, -2690543187557374, 0, -2418215616751975, 0, -4065471706127182, 0, -2482557783054399, 0, 5753543172453408}
{0, 289618182, 0, 543427624, 0, 464336470, 0, 381471536, 0, 519919956, 0, 173327628, 0, 57331816, 0, 430899968, 0, -132996364, 0, -206811356, 0, 123712690, 0, -304424024, 0, -196243058, 0, -80864252, 0, -408152804, 0, -393552208, 0, -162651362, 0, -84566496, 0, -356928960, 0, -138437732, 0, -277265714, 0, -234640832, 0, 210654726, 0, -96292496, 0, 35288732, 0, 68110944, 0, 56555718, 0, 301075344, 0, 205607722, 0, 219854564, 0, 258386586, 0, 423074916, 0, 418334084, 0, 299159552, 0, 300816648, 0, 299434268, 0, 290185238, 0, 284160308, 0, 297194782, 0, 148119600, 0, 78089256, 0, -31138284, 0, -38512438, 0, -179250348, 0, -247146718, 0, -186602368, 0, -240645152, 0, -231145260, 0, -270224074, 0, -169311228, 0, -305885876, 0, -741205728, 0, -1270720976, 0, -2528651276, 0, -5210368776, 0, -9665006008, 0, -17333163950, 0, -32228566540, 0, -61390990500, 0, -117634932768, 0, -218852832772, 0, -380352971660, 0, -601834317328, 0, -795760565588, 0, 490285510844, 0, 581888595844, 0, -29205856661714, 0, -64785142441092, 0, 140258534927828, 0, 923091804400368, 0, 1851548267326520, 0, 276919511722896, 0, -9718636285055152, 0, -36729060319672168, 0, -85049526153335012, 0, -84982573173866384, 0, 685991768663001010, 0, 7266917345502215248, 0, 38967059801996379462, 0, -224237652531614794246, 0, -2830076612308047009630, 0, 26768347707278652774194, 0, -25643115636002374293924, 0, -1428002932846464919147168, 0, 18731735793722370195175724, 0, -120203377020716404647641564, 0, -375106211501720302070007548, 0, 14844890118687489704676258206, 0, -61271178986205262396961845942, 0, -383643095955331426043777486468, 0, 255270840808011698058353198582, 0, 4241584810644047163542961507004, 0, 11886563403890751263433136762106, 0, 21122396642075780468465395465820, 0, 28291665426050278151240328054244, 0, 25160559256132291451189892837398, 0, 6845718883786377608808862472762, 0, -9220500720176775226920231480778, 0, -5413558802458993675292832917598, 0, 1478118708171801898215758530806, 0, 281971428740430642053459305162, 0, -162900283004691086252985190720, 0, 39663604609709247202676896142, 0, -8135621518802439664611075960, 0, 1517719543253968191712521702, 0, -181715344162970130035682502, 0, -18706376668230553065345672, 0, 13450554044259220417993348, 0, -827885399384615276663282, 0, -752840802829113778406124, 0, 7913522710014185198052, 0, 69255866051992530041254, 0, 13126413693535920215578, 0, -4733825813508259531464, 0, -3152476356760710506460, 0, -499446415211108513716, 0, 246245437744273187448, 0, 184186494528071222884, 0, 53890074045076449096, 0, 1319056173073319032, 0, -7557711448296872904, 0, -5168580116193883354, 0, -2268369672202027802, 0, -639561193447468100, 0, -9575115069873102, 0, 119579900992265800, 0, 83338641214686644, 0, 30547693749378084, 0, 353821635938196, 0, -9909789541557740, 0, -10197203139415104, 0, -7041641454255980, 0, -3553822672624038, 0, -418592424041542, 0, 1853287674554112, 0, 3534340363323376, 0, 4503306808957280, 0, 5085907603803088, 0, 4979059789871956, 0, 4652743906448596, 0, 3881086734397754, 0, 3025578403578062, 0, 1985196136472636, 0, 900521189843364, 0, -3980175622780, 0, -927837378722946, 0, -1574336180697044, 0, -2253113037717658, 0, -2381159468088740, 0, -2737008815941658, 0, -2158231639414496, 0, -2259664891795468, 0, -1561063131311298, 0, -1089994310656842, 0, -684908331861572, 0, -34807106951342, 0, 992122178865528, 0, 1098598297395676, 0, 1558038979851612, 0, 1847606806734322, 0, 1808901395418458, 0, 1780151296800966, 0, 1728759874879980, 0, 1858337906636942, 0, 303435339121342, 0, 384204408311546, 0, -553411734870580, 0, 176376386046730, 0, -1676712271450514, 0, -1712840802149982, 0, -2042025321651020, 0, -1575388032715618, 0, -1718051707220216, 0, -1165974338720760, 0, -2254031439628776, 0, 510579869839828, 0, 1005586085558346, 0, -695751992362212, 0, 2577131295573380, 0, 2125972345073066, 0, 2188195305965398, 0, 1337845123535072, 0, 3336461300131204, 0, -1040157557010248, 0, 1084060305241816, 0, -2757484175037200, 0, -2475608541711732, 0, -4154405153175082, 0, -2535458445308538, 0, 5890146645888192}
{2862330608, 0, -130966348, 0, -498676825, 0, -150402126, 0, -699764571, 0, 13086991, 0, -542159220, 0, 145557659, 0, -497854333, 0, 202550000, 0, -57594454, 0, 349944570, 0, -367528365, 0, 376261681, 0, 278841646, 0, 279357063, 0, -43874475, 0, 293802212, 0, 178835334, 0, 217101154, 0, 43826115, 0, 119831119, 0, 313387986, 0, 53160152, 0, -106891455, 0, -41171842, 0, 209072644, 0, -173071765, 0, -229711338, 0, -665257599, 0, -804930668, 0, -1408399435, 0, -1638592325, 0, -2015155651, 0, -1932239689, 0, -1926596342, 0, -884696983, 0, 602209523, 0, 3403510047, 0, 6938638821, 0, 11500356819, 0, 16626775416, 0, 21866291781, 0, 25889274905, 0, 27707991567, 0, 25243131230, 0, 16448877838, 0, -414173952, 0, -27468703055, 0, -65934224697, 0, -115795201654, 0, -175079732715, 0, -240581255276, 0, -304591696032, 0, -356864420711, 0, -383475494855, 0, -367253882718, 0, -286290840621, 0, -117794231316, 0, 165409739138, 0, 592797050084, 0, 1194595718255, 0, 1991842763777, 0, 2968236931407, 0, 3817025158634, 0, 2371229300172, 0, 8860465021374, 0, 52092696675416, 0, 48381989335666, 0, -327643044468575, 0, -1302318104430069, 0, -1881256776397675, 0, 1628436679751512, 0, 16280834945983454, 0, 50955656075151927, 0, 102008075775315919, 0, 13771036066744208, 0, -1574402400431109728, 0, -13457441074644800308, 0, -44825405847459687360, 0, 696115737732971069110, 0, 2601772596548688630524, 0, -62382364653284939041366, 0, 427597529018917385822454, 0, -1899443059006326466014322, 0, 14632870347472812769572227, 0, -292860056159062026139346121, 0, 4143977743990890520665342298, 0, -21577559087279849967409442390, 0, -91145288142232703623244279445, 0, 524416512503723682630861777882, 0, 2547654625183297318381571092599, 0, 4052891008379341394824156184027, 0, 2761629081582913732493213319042, 0, 1997743157624522988266174169207, 0, 9152011063744959620323833403876, 0, 22313482759031844402785584109726, 0, 22826657702350417552325876467358, 0, 4998526726490317416629774664068, 0, -4917456724146528206196332493491, 0, -587656960758866218688484308119, 0, 550589696193439831063679892376, 0, -128886631047683995720320841465, 0, 23540905583663120194801613577, 0, -4999012295205228770765788577, 0, 1179635481550289601282067492, 0, -214997784161739026171798307, 0, 7139016813249355889685012, 0, 9093772140796299306449588, 0, -1342627044495325847594375, 0, -543704661411635311698011, 0, 54609204306965387615300, 0, 59730596543180233807542, 0, 6943436333176384645481, 0, -5267438361596856267198, 0, -2610842317653786910051, 0, -249845946496143624261, 0, 271860057628586468680, 0, 161847075523207201921, 0, 40524568639726277805, 0, -2203404932573164410, 0, -7682572261516961072, 0, -4752695295455575923, 0, -1964346769697194634, 0, -495377778159028674, 0, 35415434747068181, 0, 122903414124071686, 0, 76563275661148874, 0, 24993707513098493, 0, -2275780733134668, 0, -10658296210567026, 0, -10135951615937972, 0, -6725686429010227, 0, -3204710038634201, 0, -94518854398972, 0, 2130516263089986, 0, 3765081485686381, 0, 4684307920173250, 0, 5220332905736923, 0, 5063798638459864, 0, 4691830941098244, 0, 3879712110622283, 0, 2990286575342997, 0, 1924627624237085, 0, 817380604278290, 0, -92196509752559, 0, -1024170146182530, 0, -1663879225871237, 0, -2339871901069684, 0, -2449269714498198, 0, -2798263115702143, 0, -2186143953518070, 0, -2280164614840718, 0, -1557295809287840, 0, -1069881555524939, 0, -659150960781618, 0, 7946811003983, 0, 1050764850512967, 0, 1153456938554085, 0, 1611003753525690, 0, 1900647333167593, 0, 1847999187433148, 0, 1813666205009582, 0, 1749344192610335, 0, 1883720743714974, 0, 282852913760529, 0, 366031038039821, 0, -590822245611564, 0, 162913911855459, 0, -1733549997352739, 0, -1763098480584401, 0, -2090117277016853, 0, -1610990104801663, 0, -1745657477568908, 0, -1181095482408869, 0, -2288779404525672, 0, 537960606359810, 0, 1048088774158262, 0, -702237368005286, 0, 2647865063614348, 0, 2175923112039889, 0, 2237872944731010, 0, 1360715753059094, 0, 3402252242434989, 0, -1074380384133115, 0, 1097396222597972, 0, -2825863920488043, 0, -2534182523459160, 0, -4245036054543848, 0, -2589342878571885, 0, 6029626924341280}
{0, 295763712, 0, 555146176, 0, 474767278, 0, 390510716, 0, 532545368, 0, 178707788, 0, 60556908, 0, 442746908, 0, -133641106, 0, -209120968, 0, 129015242, 0, -309472660, 0, -198919388, 0, -80966132, 0, -416967022, 0, -402889944, 0, -166532138, 0, -87386208, 0, -367665982, 0, -144101340, 0, -287613304, 0, -244425940, 0, 211663178, 0, -104770840, 0, 31084942, 0, 64554760, 0, 49788484, 0, 303214156, 0, 207154256, 0, 217036680, 0, 257976704, 0, 435258528, 0, 425628542, 0, 298697788, 0, 313370892, 0, 314603296, 0, 289872992, 0, 296206884, 0, 331658102, 0, 152641528, 0, 73275380, 0, 10966324, 0, -17099278, 0, -218789712, 0, -221041902, 0, -138951760, 0, -318834786, 0, -261219208, 0, -170606640, 0, -214813368, 0, -396926670, 0, -503862424, 0, -977852286, 0, -2368077464, 0, -4530818648, 0, -8325651880, 0, -15344020940, 0, -27273486620, 0, -49076493844, 0, -93481983440, 0, -182785016074, 0, -346984825208, 0, -604216218840, 0, -907350680144, 0, -467951853138, 0, 2122900601964, 0, -13923782754520, 0, -62757015262628, 0, 18061254377352, 0, 601042752490264, 0, 1676135379685302, 0, 1506902030800536, 0, -4744646138752414, 0, -25162340651210456, 0, -67960596975286490, 0, -111806423142085188, 0, 165645294480552194, 0, 3256987970028655184, 0, 23619593268385408080, 0, 12751046994493042684, 0, -1570640216797039456708, 0, 2119316485896860706276, 0, 98390853056881918421226, 0, -1236056181319434092385584, 0, 11378595220237468648262032, 0, -111511356554186973517909936, 0, 1059495868668923997121615740, 0, -5599088928779304522643689140, 0, -19475562218480774280132748730, 0, 259827611013098240687510496212, 0, 656994375656146424800794719374, 0, -1395041385059467888125679732952, 0, -8651761045028741546476513632762, 0, -20039935560229184204727081936428, 0, -30967978734132088511619958293780, 0, -32626259281446672885979042668228, 0, -15498815904028117377698131391798, 0, 8989547017840367045428262055732, 0, 11974760134522754082223838391408, 0, -42177544307728397104890473520, 0, -1579409693985447804855348099150, 0, 372734317629872445747672932532, 0, -41271627492509126789273386788, 0, 4308346482036213161128039608, 0, -1503208923264808148174765918, 0, 649891174771376884759486912, 0, -181219350694917150213358564, 0, 20071585748660525433563740, 0, 5156097099276402169787764, 0, -1482211105367422162222736, 0, -355679615722085129637642, 0, 81407515766516056160556, 0, 48634471488960181366556, 0, 2087291265155704398732, 0, -5345067598997005074572, 0, -2075385109019710671704, 0, -52169716032209929650, 0, 279494552885559294472, 0, 138821461456561315058, 0, 29054812272918775388, 0, -4827629834894226414, 0, -7599292595786924516, 0, -4326426336034529916, 0, -1681460839343686768, 0, -368832461226510224, 0, 71273051838031768, 0, 123093606273637264, 0, 69351179709334628, 0, 19735700756687016, 0, -4618314582138748, 0, -11259900816297134, 0, -10019318586432492, 0, -6391558664948824, 0, -2848205475216784, 0, 235228700426044, 0, 2413305919706540, 0, 4000795581153546, 0, 4869046192137720, 0, 5356885974530826, 0, 5149108409531184, 0, 4729946500162272, 0, 3876361493990144, 0, 2952267044934972, 0, 1861056182109916, 0, 731048214437734, 0, -183123148708976, 0, -1122945670204922, 0, -1755170119983040, 0, -2427867691842378, 0, -2517854054701680, 0, -2859630051555782, 0, -2213264051029480, 0, -2299683408289610, 0, -1552182495929516, 0, -1048185040562314, 0, -632054550761316, 0, 52296252352520, 0, 1110933524541220, 0, 1209571843466364, 0, 1664836557345896, 0, 1954420138053082, 0, 1887308449605200, 0, 1847258295783426, 0, 1769578139838248, 0, 1909018298047542, 0, 261167238137040, 0, 346888370504440, 0, -629398930859484, 0, 148961405398538, 0, -1791697117120448, 0, -1814378541407528, 0, -2138948944850220, 0, -1647107031026578, 0, -1773385067298176, 0, -1196170283888390, 0, -2323794921034156, 0, 566220928241088, 0, 1091819845591508, 0, -708720738711664, 0, 2720174623477164, 0, 2226814206160760, 0, 2288458523527672, 0, 1383829183180502, 0, 3469106944696084, 0, -1109511297458916, 0, 1110770114572548, 0, -2895707391359618, 0, -2593957997251712, 0, -4337391301497786, 0, -2644226584311552, 0, 6172034093761632}
{2937841392, 0, -133819411, 0, -509682513, 0, -154288883, 0, -716124625, 0, 12078140, 0, -556264095, 0, 147174540, 0, -512055680, 0, 204780470, 0, -62754062, 0, 355569741, 0, -380604427, 0, 384453085, 0, 285237345, 0, 291903688, 0, -36334699, 0, 316656604, 0, 196227587, 0, 232491444, 0, 32844140, 0, 80324338, 0, 230279751, 0, -91261444, 0, -313714307, 0, -267140179, 0, 23319252, 0, -237362962, 0, -26213797, 0, -28261221, 0, 437328173, 0, 559979214, 0, 1105037687, 0, 1353613945, 0, 1645466054, 0, 1101732346, 0, 471930521, 0, -1309145564, 0, -3654296698, 0, -7269781024, 0, -11733542290, 0, -16889850666, 0, -21802417058, 0, -25870453551, 0, -27399433877, 0, -24826609194, 0, -16064430540, 0, 1052676616, 0, 28255270900, 0, 67146412994, 0, 117595968427, 0, 178167598861, 0, 244914146772, 0, 311776915267, 0, 368086616781, 0, 401384417274, 0, 395623628351, 0, 333033728883, 0, 196023514548, 0, -24911672886, 0, -329152036511, 0, -700544405029, 0, -1116486712047, 0, -1569935877222, 0, -2146284499513, 0, -4362737048230, 0, -5551241867463, 0, 24580532855545, 0, 64226715551792, 0, -138743251433110, 0, -945278995471630, 0, -1957459619864267, 0, -525300600799335, 0, 9383553016848784, 0, 36676294087286155, 0, 86943518948688499, 0, 101662519724839276, 0, -553895335563594815, 0, -6356170550261338523, 0, -37797645501334271011, 0, 127951020974266867617, 0, 2765530643166643696846, 0, -17307185927441695427849, 0, -66850684736717656258987, 0, 1991680700030507656987893, 0, -23303057858220724877319294, 0, 204900979915414801520877053, 0, -989874533374210019087962195, 0, -5374082538694774126056290334, 0, 89982758275411794068062229683, 0, 33872885149819093061401691868, 0, -1640525843457676993323313417566, 0, -5168747246502555848921132859019, 0, -7524806537276907612164727657448, 0, -8204030132999102841357347043495, 0, -13742386822425221108378114421536, 0, -27599531590473869708538401550834, 0, -33991948948772288109527247236370, 0, -15523123765054493850675323687619, 0, 5376449283835836519695016231454, 0, 3673667930169328823627950659554, 0, -1102861690961246881258642980283, 0, 36359083251415360735453520612, 0, 30427097341229705810086805460, 0, -8200275782092076679437431217, 0, 920429971246971319113681809, 0, 178183699420836566468977770, 0, -120522174479417786089902129, 0, 23436416037730355295577579, 0, 2117801913480129434558384, 0, -1391823349017593832328500, 0, -199705393175841299281858, 0, 92867604218386439115026, 0, 37339831947199416099441, 0, -1515313203677843952103, 0, -5096037031203834631016, 0, -1573984837811480925578, 0, 97767030944490876963, 0, 273585122574112086087, 0, 116275456227749054525, 0, 19422184117619223076, 0, -6702615474365022428, 0, -7362280445817529834, 0, -3900850148342244184, 0, -1420663299254377202, 0, -258882474955590878, 0, 99080024130990237, 0, 120764712930460421, 0, 61937420345475294, 0, 14823244064972362, 0, -6684564950179816, 0, -11735119491947194, 0, -9866038631867545, 0, -6056305650559206, 0, -2500308198007445, 0, 555942258592989, 0, 2688816126618228, 0, 4231013144211910, 0, 5049636554490843, 0, 5490164698440660, 0, 5231768561150632, 0, 4765650079167545, 0, 3870927587657595, 0, 2912265917960578, 0, 1795728199326239, 0, 642969701712270, 0, -275355352100211, 0, -1222937236814099, 0, -1847213171350016, 0, -2516376230540315, 0, -2586437583769121, 0, -2920839609051653, 0, -2239470182521476, 0, -2318213751402488, 0, -1545779577953093, 0, -1024983008297089, 0, -603713997761938, 0, 98164448811903, 0, 1172569135944088, 0, 1266901967185914, 0, 1719504341129626, 0, 2008908725915338, 0, 1926814617231186, 0, 1880918594243400, 0, 1789447595579869, 0, 1934228509684484, 0, 238356844275520, 0, 326756849991439, 0, -669160267429256, 0, 134514539327079, 0, -1851173027045220, 0, -1866693733423998, 0, -2188524062775726, 0, -1683741071883458, 0, -1801226400188450, 0, -1211190816142293, 0, -2359074549712286, 0, 595381289963388, 0, 1136805931214613, 0, -715202215284643, 0, 2794088068901877, 0, 2278658698004251, 0, 2339964597479919, 0, 1407183783749012, 0, 3537038600096497, 0, -1145570929782735, 0, 1124178638252338, 0, -2967042383731912, 0, -2654956139836391, 0, -4431499734633103, 0, -2700125544863728, 0, 6317424579039984}
{0, 302006272, 0, 567052724, 0, 485370924, 0, 399708512, 0, 545399206, 0, 184204540, 0, 63866496, 0, 454830236, 0, -134232570, 0, -211414928, 0, 134439144, 0, -314553456, 0, -201533896, 0, -81009744, 0, -425992190, 0, -412299308, 0, -170257504, 0, -90428856, 0, -378771746, 0, -149441624, 0, -298087978, 0, -255111856, 0, 212828976, 0, -112405540, 0, 25842212, 0, 59475632, 0, 45097746, 0, 305917020, 0, 204356998, 0, 215801640, 0, 262490218, 0, 441390200, 0, 429143378, 0, 309193960, 0, 324414724, 0, 314048176, 0, 301680270, 0, 324004308, 0, 337089200, 0, 154076628, 0, 114545842, 0, 24827284, 0, -40261872, 0, -182645268, 0, -184587660, 0, -201635216, 0, -326981274, 0, -183859236, 0, -246608114, 0, -297873848, 0, -228504674, 0, -408955084, 0, -1026497142, 0, -1941899784, 0, -3631930972, 0, -7236073716, 0, -13271758776, 0, -23802811648, 0, -44370826862, 0, -84513881608, 0, -159699460018, 0, -288926695056, 0, -484073870944, 0, -732488948144, 0, -758899181194, 0, 1632856247908, 0, -4273729599836, 0, -49736924698560, 0, -51867586059482, 0, 326471353796932, 0, 1343052930396366, 0, 2036336244040480, 0, -1313446495506318, 0, -15929567888351920, 0, -51142694661540042, 0, -105796059218921448, 0, -46189168876335064, 0, 1330048555280928968, 0, 11903455217568057960, 0, 50239203837307064304, 0, -504407931589608143690, 0, -3472776113632684989978, 0, 49721050026677270549534, 0, -192227399401246416443156, 0, -742119180276989859019724, 0, 14750755508469011673589196, 0, -26361403182887580960876930, 0, -2013307593664744071899216950, 0, 26527798364402650370574015528, 0, -40115123484944223770530965984, 0, -725326845195880486269732084888, 0, -816467938663352817927665089264, 0, 3926379764971971765270701882142, 0, 15628026700071048295989700974770, 0, 30224450040885236180403533884538, 0, 37839041653748487687508431474374, 0, 25159555493714193991948220331932, 0, -5288888980224594356479690750896, 0, -19818507887020109298543818511264, 0, -5433315239894334984191427322174, 0, 3329628964685639968072255682666, 0, -17504667284254982463662464618, 0, -190367421840419314638000140860, 0, 57121542150564916558896007206, 0, -11906747437857643621245185440, 0, 1947323076165276647180121536, 0, -127998437192910363328846202, 0, -60186032511073008731125424, 0, 21038527827483912290590452, 0, 58831293120854087326246, 0, -1180601337221834678243602, 0, -78924219580501931270260, 0, 93247528734097258909168, 0, 26764837434072412703640, 0, -4004216720933219750650, 0, -4630444006713362826482, 0, -1124236201197007826386, 0, 205478613924305511304, 0, 257996104909569970530, 0, 95027276831422540504, 0, 11503323108183300632, 0, -7964574844727770608, 0, -7015583359847681330, 0, -3484351882776740010, 0, -1182430248946592984, 0, -164442089903071556, 0, 119842132984595116, 0, 116463476055188414, 0, 54534781439638842, 0, 10319773381096066, 0, -8452696463672344, 0, -12066267480504972, 0, -9658026205130238, 0, -5704560432808344, 0, -2150540576909168, 0, 872980196091326, 0, 2958161265259328, 0, 4453762889620032, 0, 5222175765706716, 0, 5615334748379558, 0, 5306820700009808, 0, 4794385877509754, 0, 3859559114720834, 0, 2867305721065754, 0, 1726561829249684, 0, 551836188030834, 0, -369541631664810, 0, -1324290141081672, 0, -1939826380450304, 0, -2605026443386902, 0, -2654560122540622, 0, -2981436484337042, 0, -2264358056982324, 0, -2335431316872944, 0, -1537848134202570, 0, -1000118934187552, 0, -574051584577832, 0, 145591058654590, 0, 1235671948708142, 0, 1325424618175228, 0, 1774971963118668, 0, 2064078677130982, 0, 1966477983956900, 0, 1914615252759024, 0, 1808921474181640, 0, 1959334566163318, 0, 214392034820966, 0, 305614058869184, 0, -710125552491340, 0, 119567575417778, 0, -1911995607426612, 0, -1920055907892198, 0, -2238845892281220, 0, -1720894677931282, 0, -1829173105749416, 0, -1226149095458676, 0, -2394615155786120, 0, 625461434585120, 0, 1183073579530478, 0, -721680620950588, 0, 2869633450365460, 0, 2331470190747852, 0, 2392403860678770, 0, 1430779852236836, 0, 3606060529760980, 0, -1182578240999430, 0, 1137618587434718, 0, -3039894632368658, 0, -2717197986771992, 0, -4527388981108260, 0, -2757055671824384, 0, 6465850065013824}
{3014937553, 0, -136719833, 0, -520862555, 0, -158239329, 0, -732770474, 0, 10968576, 0, -570761550, 0, 148668595, 0, -526466205, 0, 207574488, 0, -66750926, 0, 363142457, 0, -392369528, 0, 392476935, 0, 286903838, 0, 292450923, 0, -49767393, 0, 311927501, 0, 185874101, 0, 234550752, 0, 46295920, 0, 132960567, 0, 334143314, 0, 64651344, 0, -112800609, 0, -33829368, 0, 227375308, 0, -172703085, 0, -228482601, 0, -673559091, 0, -818916725, 0, -1439583303, 0, -1665370257, 0, -2057974622, 0, -1975495333, 0, -1976723376, 0, -911147658, 0, 569272486, 0, 3438758976, 0, 7048657659, 0, 11668744693, 0, 16878833893, 0, 22293881611, 0, 26394464366, 0, 28234965020, 0, 25827506739, 0, 16957146741, 0, -342406254, 0, -27902073118, 0, -67052525806, 0, -118258985133, 0, -179200828655, 0, -246288642051, 0, -312499583966, 0, -367410581590, 0, -395992731107, 0, -381499620110, 0, -302523943017, 0, -135897790901, 0, 143611398140, 0, 561642460246, 0, 1145918892022, 0, 1918417765103, 0, 2883443310650, 0, 3979267333335, 0, 4361338834493, 0, 2431221969967, 0, 19680512768937, 0, 72322413933454, 0, -4981966834196, 0, -603916921534919, 0, -1750876564704320, 0, -1730497395441662, 0, 4365153528720889, 0, 24861710774424290, 0, 68672381053913880, 0, 119372520761181263, 0, -103411617604417535, 0, -2809679516502567000, 0, -21322621560618380273, 0, -38875796426002015852, 0, 1280166865725745508532, 0, 1215413188423062544851, 0, -96539109710749782530943, 0, 893782093567743099736390, 0, -6225982906397185869167903, 0, 57302484802722880562500123, 0, -729595996401611925471958004, 0, 7049343987962068748459671337, 0, -18844661441223089229010476000, 0, -223041406284479466615101931350, 0, 403776465857893442695509992686, 0, 4103255899935531869475718553673, 0, 9960147459745350676465313446789, 0, 14666267225352786583976193661475, 0, 20814496488505930761767767755223, 0, 34552304237043747042933985276827, 0, 46350350125088423827281132718613, 0, 31379384663408792848394171260028, 0, -1033801047935276440866655752490, 0, -8867037563370829482670484983210, 0, 417716093982282455189229314707, 0, 699335661303267056141875166466, 0, -221383962532366924240657697991, 0, 46226626617605809586689697381, 0, -9477164765993654004647867864, 0, 1905702278573867708834394143, 0, -263212080687019643132849982, 0, -13967090469354707138999064, 0, 16033595953164928145288249, 0, -1150606234703844858447679, 0, -923209490339025534866016, 0, 8227520209513456727472, 0, 86238924177656655538326, 0, 17460124968457551899731, 0, -5552437997085867180863, 0, -4038038849301003858728, 0, -735608699705028459452, 0, 277106789694285159362, 0, 235986395687841612317, 0, 75607199607346731119, 0, 5135463662184222244, 0, -8734248186247862789, 0, -6594255161517757771, 0, -3083173967066307526, 0, -966866801614201721, 0, -84452764313387959, 0, 134412249548308690, 0, 110586554984007449, 0, 47246805581488097, 0, 6217473964250759, 0, -9945617304639697, 0, -12262279398909804, 0, -9390300126995466, 0, -5323876014976883, 0, -1783946248834387, 0, 1201065197482519, 0, 3234309342889582, 0, 4679510916990557, 0, 5394453275283765, 0, 5737657390562766, 0, 5377331108609524, 0, 4817427287469822, 0, 3842246967869828, 0, 2816542595849375, 0, 1652235182906711, 0, 456168615492605, 0, -467076332955454, 0, -1428214350492316, 0, -2033952216395227, 0, -2694471358656905, 0, -2722618877034821, 0, -3041615093113207, 0, -2287953609616478, 0, -2351258824991580, 0, -1528261224217866, 0, -973445055163886, 0, -542932549247918, 0, 194695420807967, 0, 1300325530531127, 0, 1385196701949348, 0, 1831263307612428, 0, 2119933666048318, 0, 2006282712757258, 0, 1948328206092698, 0, 1827968176164645, 0, 1984316620885327, 0, 189237692531255, 0, 283431291141422, 0, -752319545890556, 0, 104113855538291, 0, -1974184147760176, 0, -1974477161116172, 0, -2289917029409879, 0, -1758568651245810, 0, -1857215631671065, 0, -1241036544293601, 0, -2430412891088024, 0, 656482604485837, 0, 1230650179925186, 0, -728156300913332, 0, 2946839598213886, 0, 2385261996283905, 0, 2445789056400759, 0, 1454615528921284, 0, 3676186165584123, 0, -1220554561221951, 0, 1151086403565183, 0, -3114292766176308, 0, -2780705323524302, 0, -4625088657177146, 0, -2815033370217488, 0, 6617368740626737}
{0, 308347136, 0, 579149780, 0, 496152086, 0, 409068796, 0, 558482750, 0, 189817080, 0, 67268052, 0, 467168552, 0, -134786968, 0, -213711856, 0, 140030590, 0, -319633228, 0, -204156308, 0, -81052348, 0, -435056432, 0, -421730132, 0, -174188814, 0, -93561072, 0, -389707924, 0, -154946060, 0, -309283458, 0, -265670836, 0, 214660846, 0, -121175604, 0, 19741678, 0, 56207040, 0, 40044510, 0, 305299976, 0, 203763038, 0, 217696928, 0, 260975026, 0, 446338688, 0, 441870604, 0, 315414844, 0, 324213488, 0, 326519600, 0, 321834358, 0, 326467088, 0, 347254570, 0, 190705188, 0, 123926502, 0, 10755368, 0, 4831870, 0, -154730492, 0, -235541702, 0, -184507160, 0, -267170552, 0, -264955524, 0, -305245062, 0, -172165320, 0, -237753688, 0, -520514760, 0, -740278632, 0, -1492589028, 0, -3366377446, 0, -6439627932, 0, -11485200594, 0, -20620324460, 0, -36599028138, 0, -67017545116, 0, -129354903270, 0, -250908039696, 0, -462048663882, 0, -765892639032, 0, -1032580355924, 0, 438582835760, 0, 1215383225176, 0, -30171288253024, 0, -73545171659666, 0, 129721970579000, 0, 965395971426226, 0, 2071238225998176, 0, 796497552642760, 0, -9009653176205600, 0, -36570651357293080, 0, -88649159542233672, 0, -116483596797955826, 0, 436829202189919944, 0, 5546585149480203502, 0, 35584968058315971828, 0, -53173579527186943088, 0, -2520070865503217947716, 0, 9297482837266374999874, 0, 117451850858338861973532, 0, -1985300880786718036680364, 0, 20638563820061409322123248, 0, -199046588498841299772877564, 0, 1591427716909303433107694584, 0, -4639740105825412177328231122, 0, -59961080407219102417805125588, 0, 319179755237821924023224021694, 0, 1593401326627939533699082494340, 0, 516445149324149295062465501740, 0, -8437185678234826514577113281708, 0, -24793085878020213400267928036388, 0, -38650284843121909139887507267592, 0, -33361772159043824268181669257784, 0, -1515192905882464166220758491396, 0, 26869934466780842366378841018020, 0, 16530211874623135846452658552192, 0, -3400215917916274646960508542390, 0, -1933564993136121106939350257764, 0, 709420101682713148679257157946, 0, -122765749494100498431190902232, 0, 19947376810431049854254702392, 0, -4744997021425051677668395568, 0, 1319189453117526505881358962, 0, -272897415468186690626871640, 0, 14522188506855339130009116, 0, 10557850873008250004696460, 0, -1717384428431861333534896, 0, -666437423062291027923452, 0, 65883835549746987291806, 0, 74854574572084165622960, 0, 9694556714518608740108, 0, -6342181097543164290236, 0, -3388932706641795391278, 0, -411409096536202777980, 0, 318901736154585098808, 0, 210217772003575718200, 0, 58314451089614914818, 0, 136190604568646956, 0, -9115831970823200178, 0, -6125599468351045156, 0, -2701675007822763146, 0, -773586874163961756, 0, -17735801670893108, 0, 143623123023577780, 0, 103483992967568964, 0, 40135789384259668, 0, 2471855412735442, 0, -11222991704628836, 0, -12369584776372500, 0, -9094239512368544, 0, -4934404518254850, 0, -1412437504437704, 0, 1534414399438424, 0, 3515947977758692, 0, 4910061538892640, 0, 5570220720858304, 0, 5861825571003396, 0, 5448156753987288, 0, 4839271723602528, 0, 3822810266578244, 0, 2762927480892058, 0, 1574847440848572, 0, 357302587969522, 0, -567273072440304, 0, -1534508351244250, 0, -2129698316668316, 0, -2785010390868424, 0, -2790993223118788, 0, -3101750010294736, 0, -2310571679540588, 0, -2365942882957276, 0, -1517186553459344, 0, -945049717922030, 0, -510401164762076, 0, 245480459133900, 0, 1366556253204224, 0, 1446252838697380, 0, 1888404141533988, 0, 2176497075500156, 0, 2046237071526900, 0, 1982057014891550, 0, 1846573776853572, 0, 2009166757748098, 0, 162865232912488, 0, 260181904549980, 0, -795766347075140, 0, 88144053734678, 0, -2037760461233904, 0, -2029971992466726, 0, -2341741261678188, 0, -1796765527456438, 0, -1885345169311440, 0, -1255844446062838, 0, -2466463871368232, 0, 688465352062422, 0, 1279563156403104, 0, -734627999673640, 0, 3025735350336492, 0, 2440047893089812, 0, 2500133077454668, 0, 1478690964187754, 0, 3747429043597652, 0, -1259519538264604, 0, 1164578678729808, 0, -3190263293818896, 0, -2845499795878988, 0, -4724627147745932, 0, -2874074975144192, 0, 6772033930682592}
{3093643795, 0, -139665945, 0, -532232702, 0, -162273816, 0, -749704342, 0, 9881891, 0, -585412342, 0, 150264819, 0, -541265982, 0, 209805533, 0, -72200008, 0, 368861400, 0, -406079677, 0, 400948353, 0, 293303084, 0, 305110333, 0, -42313914, 0, 335456442, 0, 203297373, 0, 250101496, 0, 35526911, 0, 93457933, 0, 249256108, 0, -81369114, 0, -321302511, 0, -263823585, 0, 37591958, 0, -235612631, 0, -21132160, 0, -31354615, 0, 443006928, 0, 565968505, 0, 1116995342, 0, 1360612943, 0, 1677479419, 0, 1108277250, 0, 457294336, 0, -1350540985, 0, -3710220805, 0, -7432105977, 0, -11982942533, 0, -17208796018, 0, -22241372909, 0, -26459434151, 0, -27966106017, 0, -25359117896, 0, -16548743572, 0, 937337070, 0, 28815305349, 0, 68368493214, 0, 119900673888, 0, 182150889005, 0, 250404628301, 0, 318659411248, 0, 376731513686, 0, 410961141159, 0, 404272970042, 0, 339057221179, 0, 195361143506, 0, -41041949226, 0, -374137163412, 0, -791499227066, 0, -1265501310560, 0, -1764395687177, 0, -2285937991613, 0, -3101357517834, 0, -6506488357668, 0, -1426486430282, 0, 45823635525162, 0, 53576681467402, 0, -326221899115998, 0, -1382108650244526, 0, -2185497353750491, 0, 1008756454949216, 0, 15589368755431531, 0, 51312667690350515, 0, 109213084106694587, 0, 74844563968506707, 0, -1113625073848993422, 0, -10485788053000251382, 0, -51939182914058044950, 0, 339731434376497070979, 0, 3798898677189923880778, 0, -36063207296033650047624, 0, 12996974451250134618433, 0, 2289718975847296579685301, 0, -30322363773430924966309630, 0, 238735599620951199885362570, 0, -395568625019655790625578937, 0, -16742513404795694847097297980, 0, 128691961994913540727121249422, 0, 349750964900594126336163743459, 0, -1826586370982252157990654024282, 0, -8998104567129691697811412858888, 0, -18704301821604262689078652880904, 0, -28736744848187902525574071660088, 0, -43503155570483152105637132871578, 0, -59787012373857721924191876113441, 0, -51768020516193275988741134377965, 0, -11045682861640176119813897464518, 0, 14096143105233318098323861626000, 0, 3715459190469029837285287585638, 0, -2116555179557478233762595335415, 0, 283139403290936086469243753415, 0, -3306396457034690153751987136, 0, -3014772570743238150534521967, 0, -531431483001001573658624270, 0, 625314786456526259058296301, 0, -214005964305733174709048727, 0, 27536254633151270746671030, 0, 5790332467204674269338773, 0, -1848589641057537331962347, 0, -436654058767392672731132, 0, 99318356514514236251825, 0, 61418400530966371479499, 0, 3532918460310076359264, 0, -6548676849648997777167, 0, -2735419731229705606167, 0, -150484421459517270395, 0, 336856870210920753678, 0, 182791673988064817931, 0, 43268853476607310503, 0, -3682184732804236107, 0, -9197523985604372596, 0, -5630697034862901466, 0, -2342792295766063169, 0, -601802341621328762, 0, 37014891759234234, 0, 148350720579186192, 0, 95549637094226847, 0, 33319514296354507, 0, -906349629473765, 0, -12300140263400426, 0, -12405487419389532, 0, -8786456404954265, 0, -4552749502752210, 0, -1052451742873846, 0, 1857599129308509, 0, 3789593311614052, 0, 5134449963272861, 0, 5741232220576502, 0, 5982202158408807, 0, 5515979478231392, 0, 4858459183969883, 0, 3801141064780345, 0, 2707264703910806, 0, 1495729745229911, 0, 256736776306470, 0, -668664989177659, 0, -1641878976691889, 0, -2226035373650130, 0, -2875896010762298, 0, -2859183361080475, 0, -3161560990117559, 0, -2332092480490704, 0, -2379475111991813, 0, -1504679297086700, 0, -915018616629204, 0, -476559164518872, 0, 297869973049306, 0, 1434300412661479, 0, 1508546648488092, 0, 1946361111932656, 0, 2233751117805469, 0, 2086322774152506, 0, 2015791761993032, 0, 1864723746318903, 0, 2033881726914732, 0, 135251231094033, 0, 235846018811130, 0, -840484976831346, 0, 71653457528834, 0, -2102744153341317, 0, -2086552943618437, 0, -2394322039063592, 0, -1835487271310151, 0, -1913552210109985, 0, -1270564051570029, 0, -2502764220961576, 0, 721431515983432, 0, 1329840936963124, 0, -741096046508337, 0, 3106350289541483, 0, 2495841452697445, 0, 2555448933872869, 0, 1503004057650169, 0, 3819802783333793, 0, -1299495226398450, 0, 1178091652536064, 0, -3267835693973205, 0, -2911603820146155, 0, -4826034863496821, 0, -2934197320812173, 0, 6929905635105958}
{0, 314787590, 0, 591439876, 0, 507112494, 0, 418590936, 0, 571799450, 0, 195551832, 0, 70768008, 0, 479749156, 0, -135311034, 0, -215974116, 0, 145791990, 0, -324771808, 0, -206785706, 0, -80965668, 0, -444187110, 0, -431436572, 0, -178130830, 0, -96444744, 0, -400996070, 0, -160868804, 0, -320264788, 0, -276120320, 0, 215648058, 0, -130349940, 0, 14996724, 0, 52153312, 0, 32519168, 0, 307089748, 0, 204846408, 0, 214182852, 0, 259927236, 0, 458495404, 0, 448903170, 0, 314361144, 0, 336635700, 0, 341573804, 0, 321062476, 0, 338699016, 0, 382528722, 0, 195179884, 0, 119352746, 0, 54977464, 0, 28660262, 0, -192624120, 0, -204959582, 0, -131417576, 0, -343889838, 0, -293670184, 0, -207317896, 0, -233350712, 0, -352844022, 0, -319534080, 0, -549630930, 0, -1511732996, 0, -2835423262, 0, -5175109992, 0, -9918874266, 0, -18129007036, 0, -32645019160, 0, -60996819820, 0, -115480219788, 0, -213923808408, 0, -375532986658, 0, -606230649432, 0, -871608878754, 0, -379780342136, 0, 2453801140036, 0, -14976297781196, 0, -71802748578242, 0, -899461930220, 0, 608084280130456, 0, 1819283665101936, 0, 1943078241932962, 0, -3989799027687788, 0, -24537263830357168, 0, -69264568234218768, 0, -126065185403117060, 0, 48420205254192252, 0, 2414037085137030806, 0, 19065854811548342416, 0, 55443691210514033404, 0, -994664274286476155680, 0, -3378919511409471143776, 0, 84073448062174147468830, 0, -531512881574813451259998, 0, 1566232230943033885598506, 0, -5198854294655186352468232, 0, 240612292615484421420443526, 0, -5028044152816495134197760344, 0, 39680605008002539433376341294, 0, 39885586498799671446759395510, 0, -1118182130360071188050108394782, 0, -2958387360185590752461032509668, 0, 634526048320205801662208667976, 0, 14791334273454701911748441506586, 0, 33104820397669531478646190058636, 0, 36962351167985289954428957016252, 0, 9256467426396671118228459175990, 0, -31358203686074816099818657370156, 0, -33140941669593876055552196331422, 0, -2068140975282784389421982896132, 0, 5822934354019551146070188652612, 0, -753341384997722711822013411882, 0, -142827462349543360074900107956, 0, 67004676096256557017969599296, 0, -14531346363297526138755378496, 0, 1941936285440330307516208810, 0, 76324076060847558213450642, 0, -133242063730801278578319116, 0, 29667595281540484432456700, 0, 2198854669581213518478842, 0, -1716237262207985229090398, 0, -246269203922045926840180, 0, 114017077633743563839554, 0, 47619149798152685762698, 0, -1098058670025163709204, 0, -6330248904060982858680, 0, -2114380672450746562214, 0, 51356328598730870068, 0, 336469882522470778644, 0, 155304703897132068816, 0, 30456741798775785680, 0, -6502285135324702716, 0, -9052813947767042380, 0, -5125864749997267166, 0, -2008579790583895108, 0, -450607059405504068, 0, 81022963004193164, 0, 149366187998266558, 0, 87120546302929036, 0, 26908477709335796, 0, -3882679192578766, 0, -13154928306231562, 0, -12346547042124646, 0, -8444732320037844, 0, -4161542013951896, 0, -692734659182666, 0, 2176240679748518, 0, 4056334473674416, 0, 5350511080974200, 0, 5903337430206724, 0, 6093719910309426, 0, 5575617928974804, 0, 4870212498874972, 0, 3773238538307144, 0, 2646479747390396, 0, 1412706542424032, 0, 153121622599678, 0, -771900338477038, 0, -1750479350388110, 0, -2322772681697052, 0, -2966729221268052, 0, -2926710905368866, 0, -3220580863996392, 0, -2352093967745108, 0, -2391516346742928, 0, -1490497910606180, 0, -883192343210338, 0, -441323490235912, 0, 351901550791936, 0, 1503553815107526, 0, 1572056223870678, 0, 2005096435294816, 0, 2291656565418068, 0, 2126498445480426, 0, 2049499627820714, 0, 1882383820115440, 0, 2058443407723704, 0, 106365387406704, 0, 210399854877410, 0, -886496106823744, 0, 54637007867252, 0, -2169153221631038, 0, -2144232435927524, 0, -2447662004928248, 0, -1874735641925566, 0, -1941827293245596, 0, -1285186674673044, 0, -2539310088985936, 0, 755402236349032, 0, 1381511673112160, 0, -747559349327444, 0, 3188714062571896, 0, 2552656758835438, 0, 2611749733524208, 0, 1527554777329662, 0, 3893321162268792, 0, -1340501953759026, 0, 1191621694607626, 0, -3347037281908226, 0, -2979039661480696, 0, -4929340955378808, 0, -2995417172438394, 0, 7091038861825226}
{3173985339, 0, -142661071, 0, -543780970, 0, -166373073, 0, -766927839, 0, 8688684, 0, -600471467, 0, 151743592, 0, -556268733, 0, 212596620, 0, -76512584, 0, 376583791, 0, -418399265, 0, 409146855, 0, 294837305, 0, 305818560, 0, -56041559, 0, 330705184, 0, 192597080, 0, 252773060, 0, 49143708, 0, 146297622, 0, 355071527, 0, 77962928, 0, -118761411, 0, -27607599, 0, 247306934, 0, -169359486, 0, -229049555, 0, -683660967, 0, -827435969, 0, -1469628090, 0, -1700422182, 0, -2095786773, 0, -2007901240, 0, -2041267098, 0, -942452021, 0, 560462140, 0, 3464175560, 0, 7130269320, 0, 11869773488, 0, 17146369086, 0, 22660495630, 0, 26911598731, 0, 28831868921, 0, 26331193626, 0, 17406873702, 0, -125887724, 0, -28366427397, 0, -68354711839, 0, -120516174661, 0, -183139428926, 0, -252268754906, 0, -320233955459, 0, -377291442081, 0, -408364812388, 0, -395323186904, 0, -316957592802, 0, -151053859177, 0, 127582339725, 0, 541951770033, 0, 1115384709930, 0, 1868154790278, 0, 2809553555961, 0, 3914873729127, 0, 5027378201217, 0, 4319341338729, 0, 4077725569911, 0, 37114556831091, 0, 84933914906867, 0, -118194336296604, 0, -984681013982101, 0, -2191673463869449, 0, -1093080663973099, 0, 8578163692132933, 0, 36366364676689462, 0, 90117528375984489, 0, 129624921399544075, 0, -333041988744513108, 0, -4829354519068911187, 0, -32803381300903075250, 0, -2273023786121861416, 0, 2174961215127352742808, 0, -3059397258493548979856, 0, -135165546526230727318753, 0, 1634488067182817849585201, 0, -14142412186154866752863268, 0, 136006065888883118005750185, 0, -1424269073310141650831959938, 0, 10128708130896698862355868697, 0, 347881026939570099111663726, 0, -414708545377322482872243946853, 0, -158524463605842307343112742180, 0, 5329884515969760843848277307325, 0, 18098879811130106903587764754847, 0, 34327992307577936650136104218417, 0, 53204935713085331026029292777204, 0, 74098525597341771318073252125556, 0, 75235435229448368065317021189927, 0, 32376219966135652812498216775797, 0, -15078045840171271492813402721359, 0, -13007524452023861050864260206727, 0, 2645032841907774293806241577651, 0, 638979740567747617300983266996, 0, -319410113940307200644700643087, 0, 76098429300842827711456983429, 0, -15353133973487998741775861623, 0, 2682367362969839057121878168, 0, -244221502061908023478743423, 0, -59791265475065390624863617, 0, 25590310086342127375324452, 0, -188104693176140894160140, 0, -1447733638330975761068082, 0, -98691520945788781096264, 0, 115109386347355506897023, 0, 34598666460329574693021, 0, -4356531704064481379880, 0, -5823094250924136751996, 0, -1549891696813360170860, 0, 200195277339050985094, 0, 322603222411700745059, 0, 128914445947297223611, 0, 19770750049127905899, 0, -8494277851748110007, 0, -8741732642197598880, 0, -4623519052793252112, 0, -1700349453012600129, 0, -319018660708696327, 0, 115371397362799455, 0, 147262503791922402, 0, 78390010166236650, 0, 20912384932828719, 0, -6490731379260562, 0, -13810240091161345, 0, -12196872956015616, 0, -8060663272059062, 0, -3746452571382710, 0, -317094688346908, 0, 2505927774618893, 0, 4329750316666132, 0, 5569183603956268, 0, 6064683506395766, 0, 6201863266096699, 0, 5630237673957174, 0, 4875858074114138, 0, 3739099596778868, 0, 2579665560857229, 0, 1324402568279017, 0, 44936462003913, 0, -878440130640866, 0, -1861566187659896, 0, -2420873107069791, 0, -3058188122384243, 0, -2993990970557755, 0, -3279004131611035, 0, -2370599290764930, 0, -2401991328437536, 0, -1474511661507280, 0, -849414076236608, 0, -404559373616156, 0, 407694752055754, 0, 1574404781780588, 0, 1636838326179599, 0, 2064630439242170, 0, 2350217341356404, 0, 2166747243030869, 0, 2083157304212940, 0, 1899520264569581, 0, 2082832131584404, 0, 76170432882426, 0, 183812588229827, 0, -933824614733812, 0, 37088531091089, 0, -2237007995107456, 0, -2203022551584861, 0, -2501762733537819, 0, -1914511212504531, 0, -1970159768177076, 0, -1299702686668962, 0, -2576096965368048, 0, 790399972128653, 0, 1434604512875946, 0, -754018329549964, 0, 3272857017901050, 0, 2610507531907847, 0, 2669048693706625, 0, 1552340821656390, 0, 3967998022045797, 0, -1382562537533423, 0, 1205164824835339, 0, -3427898395973162, 0, -3047830378094182, 0, -5034576651353870, 0, -3057751807126431, 0, 7255495467213246}
{0, 321328150, 0, 603924024, 0, 518251552, 0, 428277268, 0, 585352772, 0, 201408024, 0, 74356732, 0, 492575828, 0, -135778202, 0, -218217852, 0, 151682136, 0, -329940756, 0, -209348622, 0, -80815016, 0, -453530854, 0, -441214344, 0, -181910744, 0, -99552280, 0, -412659362, 0, -166459040, 0, -331376434, 0, -287489756, 0, 216800164, 0, -138665208, 0, 9187774, 0, 46544640, 0, 27113154, 0, 309448980, 0, 201484882, 0, 212287684, 0, 263903858, 0, 464444516, 0, 452070142, 0, 324525444, 0, 347472604, 0, 340501068, 0, 332742766, 0, 367033712, 0, 387947616, 0, 196540128, 0, 162025308, 0, 69874208, 0, 6544040, 0, -152742300, 0, -163915568, 0, -191505424, 0, -348216934, 0, -212780988, 0, -288232410, 0, -325220388, 0, -200241950, 0, -272597228, 0, -672003358, 0, -1175704452, 0, -2193389212, 0, -4767956888, 0, -8952782186, 0, -15641472472, 0, -27540317066, 0, -49235366012, 0, -92007459746, 0, -178751376308, 0, -340830420294, 0, -603968172212, 0, -945238646640, 0, -996982273332, 0, 1850181866116, 0, -3475095696356, 0, -52521041043614, 0, -64050275838848, 0, 321769027144548, 0, 1425162253765232, 0, 2351509820066488, 0, -670459373369172, 0, -15201247818468842, 0, -51418233227078868, 0, -112303031597225840, 0, -100265553249944488, 0, 921609023966508458, 0, 9210823007749246828, 0, 51083882367543383840, 0, -204575667728846271292, 0, -3740819505572349550888, 0, 23374786246644223492096, 0, 103707203838004432703540, 0, -2844287078431171163737376, 0, 32987740312025118418500532, 0, -308247997169820436819440568, 0, 1983935637451318849815296020, 0, 832028113117628589303943536, 0, -125363755938768674169626514972, 0, 264421236340393390004434079004, 0, 2911713073645250947502645066396, 0, 4906123655362096791136122579084, 0, -2551967474858772476949967926988, 0, -20644972753954010032548656329384, 0, -32846571889124925997175836800838, 0, -14159215739209215192534902099128, 0, 33198404103766574249701616512382, 0, 53360422495606700338680910113192, 0, 17296371899255665173891085404192, 0, -9526451143824501202934685576148, 0, -1612434312582931544851110262750, 0, 1115267424775418124047683446284, 0, -253723332128063574749443236142, 0, 47715192256315546436766228944, 0, -10234671806785769798234272082, 0, 2282859125759978705717051368, 0, -359370821028067274954832170, 0, -6718610995215719792538440, 0, 18968217477925046517197330, 0, -1560642276230425625125320, 0, -1129447814914945893634264, 0, 8111589794041357062068, 0, 107053985626716203820424, 0, 23053805892864773180756, 0, -6444830969559483571836, 0, -5139457626151341878804, 0, -1055787241565062624384, 0, 303110575491319222288, 0, 299419566178290593890, 0, 104408216088590933252, 0, 11042469908139546834, 0, -9811461718025197708, 0, -8312328861861217566, 0, -4132759868361813664, 0, -1418584795026837454, 0, -205797696096517992, 0, 141177422791853470, 0, 142603715179146752, 0, 69518104605539496, 0, 15310067335940228, 0, -8797439320201980, 0, -14326525072482444, 0, -12000564435272826, 0, -7664670778321040, 0, -3327547431466502, 0, 62370461261796, 0, 2840708076746220, 0, 4608546605218192, 0, 5792432912873378, 0, 6229240919844252, 0, 6311559523052770, 0, 5684952542270496, 0, 4880119074075056, 0, 3702691524100456, 0, 2509906169272862, 0, 1233022474152192, 0, -66446958082766, 0, -987572959272376, 0, -1974916206277048, 0, -2520455826508032, 0, -3150588664207978, 0, -3061409360952932, 0, -3337217805233020, 0, -2387940252469360, 0, -2411153957988612, 0, -1456890031130120, 0, -813779646443972, 0, -366316075455380, 0, 465255914058162, 0, 1646877796062548, 0, 1702924462314286, 0, 2124990410001976, 0, 2409456689784586, 0, 2207074269488348, 0, 2116763582723668, 0, 1916118756973780, 0, 2107038555359322, 0, 44635594475208, 0, 156057087038358, 0, -982495277711456, 0, 18998157384882, 0, -2306330536292352, 0, -2262937596741782, 0, -2556627707764684, 0, -1954816213401020, 0, -1998539341606248, 0, -1314102487039202, 0, -2613120508905952, 0, 826446684160164, 0, 1489148718013380, 0, -760471874284428, 0, 3358809512332348, 0, 2669408090933538, 0, 2727359170685576, 0, 1577361951118744, 0, 4043847332437960, 0, -1425698004770282, 0, 1218717209535184, 0, -3510447173682106, 0, -3117998877609680, 0, -5141771887382248, 0, -3121218426764368, 0, 7423332187607578}
{3255987536, 0, -145701980, 0, -555521720, 0, -170556493, 0, -784446895, 0, 7516330, 0, -615679364, 0, 153329891, 0, -571682722, 0, 214804389, 0, -82263272, 0, 382464113, 0, -432781286, 0, 417782611, 0, 301324364, 0, 318744809, 0, -48878440, 0, 354709497, 0, 210458398, 0, 268720210, 0, 37684894, 0, 106922389, 0, 269892444, 0, -70814146, 0, -330565581, 0, -258818995, 0, 54340110, 0, -235578575, 0, -16565053, 0, -29581939, 0, 448228877, 0, 566066573, 0, 1134842598, 0, 1374183770, 0, 1697242623, 0, 1114498324, 0, 462283331, 0, -1405767796, 0, -3784679890, 0, -7562480335, 0, -12228268087, 0, -17578472351, 0, -22655629635, 0, -26999427220, 0, -28611164298, 0, -25920819069, 0, -16913203279, 0, 759993516, 0, 29235788648, 0, 69782763296, 0, 122286645921, 0, 185861254716, 0, 256088264724, 0, 325999649352, 0, 385224000558, 0, 420689946522, 0, 414018751236, 0, 346101294629, 0, 196729862185, 0, -51210432613, 0, -407475310691, 0, -864069281399, 0, -1394695440047, 0, -1956185297250, 0, -2509602150849, 0, -3063138421630, 0, -4415309484807, 0, -8235874350043, 0, 9095302522740, 0, 69743312754202, 0, 5475663683534, 0, -611617016010212, 0, -1882788382832110, 0, -2144902879270395, 0, 3630054810841126, 0, 24225858128115157, 0, 69809875032004689, 0, 132059196044883926, 0, 205817627023868, 0, -2063633600116144400, 0, -16935815781075902652, 0, -64639278943854887266, 0, 733332165882411008367, 0, 4585503506794854214273, 0, -66663570796682404773377, 0, 219799496951585602401268, 0, 1735804964888447451883910, 0, -30543422421788410781510165, 0, 178817095823882905334084182, 0, 1418182568722027297953725563, 0, -35499761941039794129061889549, 0, 145137665258273158237190179824, 0, 921690530834251225347597982665, 0, -1124122366092822192533498981579, 0, -12699455591116470754046643758593, 0, -34121312337848615628290277492013, 0, -60351913770130490110125846012474, 0, -87972993385525031314792821730835, 0, -99891481962878539703793855877120, 0, -62299669282435660879220844767626, 0, 6699046985810511147227089693945, 0, 26577764997060724461085546353422, 0, 1512028454969609181503367968037, 0, -3324657891733302455159427471429, 0, 727485100788027138440706211258, 0, -86197860478806883989020867191, 0, 11824223610927771914498533616, 0, -3892881154342040801587345314, 0, 1410971855096316082764794247, 0, -336978079680213090776576381, 0, 24081495477813731702568092, 0, 12173275346803795844704753, 0, -2179753748880683681533062, 0, -815176977503325346351225, 0, 79153741529988326990484, 0, 93503617553758879930480, 0, 13337942395215110403321, 0, -7579875814847639784471, 0, -4368105116158566065756, 0, -638020203451945244879, 0, 367503523671848270046, 0, 270372620219845075974, 0, 82270122011823848589, 0, 4068024904270338443, 0, -10588605307376466771, 0, -7802697550588473590, 0, -3660217824717709126, 0, -1163151312521146688, 0, -109501043631702514, 0, 159620473329905298, 0, 136001758547001491, 0, 60729568398321880, 0, 10151868151249263, 0, -10805980964549808, 0, -14716615884351775, 0, -11771607454833929, 0, -7272081476816481, 0, -2921592103452252, 0, 428480848272959, 0, 3164389593274902, 0, 4878577618766080, 0, 6008760502897917, 0, 6388393409280123, 0, 6416966940437156, 0, 5736342784158552, 0, 4881480369939362, 0, 3663936902334687, 0, 2438078410893306, 0, 1139946463402723, 0, -179458773748297, 0, -1097750905150160, 0, -2089192851169633, 0, -2620455203250582, 0, -3243144695316263, 0, -3128449425736028, 0, -3394938384166955, 0, -2403990647267268, 0, -2418992483371229, 0, -1437696121636854, 0, -776380130532866, 0, -326695692712464, 0, 524503136838644, 0, 1720902659789159, 0, 1770268525122732, 0, 2186140509919952, 0, 2469352514859406, 0, 2247460265491796, 0, 2150308319698958, 0, 1932162051064045, 0, 2131058564221495, 0, 11737079801288, 0, 127112184743007, 0, -1032528460599872, 0, 361971850464, 0, -2377140564999140, 0, -2323990686928570, 0, -2612259710010704, 0, -1995651875047225, 0, -2026955336556736, 0, -1328376613802466, 0, -2650376089437704, 0, 863565676117357, 0, 1545174393209832, 0, -766920508210961, 0, 3446602780377175, 0, 2729372449802375, 0, 2786694582513031, 0, 1602615598391472, 0, 4120883166494345, 0, -1469931934523340, 0, 1232274628739757, 0, -3594714845331879, 0, -3189568868983419, 0, -5250958717834940, 0, -3185834758286933, 0, 7594612783473859}
{0, 327970110, 0, 616604776, 0, 529574014, 0, 438131728, 0, 599144020, 0, 207384844, 0, 78041832, 0, 505667488, 0, -136204956, 0, -220461980, 0, 157748058, 0, -335106296, 0, -211916042, 0, -80658604, 0, -462912532, 0, -451012496, 0, -185896682, 0, -102747376, 0, -424149184, 0, -172214244, 0, -343223370, 0, -298729856, 0, 218635022, 0, -148142160, 0, 2503116, 0, 42784880, 0, 21329374, 0, 308413968, 0, 200376866, 0, 213581508, 0, 261700914, 0, 469189108, 0, 464659748, 0, 330280480, 0, 346789224, 0, 352789644, 0, 352926046, 0, 369350756, 0, 398283078, 0, 233960256, 0, 171758776, 0, 56051548, 0, 54512402, 0, -121651412, 0, -212885334, 0, -169553640, 0, -282903760, 0, -293300356, 0, -347938894, 0, -204004504, 0, -232394260, 0, -420584900, 0, -438938668, 0, -861041508, 0, -2142341874, 0, -4091325704, 0, -7230998312, 0, -13530194948, 0, -24674204944, 0, -44716915120, 0, -83540959840, 0, -156207610316, 0, -282582868020, 0, -480749505420, 0, -747812568822, 0, -985862534312, 0, 567934107478, 0, 1438351172844, 0, -33134987510238, 0, -87399149067224, 0, 110349906715608, 0, 999223281824860, 0, 2298437907533828, 0, 1373207910616596, 0, -8149744353406044, 0, -36124279343005292, 0, -91390665727250236, 0, -141253336915607428, 0, 241107788684769000, 0, 4194675927442481968, 0, 29788947870951141038, 0, 41238763207824507420, 0, -1790392268666562113898, 0, -1422502662199676586204, 0, 130398526036473957775398, 0, -1141401795516095018869904, 0, 6857240688011098200781224, 0, -55484489860503466092725620, 0, 797185567754552625787774836, 0, -9721980267026367318924484944, 0, 48286112845885916443700075746, 0, 217790903453770747252878374924, 0, -1390537061448190558057075740238, 0, -6383811570670611951588096354228, 0, -7834208342216887563775199243462, 0, 3438479117176919474884694504842, 0, 19285513192273214980141098029054, 0, 11724098394579283161403920205944, 0, -34804731298841740668006398566104, 0, -74714875286829068774997213650694, 0, -44818031244926294922539397592776, 0, 7426934209791160985448315807318, 0, 8358310924341363558063740563190, 0, -2117391719311102897456991920724, 0, 62539017423379146326924965384, 0, 52148994106661001297066089956, 0, -12786366657712733320530979718, 0, 851640418849526084726730754, 0, 547933539074278279127665014, 0, -247581186631720643994449694, 0, 36659241091300199046335946, 0, 6446783109881352644833250, 0, -2295061542766337659799552, 0, -535079909373003262049990, 0, 120774310201722447725002, 0, 77290421366647857791372, 0, 5553504150015888481606, 0, -7972966249051078703942, 0, -3576233739133784822490, 0, -296734012768198376354, 0, 400615719068303440442, 0, 238237919888995136194, 0, 62744377811754534198, 0, -1371962354484997498, 0, -10941744983949545486, 0, -7242922194332959818, 0, -3210863102926859142, 0, -933662794856200226, 0, -28755423529888514, 0, 171735565592047170, 0, 127965503970530298, 0, 52208395001912536, 0, 5493432729986244, 0, -12489215485554270, 0, -14952558527981976, 0, -11480804079507240, 0, -6857480993750190, 0, -2509770944887228, 0, 793161566786258, 0, 3482797203693688, 0, 5140850812631816, 0, 6215814842264064, 0, 6537771023515732, 0, 6512770677658820, 0, 5778969111897316, 0, 4874972386358792, 0, 3618691296589886, 0, 2360968882433498, 0, 1042925955727484, 0, -295472455454012, 0, -1209651794392008, 0, -2204550484606774, 0, -2720654982932752, 0, -3335442310199030, 0, -3194619252862684, 0, -3451675762380638, 0, -2418310706589936, 0, -2425161946128052, 0, -1416681619504706, 0, -737047170478066, 0, -285617423905028, 0, 585471131495994, 0, 1796477084816088, 0, 1838845887897632, 0, 2248037371997140, 0, 2529864546656934, 0, 2287862140871434, 0, 2183755015213390, 0, 1947613670767076, 0, 2154874285115190, 0, -22557426642778, 0, 96952108996854, 0, -1083944806369628, 0, -18824552242502, 0, -2449457085391134, 0, -2386194217105906, 0, -2668660326493376, 0, -2037019737312718, 0, -2055397174558264, 0, -1342515279255484, 0, -2687859177845936, 0, 901779319293436, 0, 1602711486832386, 0, -773363133168392, 0, 3536268018708872, 0, 2790415139593310, 0, 2847068520471702, 0, 1628101372722700, 0, 4199119718332732, 0, -1515286099902200, 0, 1245833022181612, 0, -3680730380759828, 0, -3262563912884424, 0, -5362167886232474, 0, -3251618454194918, 0, 7769395763281218}
{3339675867, 0, -148793185, 0, -567446313, 0, -174808792, 0, -802264030, 0, 6240393, 0, -631306588, 0, 154783557, 0, -587307211, 0, 217598649, 0, -86866038, 0, 390302352, 0, -445743927, 0, 426262115, 0, 302795190, 0, 319415543, 0, -62972140, 0, 350282386, 0, 199402106, 0, 271360104, 0, 51800409, 0, 160963743, 0, 376429922, 0, 91094718, 0, -123916655, 0, -19911273, 0, 266065436, 0, -165337797, 0, -225786624, 0, -695023997, 0, -839766492, 0, -1493600153, 0, -1732018225, 0, -2144314587, 0, -2036561453, 0, -2091051442, 0, -988709856, 0, 540235901, 0, 3519309651, 0, 7207109965, 0, 12031403755, 0, 17444960982, 0, 23059001385, 0, 27356261555, 0, 29424396645, 0, 26929589608, 0, 17779846838, 0, -7616314, 0, -28659224677, 0, -69647281982, 0, -123011668720, 0, -186872148769, 0, -257958286648, 0, -328254787384, 0, -387045522579, 0, -419887805804, 0, -408789694928, 0, -330857519201, 0, -163913786205, 0, 115777083467, 0, 530342335433, 0, 1099747471590, 0, 1839392896383, 0, 2758916741195, 0, 3845049823541, 0, 5032289087523, 0, 5900851428306, 0, 3614950938445, 0, 9338173315943, 0, 60612777956182, 0, 76507349457725, 0, -315676009138949, 0, -1470451554827560, 0, -2531537472687281, 0, 293443035467884, 0, 14737713512802243, 0, 51403299264383718, 0, 115034907138635457, 0, 122821483244530049, 0, -751057996491850348, 0, -8074025809021165475, 0, -48588257660288850400, 0, 98278959346371898003, 0, 3434883488152775387289, 0, -12688281985325934960455, 0, -165003406009722278754941, 0, 2686737389820402938799134, 0, -26931718499458893156725486, 0, 262005896414155912360221862, 0, -2362129045678624848056626114, 0, 11723359156031337288152480846, 0, 49379075769364430925941248900, 0, -635718786632974001544040523291, 0, -1461599501966641475414504068681, 0, 4983489816052235325092127683236, 0, 26571822821733889721853822519431, 0, 60436735868456654756037258592082, 0, 98032219407489636073749910513455, 0, 123014124316487044312072063986683, 0, 97922372851500276693679870196443, 0, 14678463809614556388542645524879, 0, -39786759172336066181751296948968, 0, -15078036520752616634522619393531, 0, 6502875601542311853223527719628, 0, 99394546418938340519038850562, 0, -372826373477699544505897559288, 0, 106540753507605386858360017886, 0, -21413137441036668929972714601, 0, 3163718523527340044149517044, 0, -67953687742361086330903632, 0, -143936771645785243579243353, 0, 37038619610862539368089143, 0, 2226325649215087455336157, 0, -2109276853640622441323530, 0, -303219205637327333295481, 0, 139559138488231418076851, 0, 60486944864685712683605, 0, -368909990326877815841, 0, -7817088310327467358300, 0, -2812168705561609155135, 0, -28013936195724166705, 0, 409202154044043622310, 0, 205169874129520917301, 0, 45892890003315119659, 0, -5497033168751796769, 0, -10968521759016112267, 0, -6656330931323235133, 0, -2788247584444475495, 0, -729483268903904814, 0, 37719870568087183, 0, 178363399593454207, 0, 118825466523763227, 0, 44004358049858554, 0, 1294468481749432, 0, -13887923086508750, 0, -15052826529308193, 0, -11127976137284073, 0, -6409999466624601, 0, -2076187385697468, 0, 1173686872795979, 0, 3812298313856536, 0, 5409591645824128, 0, 6425046422639319, 0, 6685870313187085, 0, 6604663220986068, 0, 5816133573608782, 0, 4861979166684951, 0, 3566917130111108, 0, 2277633351456079, 0, 940547209998609, 0, -416086221098281, 0, -1324792811005628, 0, -2322275489087554, 0, -2822058001971741, 0, -3428187123704506, 0, -3260338947921819, 0, -3507628564969081, 0, -2430929567573462, 0, -2429582779989587, 0, -1393707166358971, 0, -695623491328121, 0, -242945984537518, 0, 648286583024299, 0, 1873689210146869, 0, 1908710637292840, 0, 2310702615972896, 0, 2590995966059983, 0, 2328259049103027, 0, 2217078954789516, 0, 1962438973067227, 0, 2178464356949030, 0, -58287607811115, 0, 65545475103010, 0, -1136769828532694, 0, -38567983335706, 0, -2523300589102251, 0, -2449559973486588, 0, -2725830721984393, 0, -2078920001404477, 0, -2083852615364807, 0, -1356507952705772, 0, -2725564779827034, 0, 941111542804167, 0, 1661791059975733, 0, -779800430508496, 0, 3627837146622684, 0, 2852550382954955, 0, 2908494660677889, 0, 1653816441566006, 0, 4278571259700885, 0, -1561784856053408, 0, 1259387948144027, 0, -3768525921433051, 0, -3337008393580806, 0, -5475432293258351, 0, -3318587697983324, 0, 7947746841456532}
{0, 334714776, 0, 629484704, 0, 541081638, 0, 448153676, 0, 613176704, 0, 213488828, 0, 81829852, 0, 519011228, 0, -136598122, 0, -222668200, 0, 163992210, 0, -340329300, 0, -214486964, 0, -80365796, 0, -472360102, 0, -461089800, 0, -189889474, 0, -105685696, 0, -435997334, 0, -178392956, 0, -354851832, 0, -309859412, 0, 219611218, 0, -158032312, 0, -2798914, 0, 38220072, 0, 13018036, 0, 309838668, 0, 200974704, 0, 209336152, 0, 259977152, 0, 481300928, 0, 471399414, 0, 328588428, 0, 359038604, 0, 367677712, 0, 351639664, 0, 381728628, 0, 434320350, 0, 238281448, 0, 167212900, 0, 102017732, 0, 80269186, 0, -158381808, 0, -178063246, 0, -110748560, 0, -357357834, 0, -319035768, 0, -247957636, 0, -273929512, 0, -362665174, 0, -242187092, 0, -309710674, 0, -980516080, 0, -1753395258, 0, -3227664976, 0, -6621872422, 0, -12272073508, 0, -21049869194, 0, -36718248500, 0, -66623570938, 0, -126755433196, 0, -245787028782, 0, -456528119120, 0, -772713722750, 0, -1126490152096, 0, -541116881294, 0, 3081536744752, 0, -14384967908886, 0, -77450327887956, 0, -15891135627086, 0, 616592794365332, 0, 1958974197663004, 0, 2374845997610880, 0, -3225000610992952, 0, -23858429065047976, 0, -70271836490040852, 0, -137469453297933308, 0, -43325145247732806, 0, 1752670039992275620, 0, 14977037983091753592, 0, 68391029310559115116, 0, -506592205871348536914, 0, -5063669328455527533268, 0, 48285513029827510676076, 0, 10412956321717943597944, 0, -3499767008629433820597556, 0, 46148541570519745324916032, 0, -407507656638366494268805022, 0, 1768070872981505622481639120, 0, 14480734616349380141410367658, 0, -212839237059791788803132576172, 0, -41152640585055157561888192332, 0, 4346869994929623360124004448900, 0, 12601427858821066378121752474248, 0, 13374975916014376541111115118008, 0, 2282575420392275924078383609910, 0, 1573199662641738160816135782304, 0, 40755008778092515640345597274554, 0, 96072059036048124244162024824780, 0, 84244489362732995906688500408218, 0, 8472848564315232138252431366776, 0, -18634764497991865416976609438836, 0, 166460847222663469382063756292, 0, 1448203419537881374005368673514, 0, -430329191435715071863992007100, 0, 89776358174964933037140978584, 0, -18281726806347668698164174500, 0, 3463131213023745289527461638, 0, -388215603186497538411491020, 0, -56336129813370593029767302, 0, 30847382913968619151712196, 0, -527219364831592848927402, 0, -1770579458634392476398404, 0, -123280122251485601794896, 0, 141673513378297389642972, 0, 44508743677387673319310, 0, -4606380121766745013896, 0, -7279963801806172556694, 0, -2108382229556788402888, 0, 174681336856879079406, 0, 399327815524745538324, 0, 172773159541458888328, 0, 31644868111896558948, 0, -8516376848048223650, 0, -10749409220053227184, 0, -6060559244861315622, 0, -2394534241614577332, 0, -549523958871839970, 0, 91328954236385252, 0, 180349557526837966, 0, 108895247969501600, 0, 36148458258883414, 0, -2509382025804696, 0, -15075433876149816, 0, -15075748441573308, 0, -10755774247022836, 0, -5959857201142280, 0, -1641260255215290, 0, 1557552791231572, 0, 4146775977284604, 0, 5683537050513956, 0, 6638561214957398, 0, 6836882244596292, 0, 6697848284460350, 0, 5853210401652976, 0, 4847416615862770, 0, 3512764901712424, 0, 2191305260229856, 0, 835083163744420, 0, -539874202149758, 0, -1442418567621976, 0, -2442147605277374, 0, -2924793384444492, 0, -3521696476779070, 0, -3326009475746404, 0, -3563204043705218, 0, -2442187573164000, 0, -2432513579157382, 0, -1368953566605616, 0, -652210300954846, 0, -198728834943084, 0, 712952826998364, 0, 1952559723310936, 0, 1979897003837826, 0, 2374162855805192, 0, 2652766763262254, 0, 2368655764288912, 0, 2250278923662402, 0, 1976620855259976, 0, 2201818330683602, 0, -95484781603972, 0, 32863673846100, 0, -1191029811856268, 0, -58877520956802, 0, -2598693287103036, 0, -2514102872801108, 0, -2783773686402160, 0, -2121354139561760, 0, -2112310152371992, 0, -1370344261498582, 0, -2763487770418548, 0, 981585799126372, 0, 1722444087975968, 0, -786231402921180, 0, 3721342206064624, 0, 2915792980799500, 0, 2970986774521740, 0, 1679760182515764, 0, 4359252221854324, 0, -1609450711915920, 0, 1272935104284572, 0, -3858131300824762, 0, -3412926534294244, 0, -5590783499080788, 0, -3386760599765180, 0, 8129726344521496}
{3425076336, 0, -151931822, 0, -579567345, 0, -179146549, 0, -820380626, 0, 4980750, 0, -647095771, 0, 156352846, 0, -603338718, 0, 219792921, 0, -92963854, 0, 396310267, 0, -460729393, 0, 435076515, 0, 309196029, 0, 332651132, 0, -55860718, 0, 374627558, 0, 217273771, 0, 288129790, 0, 40203210, 0, 120599342, 0, 290699939, 0, -58390946, 0, -339911411, 0, -254946300, 0, 72759580, 0, -232489526, 0, -13836731, 0, -29618967, 0, 459049705, 0, 567356952, 0, 1144237379, 0, 1392936865, 0, 1728149806, 0, 1105984774, 0, 462360030, 0, -1436181898, 0, -3869203002, 0, -7721892572, 0, -12439825430, 0, -17931921992, 0, -23132018042, 0, -27526243169, 0, -29183642563, 0, -26565227500, 0, -17337905164, 0, 729422250, 0, 29619684739, 0, 71004182336, 0, 124878476076, 0, 189734421433, 0, 261456158694, 0, 333495616748, 0, 394331424463, 0, 430352232259, 0, 423869317003, 0, 354460333934, 0, 199752540868, 0, -58141999493, 0, -432536431521, 0, -921758631935, 0, -1502923351627, 0, -2130220780042, 0, -2745332305827, 0, -3300802861139, 0, -3857341811189, 0, -6211670944212, 0, -7815937695537, 0, 28022714889203, 0, 88615205673302, 0, -102739722018584, 0, -1010527478561981, 0, -2395678918654051, 0, -1636522561081759, 0, 7742221002155959, 0, 35892812497959479, 0, 92555492005730883, 0, 151607201063469200, 0, -159692657674600128, 0, -3632793335930299740, 0, -26766329959326175973, 0, -66766903799879968577, 0, 1408068758793343734429, 0, 4351021592595709009661, 0, -112523994121315794705322, 0, 650272207839813130044234, 0, -775006292864433550925530, 0, -12534087823274276130017596, 0, -90952780808993054187715988, 0, 5269639466015093933702753798, 0, -61435221222360833732625469948, 0, 95117780407166187156949255201, 0, 1772925522046150611423894899863, 0, 1322696727868475890424913784559, 0, -13792220217512445685338071996021, 0, -50211116454508116788532813118633, 0, -99013257321182729832058191992702, 0, -140207271394434413641411895106954, 0, -134296710221846906362356211450157, 0, -49128769915860471664751103766214, 0, 45378085093809858190472904202614, 0, 40522253106529415066695729586507, 0, -4805856689866082579237642380547, 0, -4280335528992477280628383118035, 0, 1394868764052010619653717888971, 0, -242807671597116307138844548700, 0, 42298407728731123346387758019, 0, -10167345829902250730789081332, 0, 2622103531202716156435177427, 0, -470233592835139333388153301, 0, 3583679354738777900215961, 0, 22281682347552736536296249, 0, -2077025724548892864556499, 0, -1378611177869857070687817, 0, 7339037054367465240161, 0, 132490690329223824079107, 0, 30233942219156943434781, 0, -7394141057013739763768, 0, -6501280193838641389654, 0, -1484514563043927657494, 0, 319388163187790459223, 0, 376260590817671593294, 0, 142180579163569901284, 0, 19838027955951144114, 0, -10622633936433270691, 0, -10349967158090223183, 0, -5468953521514622607, 0, -2030909407867064477, 0, -392386517165819074, 0, 133567597990436602, 0, 178588871150587755, 0, 98557375013950775, 0, 28757311235081268, 0, -5898143793435810, 0, -16055517997558079, 0, -15029733323182090, 0, -10375636495292372, 0, -5521963274742666, 0, -1222374675098379, 0, 1926761496595580, 0, 4469221708622583, 0, 5947818420568030, 0, 6844328778561332, 0, 6981848000091158, 0, 6786266159655765, 0, 5886644429416562, 0, 4829749081240395, 0, 3456198585724696, 0, 2102893903487548, 0, 727987273981139, 0, -665175453782059, 0, -1560929482122444, 0, -2562779493688707, 0, -3027741149495744, 0, -3615158788973981, 0, -3391102494470634, 0, -3618104153127925, 0, -2451952206110300, 0, -2433948878802587, 0, -1342487779244200, 0, -606897842708575, 0, -153076380859614, 0, 779381337755813, 0, 2033018501738234, 0, 2052355564594138, 0, 2438376714119792, 0, 2715154428143348, 0, 2409032047818061, 0, 2283341764850958, 0, 1990140351739193, 0, 2224932852314086, 0, -134174556816808, 0, -1116403462802, 0, -1246745016296378, 0, -79756426701060, 0, -2675655929636000, 0, -2579835993354313, 0, -2842490879887138, 0, -2164323133866665, 0, -2140757912938549, 0, -1384013622854034, 0, -2801622803702120, 0, 1023226685179755, 0, 1784702550769140, 0, -792656682265673, 0, 3816816035260893, 0, 2980157352318063, 0, 3034558758435962, 0, 1705929526480319, 0, 4441177089840113, 0, -1658308853931202, 0, 1286469804401461, 0, -3949579580646716, 0, -3490343404895053, 0, -5708255274426801, 0, -3456155814035903, 0, 8315401989183498}
{0, 341562672, 0, 642564836, 0, 552773820, 0, 458345488, 0, 627454350, 0, 219719196, 0, 85711008, 0, 532610908, 0, -136930674, 0, -224852928, 0, 170372696, 0, -345580784, 0, -216986600, 0, -80003120, 0, -482022758, 0, -471238044, 0, -193713280, 0, -108848616, 0, -448226938, 0, -184229784, 0, -366613746, 0, -321927968, 0, 220760144, 0, -167047876, 0, -9189852, 0, 32068512, 0, 6868954, 0, 311838428, 0, 197026734, 0, 206745864, 0, 263378914, 0, 487049768, 0, 474187706, 0, 338374536, 0, 369627972, 0, 366036144, 0, 363138198, 0, 410561476, 0, 439679520, 0, 239476596, 0, 211097642, 0, 117593172, 0, 58754576, 0, -115213812, 0, -132768396, 0, -168323944, 0, -357316754, 0, -232550804, 0, -330113370, 0, -370060740, 0, -218304218, 0, -227212664, 0, -486501654, 0, -722018720, 0, -1276322032, 0, -3047712008, 0, -5737472868, 0, -10025815740, 0, -18376965770, 0, -33514567004, 0, -61127822002, 0, -113640398372, 0, -208885246362, 0, -368058572428, 0, -606799386400, 0, -909095043132, 0, -953820287118, 0, 2024358680952, 0, -3734285753698, 0, -58580101210360, 0, -83094697224274, 0, 307344544938132, 0, 1502523211759130, 0, 2689032490688424, 0, 62191516237214, 0, -14273078487692644, 0, -51328387672024196, 0, -117442942682513592, 0, -142784691433183086, 0, 599627461844862840, 0, 7065195939579608438, 0, 45144313229936942012, 0, -18252224011552083632, 0, -2989091568377860063992, 0, 4374607535580871076524, 0, 184021943203700490734452, 0, -2131043585943160312298228, 0, 16999551209989216939979386, 0, -155714552485910501725864866, 0, 1769568717625032026572274990, 0, -15837511912404680496571613624, 0, 39938875924875428492414622546, 0, 530420325244637887003135361410, 0, -1194798739156566475048912128810, 0, -10822080629411066796144117262096, 0, -23597618970356250476944644971892, 0, -26168654676416390438832719543860, 0, -25912996289404147477187668075368, 0, -56042361291818183394853199844636, 0, -118955381833895990619263968341248, 0, -132877644017331391768025535959078, 0, -45457828083550197571080776061192, 0, 25939333662693035302820598155002, 0, 9463810076139845156403568039070, 0, -4203506188630602904332359397694, 0, 536450412589405585457944114442, 0, -15628996025307806949188969962, 0, -1126028182332983908654429908, 0, -2347441935583786896187065780, 0, 1435938433446256099351601850, 0, -406385805566295139270086838, 0, 36191744590478880361994166, 0, 13942237450896551788159398, 0, -2747536117644535303202242, 0, -995108685116542341282044, 0, 94696161005737241361320, 0, 116429280415939413733482, 0, 18123104639069245910768, 0, -8989237717569030156432, 0, -5592795887855444097788, 0, -950195039147791508636, 0, 414775434061202371942, 0, 344437780301579136100, 0, 114132669532518207662, 0, 10252705775064039772, 0, -11988266689376292398, 0, -9823105850342562416, 0, -4891775011868110198, 0, -1698060302380839416, 0, -256700361730228138, 0, 165752342659999640, 0, 173815954723869302, 0, 88105728797607744, 0, 21921896397899324, 0, -8837838055322470, 0, -16797298981943872, 0, -14879530019667206, 0, -9953614513671112, 0, -5068506832091032, 0, -799456636536652, 0, 2293796805213108, 0, 4785578954032026, 0, 6203385971852432, 0, 7039837105094524, 0, 7116154977215944, 0, 6864326086677114, 0, 5910769753573288, 0, 4803815025542494, 0, 3392884871627838, 0, 2009072737378614, 0, 616953709556172, 0, -793424080173570, 0, -1681021490688450, 0, -2684307885823204, 0, -3130678705547236, 0, -3708147295459830, 0, -3455098573313842, 0, -3671819476704542, 0, -2459774950170836, 0, -2433531293011048, 0, -1314049586016098, 0, -559517747144768, 0, -105909638405376, 0, 847611064145874, 0, 2115060043437978, 0, 2126056286808880, 0, 2503300217435196, 0, 2778116638171734, 0, 2449339979253144, 0, 2316229176785888, 0, 2002960055725896, 0, 2247788368185238, 0, -174391539469194, 0, -36420908942796, 0, -1303936583312268, 0, -101209603659630, 0, -2754207625806012, 0, -2646771409927170, 0, -2901983461683728, 0, -2207828159508750, 0, -2169183695807080, 0, -1397505298670992, 0, -2839964855834064, 0, 1066058063417396, 0, 1848598351523022, 0, -799075349153528, 0, 3914291433934912, 0, 3045658573532032, 0, 3099224671488250, 0, 1732323636230552, 0, 4524360495133796, 0, -1708382549063838, 0, 1299987517577966, 0, -4042901477607502, 0, -3569283915552484, 0, -5827880015621700, 0, -3526791915312336, 0, 8504835968144450}
{3512215081, 0, -155120882, 0, -591874507, 0, -183553119, 0, -838802969, 0, 3614102, 0, -663302494, 0, 157792285, 0, -619601043, 0, 222566041, 0, -97869214, 0, 404333075, 0, -474373678, 0, 443719201, 0, 310689158, 0, 333441099, 0, -70528602, 0, 370321623, 0, 206276253, 0, 290977966, 0, 53896538, 0, 175968743, 0, 399475842, 0, 104911814, 0, -130810537, 0, -10478015, 0, 287356324, 0, -163055165, 0, -223047467, 0, -701384017, 0, -852567001, 0, -1523560613, 0, -1757563013, 0, -2186086602, 0, -2077730793, 0, -2141090100, 0, -1014830255, 0, 505861124, 0, 3555540184, 0, 7316852827, 0, 12197294037, 0, 17691809343, 0, 23483583783, 0, 27851985556, 0, 29936927990, 0, 27498545177, 0, 18275752569, 0, 45312000, 0, -29097144728, 0, -70747267731, 0, -125437589773, 0, -190899753989, 0, -263460130681, 0, -335855833462, 0, -397070107486, 0, -431348866330, 0, -421205753948, 0, -344108934271, 0, -176034456138, 0, 106954929926, 0, 524677846439, 0, 1095197211695, 0, 1829583727858, 0, 2732650678305, 0, 3795159627337, 0, 4973612306784, 0, 6137215145217, 0, 6209046977813, 0, 2777139859772, 0, 20552726087699, 0, 86426050397230, 0, 27779878864886, 0, -621769042904928, 0, -2042313793238637, 0, -2628904536058639, 0, 2765265632112705, 0, 23397410905424873, 0, 70588256109890471, 0, 142310058683753157, 0, 81611418715370978, 0, -1476205374691780298, 0, -13205956170682088104, 0, -68316277456820214068, 0, 318502699958377315719, 0, 5024979237423169869496, 0, -31385273471714569823836, 0, -155893475862372937724671, 0, 3972834566319420562687873, 0, -45122684012619340884858138, 0, 436339011768595310336820965, 0, -3356437016732548736663072508, 0, 8510377842657563119200701692, 0, 143521677999576928030482814223, 0, -792535360818696370785453498708, 0, -3782294149732461554182385266341, 0, 1018964178308355875681880802725, 0, 30634992565082013625325901146549, 0, 85972620000754658849809624103587, 0, 145098544339320815063898351422125, 0, 164399797041415834652565321678411, 0, 92096100438053990812719233877906, 0, -36830288121341370090712013075580, 0, -75074157090342075550660800485283, 0, -10903125421626003385061407416848, 0, 12007009804969074469424641269588, 0, -1294600161416498347702503454552, 0, -284422523535419545020994972188, 0, 120873296038622705367570840281, 0, -24548950392921514824682500947, 0, 2652361013066740903010721346, 0, 406668581607284852357631555, 0, -280837541783831991948816354, 0, 47679425469160266714888142, 0, 7113230296383705593741454, 0, -2837368205051626191273784, 0, -654520319002787979233310, 0, 146392011616110376295764, 0, 96932552121786278928168, 0, 8329163086995090032647, 0, -9645370857612508440087, 0, -4640284716457263226230, 0, -507551099892535277718, 0, 469512317489405876293, 0, 307485205988333246796, 0, 89054458087124772787, 0, 2639424675608973974, 0, -12763491607569461494, 0, -9210702518736735286, 0, -4336648694930414446, 0, -1396138433055207264, 0, -141088147403356303, 0, 189012496311366522, 0, 166557851813549592, 0, 77664993285666649, 0, 15605838752802759, 0, -11389358114295082, 0, -17339551407529242, 0, -14638684782874617, 0, -9486367816969822, 0, -4586667264544179, 0, -355312494976145, 0, 2676873753852444, 0, 5113040959226207, 0, 6465146279092644, 0, 7237033580112903, 0, 7248649086446630, 0, 6937970110884525, 0, 5929025082856542, 0, 4771016680423413, 0, 3322783801481834, 0, 1908873980795503, 0, 500488523673745, 0, -926279719756678, 0, -1804249551103473, 0, -2808075295493490, 0, -3234647957959245, 0, -3801379473546599, 0, -3518431591205156, 0, -3724560835731489, 0, -2465682004692450, 0, -2431173916872265, 0, -1283500751876539, 0, -509910016769793, 0, -57085645406590, 0, 917769264103435, 0, 2198770322984729, 0, 2201056626878907, 0, 2568954046143640, 0, 2841652591064892, 0, 2489557616243355, 0, 2348915841808674, 0, 2015041951137021, 0, 2270362146432767, 0, -216176125407412, 0, -73082802339125, 0, -1362631518675048, 0, -123242762043130, 0, -2834368920456576, 0, -2714921439764197, 0, -2962251788130693, 0, -2251868579107924, 0, -2197573948528950, 0, -1410807974758525, 0, -2878508113004582, 0, 1110105417764530, 0, 1914164336531307, 0, -805488322612716, 0, 4013802062265612, 0, 3112311306393747, 0, 3164998597899935, 0, 1758939150510942, 0, 4608817167227177, 0, -1759697799595900, 0, 1313483295735476, 0, -4138131009011467, 0, -3649773832409542, 0, -5949692373230445, 0, -3598688036270932, 0, 8698098051009654}
{0, 348515112, 0, 655847764, 0, 564655390, 0, 468711164, 0, 641978286, 0, 226075128, 0, 89693044, 0, 546485768, 0, -137219368, 0, -227035376, 0, 176937382, 0, -350826380, 0, -219487196, 0, -79629740, 0, -491722112, 0, -481405492, 0, -197742998, 0, -112096896, 0, -460279092, 0, -190232204, 0, -379125338, 0, -333864692, 0, 222608790, 0, -177251348, 0, -16474258, 0, 27804432, 0, 326934, 0, 310369800, 0, 195382678, 0, 207403328, 0, 260450346, 0, 491573040, 0, 486609068, 0, 343617500, 0, 368422032, 0, 378090752, 0, 383295998, 0, 412693952, 0, 450137746, 0, 277611588, 0, 221021222, 0, 103697784, 0, 109171894, 0, -81471580, 0, -180208454, 0, -141592760, 0, -285816840, 0, -310969268, 0, -388604958, 0, -248739332, 0, -264404536, 0, -399165892, 0, -284077008, 0, -483749820, 0, -1366638098, 0, -2610044404, 0, -4620881342, 0, -9118991256, 0, -16573711998, 0, -28087999104, 0, -49102441826, 0, -90733517864, 0, -174757628334, 0, -334919118460, 0, -601085035466, 0, -964555473028, 0, -1257989219308, 0, 620086123116, 0, 2545083497566, 0, -33446972434564, 0, -96959621870148, 0, 94593735251444, 0, 1031712949210306, 0, 2517042778341176, 0, 1941122977573450, 0, -7277795319519848, 0, -35598733686776220, 0, -93601137380395084, 0, -160914218364870430, 0, 87444265637898664, 0, 3134453186276998098, 0, 23874658735663214512, 0, 81782554726034342552, 0, -1054583596541068268488, 0, -6011316729877769801842, 0, 88815617923155918109332, 0, -242948209220476872613708, 0, -3235755858114959218686312, 0, 53620560812258339196060336, 0, -420227555655889462737363892, 0, 106078870165380509425440650, 0, 40600703992152797308607268684, 0, -301700707576327250291502524312, 0, -781054560150846953715828884492, 0, 5181687291408704388316689332558, 0, 23581284619655247030102739417648, 0, 43681031099066431505576241189398, 0, 56046649450152043050835583659108, 0, 83067103247769426402232237992018, 0, 147080104370741830971325847166096, 0, 187746365242699580419811673744516, 0, 106925111944475258384211440311856, 0, -18008317127465528558694795716122, 0, -29461267179129604834639996413036, 0, 4430881228628292805610203438492, 0, 1404423622743386575738922751096, 0, -616778144509787023731035254682, 0, 143399735762684955506062627516, 0, -28252763958989079669410312348, 0, 4554323686821103272793153052, 0, -259823694372092369236867628, 0, -151571243981009472781033808, 0, 45688787493371676783555180, 0, 2180616758600743792915744, 0, -2584243257853318933518444, 0, -372767551251536843983360, 0, 170314830562426366165702, 0, 76537440710724397852784, 0, 791981379347907033972, 0, -9596781902387070194868, 0, -3706529607898846894654, 0, -153355150662905408404, 0, 491826549893674490558, 0, 268270821024917366448, 0, 67125107665973227984, 0, -3260615493039640364, 0, -13076204356580206228, 0, -8545250056850637700, 0, -3808844588879219698, 0, -1124564529317028472, 0, -43915384543885470, 0, 204538932052998764, 0, 157352198297840050, 0, 67361141764222400, 0, 9765439040844946, 0, -13634163204452272, 0, -17755030239795474, 0, -14363543861619636, 0, -9016047527768736, 0, -4107145909135504, 0, 88944329089234, 0, 3063067989695920, 0, 5445312311673698, 0, 6731829083168204, 0, 7438181781877448, 0, 7383784534526484, 0, 7012675016081112, 0, 5947016250254936, 0, 4736503589470562, 0, 3250243500402040, 0, 1805639700065630, 0, 380957812794412, 0, -1062242071556686, 0, -1929845624251108, 0, -2933858148812966, 0, -3339770101279328, 0, -3895188301154900, 0, -3581523821277892, 0, -3776744422412660, 0, -2470022456924004, 0, -2427150248217444, 0, -1251029274451216, 0, -458174723175202, 0, -6658230636668, 0, 989855316696988, 0, 2284173084101360, 0, 2277389903491662, 0, 2635360991421748, 0, 2905783051068000, 0, 2529689435779588, 0, 2381397659879262, 0, 2026367172998516, 0, 2292644315048330, 0, -259561669566768, 0, -111132852275576, 0, -1422856123261116, 0, -145864578619834, 0, -2916163117560956, 0, -2784300983247114, 0, -3023297486891032, 0, -2296445605532068, 0, -2225915925286960, 0, -1423910085007174, 0, -2917246705962600, 0, 1155393515431606, 0, 1981433397361712, 0, -811894626479900, 0, 4115381597455592, 0, 3180130796978432, 0, 3231894796181732, 0, 1785775032135532, 0, 4694561956176540, 0, -1812278677718572, 0, 1326952361313692, 0, -4235299782318984, 0, -3731838763568832, 0, -6073725603759166, 0, -3671863230507868, 0, 8895252343174362}
{3601118370, 0, -158358644, 0, -604384050, 0, -188049518, 0, -857533363, 0, 2268081, 0, -679679526, 0, 159334545, 0, -636280124, 0, 224752980, 0, -104288272, 0, 410434082, 0, -490052795, 0, 452820423, 0, 317073708, 0, 346783765, 0, -63541377, 0, 395360380, 0, 224148389, 0, 307913714, 0, 42501505, 0, 135632389, 0, 311939444, 0, -46140864, 0, -348464319, 0, -249557306, 0, 89985542, 0, -228689823, 0, -7196618, 0, -30922465, 0, 465980304, 0, 574899551, 0, 1157171014, 0, 1400760415, 0, 1762954607, 0, 1112628782, 0, 447120617, 0, -1478195867, 0, -3923164121, 0, -7886185113, 0, -12691673373, 0, -18253060064, 0, -23575190841, 0, -28126910153, 0, -29759729775, 0, -27111709442, 0, -17841583780, 0, 597376376, 0, 30176992123, 0, 72228413247, 0, 127219627536, 0, 193812237270, 0, 267092057939, 0, 340646597653, 0, 403534142995, 0, 440800342284, 0, 433793620063, 0, 362884323071, 0, 204374295663, 0, -62471986483, 0, -452602937400, 0, -968326209246, 0, -1593068246252, 0, -2282025886123, 0, -2968824135742, 0, -3576939697964, 0, -4054843497774, 0, -4675165945253, 0, -8273926720760, 0, -2599152944792, 0, 55647842516068, 0, 89162568356716, 0, -297319321682253, 0, -1527426820312205, 0, -2830873482784594, 0, -394121284275049, 0, 13833239537614200, 0, 51252936835802386, 0, 119626173167518774, 0, 160489305611769448, 0, -465242900973573440, 0, -6171563353937991633, 0, -41251633943707166314, 0, -39102007000195249909, 0, 2483955919858938140250, 0, 1613854563705706438336, 0, -174825501444869985190005, 0, 1437997323592279259046610, 0, -7045580349013165163825486, 0, 42975232258457154012973400, 0, -745851337264998755769814154, 0, 12016144918644819945185145863, 0, -89622093930490699563807762043, 0, -90790954340621594818135819113, 0, 2789773832055515687578035489610, 0, 6527235751693542119297001549637, 0, -7907229500244514711877356915510, 0, -58090245910123448023453939442951, 0, -130945826348274533439843062572608, 0, -179204905064315563350495302309515, 0, -134393841920373876337764160796269, 0, 12358251069859146105928059927539, 0, 110644671975444776083596279201972, 0, 49587433495503436769694063799449, 0, -17281244605952891165090065910416, 0, -4050824793497533414570579547447, 0, 2217218546319807878831795324496, 0, -491223112891519101313185774574, 0, 94434332169322215833716499465, 0, -20258683878731055932658294806, 0, 4251621525933249462421743094, 0, -561488337345210370882415216, 0, -48987341979102462095357104, 0, 36880709527458239063565572, 0, -980996291754793272308969, 0, -2159914048953157254627626, 0, -153821536752673872534582, 0, 173858939636014489029162, 0, 56993477096528784216713, 0, -4684451982818807529577, 0, -9049108031775510752448, 0, -2834787713440127779425, 0, 119201271124157344406, 0, 489217985381053630273, 0, 228980180915215510158, 0, 48339017526249279581, 0, -7701345633998984249, 0, -13033712033384986938, 0, -7851972348543171597, 0, -3312015599093447077, 0, -882301709420363113, 0, 36588957479771262, 0, 213570971391629458, 0, 146802184485796875, 0, 57414407639279084, 0, 4460593252684550, 0, -15560113354266270, 0, -18042702662420878, 0, -14058307561554422, 0, -8552669753406979, 0, -3645108682525108, 0, 515175530519396, 0, 3433460382109112, 0, 5764475728740256, 0, 6987858320226850, 0, 7630741623816195, 0, 7512234618709431, 0, 7082134079204258, 0, 5961089268357698, 0, 4698724902996125, 0, 3175226080037495, 0, 1700341909639010, 0, 259907983132857, 0, -1199595015960251, 0, -2056145441360550, 0, -3060197695603879, 0, -3444890114331764, 0, -3988739050562036, 0, -3643820787235402, 0, -3828061417216855, 0, -2472667123510172, 0, -2421454487271312, 0, -1216700737116153, 0, -404410671145463, 0, 45254208102608, 0, 1063781406420552, 0, 2371192996925865, 0, 2355000568957736, 0, 2702479279398492, 0, 2970484096917607, 0, 2569711008678903, 0, 2413660401143960, 0, 2036916384021535, 0, 2314630304279534, 0, -304575882606818, 0, -150594442965631, 0, -1484631088133998, 0, -169078596823673, 0, -2999611070965825, 0, -2854922776983230, 0, -3085121742825422, 0, -2341559825834882, 0, -2254196037216270, 0, -1436800083150019, 0, -2956174762545126, 0, 1201948512188719, 0, 2050439551389593, 0, -818295194677617, 0, 4219064535162265, 0, 3249131966968729, 0, 3299927624150693, 0, 1812827615376682, 0, 4781609779410511, 0, -1866152031369381, 0, 1340389519329301, 0, -4334442789202028, 0, -3815505195869947, 0, -6200015258240155, 0, -3746337116006713, 0, 9096370720066702}
{0, 355573422, 0, 669336100, 0, 576728134, 0, 479250056, 0, 656752082, 0, 232563272, 0, 93782616, 0, 560622692, 0, -137471122, 0, -229176580, 0, 183688766, 0, -356128000, 0, -221987666, 0, -79112660, 0, -501486718, 0, -491855532, 0, -201775526, 0, -115079976, 0, -472695838, 0, -196663140, 0, -391414036, 0, -345689728, 0, 223585058, 0, -187876852, 0, -22348844, 0, 22715584, 0, -8798000, 0, 311413972, 0, 195473192, 0, 202391892, 0, 258012836, 0, 503622828, 0, 493025402, 0, 341240968, 0, 380458356, 0, 392761660, 0, 381440540, 0, 425179224, 0, 486891002, 0, 281711364, 0, 216361954, 0, 151108160, 0, 136434510, 0, -117553696, 0, -141540486, 0, -77187576, 0, -357805894, 0, -332711536, 0, -283791240, 0, -322338420, 0, -403477618, 0, -233657792, 0, -198216342, 0, -684391360, 0, -1086211390, 0, -1926726164, 0, -4220793828, 0, -7961443248, 0, -13783930210, 0, -24892981692, 0, -45480384186, 0, -83179952912, 0, -153231670346, 0, -275895638236, 0, -473040187468, 0, -756023937036, 0, -1084814566454, 0, -514011509324, 0, 3250242969644, 0, -15790996479824, 0, -87919376475916, 0, -39342087889776, 0, 615937719370796, 0, 2101482077925748, 0, 2850639529851396, 0, -2330116599751184, 0, -22926498124763262, 0, -70810041848723520, 0, -146607342818819410, 0, -115518611890942524, 0, 1230313470229380554, 0, 11621619484049708312, 0, 65712312480785411414, 0, -168790402284009694146, 0, -4648946146061331960318, 0, 17216108893381561118588, 0, 229034900660681415368462, 0, -3579037756513011473869700, 0, 34121856667871962864206912, 0, -327569203129059991931917494, 0, 3233462342703114665885843136, 0, -21851818229748487958925246460, 0, -6222150736634857843603986528, 0, 986821404284451448847255072050, 0, 34139758724797744683007726522, 0, -15004716854779154640494794888212, 0, -47312370697998811983239143706418, 0, -81399759209773027978081269365206, 0, -118299738687162537301491648077078, 0, -183635134104359549644015658044548, 0, -247339316384490054376064528171484, 0, -191196384184994360100963511660232, 0, -19399001771087736777876347818566, 0, 54999002327133447097578708137728, 0, 6449168185597660183876991384968, 0, -6815154472766402749194106450368, 0, 1393697478832469334607786073486, 0, -175546067839800748435996863494, 0, 28649716571998476227907649656, 0, -9053902884979598515042699680, 0, 2892770210125914341065775976, 0, -595380719643569641386111368, 0, 17549121064788789286184900, 0, 26000608804476861770599012, 0, -2722340033029020868291010, 0, -1679054542057346568689564, 0, 5605877634888729074826, 0, 163485740618157146206776, 0, 39402703898831247613716, 0, -8371967956052257041410, 0, -8175366432554338196868, 0, -2052328399776333968424, 0, 319089068997667490086, 0, 468295818283327360890, 0, 191204907706389481646, 0, 32559020200942763358, 0, -10921749308345244954, 0, -12724787235823331478, 0, -7150550524819233710, 0, -2848841759136837700, 0, -668253030152575916, 0, 101997087483205568, 0, 217123233733098990, 0, 135358917401638248, 0, 47973089036460826, 0, -263387740552358, 0, -17135493581373908, 0, -18163571218639698, 0, -13681128016933244, 0, -8058602397397868, 0, -3170674656326186, 0, 944521881731760, 0, 3800968019211580, 0, 6076635900956438, 0, 7234148824637800, 0, 7812008042692924, 0, 7629127589959096, 0, 7140513335198974, 0, 5965344735406244, 0, 4652280587239436, 0, 3093239963907480, 0, 1589554383022608, 0, 134932483390216, 0, -1339816280953054, 0, -2183842825945350, 0, -3187239343217266, 0, -3549777538064728, 0, -4081575054239928, 0, -3704783876215726, 0, -3877991237267300, 0, -2473149282000644, 0, -2413713443416716, 0, -1180253113352928, 0, -348447198898474, 0, 98736248762208, 0, 1139583915127172, 0, 2459819211748842, 0, 2433859390192402, 0, 2770262033586616, 0, 3035707971816488, 0, 2609572564771426, 0, 2445664808162354, 0, 2046648705449320, 0, 2336299201375988, 0, -351253897946148, 0, -191495143263874, 0, -1547978937168608, 0, -192888808048744, 0, -3084731877681002, 0, -2926799425822680, 0, -3147724880706476, 0, -2387211569302062, 0, -2282400745752900, 0, -1449466401916936, 0, -2995286420218912, 0, 1249795848736764, 0, 2121216524302860, 0, -824689260239160, 0, 4324885451936812, 0, 3319330374354010, 0, 3369111556439324, 0, 1840095622621802, 0, 4869975733983624, 0, -1921342729876894, 0, 1353789722635890, 0, -4435592563987054, 0, -3900799445502404, 0, -6328595462500996, 0, -3822129232691038, 0, 9301519248568964}
{3691813004, 0, -161648536, 0, -617083614, 0, -192615855, 0, -876573474, 0, 809058, 0, -696490351, 0, 160752526, 0, -653183691, 0, 227514853, 0, -109542608, 0, 418607041, 0, -504309195, 0, 461640721, 0, 318411853, 0, 347736188, 0, -78540568, 0, 391038286, 0, 212773732, 0, 311404658, 0, 56334006, 0, 191190746, 0, 422690427, 0, 120644790, 0, -137820211, 0, -2188130, 0, 310360118, 0, -157637850, 0, -222191533, 0, -709563253, 0, -859638101, 0, -1552275724, 0, -1791740294, 0, -2222501285, 0, -2107462680, 0, -2206181702, 0, -1045923574, 0, 496984882, 0, 3581474240, 0, 7396919636, 0, 12397998700, 0, 17955511140, 0, 23844811670, 0, 28362106829, 0, 30524825927, 0, 27982975988, 0, 18710063230, 0, 248191178, 0, -29575530347, 0, -72047980138, 0, -127657431103, 0, -194778312880, 0, -269308498222, 0, -343312722335, 0, -406523481531, 0, -443022848072, 0, -433633364454, 0, -356099683789, 0, -187120131821, 0, 99230605047, 0, 522962611403, 0, 1098851652413, 0, 1834628966373, 0, 2729872217791, 0, 3771186050513, 0, 4925666724813, 0, 6104955189238, 0, 7054382062890, 0, 5481786540950, 0, 3219233211971, 0, 39527000502235, 0, 106158478850787, 0, -86151332277999, 0, -1056294442130777, 0, -2652750797095987, 0, -2282807797297142, 0, 6740943572515055, 0, 35194434465642258, 0, 94468567952006902, 0, 169276907400809091, 0, -23220540335594139, 0, -2691482547282409592, 0, -21191007879582104437, 0, -88910491563540443497, 0, 744854937667312939795, 0, 6703605776370457147875, 0, -64271227636493936303248, 0, -49271589629537171302607, 0, 5155895034734882548100972, 0, -66957621221585496375741121, 0, 632894068544835468345844229, 0, -3891908178076961294667235066, 0, -5031818169742182007366449454, 0, 293545776172315756651790890055, 0, -693357894908989985712841203250, 0, -7177407256495790569329970203698, 0, -9299007559131664422967544725592, 0, 21637298496795615699973614412150, 0, 94678892715395850121458077646964, 0, 169075380932800185569299614942303, 0, 163073231223149786565227606313410, 0, 22299308737067348888223172783763, 0, -137693550311090574363530231387721, 0, -114473561963611602884279426457708, 0, 5781102136076772056377503689173, 0, 18226430873822045459997940184105, 0, -3954258249572029253619046788406, 0, 101871754418655979871406710501, 0, 87136135310444323957507738950, 0, -18695708235634277384834785683, 0, -44475755723742863634454451, 0, 1374052241419255350435582654, 0, -479907696445457742673987924, 0, 51265551219338791058008148, 0, 15864164596762003871774877, 0, -3441759434896893537100800, 0, -1212391067092500291123371, 0, 112808903652511425146875, 0, 144528448598706896531163, 0, 24360889187021053012947, 0, -10573727901742748301169, 0, -7115520036303618848605, 0, -1373789158679293544794, 0, 456343100071092818660, 0, 434709237157567140110, 0, 156035527144488860976, 0, 19561260506969236172, 0, -13138924102904348584, 0, -12221355941208319170, 0, -6455919443241147098, 0, -2420984211418393804, 0, -481146133738747925, 0, 153739222003399093, 0, 215987125387448191, 0, 123271769209148428, 0, 39025204506384542, 0, -4485895122409210, 0, -18425155426699114, 0, -18151592598073326, 0, -13241641484090549, 0, -7528105401264357, 0, -2669521981867662, 0, 1395250760686122, 0, 4184798295738664, 0, 6399834285962014, 0, 7486263829947666, 0, 7994445976068054, 0, 7743703931614461, 0, 7193998834681112, 0, 5963323206627864, 0, 4598629275005257, 0, 3004253970028523, 0, 1472239432270311, 0, 4479703521345, 0, -1484607771786498, 0, -2314564400737863, 0, -3316376403068356, 0, -3655495141667147, 0, -4174440333703601, 0, -3764867255262392, 0, -3926745011118777, 0, -2471492033193434, 0, -2403843306462813, 0, -1141544885206759, 0, -290114642336296, 0, 153930184966392, 0, 1217389701836878, 0, 2550142659376974, 0, 2514023484245990, 0, 2838725715591396, 0, 3101454031273378, 0, 2649251117774652, 0, 2477381978935958, 0, 2055523781217033, 0, 2357628649847292, 0, -399638358700664, 0, -233870197485668, 0, -1612926629459258, 0, -217300208176660, 0, -3171547106985260, 0, -2999943135093412, 0, -3211105962058563, 0, -2433399872644025, 0, -2310515160322859, 0, -1461896513156855, 0, -3034575086121114, 0, 1298962380608018, 0, 2193799155006765, 0, -831077888156654, 0, 4432879697192662, 0, 3390741079605585, 0, 3439461158088962, 0, 1867575126296338, 0, 4959674962560353, 0, -1977878510106524, 0, 1367147509248570, 0, -4538785083767764, 0, -3987748732194696, 0, -6459502693127389, 0, -3899259698884236, 0, 9510771961255551}

==> anc/ADHM/2-2_N3_Nf3_nd_Qmax300.txt <==
{1}
{0, 0}
{1, 0, 11}
{2, 2, 0, 20}
{2, 4, 1, 0, 90}
{4, 2, 26, 18, 0, 218}
{8, 8, 12, 80, -26, 0, 698}
{8, 14, 28, -2, 242, -130, 0, 1618}
{15, 12, 70, 36, 15, 656, -743, 0, 4300}
{22, 28, 26, 168, -42, -116, 1650, -2506, 0, 9588}
{27, 40, 61, -4, 449, -572, -125, 3760, -8414, 0, 22293}
{40, 40, 126, 36, -82, 1150, -2176, 358, 8244, -22970, 0, 46956}
{56, 72, 66, 268, -189, -32, 2964, -6784, 3950, 16904, -60911, 0, 99760}
{68, 96, 120, -4, 744, -914, 1018, 6626, -17458, 17248, 33180, -146146, 0, 198308}
{96, 100, 212, 44, 60, 1956, -2998, 5444, 13971, -40320, 59837, 62456, -337539, 0, 392545}
{124, 154, 110, 396, -146, 584, 4100, -8396, 17894, 21950, -85016, 176076, 113400, -731784, 0, 741188}
{153, 196, 189, 20, 1161, -1092, 2267, 5408, -22762, 45916, 21036, -168056, 461731, 198828, -1534002, 0, 1384535}
{200, 210, 308, 80, 250, 2552, -4208, 5604, 990, -50664, 100574, -28998, -311950, 1117190, 339192, -3072396, 0, 2497014}
{253, 296, 172, 576, -123, 1016, 3789, -11616, 14315, -16324, -99232, 193708, -214269, -553040, 2516897, 562720, -5976554, 0, 4445373}
{304, 362, 276, 96, 1636, -1462, 2378, 3930, -20042, 36612, -50752, -151424, 334652, -754656, -938258, 5372600, 911658, -11229496, 0, 7697466}
{386, 392, 428, 172, 607, 2892, -5570, 7296, 7055, -18948, 90222, -85892, -154273, 522520, -2039162, -1534316, 10903513, 1444840, -20572368, 0, 13153008}
{470, 520, 232, 836, 52, 1290, 3760, -10190, 21216, 16174, -518, 181466, -65626, 51230, 732530, -4862954, -2425194, 21263988, 2244658, -36659424, 0, 21973658}
{562, 620, 361, 252, 2192, -1892, 3336, 6744, -14051, 37052, 24783, -2556, 274379, 145396, 750783, 892436, -10499647, -3723516, 39909596, 3422440, -63920190, 0, 36237361}
{688, 672, 546, 356, 952, 3192, -5558, 10212, 11576, -32232, 25046, 938, -167808, 245348, 801534, 2465674, 861152, -21227304, -5557684, 72603594, 5132470, -108933332, 0, 58646894}
{825, 852, 300, 1216, 193, 1564, 4659, -9072, 17890, 8460, -103917, -24620, -47150, -809992, -156731, 2339044, 5937646, 374016, -40399506, -8094536, 128135779, 7575560, -182175844, 0, 93761984}
{968, 996, 456, 532, 2798, -2326, 4398, 8526, -20622, 14208, 12400, -225134, 47500, -8824, -2454274, -1245326, 5423206, 12104556, -1001016, -73478776, -11513272, 220465088, 11021534, -298856780, 0, 147517708}
{1163, 1080, 674, 676, 1427, 3432, -5614, 11036, 10820, -54292, 43202, 114624, -322638, 713272, 469470, -5821944, -3250961, 11037380, 21842880, -3945236, -127945923, -16023008, 370069890, 15820496, -482254973, 0, 229473068}
{1366, 1326, 346, 1764, 436, 1802, 5628, -9818, 14082, 20858, -88818, 221060, 350524, -358708, 2759938, 1816928, -11774882, -5669388, 20524820, 35349698, -9470808, -215104420, -21832898, 608164642, 22426900, -765466854, 0, 352038064}
{1588, 1524, 529, 988, 3438, -2780, 5847, 9648, -26779, 29620, 82072, -142644, 540409, 301120, -698878, 6946568, 4196584, -21161804, -6527604, 35663568, 51136675, -19062892, -349414394, -29166432, 979042705, 31419532, -1197527439, 0, 534431886}
{1868, 1650, 782, 1184, 1846, 3632, -5014, 11512, 13344, -51460, 101250, 106350, -447912, 661716, -1138604, -2200030, 13437950, 6489380, -34623394, -317862, 58696794, 63717854, -34773308, -551251748, -38191962, 1547967246, 43543204, -1846801350, 0, 801512102}
{2168, 1976, 382, 2532, 595, 2012, 7115, -10860, 15566, 38056, -103709, 164692, -180892, -1156312, 324666, -5045108, -5634917, 21087300, 5036495, -52220172, 24028867, 92365120, 60807845, -59454260, -844764545, -49055560, 2405005766, 59725048, -2811815156, 0, 1190514539}
{2488, 2242, 588, 1672, 4064, -3250, 7340, 10788, -28854, 41750, 62520, -281108, 183850, -651918, -1341386, 486654, -10565992, -10144146, 26815352, -8316556, -73081826, 87974968, 139850086, 17217972, -96901050, -1261670670, -61768042, 3678967796, 81136560, -4227551974, 0, 1749342446}
{2889, 2420, 876, 1940, 2325, 3820, -4500, 11928, 18202, -56528, 87105, -4184, -448891, 675912, -13041, 1143268, 3438234, -12945028, -11241663, 25098364, -48374212, -94773976, 227471563, 204742188, -111526329, -152142248, -1835726486, -76206788, 5543455322, 109228744, -6283915165, 0, 2547767965}
{3308, 2840, 374, 3584, 788, 2238, 8706, -12024, 17682, 44994, -136392, 145134, 25392, -13520, 2141874, 2624832, 6356772, 10404198, -2819956, 405172, 7669944, -138530944, -112752150, 502112494, 290866512, -402761396, -231652824, -2607116176, -91982844, 8240453488, 145797048, -9236978522, 0, 3675002694}
{3765, 3188, 605, 2652, 4652, -3704, 9351, 11888, -32071, 47504, 51759, -250756, 422055, 428216, 360002, 2547156, 4363033, 6605300, 16954283, 32086604, 38883267, -36522620, -312468678, -119490044, 1002004450, 402048956, -979765794, -343775596, -3610353373, -108417676, 12089335277, 193037472, -13439563630, 0, 5257845102}
{4312, 3432, 924, 3012, 2662, 4012, -3184, 12200, 22012, -64422, 87562, 52944, -217012, 715900, 99966, -2982362, -2143596, -1232238, -15729798, 10668682, 103717372, 119097094, -121148806, -613290954, -103785954, 1862915874, 541810064, -2038535564, -498916238, -4877862406, -124302810, 17525414692, 253648638, -19360505990, 0, 7457413106}
{4894, 3964, 324, 4992, 799, 2504, 10891, -13332, 20434, 49548, -151442, 189728, 164748, -517256, -133832, -2273568, -11780282, -7988844, -14682824, -80720892, -24610502, 219376928, 250342614, -261699752, -1091883147, -49628964, 3275858673, 712875804, -3872014689, -710141040, -6415632422, -137897440, 25112713545, 330881264, -27634039935, 0, 10497850336}
{5516, 4408, 576, 4004, 5130, -4094, 11482, 12916, -33730, 52362, 53360, -223880, 351182, -13042, -2034094, -248834, -1858240, -16217410, 8833628, -18966152, -194969070, -96455264, 377846894, 423207820, -474508878, -1797703820, 64522220, 5508823660, 916561030, -6919060722, -993434266, -8203168930, -146579544, 35604807020, 428682030, -39091825398, 0, 14662116930}
{6258, 4732, 928, 4476, 2967, 4256, -1894, 12288, 27038, -71984, 94477, 89788, -337380, 220644, -194094, -2323272, 8661913, 9834012, -28252, 83378344, 16892331, -336276512, -185208500, 565295028, 593365962, -774813388, -2767922163, 267005900, 8917643739, 1151983396, -11806477619, -1368358884, -10147855409, -146748592, 49962247957, 551782256, -54840629323, 0, 20336549174}
{7034, 5394, 200, 6832, 746, 2842, 13228, -14848, 23176, 54014, -158508, 199668, 129512, -832198, 846722, 1947002, 1532468, 26863094, 19572510, 28069360, 220543534, 109719024, -447494684, -225745596, 751894578, 655762404, -1174672394, -4001080396, 593672194, 13973616158, 1415118788, -19432466310, -1858393702, -12075790210, -133419222, 69445746394, 705846462, -76314198408, 0, 28005672838}
{7875, 5952, 469, 5804, 5458, -4392, 14183, 13824, -36591, 57148, 62387, -232092, 269326, 132988, -1019721, 4161424, 2602646, -2490436, 24103927, -25560212, 10542984, 347819720, 220218422, -443146016, -89883681, 888377720, 416378612, -1679498176, -5428868209, 1089073236, 21271235314, 1697430048, -31035431093, -2491805636, -13650913100, -100046160, 95638558168, 897604036, -105392923482, 0, 38320063236}
{8848, 6370, 850, 6416, 3012, 4604, 230, 12172, 31244, -79304, 102800, 108390, -419480, 405146, 759132, -1199420, 4581080, -13717904, -33077180, -32700150, -163635130, -119382046, 309532666, 228418352, -223651592, 419273480, 903371356, -445100690, -2284816178, -6860385888, 1806917210, 31556811856, 1984597840, -48329384948, -3301852118, -14347242806, -37879608, 130585852846, 1135067382, -144485529108, 0, 52090458122}
{9877, 7180, 0, 9192, 395, 3320, 16185, -16544, 26562, 58424, -168063, 199932, 157226, -759300, 1386557, 158484, -6405914, -3852116, -36766590, -54986928, -90036401, -296075044, -334835690, -72389260, -53478303, 306296584, 1566540174, 701476356, -2413007758, -2971017968, -7924285593, 2811093460, 45725063083, 2254523256, -73611258804, -4327913516, -13311864537, 64200000, 176821684943, 1427652656, -196709921914, 0, 70389260142}
{10976, 7870, 284, 8144, 5556, -4542, 17034, 14616, -37788, 61848, 68240, -247592, 260874, 323656, -1120190, 1864872, -4884410, -10221398, 7421530, 10227510, 34983528, 14161348, -134961938, -438941138, -898415280, -819835354, 1220903782, 3657915570, 162712738, -6177118072, -3698738546, -7968257480, 4175559984, 64839410890, 2475407476, -109970820258, -5615721200, -9303849944, 220554540, 237572178238, 1786474844, -266019121508, 0, 94544529678}
{12244, 8400, 690, 8924, 2891, 5096, 2368, 11844, 36854, -86656, 109974, 125780, -461187, 518908, 486469, -2781504, 1990873, -1563612, 13175021, 74111996, 168564706, 226832180, 366182096, 637243816, -128000014, -2105994288, -2177643329, 2555033056, 7001885899, -856343856, -12670712974, -4401882924, -5958602608, 5984785232, 90102314159, 2603090596, -161451071596, -7218486072, -470200024, 449174516, 316785773194, 2224541312, -357469382688, 0, 126289549728}
{13570, 9380, -318, 12168, -166, 3986, 19324, -18404, 29922, 62564, -174568, 200740, 196958, -779774, 1132684, -728142, -3158670, 12204540, 21365608, 25304226, 100955064, 235856184, 151606112, 701657288, 2035454550, 794721068, -3436407652, -4033342144, 4286936076, 11827679776, -2519940502, -23095208300, -4981673792, -317856522, 8332952932, 122848846768, 2578542900, -233361847738, -9197147314, 15771671330, 772680632, 419423250848, 2757053900, -477410616892, 0, 167757761654}
{14996, 10220, -23, 11124, 5360, -4472, 20469, 15328, -40263, 66392, 78745, -264292, 261748, 395592, -1378754, 1687920, -249961, 2035040, 21225010, 1003656, -129969871, -106726504, -145007678, -776262716, 417224261, 3516565080, 2148080417, -4456278672, -5973930039, 6318065164, 18182889489, -5007284964, -38937585792, -5297751088, 11234972514, 11323372940, 164468566770, 2324042020, -332511421773, -11621769316, 43087812725, 1218890468, 551487179950, 3401681440, -633877526774, 0, 221699908086}
{16608, 10880, 406, 12100, 2370, 5804, 5356, 11332, 41644, -94182, 118890, 143424, -495970, 548120, 344992, -2241794, 4670622, 2576242, -14234150, -15562736, -114874590, -432794438, -370430442, -871077702, -2617283388, -920599886, 4032812038, 3205491890, -4606794458, -7158555494, 8453835770, 25771775780, -8505586458, -61944471970, -5161283988, 31924379472, 15066457726, 216343907400, 1740139836, -467659170292, -14571380076, 86435889748, 1822282390, 720428298956, 4178981588, -836871854124, 0, 291482045554}
{18305, 12052, -754, 15860, -1171, 4896, 23107, -20428, 33960, 66372, -183041, 202296, 242603, -832968, 1033391, -129596, -1635614, 6824488, -11511723, -68043588, -7077853, -77938080, -311757835, 189800092, -902202599, -4142693032, -2858335320, 2408800448, 2702045864, -3262157864, -6214412572, 10382596324, 33768345099, -13198472388, -94086590312, -4324417840, 66149340407, 19677887276, 279689067663, 700725508, -649838248873, -18135669296, 152609604778, 2624587904, 935166929332, 5112656448, -1098924635422, 0, 381396400263}
{20112, 13064, -456, 14844, 4774, -4130, 24082, 15972, -41124, 70774, 86072, -281536, 270310, 443988, -1446596, 1931864, 303550, -6290414, 1957896, -18374546, -28051152, 305029300, 444431492, 775079486, 2219896622, 1012060384, -3023312322, -3764595346, -2170832816, -959484678, 219559294, -1187179776, 11657470942, 40564188070, -19253390670, -137424025252, -2472452348, 119812836708, 25274865540, 355388591818, -951058296, -892991044384, -22414713820, 250585736744, 3676681334, 1206651779044, 6230105028, -1435507816136, 0, 496665753042}
{22149, 13872, -8, 16052, 1517, 6804, 8366, 10676, 47738, -101916, 127186, 160988, -530551, 560324, 371231, -1926120, 3710217, -2506364, -18703931, 38344232, 65113280, 153557908, 650435944, 799381384, 1792888246, 4209088836, 4514303981, 2731732156, -1373402693, -9803189792, -9370877926, 6443108740, 10485727031, 11679383604, 43484264863, -26802944928, -193966606812, 787723548, 200635381387, 31972233180, 443706242709, -3408859820, -1214405929440, -27520460364, 392341191779, 5039612048, 1547861745844, 7562803344, -1865830612523, 0, 643883093529}
{24276, 15258, -1354, 20380, -2550, 6142, 27074, -22564, 37828, 69838, -187890, 203892, 280444, -886432, 1005772, 182016, -2606384, 4400778, -3103748, -5088820, 124742116, 57276850, -95373126, -216971970, -714918642, 16997242, 2074299564, 6528585612, 12946450042, 6014713158, -19747159524, -23675424260, 15924006474, 31876308308, 9683745758, 38447387050, -35926324980, -265355483912, 5935686656, 318573620808, 39876833000, 543962317884, -6908002042, -1635583923876, -33576282068, 593407427024, 6786744356, 1974561440436, 9146866734, -2413430970806, 0, 831027344890}
{26550, 16464, -1055, 19420, 3726, -3436, 28285, 16576, -43375, 74996, 98391, -299296, 273974, 490800, -1476291, 1879964, -23029, -7015964, 15917192, 11766928, -17689172, 1467604, -412570596, -1187523268, -2532580371, -3843984004, -5633520418, -7665688888, 2709709082, 24402435636, 18219657733, -30500855568, -44058669298, 29022363772, 66426549335, 4731549136, 19597030439, -46622244224, -352553649840, 13549941640, 486213019643, 49080888580, 654047245654, -11733409000, -2182812762480, -40718715180, 874069866692, 9005145840, 2505263641166, 11023563780, -3107289292735, 0, 1068077849346}
{29076, 17442, -596, 20896, 82, 8160, 12242, 9892, 52916, -109876, 137766, 178156, -563156, 568448, 429764, -1897502, 3087330, -1273236, -9057070, 40290146, -31910360, -202988320, -307342286, -492053284, -1266687508, -2663356156, -3182728800, -10532860692, -22800728202, -8871724382, 31550340036, 32352315532, -39957574348, -69188826946, 45875140784, 117581233916, -4294977438, -21080110682, -58783494338, -455233643342, 24315211478, 719258116806, 59653576608, 769849207174, -18225105632, -2888321779830, -49096077408, 1260223483072, 11798543056, 3162236213130, 13240071702, -3982665569766, 0, 1367049279272}
{31726, 19068, -2128, 25848, -4567, 7796, 31691, -24772, 42224, 72924, -194165, 204984, 324361, -937332, 978137, 358712, -3047513, 5962968, 383080, -19323552, 15526441, -108861028, -197703672, 348455052, 1917770619, 2389832236, 4167004203, 8305018680, -5714619315, -33253891368, -24339871521, 28359803704, 42630875671, -45567020800, -95589852536, 66315034160, 188359066917, -18689256956, -94171130692, -72161472792, -571211626736, 39034644552, 1036990166655, 71631348980, 884489970525, -26787771776, -3791015401605, -58870445212, 1785099695851, 15288809592, 3971395831150, 15849965424, -5082638673134, 0, 1742840845768}
{34536, 20490, -1836, 24976, 2096, -2294, 32656, 17200, -44212, 79076, 107734, -317616, 283310, 539092, -1511000, 1781442, 90818, -6149538, 16708304, -10364302, -65901762, 41691820, 243355744, 499706314, 2076241112, 5176712654, 6170300724, 14356059898, 28197468464, 13356229544, -25107157656, -33595768618, 10243438842, 40869243266, -44457377116, -117022987164, 89792270746, 280581803278, -39912784766, -213182245786, -86333257224, -695415399620, 58636079102, 1462781830894, 85006092780, 987390620448, -37897645348, -4937975412278, -70215851446, 2490547701882, 19619652248, 4963629341502, 18914181462, -6459276241882, 0, 2213301530844}
{37651, 21660, -1368, 26756, -1873, 9968, 16132, 9032, 59222, -118016, 148060, 194928, -596209, 574928, 500475, -1930744, 2920145, -497788, -10175504, 23796112, -26451284, -35789192, 339833222, 745170020, -19649435, 501176832, 702177415, -1988493468, 11886481982, 37182142496, 37467572381, 11048019408, -23545614874, -24741293864, 17320443499, -33553423568, -123824323238, 115289567060, 394045544704, -69575091908, -394911733385, -100656809240, -818962133900, 84182628708, 2024572335112, 99711121576, 1063120381581, -52113596852, -6385372453834, -83319599320, 3429478768378, 24958886628, 6174577084013, 22501706736, -8175737482281, 0, 2800392026792}
{40898, 23552, -3120, 32388, -7152, 9938, 36492, -27028, 46326, 75684, -196370, 205248, 362456, -987684, 958490, 506760, -3220304, 6558260, -2305020, -24542270, 42244934, 63212734, -10225814, 170617836, -658837060, -4434453760, -7276135410, -15233062628, -26530765362, -17000150404, 8447024262, 43878953598, 72953398102, 16621526574, -75597366040, -38106506414, -9688745420, -102410275980, 141245401786, 525216633802, -109410869356, -659603308290, -114231569788, -927541231276, 116876265718, 2755318516462, 115605754992, 1089950015102, -70084845382, -8200378102480, -98379892300, 4667739833368, 31502562714, 7646343577920, 26690555654, -10307888918030, 0, 3530295827530}
{44351, 25216, -2843, 31636, -204, -628, 37621, 17880, -46591, 83048, 122289, -336832, 288254, 588004, -1545524, 1690504, 271401, -5947200, 14890121, -11082428, -32731846, 116300020, 74263216, -700635552, -1074883920, -2764084256, -6212186942, -8992209936, -22995642037, -42149203416, -59124250683, -68085969864, 9306707694, 145275305516, 90367355284, -138694905300, -134449792853, 30236458468, -34802215020, 165475353248, 665873281900, -161239865516, -1031140875634, -125844112860, -1000018424142, 158066318648, 3693416005748, 132456128540, 1038185627424, -92564682964, -10462266374274, -115607253108, 6287515983371, 39477873204, 9427108538079, 31568672128, -12947147524744, 0, 4434993711219}
{48136, 26600, -2374, 33764, -4624, 12328, 20872, 8160, 64392, -126298, 160778, 211128, -627532, 580708, 570050, -1973272, 2837604, -364358, -10823820, 24907756, -359134, -55502716, 51563370, -286107068, -1187403734, 315247090, 2936810168, 9265795662, 14954013644, 10184648868, -1674949094, -69129172352, -165926143354, -72024857102, 204198654358, 190650292710, -208258140406, -277913630014, 89082177932, 101472193836, 185105625168, 801159527044, -226924680182, -1536799604202, -133921860844, -1006061574866, 209248748394, 4882939450096, 149914887696, 868025169462, -120418625062, -13264794328138, -135220321482, 8390013010202, 49148619892, 11573314363190, 37235202512, -16202686039662, 0, 5552443006734}
{52094, 28784, -4344, 40136, -10587, 12684, 41921, -29256, 50710, 78180, -199775, 204520, 407811, -1038028, 930753, 647540, -3315362, 6657236, -3334636, -20521864, 51419674, 13671076, -259127215, -8448480, 382258772, 1756731948, 6616117428, 15579627336, 33315951150, 49071087924, 79799005164, 112252029424, -1682006751, -225783677036, -177120495551, 224839673428, 298812257489, -276781947292, -469851965549, 169243934148, 333381503003, 196512553756, 907634510954, -308306718580, -2207039911788, -136470897972, -904155078786, 272070170000, 6373874111137, 167496433116, 527216325451, -154640158540, -16717490612498, -157447276096, 11100127964516, 60818351216, 14149019931416, 43801362440, -20205240408207, 0, 6928691420048}
{56276, 30716, -4088, 39540, -3302, 1666, 42736, 18668, -47752, 86986, 134160, -357004, 299498, 636736, -1586850, 1607816, 452726, -5885644, 14166364, -7916290, -33071108, 68186552, -28416832, -286349662, 917426186, 2497657716, 3599294674, 2248093606, 5615705028, 13866189648, 22449395330, 109454263014, 235023494388, 138679597820, -183779632766, -256851158176, 187616765284, 385253590070, -335285291364, -704381086032, 272424547370, 691713304160, 195274655728, 950627112550, -407143279558, -3074531472712, -131023557652, -638259255220, 348322356224, 8221926976098, 184551105414, -52015005488, -196360449212, -20948559094034, -182520652270, 14570216852050, 74837003530, 17228661990208, 51392026664, -25110088984926, 0, 8618154570358}
{60852, 32340, -3626, 42060, -8125, 15328, 25618, 7316, 70510, -134668, 173448, 226664, -659345, 585660, 644701, -2016748, 2765591, -328516, -10635918, 25882616, -2205461, -94725520, 93654205, 208753500, 223359964, 725173716, -702741104, -9244706440, -29404282855, -45757970104, -81864400053, -117267534892, 3168891349, 232660848104, 273968626878, -6049696328, -250506582908, 81591200980, 410963981146, -373502214492, -965739536826, 399364174060, 1210214556176, 176140007772, 881632130012, -525015313960, -4173264428180, -114568122816, -135111559040, 439939688724, 10488387558463, 200233061516, -956165132409, -246865835580, -26106336442847, -210677303596, 18986420399395, 91605344880, 20896037491699, 60146900792, -31102103152297, 0, 10686430337191}
{65614, 34846, -5854, 49236, -14832, 16130, 47516, -31392, 54566, 80446, -198936, 202608, 447874, -1089120, 912212, 785292, -3387284, 6610662, -3540568, -19013032, 46805882, -2516916, -172326980, 327768160, 461418674, -1123292270, -4777576724, -8898608796, -22686829674, -44654498530, -67107481508, -162675056134, -279873353180, -233878443018, -7194397296, 282310662604, 291321102432, -104800833082, -95121027766, 329905543998, -380049311236, -1225482780312, 549584935908, 1923757483162, 133008641340, 634988635360, -663241130512, -5536451822758, -83493191198, 700267149072, 548985962340, 13239185743422, 213468867864, -2294724742518, -307607961566, -32362752496936, -242151948146, 24573870963986, 111582334068, 25247747967448, 70222128108, -38399733665508, 0, 13210714842106}
{70653, 37072, -5627, 48836, -7310, 4708, 48411, 19648, -50739, 90944, 151371, -378228, 306770, 684532, -1624146, 1531348, 617819, -5840636, 13785008, -6709868, -38535015, 70818292, 42800634, -166085280, 112045751, -626904832, -3723483591, -4344698052, 7147291055, 18021392500, 46694388529, 64985559700, -41647951920, -224555516080, -427742720631, -469671658624, 66432667561, 645994628688, 209903451209, -336534442880, 91828744489, -342700294048, -1439556973564, 721104185352, 2866241004439, 58938283876, 124704085006, -822755267184, -7194558719041, -33510860240, 1988079140148, 677644498432, 16544100924135, 222917121876, -4204450771108, -380224592896, -39914909895566, -277176873316, 31605154725112, 135290606824, 30391653227967, 81791784844, -47261653774584, 0, 16283519259837}
{76120, 38962, -5178, 51792, -12658, 19088, 31182, 6576, 75232, -143044, 188722, 241540, -689348, 589960, 716058, -2058032, 2681500, -275666, -10343138, 25702834, -4404628, -91086526, 147784536, 135089744, -587832092, -886690336, 792737180, 3764608264, 19059502496, 52705902098, 98736425450, 204495384254, 303474826388, 329395822994, 238247796122, -323896370998, -978261304870, -381523338164, 970319945064, 689833129090, -630264927054, -353834596504, -248728572894, -1545694884180, 910170726534, 4067136207090, -53834945324, -759407450212, -1003996171822, -9171534708648, 40402042672, 3879613226698, 828195115120, 20474627800290, 226929716664, -6855171014520, -466549514862, -48989119071792, -315972255370, 40407401830354, 163325920262, 36451121435434, 95049922044, -57992042427572, 0, 20013278747108}
{81821, 41820, -7662, 59836, -20169, 20380, 53715, -33388, 58496, 82572, -199075, 199472, 495523, -1141272, 886377, 921396, -3446840, 6517712, -3521008, -18752652, 45619738, 2393732, -146444509, 182765244, 27793470, -863543056, 1176936999, 8777346628, 13555689131, 21893310012, 20321927526, 40677294084, 147173220799, 293059563092, 648927458236, 978539530136, 207040692581, -1263395617332, -955054350839, 1176288348252, 1293773079732, -958575723836, -1053177033990, -85400229484, -1460808393575, 1110983642688, 5547697384813, -213838271816, -2155360932047, -1206753364324, -11481293899001, 144083272432, 6561631533980, 1002992904416, 25102171101027, 223502832796, -10455357328159, -568635456200, -59842516498916, -358745360036, 51373480099521, 196363072928, 43562747625501, 110212012592, -70949252503390, 0, 24529223246611}
{87824, 44370, -7476, 59672, -12372, 8598, 54216, 20880, -52744, 94992, 166056, -400664, 320726, 730708, -1664850, 1457048, 787482, -5805032, 13474834, -6206706, -40555954, 79610792, 39488018, -274600270, 137962, 735943894, 933607788, 3279151868, 1034550888, -21327472338, -71399380346, -180305961434, -268564715866, -346560095600, -331700591340, 410870113834, 1488370387590, 1004825369552, -1089493149484, -1456635677850, 1193639269876, 1943162274754, -1298827000244, -2041595600922, 159489491446, -1079337256130, 1315442809986, 7315537421516, -430294353530, -4233118521250, -1430030981374, -14121667030280, 284244309326, 10263746605972, 1204434838720, 30494121627790, 210230439962, -15259831977502, -688765299754, -72767649256716, -405678973340, 64971517474980, 235167145490, 51881536331644, 127517456022, -86552753828960, 0, 29982250408244}
{94326, 46552, -7048, 63116, -18203, 23732, 36712, 6028, 80598, -151352, 204028, 255644, -719829, 593480, 792187, -2097568, 2597815, -200516, -10136152, 25471520, -4918842, -86936684, 139719612, 67924712, -465838481, 351836060, 2211674769, -1538097088, -11295613516, -35402038472, -68618714018, -143512769784, -288905035889, -458509218572, -910256885183, -1352432774016, -594919215124, 1156905661412, 1634928943789, -362349830228, -1651411774573, 977607638520, 2523560717629, -1623604220204, -3336490893809, 496947891880, -271796500414, 1512892280936, 9358819454310, -713002338308, -7198341181665, -1671861040540, -17068719680170, 468551856992, 15263695304560, 1434924539996, 36710526536644, 184244280304, -21576902151799, -829476582628, -88094001979285, -456927862792, 81759557017470, 280601464836, 61577618164165, 147231472520, -105294355457296, 0, 36551263669456}
{101080, 49792, -9826, 72096, -26576, 25574, 60034, -35144, 61568, 84656, -194858, 195116, 537970, -1194464, 869770, 1057396, -3504404, 6413194, -3457618, -18712438, 46009138, 3081290, -152689026, 144180918, 254592258, -316570226, 128030516, -1431281396, -10363555174, -17973217154, -6331459570, 62233452678, 118745622144, 194256589592, 155930137310, -623330527206, -1763992547754, -1869415303484, -294774878686, 1585996026542, 835548486302, -1325379401916, 508422463848, 2887737950628, -1900729396974, -4928677465712, 936111902240, 1114763830672, 1689906528032, 11638494198442, -1072210143754, -11296286039770, -1929141428876, -20267624227116, 705682120446, 21896374358632, 1696823982774, 43797596369712, 142159713094, -29778403409900, -993572091110, -106193060632374, -512604815638, 102398193387918, 333639954274, 72842500925964, 169647628878, -127747257688312, 0, 44444400965044}
{108198, 52696, -9687, 72212, -18608, 13464, 60539, 22440, -56855, 99240, 186277, -424276, 330900, 774936, -1699172, 1383028, 948013, -5773868, 13245672, -5950420, -41288810, 82778800, 28762938, -274772468, 164941621, 786883532, -1176805106, -3129229292, -2606648777, 11349128812, 47571347987, 149760836876, 344293441943, 592577492656, 1106782270327, 1523865176820, 1013117081148, -448311784524, -2346698058881, -2541156986028, 528498473462, 2283145587056, -330082133500, -212945182096, 2859241382050, -2093481807640, -6772707672278, 1483469250084, 3256024695557, 1830088036832, 14080137998244, -1518424769436, -16815285192464, -2197418723012, -23624157183497, 1005400318732, 30559937649788, 1992403319648, 51782225321894, 80003975404, -40308647392992, -1184148071644, -127479556288367, -572776174844, 127669567445953, 395376719188, 85884432959678, 195090204456, -154580477643626, 0, 53907225761663}
{115856, 55200, -9292, 76196, -25058, 29372, 43028, 5736, 84304, -159502, 222134, 268908, -748482, 595788, 865852, -2136344, 2504330, -111646, -9929010, 25295184, -5303798, -85469728, 131813332, 85888386, -384360742, 146887958, 454364404, -2151464800, 858595106, 19862163790, 55554954622, 72260543746, 109664888652, 129504758650, 300279916520, 1074184784034, 2095692854858, 3021796381498, 2685617839126, -1092629465100, -4736101731580, -1509427916880, 3696487912552, 1391679757598, -1169156907382, 2238651663156, -2161008964662, -8776501160374, 2142099158566, 6346669210014, 1913908312080, 16563768848854, -2062220631294, -24089734589448, -2470700556574, -26991656316710, 1378609796578, 41726499349410, 2323775320514, 60661923245206, -6847810740, -53697273870448, -1404603168750, -152416866906234, -637442600440, 158493948828756, 467041500776, 100935864125594, 223917335514, -186570558315564, 0, 65224431466348}
{123823, 58856, -12368, 86184, -34365, 31832, 66915, -36572, 64396, 86768, -191505, 189408, 587977, -1248976, 845973, 1194004, -3558380, 6305228, -3382375, -18687436, 46502346, 2143660, -154455477, 153066952, 306462394, -638977524, -548764411, 1070639108, 4836273986, 9787989064, 11284608294, -40173941160, -202848375102, -480889285980, -1016846811021, -1374302891620, -1157299929994, -110371600924, 3201969150650, 6127750453692, 1936051402182, -5885176207420, -4118729384550, 4801312892916, 3794282316337, -2329205639060, 811548413074, -2059118190084, -10790295306475, 2910819741156, 10596219266902, 1918585464352, 18913296033552, -2713965253788, -33502564377423, -2741206713276, -30158868145052, 1837422787820, 55948859555224, 2692824238784, 70396339384587, -123756380708, -70570281901071, -1658668269484, -181517701478884, -706533215456, 195954138633714, 550009998040, 118247010005329, 256523316712, -224619987516942, 0, 78730357769964}
{132184, 62144, -12288, 86628, -26186, 19450, 66934, 24436, -60352, 103778, 204058, -449100, 347756, 817028, -1735426, 1308716, 1117824, -5746412, 13014848, -5819704, -41509262, 83882110, 26218932, -265087824, 171966172, 539874134, -1081264424, -32694844, 5189300340, 4096460698, -29245887042, -95522640348, -237913084634, -424451026018, -821504125050, -1693517189520, -2702701328064, -4319766447902, -4996272463608, -59748970724, 7411800729400, 5630628098200, -5267681557880, -6618401869766, 5378121327478, 6725908595024, -3649201187558, -1639039451382, -1741239356468, -12595880445124, 3783381355334, 16220426530586, 1818010368244, 20883916609750, -3483556285066, -45486363894802, -2999162527142, -32831961341342, 2395198908166, 73872833984620, 3101122611982, 80892364130182, -276892132262, -91666212607654, -1950415866654, -215349616428972, -779883107584, 241317001731416, 645821957644, 138094656053156, 293342399922, -269772236740752, 0, 94811322949518}
{141167, 65000, -11932, 91204, -33209, 36152, 49254, 5800, 88310, -167376, 240428, 281396, -777607, 596864, 945083, -2175000, 2416161, -15252, -9777608, 25145708, -5579656, -84699776, 128875946, 100987484, -414461648, 39415472, 800594736, 154131760, -164712909, -3285252432, -26736219584, -61137894568, -45814175689, 80962427720, 470755356497, 700221960612, 613543272108, -291995066540, -4407172419992, -9024137061568, -5872915938637, 4609176358080, 8146317544805, -2688834348288, -8222497057377, 5276918829824, 9926520071745, -5071959873476, -5317412844642, -1159723172796, -13895428095075, 4747583159348, 23432320220281, 1582726737804, 22149214857086, -4380059850468, -60524086644072, -3232519408936, -34617892340305, 3066606596672, 96244290652642, 3549836244028, 91991655509049, -473333852028, -117849499567773, -2284290658508, -254534773756260, -857222820644, 296064550162351, 756194550928, 160773361496414, 334851729472, -323235123761543, 0, 113919043916682}
{150482, 69106, -15344, 102272, -43514, 39282, 73868, -37600, 66074, 89034, -183598, 182368, 632738, -1304936, 831606, 1331316, -3614252, 6197690, -3323364, -18626776, 46913876, 1287102, -154516814, 157567526, 291175922, -692978856, -125354552, 1869277580, 33210986, -10368479788, -13172729746, 11572292794, 140172124020, 400793585320, 973000595830, 2027876290366, 3259132348168, 5331007489782, 6387429521712, 1639275091024, -7134424860774, -10655530174048, -2377618764418, 7717528187012, 1513094270208, -8196017508300, 4411208770052, 13026811150416, -6526093895352, -10394950218600, -267220306616, -14301985529558, 5784449871912, 32427332444110, 1179964685474, 22286658689176, -5411365097664, -79147073740108, -3426729249928, -35000461088300, 3867643147224, 123922827372888, 4039616834746, 103449326349110, -721151921350, -150130527220872, -2665116297808, -299755221149870, -938151796048, 361921641928968, 883042105266, 186605732526114, 381575166544, -386399999365322, 0, 136573788331494}
{160264, 72812, -15335, 103092, -35242, 26680, 73803, 26952, -66275, 108712, 227509, -475236, 360774, 856692, -1764392, 1233452, 1280689, -5722308, 12823982, -5741228, -41601754, 84375900, 26349851, -265509420, 163170316, 522293940, -720062032, -365274336, 796099096, -3766252340, -2296038093, 44208900576, 150135761871, 292154773028, 293722105673, 435023015668, 760131426877, 1984097625004, 6339289192555, 11357691003416, 11352011555456, 3044082005076, -10121302558283, -11566752884132, 3409839721235, 6640342337648, -5962445129799, 2744156884724, 15546651040307, -7925426125372, -16987080891776, 981650097464, -13330335950315, 6867366256468, 43368108797350, 573758865312, 20762939179488, -6583727374868, -101932773690495, -3564443557736, -33318207051184, 4815679292096, 157888573949914, 4570482183488, 114916182426279, -1029522282140, -189681508622816, -3098129569616, -351751228636907, -1022125855084, 440895257220262, 1028491892208, 215930552190427, 434086890796, -460871201470831, 0, 163381399713334}
{170716, 76050, -15030, 108320, -42980, 44220, 56202, 6332, 90268, -174864, 261578, 293020, -805026, 596540, 1022594, -2214248, 2322592, 83490, -9598616, 25002648, -5878868, -84264692, 127797610, 107035126, -435903102, 73788418, 954155056, -426294752, -2919462088, 472915326, 11754916338, 39479505338, 36130912650, -66713380810, -497052747884, -1496040464074, -2904193338856, -5194637576776, -6213066107568, -2572879720652, 5545170811322, 16523766928870, 18180236030890, -2096861725138, -19752172133916, -4523571880778, 11865945978602, -1161148823876, 275967686396, 16897763133520, -9168850552146, -25125343729580, 2628627159956, -10391312832240, 7961287103910, 56361542377514, -274891903972, 16918272704908, -7901343354388, -129498118324856, -3625272486326, -28733312858310, 5929460803810, 199256840363026, 5141682526388, 125909084696112, -1408821663302, -237861003051958, -3588982994370, -411325857925406, -1108422481732, 535309815369708, 1194908313986, 249114636671838, 493016079088, -548490372090674, 0, 195037512989572}
{181566, 80640, -18780, 120544, -54353, 48088, 81313, -38104, 67094, 91588, -176467, 174024, 684927, -1362332, 810321, 1469612, -3668474, 6091824, -3261315, -18535096, 47212600, 670900, -154789451, 159477948, 282143496, -658997432, -88753759, 1327787076, -823665206, -2333319812, 10879113287, 18218567696, -41932884334, -280063746648, -647036656501, -1333487665168, -2306132716714, -4332280316660, -8947276929380, -13997187169000, -17710347198333, -13629123072996, 9016136157273, 30162260737848, 11762363420580, -23850728032808, -14733256247862, 16420528454056, 6327294831906, -2963316383572, 16389927335478, -10141049642144, -34726686177413, 4709858440180, -4786988309742, 9021931998904, 71435926389075, -1407745128492, 9950730052605, -9365787626304, -162493059182441, -3585462893220, -20203100387300, 7229126437368, 249283933158916, 5751547477032, 135786384558969, -1870756874140, -296232449227043, -4143779310128, -479341233759053, -1196125524516, 647856435984975, 1384909853704, 286537005797036, 559050422840, -651373378045146, 0, 232349031406121}
{192920, 84798, -18852, 121792, -45952, 35306, 80678, 30088, -71948, 114188, 248692, -502624, 380370, 893876, -1794698, 1157048, 1453522, -5700368, 12614040, -5682000, -41573340, 84729422, 26824102, -268461518, 164678726, 533711998, -689997526, -852206030, 1425850276, 2290074508, 3039486152, -11796834178, -64989714866, -175420018774, -199669847886, 188197465320, 1125436012834, 3035847489610, 3689661638932, 1085113711504, -6191575533690, -23409937641742, -35583204067452, -11734289482944, 30514124833896, 26377809492328, -21996287974640, -25156652299452, 19692042664788, 16369411910236, -6915459032854, 13245651228672, -10713722082512, -45559171156816, 7253986021700, 4288503710110, 9995079448708, 88508682577108, -2868995382018, -1099119487342, -10975503807436, -201587419175210, -3417654787030, -6440725153848, 8736182221604, 309382011588308, 6397326145308, 143707623747772, -2428471212270, -366593692585636, -4769072677526, -556721731428044, -1284085258098, 781637592336054, 1601397002402, 328602395456816, 632941706852, -771940944633858, 0, 276239708382184}
{205037, 88452, -18610, 127732, -54373, 53712, 63004, 7420, 92178, -181840, 283088, 303736, -833031, 594552, 1106477, -2254688, 2237681, 180884, -9457378, 24858708, -6055914, -84045636, 127446441, 109726664, -443198612, 92704260, 927756115, -657329452, -1957974742, 3446679940, 3796357516, -17390689232, -59547376022, 6059918768, 307786783835, 1166746612292, 2670107467130, 5577809052444, 10798109414148, 16449765136044, 23161029525272, 22229911075992, -4818266004837, -41082858381488, -35948039146361, 15261544842404, 35353459369974, -13960592428692, -33473144945420, 21246823731756, 28565227708167, -11491919379148, 6621608946675, -10747603917980, -57205569977547, 10279986878868, 17746077493656, 10815885267308, 107354562417976, -4704813058696, -17363300384691, -12725140798500, -247458503207202, -3090544036604, 14120777308266, 10473492529704, 381122845765732, 7074998152260, 148600288705684, -3096692680072, -450998227447337, -5471902138084, -644447365605445, -1370895705224, 940228466276070, 1847573608348, 375720380245814, 715510200392, -912964675245003, 0, 327777097997507}
{217582, 93564, -22742, 141192, -66890, 58394, 88764, -37972, 66562, 94536, -164692, 164268, 731712, -1421384, 798918, 1608856, -3725168, 5986946, -3214806, -18423468, 47466876, 193806, -155307292, 161186570, 278617970, -638866556, -153830324, 1311084808, -121386592, -1585581618, -1130922710, -7393013058, -8060135538, 88493420592, 394071170484, 810787509798, 1120399001962, 691674048350, 1278821886574, 4022800573740, 11680765387174, 32196169282376, 50629998087830, 34307989520710, -16117753267974, -48148252349928, -12800203804580, 33491221368302, -923016827412, -37475894051420, 20803111060402, 42231827566426, -16570008716610, -4358525439206, -10094766400310, -69025080899034, 13795080980938, 36590626637922, 11408300930536, 127562421799082, -6962849281406, -40159631656728, -14604952036656, -300769201127970, -2568637288196, 43377227706858, 12465216512376, 466251939752096, 7779078573896, 149106063230612, -3891850731730, -551790295282754, -6259786893604, -743554719064668, -1454848277952, 1127732978752488, 2126977147672, 428320577600980, 807650266204, -1077605422234306, 0, 388179877485264}
{230713, 98208, -22907, 142924, -58476, 45496, 87945, 33976, -80499, 120332, 275607, -531276, 395940, 928560, -1817318, 1079684, 1618965, -5679488, 12432892, -5629476, -41596088, 85080804, 27307331, -271149256, 167720171, 535983444, -708664627, -873307408, 1999086475, 1328808644, -5053902396, -10554444660, 28224649914, 107980110100, 166456560037, -161886968808, -1233650848369, -4003553392152, -9338056813141, -15817615655816, -24379983180480, -24787056412860, 629265043937, 42496233942996, 67191747551704, 35664566339812, -36099538760688, -45405389132944, 18529992515874, 15116252495468, -35302936214249, 18190048185788, 56380353866999, -21989264724088, -20562919421854, -8601609037572, -80113124304943, 17792419060604, 61907191471859, 11684574262324, 148493432901355, -9691555458592, -71004377625740, -16600026946596, -362148050925028, -1811915672580, 83597559111790, 14736760533620, 566688828863648, 8502392458440, 143536751541520, -4832242835708, -671628703984506, -7140762405972, -855126416160654, -1533905466652, 1348859689271177, 2443503530052, 486825370699361, 910335667024, -1269470348825306, 0, 458851494278964}
{244664, 102312, -22738, 149636, -67718, 64796, 70448, 9188, 91612, -188150, 307586, 313632, -859492, 590976, 1189066, -2296476, 2149360, 274802, -9276644, 24710444, -6280794, -83958760, 127657680, 111138610, -445959518, 93606292, 918099758, -646851968, -1601621590, 1940217026, 862440924, -3308238664, 15436584408, 57892871258, -61151332456, -623396418814, -1906188710908, -3467061777522, -6393344688122, -11163895102120, -21116385977028, -43216872050440, -64338733903982, -63123053443604, -20992592958174, 60704176439068, 91953476554506, 1882439069934, -72422086611636, -8392939119528, 31949312811752, -25547642561050, 13312958000058, 69697780351586, -27548784978252, -42799070127444, -6111958548394, -89262632744814, 22248894856280, 94836219862716, 11544855571812, 169226423593988, -12939497930186, -111620313392312, -18689611828774, -432156067733256, -775596561822, 137482888212088, 17314677945584, 684538996659514, 9235843377644, 129803771286010, -5938164599878, -813527970380658, -8123367610404, -980288646834760, -1605642412934, 1608991596443086, 2801443575402, 551666784454728, 1024626326698, -1492660720972302, 0, 541389694012464}
{259118, 107984, -27254, 164412, -81455, 70352, 96635, -37108, 64996, 98040, -153519, 153144, 785767, -1482196, 780977, 1748756, -3779570, 5881976, -3159749, -18300460, 47673698, -219368, -155847403, 162698940, 276910289, -630362192, -190132151, 1397342768, -93807760, -2541417756, -1384644551, 8840242112, 15228084706, -14921493500, -186224306658, -451357230788, -609159860344, 297871128024, 3626780036316, 9060680444912, 17335904973442, 17602008247360, -3254442079415, -44949363084752, -103339808504715, -113453397847324, 1304266792755, 123061486582364, 55392523281206, -85594035320924, -43345456645304, 47593917092336, -7301970071018, 6133990898392, 80531769916609, -33006315927312, -71752415758359, -2470812788480, -94924441971550, 27122774622224, 136544406172413, 10876926717340, 188505436456160, -16754443946744, -163943915017351, -20846229546700, -511256996623042, 590200220324, 208220018378975, 20226569989868, 822088857981124, 9968139983192, 105360607410013, -7232094472020, -980884439933675, -9216678787172, -1120195430561701, -1667215780496, 1914279454727554, 3205509558896, 623251166009101, 1151673528592, -1751842310248767, 0, 637628322244736}
{274204, 113152, -27528, 166684, -73006, 57398, 95150, 38724, -89204, 127286, 300364, -561268, 417900, 960512, -1840850, 1001160, 1794288, -5659072, 12225424, -5576856, -41563918, 85474854, 27543590, -273373436, 169742088, 537457116, -717494080, -830268686, 1959245110, 730530924, -3725846786, -149943382, 15288374662, -27319700836, -144029866112, -127074626034, 757068520568, 2902033833718, 7539020436170, 15045039843286, 28578270208056, 52687398692026, 76526401239032, 91128128444790, 62289684965418, -58061241115898, -170987896239912, -90333614537226, 107610145916874, 106232788337656, -80790384024006, -80723468901070, 60490981593710, 19819675012906, -3332286319434, 86893422896164, -38078667327140, -107913684492658, 2471882969240, -95173078563302, 32351481045176, 188181722594016, 9556047297668, 204672737362756, -21182452346274, -230124918660584, -23034920819366, -599769989446118, 2340663630914, 299551818490664, 23500935782464, 981813691204400, 10685529052198, 67111682185184, -8738835147272, -1177523862684396, -10430292278438, -1276021285180438, -1715297411202, 2271728129620214, 3660876847604, 701977617713828, 1292727885834, -2052304611260478, 0, 749649625882280}
{290214, 117740, -27444, 174236, -83043, 77644, 77658, 11772, 90526, -193648, 332476, 322644, -886775, 585704, 1278421, -2339692, 2070793, 364408, -9129020, 24556676, -6411876, -83934816, 127952552, 111990716, -447339340, 90166552, 926384873, -641815836, -1592079019, 1443684548, 2966887619, -580462200, -7271791908, -29145698152, -17162879484, 190023518464, 942028839088, 2192983052700, 2835815657434, 2090026794268, -1582894947948, 1276823121148, 19612561030563, 61619698563900, 144490218049879, 193162192230932, 77745632077923, -133667573889688, -167386668699903, 42937901086916, 135491588462412, -58313590465972, -114360392229076, 69516734018156, 55640610027837, -15012737940496, 86470124797648, -42443864643604, -151497032537720, 8856819896784, -87671762191065, 37849272480964, 250833225898695, 7444986178632, 215605638512073, -26266711290772, -312524691743284, -25212270777660, -697828138691680, 4536611208032, 415840521299930, 27167022691552, 1166365024905056, 11371472405572, 11338397371007, -10485720613444, -1407729240985079, -11774354242380, -1448938710650321, -1746032085140, 2689310643711535, 4173216587680, 788192649107679, 1449145715920, -2400047281589535, 0, 879835947149524}
{306764, 124010, -32386, 190412, -98074, 84150, 104418, -35364, 61380, 102270, -137638, 140704, 834190, -1544696, 773200, 1889432, -3836134, 5776030, -3114862, -18173728, 47883750, -607306, -156411616, 163944896, 276495122, -626821290, -205627546, 1436194962, -169963628, -2636553562, 23785662, 7936819990, -4926348334, -30210420380, 17277156238, 307413210756, 486081197492, -131736929714, -3401774752456, -10729031002220, -25603505501036, -51158571362086, -78848487027922, -105617211015092, -86873956671936, 45447754698176, 215362628671220, 227044151137418, 10268668884500, -181765228424948, -54570666527486, 129766433669844, -21785021641022, -138333922190952, 73894224073772, 99361703710080, -28764242889556, 76663883327062, -45744137153624, -202349908639916, 16810973813848, -69648853005284, 43505104789086, 325454314651942, 4394145860890, 218638097739540, -32046400908776, -413702408723490, -27325567804478, -805313870069304, 7244671939112, 562149871140556, 31254613362222, 1378572080186324, 12006332569642, -66417174435400, -12502767437946, -1676295061571142, -13259532413160, -1640104151823066, -1754961540798, 3176074341826570, 4748740589382, 882209949484570, 1622397045762, -2801853154305280, 0, 1030885489000024}
{324039, 129740, -32779, 193284, -89710, 71188, 102657, 44456, -101235, 135232, 331001, -592516, 435634, 989740, -1856398, 921484, 1962099, -5639148, 12043756, -5521132, -41598070, 85907356, 27735927, -275235800, 170898591, 540067856, -723097210, -806184020, 1859761579, 863897048, -3109065621, -1964242000, 2796294863, 2289435968, 33030036559, 125208929144, -47733670079, -1437806442528, -4620924328040, -9739058979880, -14767420177532, -25945179990712, -48551388391071, -96057187427776, -191983924247404, -265341557784368, -195551901621320, 37506338899136, 273493825689535, 210270442842416, -109423775242238, -157478951366512, 84350176267435, 23511951013248, -147407075402904, 73081097216512, 149478216884826, -44361486404196, 54643804479955, -47590332107256, -259853993665541, 26442607989336, -37874727625353, 49180444429868, 412798594392633, 241952118868, 210487408005478, -38555246596440, -536399673990511, -29311736308100, -921803119059470, 10537567239544, 744318742099646, 35793808619488, 1621418636417812, 12567000157488, -171446187120429, -14822902283036, -1988555994751874, -14897046426352, -1850626769513255, -1736976299140, 3742279480822504, 5394238821296, 984252595709494, 1814073214788, -3265393887136172, 0, 1205875957443576}
{342304, 134850, -32796, 201744, -100694, 92416, 85430, 15284, 86532, -198172, 360502, 330752, -912724, 578532, 1366922, -2384528, 1989582, 448906, -8939114, 24397936, -6606516, -83940288, 128454414, 112682640, -448674538, 86640858, 936434260, -649240090, -1601791226, 1439446232, 3502919004, -3144906308, -9831459938, 5419673172, 68107707844, -7489231252, -413596676630, -1292815480674, -1523138878562, 774276424624, 10023889195408, 30623027386910, 57738004762532, 89433591532858, 76143200671194, -45157506788942, -239819527694186, -396389774893230, -290113390941414, 142559635659244, 377908050116034, 37977963748104, -238117173522122, 3158878680740, 72098623765890, -137202550164876, 66678700448146, 203693626315468, -61486440609982, 17429982249324, -47566801793748, -322820558951134, 37836419817822, 11343458537040, 54707317239970, 513326698041042, -5184672776428, 187164945707272, -45820146240386, -683508001879070, -31096440188070, -1046480081967016, 14494251301162, 969055431887108, 40814755038772, 1898035085668202, 13026532715978, -310019701241160, -17482126495794, -2350447828924824, -16698625747444, -2081545446714860, -1686222460862, 4399528962005018, 6117132723372, 1094473821548914, 2025896401674, -3799319546094536, 0, 1408284633174568}
{361195, 141760, -38172, 219408, -117107, 99956, 112531, -32604, 56244, 107368, -122293, 126864, 889629, -1609080, 759277, 2030824, -3889950, 5668140, -3056749, -18048124, 48073156, -988520, -156905671, 164986600, 276770879, -625778368, -212830542, 1445470380, -185755144, -2596944496, 266736913, 5822710740, -2179472489, -6690135076, 16493199201, -19179874100, -337125570625, -398697776628, 1342559278510, 7636945622044, 18911059649159, 39965053192772, 73331164469579, 132827605554152, 237690251434547, 328788021198124, 326863303084194, 123401856480456, -326579019076424, -578241393071504, -140071684613290, 431601953252516, 218755500446542, -277009693500380, -103465990387730, 119221361643896, -104245100913005, 54380901035732, 258831025760567, -79721281913052, -38007955654927, -45237589459564, -389377258345718, 51048113844784, 82167057234532, 59886385101444, 627106778339556, -12069521033696, 143894208891729, -53859440046164, -858034454988213, -32592921133800, -1178065042848015, 19200151435604, 1244021536898275, 46347344452192, 2211661297470790, 13353717544960, -489506447374703, -20519763484236, -2768535706307169, -18676533633336, -2333786517365640, -1596045867708, 5160935852544289, 6925515200528, 1212883889993683, 2259727090976, -4413387172835924, 0, 1642066387100212}
{380864, 148090, -38700, 222944, -108804, 87058, 109996, 51328, -113956, 144332, 359518, -625008, 459474, 1016248, -1872610, 840848, 2139526, -5619672, 11833880, -5461156, -41583328, 86368590, 27756512, -276883404, 171722162, 543162638, -727731234, -794809526, 1804731270, 1022847554, -3294068038, -2707931724, 5558230078, 15492873516, -16590428450, -87207045860, -109771930756, 474223088232, 2226071157508, 5350710078314, 7137111290588, 1873242694186, -11073227363340, -32611057910034, -15971897116978, 88901532391448, 292664714699290, 584562691024106, 643804133518684, 85284947662278, -612248541632660, -453417280757212, 333952103107794, 378190535510548, -266406581185270, -221636349268182, 161200733263024, -45986394395784, 35960385176888, 310767509591140, -98544362115182, -114619355566172, -40152874652184, -456856306445186, 66099180290350, 179204246914110, 64485259132850, 753694139340436, -20606234066330, 75013878065194, -62681271082244, -1063043176430572, -33701048717768, -1314704959376506, 24747237242746, 1577937924182174, 52420863746906, 2565625378470004, 13512665858922, -718555898364744, -23978632719556, -3250081455247090, -20843515805456, -2608129009397330, -1458887394376, 6041281000396548, 7828210884768, 1339371319485470, 2517575191512, -5118570205043656, 0, 1911679072334616}
{401640, 153760, -38828, 232380, -120705, 109304, 92864, 19872, 81506, -201532, 389028, 338068, -939753, 569560, 1462393, -2430840, 1918203, 527976, -8781314, 24235400, -6719002, -83958124, 128855434, 113357004, -449923216, 83810464, 944052780, -654349508, -1605006144, 1478081468, 3404526557, -3533781504, -7037217284, 8019239172, 18339538675, -70105493112, -10065054758, 583078091056, 1540521630212, -145433683588, -8009386624464, -29455588652044, -68747233910774, -138755911643696, -251945160605163, -362307932926780, -424646223455067, -265111689197636, 312923820696532, 882582404270576, 644583638993971, -293015728062520, -642475765196517, 103821107420252, 467124388631218, -209267258221640, -336386377474941, 195376767428304, 39119587924758, 11282325607116, 354387148627952, -117329783625084, -215124993352212, -31856779057044, -521675558596140, 82971160166772, 307487502740437, 68236963797180, 891999767040474, -30997034625860, -26110194090446, -72281565305344, -1301594813171140, -34306098541484, -1453882261722517, 31234201898412, 1980678599127821, 59063614435920, 2963288272656962, 13462311304052, -1007244478450188, -27905321773792, -3803069580927741, -23212815479324, -2905148555792298, -1266211047000, 7057214503186648, 8834824484804, 1473610979183724, 2801609054144, -5927214269047424, 0, 2222178770814848}
{423086, 161352, -44680, 251620, -138580, 117946, 120460, -28708, 48598, 113532, -102090, 111692, 939182, -1675428, 755838, 2172832, -3945408, 5557578, -3004800, -17927356, 48285632, -1374498, -157406826, 165882312, 277672076, -626034288, -217233872, 1446341698, -171438250, -2607886662, 277298242, 5382544866, 673470776, -11486497868, -10346777192, 9922701712, 114409280134, 290479188798, -65498147690, -3109811466752, -11217697795714, -22969119228596, -36529132159990, -45929172370344, -85601879326140, -191330807232130, -409201847601470, -789326296329454, -993289533918918, -515601221514802, 474169307327062, 987596326488370, 293822164094128, -594433704439000, -197196310710780, 454673546248844, -115643215426038, -433276374397990, 219854879451014, 151472989890548, -19667336072882, 383575759260368, -135349151920474, -341833743023948, -19895294923466, -579227154271900, 101600239614300, 472415084587140, 70838646204114, 1040136979071334, -43451440287842, -167186899698312, -82642139595276, -1576654513592138, -34277752610360, -1592277682573438, 38766459764492, 2463387692829784, 66302469171826, 3408004817411752, 13155944058244, -1367301855300994, -32350367643392, -4436280396743136, -25798103871400, -3225167494400006, -1008385368634, 8227446176966418, 9955805439636, 1615085029744096, 3114166629432, -6853170253328056, 0, 2579251721658624}
{445416, 168324, -45359, 255884, -130472, 105180, 117545, 59472, -130491, 154764, 394001, -658796, 478804, 1039828, -1880470, 759136, 2309651, -5600928, 11649748, -5397856, -41633150, 86849944, 27813729, -278422460, 172330459, 546223068, -731228195, -789474456, 1778778576, 1096619636, -3449216598, -2580953188, 6717948584, 10794490792, -27866706399, -16756825696, 124945104804, 177946970004, -953503947234, -3102533054772, -4421434538131, 3193716548348, 28713439472107, 88297782976316, 194617681840474, 315813557386972, 421248076635911, 301217182191996, -288711486819528, -1070125917101028, -1349934595051047, -537247372133380, 814438004931968, 919027373628912, -287475040095103, -491809542604816, 332472182000051, 1440060157584, -499148774937418, 233219300687900, 290113964879537, -56749227368704, 391242407140866, -151776139311208, -496444111048418, -3825574424108, -623760303794187, 121871391949372, 679693387695351, 71950514866536, 1195255809853307, -58184474976332, -357090161218311, -93728359733656, -1890997613217484, -33468820211492, -1725658361808374, 47456234121124, 3038582135122047, 74162388154012, 3903045051803884, 12540646232960, -1812290615042104, -37368549711684, -5159311271604908, -28613492219724, -3568181651520543, -674602464692, 9572986654446437, 11202502785300, 1762968120008180, 3457766101120, -7911982339613804, 0, 2989330147006164}
{468928, 174592, -45614, 266372, -143448, 128504, 100748, 25696, 73016, -203546, 420698, 344552, -965780, 558704, 1557290, -2478516, 1844108, 601470, -8581478, 24069964, -6905992, -83975384, 129378394, 114070272, -451565054, 81610536, 950128994, -655294250, -1611016782, 1501408978, 3276715848, -3223338190, -6896779188, 5076762538, 16029621362, -4046137930, 6712634606, -65342535034, -644931712232, -1133344228178, 2858670428430, 17202276078940, 48728699491966, 94523024277830, 176209546714752, 313666137569180, 565975985515774, 997045056307814, 1310765595320774, 1073793898563136, 42480635396920, -1408663637427796, -1647281050894632, 88717759654580, 1324283435572820, 206226199428878, -713044971273172, 111940296246016, 129198673432966, -522321649076354, 234306502997028, 452478142756424, -99640121850364, 369392243383418, -165692284174266, -679813240413708, 16774733833214, -648283566844978, 143612916790490, 935231259768104, 71195059337618, 1353356044360540, -75414887876282, -605959475568750, -105486997356724, -2247074146652882, -31714232263760, -1848709458850084, 57422462230666, 3720277694722848, 82665889625022, 4451531921437178, 11556769387504, -2357883524801880, -43019082153358, -5982654426211700, -31673440385024, -3933791218686836, -252735548228, 11117376375586792, 12587241007170, 1916147046084040, 3835119017544, -9121049156696376, 0, 3459632177964480}
{493207, 182908, -51948, 287280, -162871, 138332, 128601, -23504, 38850, 120968, -82383, 95264, 995427, -1743644, 746439, 2315696, -3998272, 5443960, -2937367, -17813480, 48488632, -1768956, -157845329, 166694292, 278682095, -626923740, -220160050, 1445706160, -154252775, -2635463376, 295281721, 5348153048, 1157947819, -14660328692, -4086465210, 41535334880, 38985099062, -253711852852, -363266546163, 807189358752, 5587167736349, 12470000216880, 15482132492565, -2530826101960, -62342789574866, -152754719708144, -254370008493056, -154629761439312, 375157590187708, 1263855955355564, 2161797876596956, 1888270443151680, -317093777534468, -2177574515891312, -925721651868551, 1337385246466496, 754630764125368, -819902316195156, -182000032138877, 256899778678212, -492537479354859, 222074436093112, 634130468028498, -147808815935308, 309234888361407, -176095298617828, -891710270838376, 42296816785648, -644463888818839, 166590683119276, 1245035227687962, 68156616584944, 1509084252379187, -95362814806508, -925287215220968, -117843588638440, -2646870937327718, -28829712186052, -1954899253128181, 68790788787004, 4524098964221009, 91832444468796, 5056333322950968, 10137287559328, -3022082513008153, -49365926711204, -6917710276493957, -34992756317100, -4321106488755621, 270753525232, 12886972799697462, 14123378382912, 2073078185649640, 4249140755264, -10499849855369780, 0, 3998302170254949}
{518432, 190564, -52792, 292340, -154938, 125754, 124812, 69036, -148248, 166746, 426488, -693772, 503944, 1060512, -1888738, 676404, 2489364, -5583344, 11438636, -5332116, -41628386, 87342266, 27761416, -279916664, 172963942, 549084956, -733515994, -788259766, 1765576734, 1125474132, -3486257284, -2506682746, 6803123808, 8781467940, -20196994752, -10113100704, 34033971646, -54386747750, -130445059426, 1184690410744, 3381486909050, 1229371083566, -20407348186370, -72871269802340, -180956465646160, -358523177997250, -658708356251508, -1130454777010432, -1543586873055276, -1594893071458700, -683216133205200, 1535762888285828, 3119359883862768, 1503858011825254, -1687331223199474, -1797070521184746, 931549412122424, 1214044643026188, -800665325598378, -517598722471218, 376402048062544, -400917350147984, 195560364552236, 828525670849002, -200498641054196, 201352415486458, -181908104848892, -1130538759206800, 73090164656480, -602555108283848, 190502813422362, 1615045334239952, 62381172758670, 1655511452577262, -118247478991734, -1328012147212250, -130700013481832, -3091722431047622, -24610768575756, -2036276194606850, 81693340311122, 5467412043852158, 101677836108218, 5719970102753608, 8207222054992, -3825555578095048, -56477989855896, -7976868196609398, -38586488548364, -4728654651944296, 910972873180, 14911224345929184, 15825392001930, 2231804531635864, 4702965708968, -12070138494919744, 0, 4614460365235512}
{544969, 197472, -53190, 303956, -168973, 150200, 108190, 32892, 62978, -204016, 452992, 350208, -993193, 545784, 1659537, -2527664, 1780041, 669016, -8413182, 23902168, -7017682, -83986352, 129767358, 114826020, -453164362, 79886936, 954819436, -654186680, -1619200959, 1516827248, 3202779186, -2968975248, -7378101395, 5045185036, 19600042138, -4210735648, -71441417069, -18698273896, 272902891185, 906633230476, -142484175886, -7065212136116, -25577539522803, -53231479989988, -72395437002591, -76118082651940, -60072032627283, -199737782589328, -684527709146142, -1636042974971424, -3023790953554650, -3407210764727840, -1079068095922158, 2447579088266052, 3024115849451445, -231529253205124, -2131118576787724, 214785257665024, 1469673152091536, -667157051096952, -861369704515674, 481870225861488, -240060987830613, 153905062121544, 1026782378489195, -256717222453468, 35904541085916, -181990399923712, -1393046261098610, 109450710202240, -511325172341552, 214974179525408, 2050975704635853, 53376679797044, 1783893220553717, -144284221889936, -1828596900095933, -143931558460812, -3582119159579956, -18831369271428, -2083310359452062, 96268597761408, 6569438960389159, 112213440739392, 6444471991175188, 5682915503724, -4791901322580151, -64429460740612, -9173507795436295, -42469909737308, -5154259926000420, 1684715523684, 17223011017505969, 17708947226720, 2389779643056392, 5199959764448, -13856214841722815, 0, 5318372259965727}
{572326, 206558, -60054, 326628, -190036, 161306, 136444, -16832, 26022, 129854, -57776, 77520, 1045436, -1813900, 747874, 2459440, -4052766, 5326918, -2874596, -17707620, 48719140, -2173122, -158301162, 167459940, 279956564, -628030210, -223212798, 1445416068, -139433852, -2656159250, 309859230, 5355378958, 1061948426, -14783182810, -1277282558, 34942005320, 271626388, -111737977510, 205588634272, 439014011256, -1372935058348, -7738691365944, -10256565976484, 7553721794700, 83245134564662, 246427989316874, 551841183284148, 1036641385297398, 1533919211832272, 1829745755002122, 1099992193519240, -1431754010105948, -4200530094082240, -4129946185706326, -313245731267292, 3225219813992772, 1672947377238974, -1734226053169166, -628224185868412, 1457091602169744, -445075917742022, -1181048942930676, 569116861336296, -4324312962136, 96414603552744, 1217527380222070, -315231310127782, -197103623139174, -175150813736246, -1674014043906244, 151609269441320, -358029940291374, 239551460636876, 2558081181110362, 40613589166408, 1883415036885260, -173681671414220, -2443104101493338, -157384256790146, -4117452058804452, -11242943941062, -2084653071977356, 112661042656896, 7851392882912322, 123445459267844, 7231248042777620, 2471384380396, -5948055321084324, -73300010216636, -10522080197905896, -46658381098734, -5594920463718128, 2610637399220, 19858970613484276, 19790988523496, 2543880333791192, 5743735531898, -15885157951867518, 0, 6121510061988252}
{600746, 214940, -61079, 332556, -182410, 148996, 132159, 80200, -170439, 180476, 464955, -729900, 524194, 1078328, -1888430, 592928, 2661427, -5567068, 11253792, -5264944, -41683120, 87838804, 27786853, -281395312, 173556911, 551759608, -735059904, -789617064, 1759247828, 1137560688, -3474892327, -2539545560, 6840826230, 8357030732, -17190408887, -20745142432, 32676057244, 60267089776, 50981985865, -269708752128, -1475856126492, -2398283779868, 5766157408647, 40184621628276, 110695018907883, 224345165277500, 362916879566734, 639168991312420, 1182362930015317, 2225367480642876, 3910459645568527, 4876156457344160, 3236324669942434, -1110118323497664, -5167263597412713, -3953394161743812, 1712378662455043, 3311378020298124, -667481000120966, -1405735554418984, 1164372803869694, -164707080997008, -1446711987841811, 634913076402732, 309727641669019, 22637076206348, 1386778835296344, -374567206338540, -507507780562886, -160161682604020, -1965934568643328, 199718806345284, -128389263831376, 263698132611016, 3140930220802841, 23525994817692, 1940914821085021, -206638125465892, -3189255391141608, -170871629486104, -4695754461886212, -1573066704652, -2026953438638539, 131020863637440, 9336593539182425, 135374052429408, 8080898387476504, -1530483172984, -7324607379684453, -83175147698668, -12038092045091718, -51167327424872, -6046657521683084, 3709385468372, 22859900977003516, 22089817568672, 2690190385477482, 6338166906820, -18187149398205375, 0, 7036756413959658}
{630564, 222530, -61634, 345376, -197658, 174608, 115954, 41632, 48880, -202716, 488514, 355172, -1019958, 530924, 1761390, -2578056, 1712946, 730462, -8202536, 23732200, -7207024, -83987400, 130262508, 115620404, -455077048, 78453046, 959216668, -652266756, -1627669078, 1526208698, 3163041990, -2835239070, -7665226396, 5472842662, 19999170414, -9847108188, -64524489920, 61834792068, 155869242586, -286780430870, -1338748472110, 1479448398076, 12005355830810, 30426101785582, 29674039763380, -30929406740250, -222940043875554, -605306509176044, -1081843607608030, -1491997749191800, -938755703949046, 1479227180255520, 5013877140152272, 7381715327302092, 4845261828617832, -2688649305496294, -6531160148331146, -1061251529408378, 4089137969425980, 805214712153176, -1971437697469444, 621326741140244, 145635519438092, -1630791656161076, 676450084208284, 702754972554482, -67562267933152, 1517925952930302, -433014016358052, -904603929544258, -135774220268346, -2258677482508220, 253842088149188, 193376782522202, 286790038250678, 3803090967734366, 1513002163018, 1940597798753082, -243338115055302, -4086480738132926, -184171797003120, -5313367041007724, 10475468139750, -1894578269019528, 151503445410898, 11050600026942834, 147992457580518, 8993038471921942, -6436639334550, -8956288135259694, -94146426070100, -13738184015608194, -56012068713036, -6504355719379306, 5003807968152, 26271146727020824, 24625198681276, 2824006731363218, 6987406823090, -20795752905048078, 0, 8078480084731242}
{661310, 232432, -69034, 369908, -220453, 187068, 144379, -8548, 10548, 140424, -33539, 58552, 1101787, -1886252, 743645, 2604048, -4104608, 5206108, -2794883, -17610452, 48943002, -2586568, -158705923, 168198768, 281133041, -629194348, -225966284, 1445963924, -128377823, -2668413968, 310639151, 5368131848, 936025305, -14312657948, -1828130031, 32906878020, 6767876518, -66885545300, -13843421755, -71283054548, -67480114763, 2130361868044, 7602356143659, 2240727958904, -44182447732305, -182450766822052, -430480537981565, -872985469312556, -1579691844895485, -2786621377309272, -4665668372657076, -6134187837335944, -5626805711146526, -1344604946033044, 6319728075441530, 9796834536019080, 2589930745646803, -6489485755659596, -4035261478922486, 3742803142795372, 2326917447754663, -2247878581832392, -116039932600869, 462928257132156, -1707655782889084, 691018629112180, 1171992968615855, -173936340986968, 1591751156500305, -488631444023400, -1396722748529537, -100736476522096, -2539148075506894, 313938304995660, 624507284762598, 308111129339900, 4546830498972292, -26059133492012, 1863726047711496, -283948128379736, -5155948528711305, -197023949650900, -5964600737348011, 25225938128856, -1669404848548563, 174268911552404, 13021322046080746, 161285957854248, 9966057580406040, -12372779270440, -10882346712218943, -106311815756476, -15640091013163053, -61207773885200, -6961575043253515, 6519099050548, 30143072367384331, 27418441636136, 2939575046482760, 7695901605072, -23748298847046906, 0, 9262780186272030}
{693192, 241586, -70260, 376776, -213128, 175102, 139108, 93120, -194424, 196168, 501488, -767208, 549874, 1093092, -1888186, 508640, 2843132, -5552432, 11043026, -5197564, -41678610, 88334174, 27730486, -282880036, 174238524, 554277146, -735958900, -792405336, 1755665878, 1144297120, -3453002994, -2599952726, 6912627900, 8230842142, -16608998314, -23979522896, 44562052276, 59398294634, -98804233464, -319699189834, 581918932100, 2185226193654, 948957997386, -16702615487042, -57598572288678, -114075754530894, -132341131928648, -27105615262498, 193183875784092, 451541900369750, -65686975982970, -2216212335076898, -6157122185856664, -10856673586555616, -10788824636750218, -1306537638916556, 9617353225523682, 8000442924624180, -3486342239259940, -6045712536395662, 2378832658646596, 3559004515763470, -2223725431389950, -979756661849980, 770124339043202, -1653266035699534, 675888241476770, 1710608980615632, -295805211293994, 1586572060686304, -539259354090682, -1990742367497346, -53811426937134, -2790955449894212, 379850297868546, 1183577692826886, 326849795472710, 5372710976679732, -59854749755498, 1688311266745488, -328612575701824, -6420572856367280, -209125210524406, -6641306415408074, 43028538743674, -1330499709467870, 199481407857650, 15279143045361062, 175230851712432, 10996886315982456, -19477111489646, -13147129607299438, -119775906012528, -17762713465422916, -66769266883440, -7410346454498682, 8283031077266, 34531518801542454, 30492518974004, 3030086673896926, 8468411341914, -27086217842388738, 0, 10607578974212898}
{726615, 249900, -70988, 390884, -229579, 201948, 123140, 52100, 32594, -199428, 524644, 359428, -1048537, 514064, 1870849, -2629532, 1655561, 785648, -8023366, 23559788, -7323192, -83977468, 130618376, 116447872, -456860734, 77185568, 963045596, -650173288, -1634843647, 1530426892, 3142683701, -2769545032, -7764919873, 5617091504, 19908996303, -11390386560, -55050823114, 44249912128, 82942599593, -94096757388, 84355378379, 1018691182792, -2626069935929, -14984873959148, -26094071579075, 25212931370232, 211333945396811, 662440344713572, 1459437875548245, 2805219301719440, 4828362685123881, 6748217939499060, 7389040447883286, 3735916160068400, -6114125587864015, -14895655729669552, -11406130983599860, 2949544069821832, 10468121390222337, 1495328009678476, -6299049665414333, 370658659614132, 4256573619956745, -1935405572544560, -1899724441606118, 1055238204195416, -1445174323612047, 628338667861160, 2307065639198946, -432019430382640, 1478440908809299, -582531688411420, -2691547616073304, 6202182139544, -2994074333422902, 451290845530376, 1890368278054977, 342095510831180, 6279202632234505, -100565539012548, 1388774769926346, -377448776027324, -7905001966217894, -220126849003216, -7332442821787649, 64261574888564, -853888461327362, 227308445436140, 17857021137114379, 189793269438216, 12080691484751092, -27901353009516, -15800527335120452, -134650302086568, -20126045730001671, -72710954793188, -7840939598283484, 10326129862728, 39498357631473182, 33872163327716, 3087356922296979, 9310026801936, -30855496620016611, 0, 12132913659849156}
{761028, 260664, -78970, 417376, -254196, 215854, 151874, 1544, -8672, 152920, -4386, 38460, 1151482, -1960580, 750412, 2749808, -4158552, 5081422, -2719396, -17522264, 49195174, -3007454, -159139374, 168929448, 282464868, -630335172, -229313346, 1447248976, -118779870, -2675295798, 300796274, 5385152738, 853003024, -13945821270, -2699072750, 33924784442, 8626372090, -75835613132, -55430915810, 214123415976, 322838417388, -391278558370, -3991370216844, -5354993749304, 13396468929348, 89708762555168, 249442569574324, 462275811058208, 707922374130384, 953258381735370, 1785158897086412, 3897809271936214, 8116085884595376, 14411907114499326, 17016765725479496, 8936011771023190, -7139220899487538, -16804161069275202, -7627476089106438, 8235929092517698, 6691137633939086, -4613653164467800, -1805789099020084, 4296749679828104, -1444337200934654, -2808783125915350, 1309766070051410, -1062960862757514, 545782065532060, 2944564132586072, -580934605445470, 1241483090626072, -615891748656176, -3501431774815566, 80449012040942, -3124533312548712, 527829695370024, 2765634432076242, 352836171472604, 7262180651440234, -148907240694556, 935625291532060, -430542328603172, -9635569777699682, -229630964094954, -8023535623850040, 89332207979670, -212193108110994, 257919985988868, 20790594282954622, 204927976954956, 13210575415876608, -37811582568622, -18898658801083098, -151053819073372, -22751234587675370, -79046592729802, -8241604494515048, 12681933263692, 45112027888288680, 37583992281086, 3101809360238052, 10226189853882, -35107074642363666, 0, 13861049688936420}
{796707, 270636, -80411, 425260, -247308, 204296, 145999, 107968, -223459, 214076, 544101, -805564, 570272, 1104860, -1879134, 423644, 3017003, -5539696, 10859718, -5130468, -41729566, 88825208, 27771247, -284382848, 174900793, 556682932, -736651622, -795966948, 1753850940, 1149794536, -3433886800, -2650135012, 6967981547, 8171218988, -16591260394, -24005280652, 46564791097, 49028122140, -101148971507, -120996082488, 406057115551, -302086103152, -2316131448057, 519241768724, 26852384159688, 64639483195112, 62054343872828, -141637961844068, -705934258023184, -1874697513884380, -3792335982338029, -5939614225739432, -7412864612173111, -4649998880867232, 5471513468718459, 18435764797069196, 23458734030825596, 10568789059754176, -12306209539420426, -17006735550304276, 1733766513834304, 10354976774773248, -1388931872211248, -3721302390706708, 3668920728685439, -817528031667116, -3644044896339445, 1527111647636868, -489074090047454, 425927477463092, 3600533119594507, -740396833976364, 848290982160313, -636612261252016, -4419450786948659, 169993670525860, -3154102324167512, 608879944537124, 3830866555022969, 357955931025428, 8314449592262121, -205615251573200, 295099673569659, -487941381884700, -11640228101427323, -237186423052040, -8696135144326310, 118677540917996, 625617019190682, 291487528370500, 24118262433438958, 220576999955812, 14377195567036694, -49389323461592, -22504396020500962, -169112892592580, -25660465980209324, -85789195522948, -8598286736043934, 15387184966812, 51448182991256685, 41656616948964, 3062086114379067, 11222713038096, -39897382889566434, 0, 15816828330893961}
{834024, 279720, -81332, 440740, -265130, 232428, 130520, 64456, 11648, -193918, 564102, 363004, -1076870, 495048, 1980270, -2682152, 1595188, 834262, -7800886, 23384604, -7517076, -83957660, 131082672, 117298112, -458891728, 75999864, 967059990, -648173504, -1641250294, 1530472602, 3134106322, -2733542358, -7780708606, 5566731376, 19998691050, -11875220396, -51948997614, 30933964898, 110690345868, -29214372898, -211596593186, -471854722226, 140251518194, 4965003848372, 15432516279560, 4680783484124, -106408985032872, -408764209699542, -1004669571967852, -1873503116396050, -3376791915932318, -5940809084124558, -10605130928738730, -17846586539517274, -22859271759616926, -18740951624597576, -1105572593890640, 23057545147372288, 27781026193200834, 1471858572858360, -20393516297751822, -6741669503824272, 11396072517838462, 2611378674851682, -5083696860153252, 2444273637930042, -114993154322250, -4346113509414916, 1701361926468256, 290035233743404, 266949396573272, 4246255663990854, -907734753243214, 270477143774008, -641816482428706, -5440737728875028, 275797607088004, -3050039931780600, 693685205835992, 5107925619140920, 356233670055274, 9425135142167110, -271440191845104, -571158564187426, -549651342278864, -13948421439481400, -242285384919886, -9327145990066136, 152765180583516, 1694628131387132, 328182957821658, 27881263279297914, 236668282486444, 15568382096515946, -62832465921562, -26688168475208256, -188961769441380, -28877003499168230, -92950755517802, -8894304513262938, 18482135715006, 58590319339371142, 46120785562888, 2955015417973062, 12305803159692, -45288813860128578, 0, 18027804389597244}
{872452, 291396, -89908, 469296, -291673, 247880, 159323, 13628, -31192, 167556, 24415, 17208, 1207073, -2037032, 751841, 2896792, -4210042, 4952660, -2626545, -17443504, 49440176, -3435212, -159532041, 169663500, 283638831, -631427292, -232446020, 1449120980, -111343751, -2679526500, 288385482, 5401838696, 803626755, -13733093904, -3217499239, 34810434804, 7948150493, -79773213040, -37648317660, 235331768304, 5609604647, -636863297648, -2952532147, 5584844695616, 2884514674817, -32242536793916, -132164514400069, -231722897330808, -188449567256664, 291333520084548, 1484168347976274, 3174577793809052, 4736155664977156, 2693999419818904, -6423740721291464, -21876328080517216, -36727131649092065, -31720349546835228, 2415239694095261, 32250560301408480, 18185679726495966, -15717749526541852, -14153979702959131, 9629302540451756, 6530492179374008, -5762334768400768, 741111099583298, 615952702728324, -4857569373219592, 1826534788432496, 1282564898803905, 67640321143616, 4846575795276108, -1079759373166404, -520699250292500, -628504413753476, -6555762899688869, 398693376071912, -2774840550498120, 781306349638376, 6618663681335788, 346342291874308, 10579109849945974, -347142183946888, -1706468674027571, -615628434874316, -16590945857692014, -244359050187104, -9888155790979765, 192094188402876, 3034245921877034, 368177383797916, 32123726042115952, 253114096403820, 16768669100698718, -78356467766352, -31528576091286451, -210742929417076, -32425021720327905, -100542121099820, -9110001892287720, 22010759980448, 66630528754490500, 51009498281760, 2765141540405706, 13482080605896, -51350356427603823, 0, 20524658972298544}
{912228, 302232, -91584, 478276, -285214, 236818, 152338, 124948, -254992, 234434, 584770, -844908, 595624, 1113684, -1869946, 338264, 3199976, -5528912, 10650634, -5064172, -41719340, 89310130, 27741500, -285906892, 175657218, 559013880, -737053810, -799852116, 1751944582, 1155624692, -3417611942, -2686127542, 6989182422, 8158404762, -16663368628, -23457272394, 45294357182, 49190969408, -93838956408, -114588568774, 161494020754, 156605541534, 373888887302, 1204165312406, -4734078921162, -31512985927134, -48397485517002, 57568170576518, 542777211867288, 1595801976927226, 3604278454942336, 6829291544565404, 12158298991604892, 20108138797634776, 27244739935357734, 27924781016997784, 11880184179574952, -23448840137453908, -48532571625929608, -28365981446403478, 18255098815016922, 29370489708319716, -4380951657979928, -17970504775578734, 5649755112004564, 9638713401860624, -5764174044104984, -1303607251193840, 1341234742621656, -5121727574191154, 1896258183692496, 2489923773897500, -172462826906964, 5359769620252890, -1252767846537982, -1553533601932782, -593579910446142, -7749569627887032, 539359582279994, -2286067131627632, 870609245798244, 8384403624950196, 326848606385882, 11756274784634202, -433485270088118, -3159419389427722, -685773797842648, -19599728617967740, -242774011837790, -10344617809984892, 237195455067756, 4688635728687170, 411639693752170, 36892704862780180, 269809513673844, 17958815769255216, -96195336928732, -37113329312125030, -234607259218110, -36329615780746480, -108572676440632, -9222348797928174, 26021086635818, 75670231881410690, 56358165926246, 2474670544063488, 14758606231380, -58158151054142202, 0, 23341366238867724}
{953800, 312132, -92712, 495212, -304393, 266288, 137170, 78896, -12166, -185924, 604228, 366060, -1107467, 474024, 2097453, -2735640, 1544075, 876176, -7609388, 23206428, -7636692, -83928244, 131413534, 118162916, -460741616, 74845756, 970779976, -646334604, -1646530963, 1527767836, 3132232983, -2711306300, -7772589916, 5465163688, 20170393535, -12174978352, -51023753863, 27396796076, 124538760116, -59737977392, -284447617457, -9527430008, 1387205453308, -295186411648, -7874930214981, -15843334073048, 31836037731132, 198964289500216, 531526562779594, 904007055432364, 1022264788973185, 809733552574192, 447183398722109, 2743735254882032, 10926492547917527, 27565566596722280, 50133519552985393, 55992513312342852, 22449798872563080, -31195884432888684, -49494958509319591, -9502129724792480, 28971807351266791, 9711073086616820, -16967226251647715, 489889399490004, 11453142203455010, -5186571859613504, -3552224074187253, 2037583639393748, -5082145862897450, 1903783254146576, 3905242489472796, -452980148217012, 5737504565646650, -1422554386126272, -2855012232376944, -533882989524332, -9000967697625308, 698293457625480, -1536189177382798, 960252263451604, 10425403020139430, 296214213333032, 12930890341622167, -531230291250244, -4984230781227213, -759926261779688, -23007594489435469, -236827839270716, -10655033070859532, 288632416586684, 6706992793222792, 458735095562056, 42238191516289582, 286630622543392, 19115234898665580, -116602935580284, -43539960820139363, -260714491756964, -40616567060960847, -117050181515084, -9204521730008769, 30565456339940, 85821050276813683, 62204743418784, 2062905588185601, 16142903897784, -65796235630659839, 0, 26515682148201461}
{996554, 324770, -101928, 525936, -332958, 283370, 166188, 27872, -58086, 184602, 58234, -5088, 1255562, -2115640, 764538, 3045032, -4263732, 4819538, -2536948, -17374428, 49714074, -3869154, -159959884, 170406124, 284932620, -632464698, -236125934, 1451377184, -103956660, -2682517750, 274328596, 5413515430, 779715330, -13613012670, -3452848346, 35120758018, 7602693696, -80692227278, -28551161698, 202699352520, 19000062934, -319856002436, 56720658634, 95076189852, -4290113772300, 1811554141116, 47970675552886, 142543595321840, 92497153618336, -423536132935618, -2032175077960890, -5182824392624050, -10696764851462966, -18990961164086772, -27769014145918154, -32657722886782148, -20219964555058128, 19061938228548362, 63322626818089032, 69822503683577024, 17765988841005880, -44757413689190100, -38577079269758810, 16137228250345138, 21999012841323338, -11394584065071240, -4754958727122928, 11759185349269896, -4168310168342852, -5874456006120644, 2688969555502304, -4683056414709942, 1842205137636120, 5511976543832754, -772614307666146, 5925010688623742, -1584423982948290, -4449766478782514, -446222630048760, -10281736349581890, 875784255636334, -472553330715744, 1048674830825214, 12760148825633186, 252797048378460, 14070748375085632, -641127985119880, -7241021012382008, -837855856942298, -26847923143140740, -225745362878060, -10769964868220186, 347001209773808, 9144014389430888, 509623391425664, 48213089697672894, 303432794882138, 20209400555313372, -139854053144120, -50916918579526250, -289233358487220, -45312312875847938, -125980393631962, -9025412428301000, 35700887105078, 97205659072854390, 68589898166304, 1506164844917364, 17642987408768, -74357199379289344, 0, 30089345597886620}
{1040801, 336520, -103859, 536092, -327078, 272888, 158479, 144240, -292231, 257492, 631557, -885244, 615218, 1119404, -1851630, 252480, 3375031, -5520352, 10469706, -4999300, -41763214, 89787440, 27813783, -287454456, 176387127, 561295000, -737484434, -803858692, 1750522860, 1162326312, -3405923990, -2712166868, 6989357262, 8178176260, -16734213998, -23002835196, 43927649115, 51583822960, -95310132047, -122195459832, 163810439119, 409092068048, -334191620573, -1551495963640, -1278258760385, 12449642515724, 33067238352818, 5249210359688, -243713467383294, -920707037932332, -2088889692221876, -3779137318886760, -5829609694971487, -10047916975267072, -18823701116361121, -36461746166349268, -63647703686402711, -80264666704564156, -59194436006531984, 6508780032296908, 76662248352202851, 71669155422768496, -12315472586066811, -55598859112698784, -4847192163482299, 28987797568610268, -2626169160332875, -9203020797103664, 10565698668453009, -2851526931930440, -8148250160193677, 3283163928424032, -3870677443947036, 1704790872193632, 7282548413336551, -1129097052731980, 5861376314900512, -1733213849018056, -6358943856049454, -327415008771320, -11555779469454856, 1071884555507400, 962642358715008, 1134086193243668, 15404631787686707, 194854171823488, 15136402729697351, -763910449377076, -9996144385140859, -919255879129796, -31154301265062744, -208674083878448, -10631052745076637, 412931149942468, 12060167732208424, 564457155689728, 54873172443524085, 320048658776880, 21207157740936340, -166245806409136, -59364387958622449, -320342032423996, -50443627637020056, -135366880175920, -8649123888182306, 41489356947420, 109958794354662004, 75557157910920, 777105703734059, 19267386384172, -83943056610725942, 0, 34108655497941579}
{1086952, 347282, -105214, 554576, -347788, 303772, 143854, 95628, -41364, -175192, 647642, 368604, -1138342, 450956, 2214830, -2789788, 1489536, 911290, -7374516, 23024796, -7833800, -83890304, 131858232, 119035292, -462798312, 73692890, 974814200, -644665724, -1651454676, 1523426770, 3133919704, -2694480424, -7759840172, 5370470172, 20309450878, -12355423226, -50743322852, 27099312128, 125870144030, -68934912792, -262404379604, 93548460724, 693891411756, -926612228548, -413965640054, 7710623555430, 12387717766218, -68834233950666, -264745082027778, -479405954450276, -125919166728544, 1508234511736620, 5523991752688154, 12609046425189008, 21431121347797768, 28669745271831240, 20415762965684450, -16221586857484712, -73605752109323198, -117621070152160260, -86953800064464924, 24714803186035998, 96446610785030124, 34012660351247324, -52750913000343308, -26850345143764970, 29177306567993356, 7432422747470162, -12316590195775798, 8031781848643574, -1358807134423968, -10256813746769850, 3809065584668818, -2595230168057114, 1485331763862904, 9177156472980984, -1519150378534050, 5480076677480092, -1863317538863408, -8598898563978052, -174321662413416, -12778318598948172, 1286382754869892, 2832206824176076, 1214455193919026, 18371437245089924, 120545062229566, 16080233741065272, -900282889072160, -13322395562915660, -1003735744915384, -35960034118110204, -184680419268430, -10169839707744594, 487084556541096, 15522186121067996, 623379680577058, 62276978442056128, 336286191590552, 22067998438278054, -196098781464996, -69015556106042378, -354228263245284, -56037539397410856, -145210574770882, -8034371531105560, 47998224808974, 124228241069144810, 83153102781754, -155392351041826, 21025177138208, -94666014580011180, 0, 38624712522388598}
{1134419, 360932, -115080, 587576, -378477, 322584, 172841, 44496, -89030, 204336, 91693, -28304, 1309431, -2196260, 772035, 3194864, -4315560, 4682008, -2429857, -17315156, 49980900, -4308512, -160349915, 171161424, 286052133, -633445872, -239518078, 1453871244, -97752115, -2685065556, 262063441, 5420149296, 772728453, -13544152988, -3552531819, 35109720212, 7756350988, -81323767032, -25084058942, 187983726964, 64511082375, -362948184000, -272852259438, 376469912060, 2230509078695, 2489752418220, -11521631102145, -64103433187300, -94080024134118, 182005329255036, 1237846678344779, 3732602970999316, 7869733669914388, 14906264486499792, 26156590242146629, 45797906806516832, 75877187581817924, 101898459928304372, 99314979565190811, 35583107505127044, -82595498717204339, -146993212232958000, -62630132326273432, 72434256969152520, 72665996030902431, -30635049472762296, -42893683010369607, 23084558313584372, 16909160320502976, -13903715650145168, 4395178575900254, 216030593290936, -12084382236382914, 4255007475048344, -813463025686858, 1178474785279788, 11142655793105835, -1938461575274480, 4709633667897607, -1968717361915732, -11179817207293076, 16107000004224, -13895057019488456, 1518773605638648, 5203806886097732, 1287500553140620, 21668816415789854, 27936569287660, 16845591512256838, -1050913476956388, -17299296657764282, -1090812377924672, -41297659768035053, -152745065087468, -9306598814312519, 570156951951592, 19603319798611101, 686522805802028, 70485696268784599, 351926426210544, 22744235120708588, -229758566845264, -80017556470704991, -391089820928100, -62120906493560507, -155509541288344, -7133880828985592, 55300544097164, 140175992973562967, 91427521236176, -1327033510155015, 22926008248064, -106649494315724426, 0, 43694098604588417}
{1183472, 373646, -117284, 598992, -373172, 312754, 163906, 166040, -332668, 283540, 676476, -926416, 639278, 1122100, -1832970, 166444, 3558884, -5514216, 10263814, -4935960, -41744476, 90256986, 27818682, -289025072, 177199276, 563546978, -737765748, -807875896, 1748429108, 1169836068, -3395653630, -2731983816, 6976242846, 8210540266, -16784723876, -22713900914, 43067242920, 53199075536, -97478762674, -122821897560, 181545849382, 372938459476, -529608407106, -708431452348, 1500920344696, 3241761904786, -16458719458548, -31350624588508, 50842315853908, 444554913285878, 1080897569730950, 1587477406023576, 854536419168962, -2321459326589802, -7774893208932934, -13590042675530684, -7545489698620590, 23852863165756626, 87438619070947640, 165274011305707670, 174535358209639010, 50420104973723262, -113846202220078316, -133641206146209060, 6090863820210398, 85548959872201964, 3074540454806204, -48452219651949442, 12628915877711576, 24346300889870926, -14040018662489510, -81501007286174, 1807451941930606, -13512672660648694, 4607959911793954, 1508560614565538, 780006600970404, 13111708403508874, -2381666151178026, 3474556393051574, -2043019289281222, -14104172628063706, 246788536813072, -14841434061508088, 1768230218662198, 8149589572640400, 1350682364136992, 25299546312669872, -84991733736762, 17365762950195302, -1216423768839496, -22013202485240930, -1179902513584894, -47198281499845486, -111759197767096, -7948950241814744, 662876559339058, 24383845030120370, 754004465192978, 79562959103345664, 366721318146758, 23180124123205632, -267596951837812, -92532924500863870, -431134595047914, -68720264760448066, -166258475761214, -5893662414374344, 63475522104716, 157979393419615544, 100433621164246, -2778266438305712, 24980135516450, -120029029760935096, 0, 49379166488598682}
{1234602, 385320, -118886, 619116, -395413, 345112, 149656, 114836, -74114, -161452, 691800, 370688, -1171979, 425712, 2340301, -2844608, 1444177, 939316, -7169738, 22839332, -7955650, -83845176, 132174650, 119909088, -464646968, 72518548, 978616336, -643141964, -1655724375, 1518120844, 3137275915, -2679213632, -7750323554, 5294379008, 20394501487, -12424255892, -50690856603, 27551842852, 124001902515, -66073241132, -260771732541, 83731353488, 564199517927, -14975527424, -615044682533, -1571543360204, -6672063686964, 4407006266008, 100587937750340, 259233976209196, 148985570914903, -1262188197225308, -5054332014690741, -13080270300037500, -26459760152669775, -48502317575264116, -81053793631552994, -114919933349797596, -130644246414092649, -79744891630274492, 62798855991410379, 204555697112209392, 195626007133227374, 12823593303244100, -141535051211329545, -74388292308847476, 66024741116114736, 37582783132450468, -42378965017510704, 289055220032320, 28856712218219173, -12961928871654940, -5142060949173018, 3372402968548516, -14418887493729454, 4853438248636488, 4392481088036873, 287085174852120, 15002037391130879, -2842342078580340, 1696455805136615, -2079496953325220, -17365094254448518, 520460215673984, -15541845410171193, 2033574599114200, 11745802873082752, 1401194357490272, 29259765858895120, -220340354105156, 17563029387229479, -1397376946505180, -27557511879013472, -1270313338755948, -53690917810589468, -60519821278568, -5990476764873428, 766004094631644, 29951282454622175, 825926109258836, 89574635727199456, 380391217495200, 23310883916057288, -310013569934820, -106740677545912412, -474581045773024, -75861276269679315, -177448415129604, -4252295959422441, 72608886668504, 177832466859616390, 110228209392948, -4555241586340047, 27198451542248, -134953457249511824, 0, 55748837720206960}
{1287130, 400036, -129454, 654504, -428334, 365762, 178748, 63708, -125086, 227008, 130164, -52452, 1355656, -2279016, 791102, 3346408, -4369906, 4539894, -2325760, -17266148, 50276360, -4753850, -160776856, 171929864, 287285770, -634377300, -243391408, 1456508832, -90994382, -2687555314, 249574820, 5422576292, 779095098, -13502153570, -3598541380, 34991645086, 8073757716, -81897142234, -23503814716, 183274817354, 79559404144, -407847933860, -232324910022, 793798256262, 1317402925788, -3989312496230, -4376022610898, 18921036334324, 80863653362280, -1873513053942, -541330475698702, -1975101265253436, -4169188621097454, -6309980478365906, -7844431729147216, -8843214488089362, -18152842900666556, -47403066436460698, -113110828200976490, -212687132463869338, -266708512810486832, -178025133531721382, 47578147591966100, 236097697561227478, 168291421205716766, -73271449251116894, -134558869334260856, 20437491495656722, 63215578323045092, -26530940401136162, -11630043169678912, 30099336829889894, -10968488695364824, -10548617751763748, 4882651459366624, -14675669989887990, 4975865544740338, 7844653581024740, -301578278016026, 16715990781820480, -3313009524467502, -704553951696558, -2071137481258506, -20944588953659986, 839631679988300, -15908995512769824, 2313249696468146, 16072144611108864, 1435957325491300, 33537592097085374, -380282246436220, 17347548228410364, -1594266723092484, -34032640903407608, -1361234296978286, -60801627308674256, 2273925722536, -3309111190845746, 880331893196226, 36400904239539270, 902369879838404, 100588497636929936, 392622492438598, 23061643879382588, -357437190730710, -122837983133049300, -521658261466734, -83568488170011860, -189066159408914, -2140058266302138, 82793391008098, 199947232011375846, 120871914947406, -6710025822184604, 29592520734474, -151585965530443552, 0, 62878948281218898}
{1341402, 413764, -131951, 667268, -423752, 356680, 168957, 190576, -379599, 312848, 727479, -968340, 657008, 1121848, -1805006, 80528, 3734159, -5510532, 10085990, -4874392, -41779778, 90718772, 27926599, -290616656, 177972813, 565788240, -738163252, -811847808, 1746642582, 1178024816, -3388265690, -2748427788, 6960529074, 8243939892, -16813837857, -22543995868, 42600283764, 53884396652, -98276687190, -122935204272, 189366181270, 335143775608, -441380409695, -615918970248, 601841492985, 647610605316, -740222230560, 13832684869680, 15338337635729, -117436144809944, -552126280240250, -822216227548596, 207582097701739, 5215382898630348, 16443789646411816, 37472020541567344, 70045452082972916, 108548189455708036, 138154097938192140, 105846589700467408, -33105505770710152, -235264376666768660, -358129912687442177, -222758723723726020, 114709552547101520, 262955483340025548, 43899775296353087, -150055388115639496, -36061007088142709, 74229938600008400, -4625164981837663, -21445695818832508, 28151432147743033, -8350427415784532, -16080097141534021, 6317569201301544, -14152783329169697, 4959186824532184, 11853162016762519, -985578678540844, 18140228020160198, -3785141991521384, -3808283958111062, -2010696847389232, -24811707827236682, 1206532487776440, -15843242374290098, 2605290411379392, 21211109695426514, 1451613913395596, 38111715833639285, -567053028472004, 16616350545634759, -1807503998828128, -41546120547713507, -1451727109900044, -68552666819098895, 78025436367344, 234479584617524, 1006683296930020, 43835897109170890, 983395543436268, 112673892263928709, 403064704160332, 22346286847708340, -410327462912528, -141041387461346568, -572606398032132, -91864625909065570, -201093938841196, 521923873429515, 94129213975412, 224555225663579777, 132429386742244, -9301735998370472, 32174613017512, -170105478230101886, 0, 70853183342616693}
{1397872, 426400, -133818, 689124, -447694, 390572, 155316, 136740, -113012, -144406, 739282, 372496, -1206440, 398464, 2466098, -2899776, 1394822, 960150, -6921164, 22649984, -8153994, -83792720, 132609208, 120781408, -466683910, 71311244, 982766384, -641740752, -1659971352, 1512323314, 3141233074, -2663855128, -7744005832, 5233996112, 20435168886, -12412364586, -50721659128, 28012952362, 122095560486, -61903114948, -266718693546, 85113343988, 579652710834, 84393817804, -1596790046250, -660822426954, 4404645690112, 12244465137580, -26930337244146, -131129546320534, -180141358406534, 480870406490394, 2861975986511220, 7844672669316916, 16085702845405696, 27104562664530390, 46231552753941914, 81020874490387810, 150412285754795288, 261568607328909588, 355626902241886830, 333993133075774172, 100891283921401112, -270979443071319336, -417428948547670372, -117891702650614216, 236906345419584474, 158719116158822824, -115541243177216320, -86211163391848932, 69600887378384064, 19068771787162656, -28243178090486940, 23350310260173760, -5350306763905506, -21523891982043904, 7658500250367958, -12720276067964492, 4787563921392806, 16385035080035704, -1762707237111354, 19145837100595318, -4249182675105632, -7692577413486292, -1890756708414010, -28920597256535584, 1623061197805244, -15232146186570604, 2907296491865076, 27246990416436748, 1444524430794140, 42949753317366288, -782941042367102, 15252160058533364, -2037404287787820, -50212388340908190, -1540717023048366, -76961368959007378, 168244191955688, 4798760266757914, 1145911271487622, 52367848219924036, 1069037233934930, 125901250364905898, 411328030466554, 21066198246658190, -469176268061834, -161588718934160550, -627676699182864, -100770240888295668, -213508747751802, 3822716310657138, 106724535605552, 251909009624749984, 144969546373028, -12396819323618774, 34957743692190, -190707876821505332, 0, 79763488530411990}
{1455887, 442236, -145098, 727012, -482955, 413152, 184275, 85700, -165904, 252924, 168353, -77392, 1406719, -2363916, 805217, 3499744, -4422608, 4392936, -2203269, -17227600, 50565670, -5205332, -161165529, 172709772, 288347157, -635269240, -246919824, 1459220048, -85044551, -2690148680, 239031889, 5422070140, 791509983, -13474441228, -3625227576, 34864296192, 8365674329, -82301579640, -22771040657, 182161474808, 81111833951, -414337136820, -206720491520, 796533041576, 735523368998, -2185954925980, 802263212685, 3842223965272, -18574805368799, -71986943953160, 118617588808108, 851456029895836, 2201623317527088, 2341720816061900, -1456016580450379, -14027261128138988, -38725813443799997, -73318708109904216, -107360183266509045, -91815819138227348, 25692197454198401, 259506448400354100, 518263147648943473, 517594660690274628, 96811043679437412, -369844968583668564, -332934308333099369, 92498608349094880, 222201377941799407, -43898064468428608, -116570823478088663, 52152083744341544, 40763655471235827, -31795991514609648, 16154247068435292, -2148607261505644, -26665596063482300, 8885094913768284, -10252757031943393, 4446052896432732, 21383526739048976, -2628867401420416, 19588618333528840, -4694573836983688, -12431201688724043, -1703790681075148, -33208473774237082, 2090729739218728, -13950004813255687, 3216404645521704, 34264886992047808, 1410764387620920, 48006573464044017, -1030274760808876, 13122342211379894, -2284172593357536, -60152737382663347, -1626982268434484, -86039078062335478, 274550266031952, 10563199220208172, 1298897333731204, 62116828553371623, 1159299925369172, 140341614618497424, 416980121677612, 19108910830918776, -534509608273936, -184740479592377113, -687131920295828, -110302816412478979, -226281943020668, 7862575019257570, 120695978115904, 282283909631988582, 158565796139576, -16070391275509801, 37955706776456, -213607603436486576, 0, 89711162157248680}
{1515752, 457032, -147912, 741212, -479106, 404910, 173130, 218052, -430468, 345702, 776628, -1010996, 678632, 1118512, -1776402, -5240, 3918028, -5509548, 9883774, -4815052, -41752242, 91171994, 27967180, -292229496, 178818070, 568029856, -738473102, -815744904, 1744159550, 1186715004, -3380813626, -2763067072, 6941306014, 8273041138, -16816755126, -22448910494, 42344134256, 54049090260, -98137599136, -123722319768, 193537921678, 318282156540, -386234954300, -742231347006, 576271602594, 1716501789724, 953719230532, -7167238277802, -16425900459506, 10928178169454, 210041288690846, 497963616038238, 39787672492504, -3114204069715852, -12113177897425760, -28899012314849286, -58348628958854640, -104446058205364408, -182806981636754662, -302954505913361580, -429719412952295694, -481578755982372574, -290465532469237696, 196405029837067338, 625100847016696978, 518008188136963772, -61982138478522960, -403853539686470692, -110907956077699948, 208700669200607544, 41527631413095444, -120719473539181624, 26851817038200702, 57732151468341490, -32368833912015872, 7045320373627664, 1132672614348574, -31280212126811594, 9973444863143254, -6634429259628328, 3921200019681622, 26765650713667754, -3578006825400508, 19309836108390128, -5109790978584960, -18091440735605620, -1442231430228462, -37593532543189598, 2610609533847938, -11857648057295094, 3529262715382318, 42349321768415384, 1346123208382094, 53222383592392790, -1311410206684270, 10077686155910484, -2547889424493132, -71494881808402708, -1709144917559026, -95789748110518998, 398677738757788, 17730405936188570, 1466549671154746, 73211833550192290, 1254155659835114, 156065952257898930, 419543260136270, 16346628095030280, -606889005103286, -210782007842139730, -751246286642386, -120476277383214014, -239378503204546, 12754186127162588, 136169230923832, 315979739499857672, 173296295503472, -20406595735015112, 41183119878054, -239039081663490484, 0, 100807343068473668}
{1578003, 470680, -150064, 764900, -504755, 440420, 159910, 161572, -156270, -123764, 787444, 374060, -1244283, 369200, 2600197, -2955036, 1354089, 973716, -6702728, 22456384, -8277294, -83733504, 132917782, 121650344, -468502390, 70068080, 986692464, -640435968, -1663812301, 1506288588, 3145391351, -2647731724, -7742300886, 5184570580, 20453510492, -12358910536, -50782340465, 28340750988, 120802590407, -59146599484, -271026802456, 89012225856, 589970030681, 25741821720, -1575341573685, 161274040024, 3136062614953, -721968994380, -16243989422137, 34540686952404, 138341717335993, 40972869503604, -1217091874508473, -3983274583669724, -7732842880487717, -8608384233455692, -1863536307570941, 14375621000352496, 35788915577728972, 23235752886560864, -73515674409534754, -313753873595576728, -668697121963676323, -841985271356460840, -511625875933895690, 211257876176233944, 680896994006248403, 356614222124334940, -279425946285027658, -290384565355493636, 123076934525105944, 116643125269724360, -99467108401735996, -927590163670272, 68449129328956370, -30496509566270228, -3522654547819908, 4417184017030196, -35126371804647946, 10895652162492068, -1764556109504883, 3201541868994180, 32419852315319136, -4602066767225008, 18137155391066485, -5482391655283816, -24731494707243406, -1098547529623432, -41972820326264450, 3183273409128732, -8802252399720093, 3842003804663504, 51582869429779476, 1246105029375108, 58520796302878052, -1628715541457072, 5951346444006223, -2828493948940948, -84372707172743595, -1785659724551632, -106208625205163115, 542479004538716, 26528279445948842, 1649801451187660, 85790753043505542, 1353539487115208, 173144506423533167, 418490942792672, 12634647928006998, -686913498334996, -240025046900859509, -820305908810300, -131299871902064041, -252756550492444, 18623835145581960, 153279559780940, 353322779917994937, 189244198526784, -25500179116967686, 44655462450800, -267258570351095697, 0, 113174283831660160}
{1641892, 487690, -162106, 805404, -542462, 465038, 188866, 110716, -212668, 282398, 211522, -102976, 1449526, -2450792, 831016, 3655256, -4478540, 4241110, -2083696, -17199608, 50883832, -5662574, -161589772, 173501320, 289527426, -636129342, -250877444, 1461954096, -78325766, -2692923858, 228092490, 5419651820, 809335950, -13453027938, -3648531890, 34752793474, 8578021642, -82502316926, -22480056740, 182200866150, 79023684760, -408686082598, -214054819798, 797221246790, 690137976358, -1483611433526, -1818589251876, 580117212942, 4812606553104, 28418987049804, 22359670854744, -259934084281282, -1004755195150310, -1442724123265232, 1933004017705832, 13951674107338074, 42955059493511250, 94157043453361068, 180353981573284162, 308837465094504430, 460745322094416844, 575193800794829466, 457474997126370954, -39421851871189694, -716551590057277634, -1040656165491035726, -533386257868884592, 419079927615851196, 661670641682270448, -6817534769624042, -378360419747527896, -5777648629868434, 164101919858496538, -58950975059508360, -26680052313294740, 72433005277360734, -26797796218887136, -15140070679483178, 7658458435728372, -37944282146362030, 11620356807052968, 4436912234603800, 2278007302156836, 38204100097246188, -5690941452145460, 15886178823488630, -5799068972556586, -32397566599936226, -665320099606284, -46220106222821686, 3808739900215748, -4617505615167736, 4150222373817566, 62044302729537312, 1105930460817800, 63806639078842340, -1984555671438076, 557627148349122, -3125768413982330, -98925545042773158, -1854804661022240, -117280520392650470, 707927844951866, 37212439738081308, 1849608386100860, 100000736600642604, 1457345220635560, 191645872066461960, 413244761473296, 7809631111876676, -775221135345258, -272810192262162522, -894608671889018, -142777511642406132, -266366503312340, 25612874449654658, 172172489917112, 394667745521284868, 206497945453510, -31456946552201214, 48389120719020, -298545810201160686, 0, 126945927688614008}
{1707804, 503608, -165255, 821132, -539498, 457716, 176741, 248688, -488615, 382428, 831913, -1054204, 693342, 1112196, -1738310, -90660, 4092895, -5511440, 9710366, -4757988, -41777862, 91616944, 28111777, -293862996, 179617623, 570276912, -738933116, -819556556, 1742014358, 1195754020, -3375155560, -2776886600, 6924366328, 8297513980, -16804715265, -22402434084, 42194543009, 54010407956, -97660116264, -124700789880, 196068374982, 311253293076, -367941902043, -793225386468, 686663280447, 1806113201548, -595692855573, -6791466162624, 6516960668245, 23778276355792, -21586079533688, -290446241620044, -302792791561799, 1104737143251844, 6271933545659847, 15848670298773348, 28321127355681167, 41039439433511476, 52183156773464517, 87216994290341880, 184890552282060477, 424630749265728592, 827643400145780365, 1164904089572258544, 1066493459690575906, 272001342593687760, -836169182805959107, -1118786159540795864, -165609678260243074, 685553720808745804, 299660961317500959, -347475135839142476, -138873947160117711, 176627168327772088, -7894736014665283, -47397902206722416, 69944629416667169, -21848942723601936, -27433513779876659, 10825277044925768, -39457176760891415, 12113824461695168, 12023542323089023, 1144237932377404, 43944152336555101, -6832453974182388, 12362217473224888, -6045720376043508, -41120710334519153, -135329103805260, -50183688184189348, 4486413479076968, 876215018310489, 4448950844951024, 73806774592835692, 920541195554284, 68963741909703882, -2381273649206416, -6309059457561001, -3439319662258332, -115297678937552271, -1914669341536636, -128978205757420342, 897123525571376, 50068677328563122, 2066946436459500, 115998014464935841, 1565420748314056, 211636134726706724, 403170634768480, 1687778781272874, -872491066319008, -309508652352454021, -974464617079724, -154906386516516684, -280150538279728, 33879088158221855, 193004358928276, 440400030531731478, 225151522807552, -38395608464858147, 52401431004300, -333206162929541007, 0, 142269389228341022}
{1776236, 518322, -167716, 846752, -567038, 494912, 164186, 189540, -206444, -99220, 838982, 375456, -1283544, 337812, 2734930, -3010352, 1309160, 979750, -6439662, 22258216, -8476518, -83668240, 133346436, 122513564, -470504488, 68786210, 990961040, -639201816, -1667806670, 1500178894, 3149373346, -2630774468, -7742572818, 5142389504, 20455959516, -12290774258, -50829778150, 28541664806, 120011954130, -57753783478, -272720920904, 90163485850, 596050578376, -12873930242, -1446707438976, -29248106252, 2589221671770, 813764190482, -2284180926056, 1302819387712, -39180861677656, -98942535492848, 206552077654890, 1750523595714018, 3819747338278352, 3081419116335846, -10600426882915768, -47216327346599404, -122774316320577294, -245459695762472126, -406160252967886092, -560687314067172816, -523736204792345792, -101967553663622116, 721029655050189260, 1551036299311536574, 1465982666722286428, 137576216061159264, -1101737350545718510, -766682078292001004, 402383419532239682, 517266515239306204, -213946018180555372, -241186169042559336, 156403034860059694, 44903277904238736, -61647262021543778, 61670348637925404, -16117071599236482, -40045943484484784, 13890196991534322, -39375731406511188, 12341251659479946, 21016709239364946, -203155911468570, 49432282330794854, -8012340343579958, 7362670904044986, -6207520660232970, -50913425656633022, 498360980079558, -53684278670266028, 5215027751457632, 7871249893343062, 4732638532860968, 86935463857138708, 684605322095842, 73852486272136024, -2821172522809938, -14875364697625702, -3768562068980260, -133637270985137732, -1963145184522066, -141260326477828878, 1112293497624420, 65415694598802696, 2302808653085064, 133948151285903428, 1677563243394938, 233177663790557558, 387575469087178, -5937183895311130, -979445079637768, -350525007087487400, -1060195766111370, -167676099325017478, -294041626173822, 43598420468136054, 215943088971188, 490937946747543804, 245304791391614, -46448351634275122, 56710730548188, -371572514955014814, 0, 159305634776538774}
{1846468, 536564, -180536, 889992, -607311, 521684, 192891, 138988, -265016, 315716, 254379, -129192, 1496533, -2539744, 852141, 3813112, -4533266, 4084264, -1945505, -17182572, 51195522, -6126308, -161975059, 174302844, 290540233, -636964600, -254449984, 1464680272, -72293769, -2695889828, 218753711, 5415998936, 828124415, -13433918212, -3673298518, 34661058276, 8725522096, -82550729756, -22439819127, 182511174644, 76696884300, -402307372008, -225698181976, 812224469624, 688167310033, -1477078209088, -2410964429504, 3461956743820, 6682012930415, -4901924226792, -54282859552197, 23605472786272, 399608172870336, 984726887679580, -376397826270841, -7647921073687668, -25996478147262404, -59636646260437100, -108235510390533970, -187197258111118224, -318225018413733688, -575125352849051924, -1002933500940160064, -1470020040177907108, -1652321001396277970, -988567007156113900, 585277373929176587, 1816239915597894444, 1300355803694887355, -397445705938321764, -1059995639253600334, -72486407488662152, 566814366908137528, -23786303416766744, -290834772621472895, 112028712485066928, 92262792352706759, -69285300767623236, 48465149581530432, -9940728857793808, -52613674189656670, 16821890567204804, -37404655285077385, 12268084442044816, 31399926586122152, -1764387563547272, 54426278559849176, -9214252776644928, 679642351191949, -6269011239081880, -61766058911752702, 1242306372124244, -56512876400727716, 5992585346034820, 16572009421344223, 4995131464889688, 101485270138376734, 392525876963868, 78307340368455784, -3306493391843156, -25389967384706886, -4112697220947236, -154095559698202672, -1997913504414440, -154069477263390763, 1355797052403460, 83607874662446973, 2558202204031872, 154025670525734875, 1793513891805996, 256327996977332846, 365703020199416, -15296102227743600, -1096849847991016, -396299175583560089, -1152136464448364, -181066964523405297, -307962900179296, 54966562610053961, 241168792377964, 546735265362663519, 267063759388312, -55762999130001238, 61336400407480, -414007740334733216, 0, 178231200464691087}
{1918840, 553658, -184044, 907344, -605240, 515386, 179272, 282736, -551572, 423332, 885286, -1097856, 711278, 1103000, -1699426, -175312, 4275576, -5516212, 9512442, -4703380, -41740950, 92053818, 28189406, -295516156, 180484706, 572534126, -739322140, -823281532, 1739221364, 1205029048, -3368697528, -2790428156, 6905945942, 8317815070, -16776623774, -22383817088, 42089528642, 53913978108, -97165029316, -125475937302, 197509383022, 308536799906, -364590828216, -798166692096, 704157171932, 1774820697434, -872753668016, -4538463153950, 3190683798062, 2509518841140, -11812856790278, 33951165816098, 269850747102638, -34607927004374, -2273333480566988, -8031376238266526, -12570398419611738, -6773952703582896, 29375561005538808, 111264127259202250, 241782512715997624, 393618746527613400, 410861234978572352, 94253369808607996, -759263385900256360, -1985002703537062062, -2534387555442486354, -1409593092449593278, 771646996233630696, 1853434403668257906, 664308186196614384, -881693915540914440, -551109544433048044, 436329829857985040, 167998064821993218, -281854501369668972, 54765943718234658, 129371521376326336, -71026896069306348, 31183934786673722, -3541083243611130, -64746477402596758, 19580995393673498, -33250865712090286, 11861208367479624, 43113520512828880, -3536320216326626, 58649116507484460, -10419771433185458, -7896710248819602, -6214192273526852, -73642964933229632, 2102590661993210, -58428817641516930, 6816300819908054, 27193802570906192, 5229654535955878, 117497874106136244, 38450214633968, 82134154148773672, -3839394139515634, -38124642074292304, -4470695494874016, -176825358096661330, -2016435543207972, -167329704031856504, 1630127636039926, 105038351868129982, 2834144520132968, 176414153113564734, 1912952462830042, 281138296907970956, 336730256072476, -26646726673816432, -1225518488090912, -447309513763149084, -1250633108857754, -195048894655621488, -321826591686450, 68200979558422996, 268874606452694, 608283756302650122, 290540939429326, -66503718150564004, 66298922365368, -460906896647830462, 0, 199238992379297310}
{1993937, 569492, -186832, 934996, -634673, 554336, 167196, 220888, -261826, -70440, 891212, 376892, -1326829, 304496, 2878073, -3065352, 1272163, 978172, -6206348, 22055488, -8600138, -83596380, 133650884, 123371152, -472286012, 67466336, 994994786, -638018324, -1671515143, 1494082600, 3153226103, -2613042548, -7745863286, 5104456552, 20455080981, -12219856496, -50860756341, 28641560136, 119540122921, -57157128504, -272826256928, 89296345436, 601017860974, -33281508064, -1381814255551, -204321670228, 2871450569442, 1290592027568, -4727188054480, -10753320462112, 13554733895411, 65846726422816, 62016332373154, -565318942205768, -1920254075896283, -1983214765523872, 6234383982324805, 35267831209511276, 96245214428721840, 208768486925273436, 385644131840132054, 682834218719723900, 1141672362309035164, 1708033671466264168, 2142822421077272470, 1752777174450654028, 75906131348138251, -2085872574690266632, -2895840024241319286, -1190164685341907888, 1339850169298743606, 1546623548349537028, -297228244369961463, -861333470196388020, 173781045604766285, 315661916999400216, -221753168291221326, -4630873295070320, 153775006012359762, -68016152442591084, 10597921174641459, 2951272442981164, -76013440924234685, 22118794314093888, -26632822571551082, 11089967926769668, 56049302632177036, -5512321010835016, 61788965853324297, -11608437725161392, -18574540835740638, -6026631656813536, -86478427766079654, 3084722274418480, -59157773387303804, 7682541010886672, 39961621017784743, 5428795548770936, 134998878009346822, -383716937307704, 85107437166018435, -4421924226824060, -53375106443082639, -4841274049486388, -201979886244956934, -2015940174317060, -180944226107181636, 1937916028959528, 130142123349689097, 3131659453744572, 201305615035730928, 2035491364879220, 307651935890523464, 299762910814088, -40276106610328540, -1366312910741804, -504075004568333508, -1356044459507448, -209579327391377277, -335533295560244, 83542748149474703, 299267385185944, 676116057962121106, 315855657990460, -78853539420470990, 71619927804040, -512700054503922417, 0, 222540275737423329}
{2070938, 589024, -200480, 981092, -677624, 583362, 195788, 170732, -324106, 353220, 302270, -155876, 1534646, -2630756, 885174, 3973440, -4591560, 3922162, -1809368, -17176664, 51536854, -6596722, -162394332, 175112408, 291676760, -637781748, -258422948, 1467375624, -65417490, -2699043798, 208727192, 5411622500, 849132874, -13415199926, -3702344114, 34585795456, 8826690550, -82508958254, -22510595964, 182799468234, 74961575674, -397878473548, -233251663608, 822259677024, 686686281746, -1530016068268, -2250938859668, 3642358796932, 4266997033092, -6313045198320, -9925376820352, 49443978055760, -43072681204162, -443046595739064, -675656579530942, 2689541062358114, 12526430657652718, 30160022633353336, 43363557874831894, 35149440132889890, -10558530644697218, -89531102179727488, -88643719197524992, 164612456514164832, 979411567144230724, 2407519137479964188, 3598671465064304466, 3245365849231099816, 699895640383192670, -2444540765741039882, -2844528764671231368, -53316496472476780, 1810493769365014316, 453846187590580218, -910336561163479298, -139848333225933942, 393045064581816452, -126322270421782592, -57885901942114244, 164910040106128598, -61489445464373568, -12623790917779396, 9465012451803402, -85935858955772314, 24377844177980362, -17290465095593848, 9926998786884242, 70045678525896928, -7682132725870508, 63499889219132714, -12757796590407158, -31555988556252890, -5689576168034722, -100172448055768750, 4193534516813644, -58390042482755226, 8586769071118976, 55108329532203138, 5584491319029142, 153994261306341928, -880300013719446, 86967437708014008, -5056000210920924, -71461924190272790, -5222876850756158, -229710770063869142, -1993413901076240, -194792490570529062, 2281932017409674, 159399458997907268, 3451772656341540, 228900399208427422, 2160669639378092, 335902557637887826, 253831538433408, -56503276885788724, -1520145459557228, -567158723425524616, -1468741262563246, -224601815209804562, -348970766649784, 101258923758095708, 332568607350872, 750808551054457120, 343134431063244, -93015226933021560, 77322254666272, -569854824846849306, 0, 248365613346517454}
{2150269, 607352, -204371, 1000164, -676612, 578188, 181053, 320424, -622631, 468736, 944785, -1141908, 721632, 1090812, -1650782, -259120, 4448931, -5524088, 9343862, -4651660, -41757190, 92481824, 28371435, -297190428, 181304055, 574801496, -739865814, -826925932, 1736821158, 1214460948, -3363554868, -2803961532, 6890426774, 8334998400, -16743837023, -22381010096, 42008338415, 53817609200, -96756527126, -125955778488, 198179030580, 307715651772, -366027065542, -790202516124, 686410399761, 1802365099424, -922124686904, -4137470401700, 505167946366, 8351244703956, 6680138551000, -5178934106632, -101808591957509, -172204122672664, 519482703413944, 3265920694048644, 6756707585062906, 654280822434908, -33656553638997717, -130122727145129476, -312864185738522845, -633006419541332628, -1119716339429116018, -1757770490714385616, -2383137575913283635, -2323966217849609632, -890822999883726219, 1873465016991271060, 4443779290866987092, 3979327354297649320, 31808498623860135, -3060752530268310372, -1626291134729189370, 1326123521434783140, 1083226932760168781, -703092003037886708, -421691794458817829, 395244639566583660, -14090603442810593, -99937480977471328, 163470233419565420, -52558024342228404, -37890902306375091, 15959333134940580, -93986416888494340, 26293796727054980, -4995503766131501, 8348902359801256, 84882917725610920, -10031768497417768, 63402991979528704, -13843462881881384, -47032590109955691, -5186079165406048, -114586359620717749, 5433077005889808, -55778849430807312, 9523486241782352, 72872762008885747, 5688016333176344, 174466938249594566, -1457834528021132, 87417216351657483, -5743376884315964, -92731152323926685, -5613651123237464, -260166431177724939, -1945588460980652, -208727507364688657, 2665087070951568, 193339370261772304, 3795506897277292, 259406242051574160, 2287946235573676, 365912309601469750, 197886664717940, -75681978848847216, -1687981345645672, -637170265766505714, -1589106498139580, -240043516652888918, -362013101888036, 121644661705496310, 369015124217012, 832984590448400711, 372511301457492, -109214208869927947, 83430002484928, -632879602775592270, 0, 276967163767145650}
{2232472, 624360, -207510, 1029956, -708128, 618984, 169680, 255872, -325016, -37098, 946730, 378424, -1372248, 269264, 3022034, -3119732, 1230292, 968930, -5928484, 21847856, -8800190, -83518192, 134075902, 124222952, -474251148, 66111028, 999358754, -636866532, -1675469464, 1488060586, 3156765596, -2594674508, -7749633712, 5069032104, 20448680324, -12151883416, -50863141562, 28669417318, 119237441806, -56933656326, -272280365030, 87798364938, 604809261390, -43952591346, -1356618755986, -262975829548, 3010800077590, 1122306411100, -5608349529024, -6265324872442, 19546306893922, 2912038222180, -71965980081816, -55874234736930, 825206407158232, 1644648025929776, -1168702715501638, -17484970445186978, -52994392469089946, -108130597564459636, -171635038129119600, -231585968513267918, -352958539975702334, -652713194285782194, -1452564721626466190, -2941402720461681264, -4637267459846802136, -5316373960762012920, -3169571028744565024, 1667524007041896364, 5039552633719433888, 3101214911050310254, -1544798491977607656, -2587719168705463986, 296882332923648680, 1375348449288180468, -320987246652295486, -610441109516507624, 334036132431955458, 97999647312423264, -128742813194808478, 150807126019091386, -42100687121996600, -64648708441134282, 22401269712891404, -99594199217432178, 27797749130006390, 10438225580009388, 6336787529271430, 100279168626896408, -12543419674278646, 61088497999109956, -14839195594069428, -65179890627144820, -4499129476667190, -129538360793715926, 6806509924211534, -50939079219879268, 10486177762091816, 93497101052173134, 5729973788570068, 196372526632417180, -2123048971766358, 86119538823194718, -6485619736027086, -117554996350984722, -6011426033954730, -293489489300860124, -1868930737842660, -222572403608261152, 3090435347992718, 232543373488997300, 4163876472450854, 293037897635336364, 2416693339544434, 397689441581007536, 130794611915464, -98203735863616618, -1870840305310120, -714769610165801970, -1717534901997770, -255813433158908086, -374519385714168, 145025970075802732, 408860178377858, 923317749400445490, 404128258916942, -127699638033945828, 89968596456310, -702326469945577190, 0, 308619779167524554}
{2316756, 645240, -222000, 1079032, -753875, 650380, 197905, 206216, -389698, 395260, 349793, -182856, 1576251, -2723636, 913623, 4136672, -4649480, 3754804, -1654573, -17181956, 51871800, -7073240, -162773333, 175930568, 292648839, -638582980, -261992312, 1470029028, -59191871, -2702373696, 200063761, 5406815844, 869387625, -13395977052, -3734774104, 34522456744, 8902866040, -82422752608, -22622964090, 182992167740, 73831708635, -395303230184, -236667637705, 825556543900, 689968198159, -1568186200304, -2100934147120, 3258711408476, 4586896539539, -4517268178952, -9407673602550, -2357948607392, -3191034398811, 103644470173372, 412635538644373, -130800324981940, -4788958454790024, -13984236295184560, -19444448181727353, 12998229430304132, 123598052892427761, 381351182276407756, 824544103142835149, 1462832909484581544, 2184712041944960842, 2418848197274634896, 1417375907761052349, -1497374680024600652, -5579575761596992294, -7297057742039832308, -3733866174668462499, 2507548325353453860, 4790445844683384098, 1008568590978211216, -2471236792560961215, -874591981634277180, 1254009315051396510, 119882087857986112, -676992735450711275, 230512204835075856, 197075148313302974, -144563666295798636, 128474667543136568, -30739255554901768, -92330212026148738, 28750199408446612, -102154031273202227, 28818708182835816, 29144104908654675, 3876718147148280, 115886599241077416, -15195388656960828, 56118335617824607, -15716998403437380, -86151748263313190, -3611797300384332, -144798824534584379, 8315990634074492, -43445957663240228, 11467257672873384, 117224178640484904, 5700289684773584, 219635260924520170, -2882841695443344, 82693758755331810, -7284072366817028, -146332200954926976, -6413687394756496, -329814640245910885, -1759630373312660, -236117337942791404, 3561175576756536, 277649335246842999, 4557881594810100, 330015825020221278, 2546188934949108, 431226129196621593, 51332233039692, -124500930314112340, -2069799184635240, -800669798632876939, -1854433144050244, -271799392359355655, -386332747600292, 171762149696454631, 452374218562896, 1022535450530894010, 438135593577088, -148747792707082751, 96964841962736, -778794905803105855, 0, 343623654969586784}
{2403500, 664860, -226296, 1099924, -753934, 646418, 181544, 361996, -699368, 519002, 1002400, -1186156, 734532, 1075760, -1601186, -341836, 4629556, -5535220, 9151470, -4602852, -41710146, 92901338, 28487902, -298886092, 182190638, 577077236, -740335030, -830500344, 1733831846, 1223978484, -3357300488, -2817652264, 6873566682, 8349957702, -16702709638, -22385980728, 41928761316, 53737064004, -96434526038, -126184372910, 198362493096, 307618687498, -368362759574, -781335673512, 667467843132, 1834733336570, -960604709396, -4124571521722, 305438552948, 10607687967896, 274544783476, -23051467249698, -22871509809716, 166215799692626, 112730904689002, -953020440528864, -3814625406121616, -2228598156166084, 17349119517243894, 78376820837374456, 200496469539111114, 389966146860782458, 689376705897862044, 1155430044581515804, 2049597969403046160, 3588998270271134330, 5634902810096519290, 7279212968642157818, 6125354020946444950, 775032009757927864, -5820024555105637700, -7740764539687792620, -2454447984803611680, 3905997236805600582, 3365108080253128544, -1322760290558371212, -1778413259182659188, 782254568829410358, 510065730896637340, -623257326818779136, 107916262224486160, 275089742213539532, -149094495610108880, 97945873642026168, -18866274728388090, -120313871500650510, 34948997405353016, -101039098539531860, 29285872660920760, 51192245456969930, 960091114995758, 131288407129291640, -17962036069105916, 48029606845428320, -16447227269278050, -110073949776121954, -2507379545280970, -160085680340254274, 9962564035513782, -32834323212386902, 12458017568804350, 144293991162207044, 5588209081543506, 244143074788781960, -3744257708052710, 76712592601480786, -8139825506540430, -179488372208000422, -6817555191156188, -369265378158890700, -1613589928561364, -249115519632366964, 4080651368746182, 329355591263402300, 4978501881818534, 370565474360780154, 2675609359856306, 466495536549113156, -41817588824056, -155050305114775244, -2285993588769030, -895641227914532260, -2000219208331164, -287865868045180004, -397278876186482, 202248984191835798, 499845996633750, 1131422619137735342, 474692351431520, -172663360844988196, 104446995976070, -862935113797021046, 0, 382305610963937506}
{2493338, 683100, -229810, 1131964, -787549, 689136, 170698, 294724, -394266, 1148, 1002968, 380152, -1422381, 232032, 3174689, -3173408, 1196033, 951784, -5679574, 21635028, -8924254, -83434196, 134377586, 125067304, -475995994, 64719344, 1003479146, -635735908, -1679198267, 1482146176, 3160127991, -2575792812, -7755297094, 5034960468, 20444621001, -12087773080, -50853715407, 28647765136, 119041632086, -56856355584, -271601773241, 86422347028, 607246034016, -49148573568, -1348979282498, -269848467404, 3018172383973, 1110530951760, -5734532085787, -4684345347200, 12509488089889, 5442896431352, -7186218222151, 26108928391964, -52070540229205, -825562661842804, -757212955533175, 5116349668241452, 25261554795306178, 50283118443711220, 53199132029540250, -42518133552882444, -302356292015360857, -779445697815671388, -1420493364816355351, -1784595165543542296, -1184269350117515558, 1518435180866127888, 6424436128136566184, 10527271229563170172, 9442180410919409697, 1724301230713443172, -6809768696277287754, -6888200559210485860, 750298329767448763, 4436169610682625324, 386659655530958184, -2149809430440347820, 114447214513991470, 774340792148757832, -473473417966274238, -13569232160690784, 328364265049594434, -144674202564038676, 60483623911320972, -6698502382631392, -147891755681361337, 40920624622910260, -95615550983005711, 29130625517469168, 76579005391822390, -2416034611805212, 145996191970103269, -20813757772768864, 36338679994841564, -16998724864173184, -137037567232228675, -1169562141059512, -175059676333538339, 11746045414466700, -18597909514987130, 13448575227806068, 174940077109438850, 5382296685150896, 269742860227032162, -4714459925360780, 67698898190108970, -9053680899439032, -217476002833331013, -7219756797706332, -411951270664090203, -1426412452097560, -261279671548966465, 4652352278858012, 388425177059492876, 5426689590124356, 414915509735567754, 2804021047885840, 503449165258338960, -150071540221824, -190376425410541944, -2520620552955756, -1000514596377814775, -2155322509482388, -303850373286841841, -407164941419644, 236921536996488057, 551583489770044, 1250825753004136143, 513966732101680, -199783376332538463, 112444828782704, -955452258896632715, 0, 425022140083531514}
{2585374, 705390, -245198, 1184148, -836216, 723026, 198684, 245696, -462938, 442158, 402296, -210096, 1608228, -2818460, 954234, 4303024, -4711526, 3582062, -1501644, -17198824, 52235898, -7556474, -163185998, 176756152, 293746176, -639370234, -265951166, 1472637764, -52114888, -2705852638, 190516348, 5401799344, 890835866, -13375990474, -3770726758, 34467471264, 8961107090, -82318569294, -22723042620, 183075849366, 73108822206, -393891771912, -237557657530, 824937661616, 695591866624, -1593375115952, -2021488666702, 3045560407314, 5067222636590, -4965026199460, -11537229442668, 886019110618, 45494194105584, 5617851894298, -185315521764230, -459175078692404, 1205628044071132, 6163604448953380, 10778300592742084, -7774857215801908, -93440909510862704, -297725423409785720, -695719110574850524, -1333458176128015128, -2404709964587967828, -4069962766144493478, -6384406451673931706, -8776611220722444594, -8883758507348597284, -4312746030917486912, 4535776189499679216, 12222735990576110764, 10384505519847810032, -743515497343455738, -8016882197857792728, -3139952194679636436, 3780797925408329296, 2017250009269316494, -1931154454568367254, -568482120205896528, 881521256540013748, -262983758774405028, -119549763956334296, 356495356241206842, -133699116157789134, 17124482032691940, 5662881341348398, -174250543768769052, 46568556027806152, -85258705476485948, 28288180512704682, 105216927624755142, -6248641528582216, 159448605223850164, -23716976617150206, 20546399191744690, -17338961135081030, -167091548364588300, 417418855635958, -189319798130736836, 13664908141114096, -189402597811546, 14427827855058832, 209384978955154300, 5070439118211582, 296234790727551972, -5800700977469692, 55122389787071752, -10026116882428108, -260774352629552748, -7616603144224870, -457963886285358094, -1193392005170798, -272277461072746968, 5279913106328176, 455690307146570786, 5903362093843014, 463296675108732772, 2930372402240248, 542013297337559484, -274950707937306, -231055646069622960, -2774940248999746, -1116185655018791380, -2320183121795734, -319560790610300634, -415777929799732, 276257835201700898, 607915088700906, 1381657026715476710, 556136566951042, -230478764575644806, 120989695434214, -1057110271781991432, 0, 472160899743194758}
{2680075, 726360, -249923, 1206964, -837510, 720388, 181059, 407728, -785163, 574472, 1066059, -1230468, 739086, 1057968, -1541702, -422992, 4799955, -5549588, 8988262, -4557112, -41716674, 93312604, 28709329, -300602556, 183029465, 579362184, -740954306, -834011772, 1731285282, 1233530820, -3352155058, -2831573236, 6859476426, 8363313304, -16661987783, -22394452328, 41852514709, 53675805312, -96182834333, -126251478752, 198267579070, 307758900192, -370298995383, -774764032720, 654992895372, 1853497788408, -978345562123, -4155750667984, 513101052701, 10214621756120, -649212546502, -18047821354080, -3734802563419, 42375872419548, -106976130910587, -14664832630104, 1167922255815175, 3158210542996956, -4353654927287982, -34798277178091852, -102454436883209104, -172786772253515176, -190059997981586853, -64495305798389324, 228045265615025388, 405380799114094420, -68607734866810200, -2474771568092970108, -7539307098017153287, -13557103526938513240, -16135038673820050912, -9633129564764421096, 4557022843816034327, 13405285021004091388, 7034519350779205063, -4957817965782520364, -5913312661932311949, 1710595164749041892, 3031229549780600814, -1246120095145606868, -1114046439532145144, 839645236704287624, -28256907350283228, -201987819427422348, 361117085160186105, -118261143096187104, -31266597054432247, 18177369103053368, -198464385496459724, 51779648565000764, -69370330035575445, 26698928711199024, 136924512171444737, -10528487713215496, 171010320906355525, -26634169519548172, 143962863184803, -17434201939623472, -200235000240850118, 2268600182133648, -202398509989568330, 15716164971092124, 22979576432352468, 15383405641392272, 247835588159838387, 4639852262915072, 323366876007967320, -7010288356662572, 38396351203065387, -11057248320179048, -309889031679431605, -8003960656485476, -507373386957027413, -909501575672444, -281727482686239366, 5967114093680696, 532057004281720701, 6409394014215420, 515939463229159328, 3053484593951400, 582085800324803426, -418086627022816, -277719987517846860, -3050278718039328, -1243618435264304777, -2495251791560780, -334771082351309718, -422883454733376, 320782065818959951, 669190590480572, 1524898842868860556, 601389750871536, -265158887601101060, 130114604881540, -1168736677996738422, 0, 524144213017365708}
{2778032, 745890, -253834, 1241360, -873410, 765104, 170966, 337712, -472256, 44668, 1062482, 382308, -1475386, 193020, 3328246, -3225960, 1156090, 926678, -5385764, 21417036, -9124322, -83343760, 134801144, 125904712, -477924598, 63292138, 1007923528, -634621220, -1683205994, 1476349338, 3163184924, -2556514012, -7760613520, 5001519724, 20437824564, -12027618380, -50824569644, 28596236806, 118886671318, -56827675854, -270964428242, 85422805430, 608530458142, -51414240294, -1348324873780, -260931297412, 2989613199058, 1172970600004, -5854174577792, -4359065264636, 10654061878930, 13709206225924, -15982728209090, -40967978637954, -44996999453368, 294875536834078, 767692274528014, -547506303026694, -9361289156710576, -24833250709263690, -20218515153692574, 69624916052683910, 368985884082078268, 983445723558308898, 2114343868546739396, 3876400921182481886, 6386239384896430720, 9293648129121560504, 10622743565841844668, 7664136394401407224, -1820815529179983262, -14886365007528392922, -20156256392586628578, -9533865598206614774, 7496584955470429606, 11811680102708097106, 891072997057942078, -6345431457710033018, -957674150703320372, 3162966401272035216, -321504146479382060, -1429474408354929400, 682966627544658846, 199883602672405588, -258336302637687554, 344821701948412674, -99980454727291330, -83908267900701508, 30821495953093828, -219498077160479680, 56428207515047572, -47396468256186004, 24309521602946166, 171416605821091644, -15239862072243776, 179972388120647862, -29523909568506598, -25380216835967596, -17249681378464844, -236408908058199832, 4398116634191730, -213757366877892730, 17895254165305562, 51537520170892024, 16301630182094628, 290477516444950992, 4077090560138492, 350828556631791988, -8350550653879012, 16874396982713254, -12146789018232426, -365351328872517268, -8377226391445306, -560223565058635938, -569383913784804, -289194069574902568, 6717879207341638, 618509929801999158, 6945608452871870, 573072467602217740, 3172042648193466, 623531860549844612, -581226337265956, -331061608257016170, -3348029555246938, -1383850490916735152, -2680989018920158, -349218048383879616, -428223899286360, 371068815364755644, 735782522856538, 1681608432403979530, 649924774126896, -304273393756512858, 139854299929150, -1291226940145057404, 0, 581430800665527722}
{2878379, 769652, -270134, 1296780, -925121, 801596, 198467, 289412, -543560, 494292, 454461, -237408, 1642963, -2915188, 990461, 4472672, -4773656, 3403724, -1329229, -17227416, 52594286, -8046528, -163557155, 177587824, 294680549, -640146424, -269499774, 1475198460, -45691937, -2709456480, 182177015, 5396712660, 910973741, -13355149456, -3808829836, 34417811348, 9013508190, -82208543408, -22811555374, 183062678088, 72672867808, -393100288036, -237307625853, 822854397776, 700905151583, -1608845731124, -1984460687388, 2970385373260, 5223814835243, -5245925377228, -11665118656080, 4861452878180, 34800299085630, -26948520243352, -51439340129262, 137721598035140, 417057390023397, -1919021446434332, -6088043890387079, -2918488987004136, 43118559961500632, 160741239863295524, 371135876971388241, 629633783293803268, 883460237077910488, 1261654406419029872, 2079237180410741014, 4479299539636545308, 9448493239158503801, 16666997146122872812, 22810934853989264457, 19844626888185640228, 3666376514094228566, -15607817984476391776, -19931720274719319699, -4591416467970476044, 10604287034656284585, 6796419040741736600, -4312689769442285122, -3302590238411874440, 2451321474218243337, 600744140743142608, -1487901900161159111, 457098595711869968, 399474105683584275, -289991065333554464, 310379664060737070, -79979462989424172, -140007465342005502, 43558404831581984, -236218097934421317, 60380433073285720, -18845581407436613, 21073765256512100, 208295059107728633, -20360370023332148, 185553182973387805, -32340946241811360, -56532883014972235, -16749803248919760, -275487624423296777, 6819010215738384, -222782585324054071, 20195920628050692, 86152091171505030, 17167474785298148, 337469282388097596, 3368061990864720, 378244571758254376, -9828796763969220, -10152753383409490, -13294007755870324, -427717215927801568, -8731298481692956, -616527648299339510, -167339917124192, -294182771267033139, 7536275110280572, 716117410737809015, 7512767908625576, 634919387212973679, 3284585393847716, 666180165176963787, -766238888792032, -391837122882645846, -3669656782128592, -1537996419272867293, -2877864960153132, -362596249410993005, -431517064448168, 427746711301018484, 808087221202996, 1852922932914717235, 701951173981472, -348317453630824105, 150245325777616, -1425549951028390526, 0, 644519794197939698}
{2981536, 792034, -275316, 1321624, -927676, 800390, 179072, 457872, -877544, 635504, 1127800, -1274776, 745422, 1037348, -1481018, -502464, 4977180, -5567392, 8801742, -4514848, -41660010, 93714914, 28865590, -302341464, 183935776, 581654214, -741492932, -837467460, 1728189642, 1243086640, -3345767114, -2845755596, 6843859660, 8375600834, -16616347996, -22404131988, 41769242006, 53631357420, -95975877104, -126224973710, 198051468986, 307909693942, -371662602904, -770504650994, 648498864968, 1860587230178, -979844733646, -4191950620666, 680402433018, 9710018035216, 390686687018, -18405193698062, -7808230219674, 25913024225670, 47969024360574, 42847749240338, -232872155764344, -1463452167537576, -940389078412244, 11504674440845562, 44654056948152652, 81011284687433652, 17127187771952324, -296566462929770798, -1135295737594231466, -2670674302165526790, -5085935367191875412, -8163819934355068400, -10386086523087969374, -9209383646226511890, -597900261934809966, 15603443156848267782, 29263454355337556454, 26342818824301418524, 4077792911049178740, -18160240248889685820, -15935417775316457542, 3798000149830416564, 10181616068068456502, -678772007335849224, -4644660251729243976, 1162776129926431814, 1330280602679272272, -1316298952888966432, 206693557929244968, 557742377717437094, -300646584737148540, 260276837474580630, -58943775813588488, -198675103640290160, 56319702641089854, -247410073920509938, 63498648931359730, 16693051072081294, 16953372538071198, 247040394725971350, -25860739157171090, 186901202793210508, -35036300820029276, -93807103871062534, -15898344975825442, -317269757116350512, 9543043569080032, -228781105953021846, 22610102807970998, 127527983033303042, 17964529151249530, 388935393278553902, 2498044516357638, 405167767359736876, -11452276161986582, -43460373682565042, -14497687114945042, -497565985076008954, -9060550490795290, -676262315719396392, 302679782012990, -296134496845605306, 8426508385496436, 826036613704787608, 8111564342024308, 701696757548428862, 3389495642593994, 709817823762019698, -975120740845550, -460872621992197296, -4016696475571418, -1707253626104722856, -3086358311243480, -374554098229302302, -432454143056564, 491503285818705726, 886526249336928, 2040064533267992496, 757690109140916, -397833962512718722, 161326118730612, -1572752980475675788, 0, 713952742876170638}
{3088188, 812912, -279648, 1358492, -965883, 847204, 169536, 385116, -557282, 93824, 1122604, 384972, -1533917, 152264, 3490657, -3277036, 1122961, 893584, -5121024, 21193560, -9249006, -83247068, 135101564, 126735188, -479633668, 61830900, 1012120190, -633517232, -1687006577, 1470672048, 3166100345, -2536933752, -7767223268, 4968296996, 20434624919, -11970744416, -50792810499, 28526560788, 118765120786, -56801445772, -270432342802, 84773099144, 608988283244, -52186241284, -1349761664119, -249976281736, 2961467218805, 1227362968720, -5942324377023, -4269961156348, 10590615342437, 14673717698956, -22533926176955, -32098102893740, 32177759848027, 153866202418132, -361080470730469, -709885491955404, 1649474166941193, 12136006750524488, 15093847636741089, -31124537420229356, -218661233332495594, -625347276432656812, -1302045366765419872, -2351718176972526768, -3909984453314937675, -6820618013545735824, -11953881810369036292, -19917502473500139192, -28779173461249285820, -30454551330305775708, -16845235253436678364, 10150399663417305844, 32359388278160591911, 26125837151447350152, -3810124453504040629, -19949089542680980476, -5354759112276555219, 9774737002596571100, 3208425568263338341, -4719795685092649624, -335436866051179335, 1760946548060284100, -974705429689147034, -32367784085088064, 669630274977700763, -294905908982621232, 196520833796827989, -37224994414064684, -258860228095359101, 68997473203766592, -251800599858665443, 65645063993912832, 59530304031044899, 11918623543589012, 287003594190187102, -31704664089331016, 183098369779681780, -37557402746940012, -137672641693460818, -14658690037316644, -361468769798225878, 12580497997027016, -230976546829629050, 25127814946516208, 176404907928045762, 18674967122151264, 444959269797141004, 1451709775030784, 431072245965820710, -13228131529957832, -83892825377991690, -15756075932380092, -575498577188942307, -9358800756921956, -739362626435487768, 847086009975180, -294420465955995082, 9392923274599472, 949518974659318902, 8742608613404628, 773610175407068843, 3484989164615900, 754185842814611249, -1210002616370864, -539068460209307742, -4390759696256684, -1892906151939934600, -3306956107558096, -384687879097176617, -430698193496220, 563089112231879904, 971547608789128, 2244346127785308376, 817374864969556, -453419558484176458, 173137083344320, -1733967912328779040, 0, 790318205040693280}
{3197360, 838208, -296914, 1417280, -1020760, 886422, 196674, 337656, -632832, 552048, 511526, -264596, 1667266, -3013604, 1038916, 4646096, -4840864, 3219814, -1158676, -17267780, 52981816, -8542742, -163961026, 178426524, 295740524, -640910756, -273435582, 1477712420, -38428978, -2713164638, 172831022, 5391650772, 932007356, -13333510330, -3849111794, 34371564908, 9059194804, -82099353798, -22871060634, 182977678520, 72392695562, -392616469676, -236639728250, 820637388646, 704776790950, -1617523774926, -1969300028914, 2955850432784, 5225824701192, -5215836854376, -11829603266938, 5950869002444, 28547870666812, -8279850847728, -40023477055510, -19468213251986, -88059640126162, 74180662445516, 2265501945083100, 4164033105744398, -9486433254076198, -71261252674634426, -172153508618374516, -239937612733525794, -7168302637472464, 787061748272431338, 2479631747365921754, 5039084668546673370, 7411739824443266028, 7480195148181343212, 504790877326827968, -16181880887751318656, -36825887896618805732, -46411412513923837186, -27889657000887132218, 11980885588497048182, 34299751007160672228, 15174792261824437506, -14213545426925953668, -12685800178494015082, 5938552695144214518, 6095094041110209234, -3667650291418622680, -1695954257100740642, 1871584771495592624, -535086791727594314, -236239535064470476, 735535335070435536, -277290645544726334, 120639729508666124, -14953278530242374, -319306471237213542, 81443652428349272, -248081866456671576, 66684920130985406, 109858353612831720, 5948961650281308, 327399163955907300, -37848673650688462, 173165205715772182, -39848238669120230, -188565381988439468, -12994061507204210, -407703293596057188, 15939976161334872, -228505921722335492, 27737036072564480, 233554158835892790, 19279519454491940, 505575031853145092, 213147515745706, 455345459050144888, -15163353363718862, -132366365644559312, -17066844678114388, -662135391278315216, -9619285741178514, -805714907639554594, 1472658586608742, -288335661107913184, 10439997452174524, 1087915690649529490, 9406419272485732, 850851287274483278, 3569104082047388, 798973127699220580, -1473155238962694, -627404863206579380, -4793534140290392, -2096330991690241306, -3540152398927620, -392537067196439024, -425881887444516, 643323367768689982, 1063627271868222, 2467177057081225538, 881251455249552, -515727232536703616, 185720681175876, -1910416869648076820, 0, 874254068618072046}
{3309564, 862064, -302575, 1444260, -1024744, 886744, 175875, 512696, -979935, 702496, 1195589, -1318852, 742636, 1014052, -1410310, -579956, 5143515, -5588760, 8645074, -4476060, -41656262, 94108692, 29128157, -304103144, 184795019, 583951288, -742175250, -840874328, 1725567006, 1252622528, -3340407868, -2860207968, 6830812504, 8387157580, -16573151783, -22413782812, 41686209993, 53599760896, -95800910182, -126148869996, 197790328334, 307982529508, -372506934355, -767847953680, 645734252674, 1861049481380, -974200575807, -4222181229156, 781007646098, 9448058684544, 1005457803866, -19518786014380, -7714458160428, 32808248488036, 50800524751897, -108503889959600, -146717424616249, 323299604696292, 1882001762602726, -1684423272094988, -17115291589322977, -42280627839809288, -8045883278099904, 226268312024591532, 870247944882775952, 2187776949229313668, 4359123327575481283, 8018107844577350108, 13727239651032313654, 22401300871897544004, 33148285819078468503, 39391728976123050104, 31576192399261396050, 2334306776887343260, -37769200886705707606, -53558871589786441912, -23519613012090536701, 20996392721740180628, 27887261802989821089, -1409830452688267584, -15173845395838737972, 240648960802294464, 7226355986011048027, -1895682578496192376, -2671298688531280802, 1705985639968645100, -64974626758669142, -392897508850152860, 759028156289761548, -251655159277160084, 33798180029177620, 7860428496562696, -378529141188960292, 93474232965515940, -234938081656943014, 66489080902245636, 167731689812496208, -966454235752728, 367298925214446348, -44242044848568296, 156066817932301545, -41849545413610980, -246875876998123914, -10867784823234584, -455487258331748829, 19628191080973268, -220416422897573182, 30423596035565160, 299775232536770174, 19757450223390976, 570759046332941546, -1234101928915064, 477280691022210684, -17264725646042676, -189871934692314545, -18427033872893284, -758113767960109583, -9834628551648376, -875150690792285579, 2186556591033268, -277093238876618893, 11572338476148984, 1242683539349974788, 10103410598788732, 933593095234850134, 3639688733632660, 843811154720436625, -1766996673727844, -726947211804455784, -5226787092908688, -2319002235477170298, -3786447893945684, -397577312589512114, -417605836965244, 733098519073578711, 1163270478733436, 2710069389934428437, 949579168474244, -585473230791170158, 199121516776224, -2103419283803346034, 0, 966452794597401210}
{3425440, 884352, -307356, 1483716, -1065458, 935740, 167132, 437192, -651984, 148994, 1186006, 388268, -1596106, 109704, 3654230, -3326504, 1083708, 852286, -4810622, 20964332, -9449406, -83144592, 135524580, 127557060, -481526588, 60333536, 1016640728, -632424484, -1691089616, 1465106986, 3168765364, -2517134196, -7773077442, 4935021352, 20429264800, -11916444540, -50748611756, 28447005330, 118642240630, -56762224800, -269977447356, 84382267866, 608923662574, -52281403442, -1351410644040, -241135173976, 2941963578582, 1258761647880, -5982520076172, -4267029775464, 10792796310816, 13952069461486, -21552464413314, -29521234767050, 27345019195806, 65364988978958, -70580397693054, 194431979804682, 270738651070040, -2757593274803056, -10906038216067850, 2405993145148326, 87276167433707326, 314625948540449726, 601472968813953354, 777114130453486546, 429048748752015526, -649746214427433824, -1941812747757946834, -1957991692439660940, 3809629471800356120, 19365723271408254206, 44123645726760414894, 66445571379728648034, 60236198860989764254, 13758010105758101484, -40332541292939669700, -49562211270353927278, -7446863297716405508, 27152665280477374220, 12615019019484785398, -12078404112605185632, -5350546364294639376, 6478143360629626028, 97539442101555526, -3143999925782743276, 1344575300736492252, 382210841377933776, -499872081775059248, 744979106003966546, -220933695949552114, -63032637037069136, 31242559365081408, -434811721185312688, 104876030752397174, -211073547635182858, 64936111486322232, 233048507366542172, -8828228750192276, 405627582361116078, -50826742670665012, 130721243632538394, -43499013953139012, -312936755928764478, -8243548710115306, -504219746458867886, 23649761032353166, -205663123882847708, 33171067850271778, 375890756960398040, 20086538208522340, 640420216028514034, -2907014205364380, 496068402548536632, -19538774162810070, -257477535430144378, -19833006421989718, -864084801202158496, -9996811757407586, -947438327132753820, 2996325075908414, -259817249039429546, 12794678129720164, 1415390664994272650, 10833879843372036, 1021986065059710868, 3694390158611002, 888266930499822532, -2094098269779434, -838852278521487162, -5692367001141292, -2562497974151632608, -4046348429841210, -399214868800562592, -405436100541916, 833386665867697804, 1271013436127716, 2974644315773598092, 1022631234005262, -663440134149127148, 213386436528732, -2314398279425661380, 0, 1067664094336026074}
{3544045, 911248, -325608, 1546008, -1123637, 977816, 193651, 390708, -730476, 615784, 568175, -291600, 1693497, -3113760, 1083217, 4823560, -4908834, 3030228, -968485, -17320268, 53363050, -9045680, -164323289, 179271356, 296637123, -641663404, -276960436, 1480182296, -31833561, -2716958748, 164598963, 5386678908, 951564817, -13311149732, -3890432426, 34327410448, 9105746736, -81992843352, -22921240970, 182841481788, 72229605694, -392270109516, -235932581525, 818770116484, 707118533749, -1621832976496, -1964344279082, 2962533189456, 5187139736596, -5113411883452, -12056720985868, 6423015700368, 27136786269164, -1771893825244, -61157348452957, -19542732655256, 106648281931563, 335822359522048, -611221181370608, -2647261777870012, -1482192169367889, 23955393066628152, 79387165700527157, 104515981644737924, -114375486893681377, -991352449057640284, -2957839324995585658, -6757419254912784292, -12835784589675290397, -22093364667306762356, -34095633379193052404, -44108299009843108280, -43148363986861113682, -17256162562074165376, 33840195280142329982, 77532588093025592736, 70663639619266805280, 9275109116129768076, -46542807893419687023, -35298259029627075848, 13170928536783789613, 22007222080138034548, -4854458568607365811, -9219201300502379736, 4252183169610825437, 1872268738876897368, -3115770181408230324, 877767100548692228, 770641190454958484, -561195865391754328, 698261236132934874, -187122788771354916, -168894107297875232, 55198735139328044, -486216627648520713, 115414457321422668, -175242121718457225, 61913985992980876, 305531538197009257, -17626245784026856, 441158812830812730, -57537413387785156, 96008450623970841, -44731537623680328, -387009238886426300, -5085695572127840, -553174592530605966, 28006990911761796, -183106664648235862, 35960658917568604, 462741643532798684, 20243063942683128, 714390065913696300, -4823038750473248, 510788044046807988, -21991705582549256, -336330607638825337, -21280392192236996, -980709859437122538, -10097144851506048, -1022275835017324195, 3909904268578660, -235536496702354660, 14111867139827656, 1607722779328939542, 11597993742043644, 1116152366830126229, 3730640978265356, 931836761842902927, -2457192487927364, -964374031722029224, -6192206544952016, -2828504763380219193, -4320364454974260, -396778395391695225, -388902303054492, 945244834134362127, 1387424718666768, 3262639109647029106, 1100695392487232, -750484757843962356, 228564613955840, -2544888672901587138, 0, 1178700907319285515}
{3665840, 936640, -331776, 1575236, -1129074, 979786, 170926, 572500, -1089952, 775826, 1261354, -1362540, 740772, 988228, -1338298, -654952, 5315656, -5613648, 8464898, -4440880, -41589838, 94494230, 29326058, -305886836, 185721556, 586254640, -742773922, -844233952, 1722412422, 1262127812, -3333770568, -2874915352, 6816053352, 8398249626, -16526350650, -22422887232, 41596059010, 53577665796, -95643005244, -126049499996, 197533713674, 307953214458, -372991405240, -766152138542, 644938525312, 1858668381382, -967144901722, -4243381638530, 835147383790, 9342653084132, 1192301425162, -19835223162200, -7491101514826, 35059346989544, 36911314742428, -87375651061838, -33880757722670, 134316084786708, -145665743187182, -1457003938169846, 3700741006468010, 18569071945767222, 23601208652050970, -93437534342470420, -450593675332252728, -1175494841466529992, -2106174678839530702, -3042613629046985406, -4061519497898980612, -5896506651720258934, -12128145674207674952, -26797996211836539450, -53251192295051923508, -85127099741308603126, -95579788240574496974, -57928095996635460214, 20644526252217407788, 82659730385365873200, 63525748329946785854, -13689383296558873410, -47427267963736790370, -7413135160818563820, 23441805349917534364, 3794472852549240980, -10538491623014112042, 1241977962952076290, 3136131625636893186, -2672889286705885688, 386538886657039720, 1081078397088846308, -584453605408633248, 623013990716207448, -151405736488795804, -282677507552914854, 79677764204072482, -530607243936218500, 124841131014005582, -126277167388958244, 57321501837813282, 384709912809919912, -27339209036375782, 472513378602910918, -64301403026695084, 50781602459652090, -45479470126241246, -469268933450333322, -1359508934853482, -601490147441184748, 32699661486444054, -151512185164734190, 38771109494481946, 561180281071936910, 20201800887246874, 792411573073145062, -7000056473812698, 520398769409399040, -24629349201823184, -427659777247157976, -22764036840335158, -1108656232309992980, -10126236847711486, -1099281128463609338, 4935634902823858, -203176520678657578, 15528868038951040, 1821489195539420246, 12395774322603592, 1216180949088997822, 3745646838773026, 973938043761122518, -2859179188561342, -1104870540946286844, -6728324089745028, -3118825145384649284, -4609009230454996, -389512362293556374, -367494928208576, 1069822190036716464, 1513107085308308, 3575914235397396248, 1184074612909374, -847541770513719460, 244707658930860, -2796544206980167368, 0, 1300442483749217442}
{3791565, 960400, -337028, 1617396, -1172313, 1031048, 162782, 494232, -754738, 210584, 1249980, 392452, -1664655, 65584, 3826717, -3373896, 1050339, 802752, -4528976, 20729408, -9574090, -83035652, 135825702, 128370892, -483199856, 58800036, 1020914254, -631344564, -1694961277, 1459643800, 3171348755, -2497186044, -7779920334, 4901533180, 20427662623, -11864204940, -50706890343, 28362240636, 118530877796, -56705246904, -269602313218, 84155532572, 608584024273, -52117137624, -1352655489852, -234944344072, 2930369825652, 1272534745568, -5992260303488, -4297277620132, 10978580798127, 13344883668864, -20020643430770, -32108995100300, 27302145477392, 70867137479888, 9428212905515, -195480927938300, -307494811973287, 256632195389928, 4614101931494009, 6026099323997792, -23798189332460596, -130011375442294240, -281271059517245343, -193354737369980840, 656815028586278188, 3269651309836553884, 8375743600904192225, 17075076443765687300, 29180056052415889682, 41476056911006281464, 46460865241492924340, 27479098812143629756, -25113584126588034054, -92950884208212630012, -127031747914358881450, -77230685601650195076, 30388158078802557934, 84669854961459072884, 31075607979051083915, -37630111484773474592, -25539470725771109989, 17019840719564336380, 11105128414754490845, -9332842513778408196, -1816608251457141305, 3767947576314933624, -1944803593358196825, -68220670128431168, 1307378906786467314, -578415193882963520, 522362122056714964, -114343898530499212, -402993789121236039, 104554187298182464, -565677400973804894, 132900779231774056, -63122238394010523, 51069514475548252, 469901271644907019, -37934227918958288, 498158488061747358, -71038836346777008, -6120697819163966, -45672929356116584, -559790670732543754, 2968471313123864, -648158921215049249, 37724806554908016, -109548458048355924, 41578590531852788, 672063892245003154, 19936013609657988, 874127698391949307, -9456326801620568, 523730677636016006, -27457088750524604, -532776583765743330, -24277943014068576, -1248592489464708847, -10073963233736172, -1177983651065868057, 6082266407486896, -161552908569925657, 17050748170640324, 2058629382408409240, 13227083584295308, 1322120540370674030, 3736372162400304, 1013902014365356079, -3303133807891296, -1261810321769860316, -7302826767742468, -3435382440792848337, -4912798158214564, -376567507552697763, -340663217150924, 1208366003740048456, 1648699042033812, 3916461052303314391, 1273087727269232, -955632716646452420, 261869713191920, -3071146585639334059, 0, 1433841187836869117}
{3920162, 988962, -356320, 1683328, -1233922, 1076098, 188812, 448832, -837734, 685914, 629730, -318208, 1708466, -3215592, 1139922, 5005288, -4982460, 2834778, -779364, -17385004, 53774006, -9555398, -164717144, 180121152, 297659596, -642406598, -280870640, 1482606644, -24405248, -2720829106, 155301484, 5381828232, 971945462, -13288157098, -3933085902, 34284460684, 9149258978, -81889784326, -22949117992, 182672725408, 72105852192, -391978052652, -235260650250, 817341690946, 708195707792, -1623596122266, -1963566423776, 2974064721000, 5148384333968, -5031183997092, -12207734314100, 6634308227846, 26992266335128, -1612994566534, -64158131835090, -4899370548390, 112583557711420, 79976628090556, -475699301843782, 502846393565336, 2401876718079556, -1349446973955242, -33332548260223174, -61382004619263982, 31566405797157762, 569844725014078608, 1835575574027325486, 4094049373591405110, 7518961682546705076, 12404088900756511946, 21162597930114864792, 36819734800434707456, 64442457607489649040, 102239431182197877472, 128963469561535032506, 111820028866870466144, 26702011648253403920, -91247928593787222368, -137242314939818068196, -56175056104708509088, 55720318443680278422, 63235281779089634040, -10785966861076416692, -34119928749225825322, 5576120389906533326, 15165418512209050632, -6262644449047775144, -4332106354608385490, 3793308064936101558, -1068053094354366542, -448748462000630984, 1452173898496557844, -551411612669595032, 398452158699807478, -76081875492673064, -528082594597228080, 129624569799368632, -588987456802185698, 139337095882921802, 15137426088180116, 43082040576188888, 560195326706626180, -49366434880308048, 516409719186846742, -77662719650362138, -75859399322894840, -45240107172899942, -658532463634930648, 7930138198408888, -692017460430291790, 43076497957770878, -55788453207200174, 44356609517595700, 796245623251871994, 19417460722320828, 959068567050313450, -12210435570915698, 519474896061075372, -30479798076053814, -653076412527719114, -25815215966057604, -1401182760518028286, -9929438095727892, -1257813060205677948, 7358960725152172, -109362504462627950, 18682670599840086, 2321219200105170600, 14091607744013830, 1433973516133918008, 3699526710011120, 1050964227024191866, -3792313975709060, -1436779950207433024, -7917911903119688, -3780228916366893088, -5232246703302272, -356993068262421052, -307812178817794, 1362229831162109652, 1794876794985788, 4286409692095442216, 1368070180309836, -1075870253449116596, 280107559586790, -3370613657442835638, 0, 1579926039889291978}
{4052190, 1015956, -363023, 1714916, -1240994, 1079832, 164531, 637560, -1210971, 855888, 1333109, -1405748, 728926, 959812, -1256038, -727280, 5476343, -5642232, 8315038, -4409692, -41576518, 94870868, 29630565, -307694088, 186600765, 588562648, -743513196, -847548520, 1719741556, 1271598832, -3328155832, -2889853164, 6803684546, 8409075112, -16482819499, -22431145160, 41506828221, 53562145272, -95497530236, -125939981784, 197285453272, 307830670644, -373193214302, -765000688488, 644960674887, 1855527438588, -961171246835, -4256460543812, 861892390914, 9311346387984, 1198835792232, -19761015967992, -7803191083223, 36200347791288, 31949951402373, -67107520111880, -76321878900480, 63854166225996, 153687814400055, 474693642884348, 40854702815275, -5771665850410232, -16108394761742960, 12444765907419244, 184581502946036089, 533025440458360772, 875719878730141258, 359568693635845772, -2001201024905432899, -7811941410296175836, -17470628400450379575, -29200018780450651896, -37251146900288446469, -25418158873062478624, 21418229868340185642, 103086746890286961052, 180820356093486542212, 172603037743094845648, 45422590785218390561, -100672598692149869708, -119286533474794583823, -9084468060567431652, 66129897725545060902, 20997931859827511980, -30632870754328618001, -6876615222087155532, 15305758271612762731, -2288475030829373304, -5950829292890569608, 3335315525043797380, -161524333124241583, -738214353003963156, 1522847600127152161, -510409295375397380, 252681495371447550, -36533453497063980, -655757241507707561, 154613081635206880, -598003969343161437, 143897589060110064, 109242077356309672, 33297288236867240, 654437220935537288, -61578661107265680, 525433876899438211, -84079106921472800, -159579248720991369, -44107626880720168, -765318516465655158, 13555478853540600, -731736001134016524, 48745620926296432, 11290002609944736, 47075918009635516, 934566015534790582, 18616405486969528, 1046638391016476570, -15281231511864200, 506174277201982662, -33701765427810780, -790039426234393732, -27368000880290600, -1567080791520747223, -9680980912628292, -1338089548212730805, 8775298849955788, -45176187228651220, 20429885336996216, 2611477783173645058, 14988840202211860, 1551687480249817717, 3631550050993456, 1084256173022019523, -4330168203979328, -1631490966337796368, -8575870065907000, -4155550908121796149, -5567869502376348, -329725712082792482, -268300300125096, 1532880216551616088, 1952355921076948, 4688037569253946948, 1469374713362448, -1209468435596416922, 299480728063300, -3697009604510654463, 0, 1739810446290900882}
{4188340, 1041250, -368774, 1759904, -1286964, 1133468, 157202, 556540, -868228, 278992, 1317098, 397628, -1737770, 19964, 4000502, -3418812, 1009928, 744978, -4201820, 20488492, -9775190, -82920384, 136249574, 129176720, -485057682, 57231494, 1025511826, -630276112, -1699112542, 1454275558, 3173729766, -2477139060, -7785792120, 4867741648, 20423918116, -11813527116, -50656298312, 28274990022, 118407814314, -56631788416, -269265787550, 84028676062, 608106856308, -51926312710, -1353410148564, -230784409524, 2924136442204, 1275903159780, -5987968369682, -4331352718090, 11105543213844, 13012086490708, -19265347713522, -33642916208970, 29257264526014, 73881274744636, -9554014725446, -230617402394694, 80171084527074, 547625654618786, -33626425866892, -5728952093830372, -392954946712108, 41561008323413672, 139746443479183162, 100620183053767076, -497894127652845830, -2432398185376136164, -6553439804592212224, -13574691869830398666, -25368854310181131922, -43755543567448133240, -73593014745946301014, -115380581473781094256, -155415929867201452506, -162966103705674639004, -90774887755987588320, 62489910370370064920, 196306545839478107194, 182699579364523244988, 20317219612751415424, -115016750415854728388, -74971092641859833600, 38814367008430000538, 44899943808853711842, -17254595267627680676, -16721244629405816120, 11999112700413058770, 1645491558397268476, -6564456092841856766, 2561292187663300066, 686066475649040098, -935807064794859594, 1528390215379806770, -460639083982166200, 86014942442283338, 4468392287641704, -783381877878707252, 179182317694732444, -590141960405161100, 146337471466652064, 219724840554952710, 21668635125633098, 751213187406337754, -74501148260313178, 523254555047461972, -90187289425519738, -258390537545069770, -42200904700000012, -879821958143842682, 19872243556946910, -765808943794107554, 54719658522083948, 93301754719613124, 49704426221128374, 1087841919617751280, 17501630774733848, 1136101098575979790, -18687763388819840, 482213033172552596, -37126622406708296, -945230417521858406, -28927425824124250, -1746922662773745078, -9316088844637258, -1418010865162989026, 10341283198978690, 32570680584133770, 22297718349460760, 2931773906756617992, 15918063915989074, 1675147732391514312, 3528597100080322, 1112794285625140174, -4920342668314098, -1847788233075517334, -9279086341518242, -4563677662084447986, -5920178009356264, -293580428469581162, -221436256661336, 1721905947662947186, 2121893520879760, 5123778098805151696, 1577372190665160, -1357747657616208422, 320051616803310, -4052554183532964870, 0, 1914696261697995152}
{4327588, 1071544, -389124, 1829616, -1352137, 1181624, 182481, 512344, -954450, 762860, 690765, -344200, 1724463, -3318860, 1192515, 5191808, -5057920, 2633512, -570637, -17462012, 54178560, -10071188, -165068501, 180976912, 298518419, -643139112, -284369712, 1484986924, -17651195, -2724769920, 147085437, 5377110988, 990847873, -13264630076, -3976090186, 34242129660, 9195639848, -81790030292, -22975451174, 182482796732, 72028016300, -391695452572, -234702693486, 816266167348, 708446889035, -1623936835480, -1964116532161, 2984401328116, 5119496951011, -4981280329792, -12279303783752, 6686388190044, 27158547846429, -2504357109096, -61796869582310, -7668895570800, 108435299163781, 63945421113628, -172037818329581, -59188771063776, -483483473640506, -1192498030705356, 6286789260751048, 32425721376675828, 17947725435743097, -201234903852723180, -893162313741111375, -1906697842456215172, -2737517380650734963, -1741451216952372616, 2170256518799134595, 8897914839099452704, 14836916135218651542, 6354556084365745840, -32935969835687379171, -117803270642964146480, -228223817104263346593, -278028228193108340548, -181783749757040632651, 36717873623397550800, 204182703042803927155, 149623546882863767640, -42078893214942746075, -108191729965469488784, -5593570327731670315, 52813177762474147220, 848404852621102090, -21756358227748804944, 6456661433594626173, 4826016335931125632, -6260127669929722218, 1639054140481097996, 1418688773514592929, -1051095522218093372, 1477293495215578309, -405608881930984676, -100683146549815582, 47062958728059056, -907874330305898067, 202946473162596576, -562808979379211108, 146422829284078116, 346878597771248789, 8165568207353384, 848837083719075846, -88051333791288244, 507759477135681148, -95880051792211808, -373349754297967581, -39444557745898144, -1001546585232029365, 26905587346569820, -792545262761884903, 60982466831522176, 191951488594888274, 52207121527998132, 1256855737725224554, 16040464212001212, 1226565592808774781, -22449204924852512, 445807042467945178, -40757261327904196, -1120298647440027816, -30483535570550084, -1941319311108369422, -8821403098631084, -1496641196274024930, 12067342358701192, 125585987443866149, 24291560473632476, 3284633148938933269, 16878332497782968, 1804167215835671895, 3386521474818724, 1135470299994752016, -5566690398002712, -2087657410488486064, -10030043465747288, -5007086787385910757, -6289679377593260, -247237732636758623, -166476362307936, 1931025570160056471, 2304290016836740, 5596230075943749867, 1692452312257560, -1522146355056298918, 341885597421680, -4439634198122523214, 0, 2105882557703137116}
{4470440, 1100206, -396388, 1863680, -1360872, 1187226, 156126, 708168, -1340652, 943116, 1402820, -1448224, 717130, 928980, -1172362, -796596, 5642052, -5674616, 8142302, -4382472, -41499962, 95239078, 29871710, -309525168, 187547464, 590873886, -744165666, -850821124, 1716546828, 1281031956, -3321264318, -2904997576, 6789447344, 8419777102, -16436212722, -22438463148, 41411429264, 53551236748, -95357035060, -125828226232, 197061570176, 307636988654, -373242092828, -764146828298, 645324589880, 1852546950634, -957046397312, -4263564426574, 873873381120, 9310239161884, 1153786715924, -19615348684372, -8161388906408, 36962693436424, 30362719215352, -62327093516422, -94971031506620, 107601190626664, 217743624381458, -9647222529624, -1274404879833228, 555006867625096, 7311789994343620, 12024079481620908, -54079752477120558, -229322923443717510, -400849389472539446, 98583775744730884, 2548378301522275268, 8594952744908546476, 20740425638776317556, 40695575940271934102, 72692249493756144176, 117496895964921155070, 167377154288370857074, 197585740012968714370, 151667194730531850922, -5040916206630983082, -217309300665053925430, -331983445548102517516, -205259898917157042404, 74550341737987914336, 202178147565275822546, 60148201242875402366, -93644386905304446322, -48028618501181130628, 43576746454945822262, 17877750621455795484, -21488723479704656470, 138947555259211632, 6860964262388721676, -5245616342637633468, 708594895342888650, 2008981199348633434, -1098943579267685428, 1376402234722599888, -347344514569665742, -306349846708519500, 91292461841632608, -1025730126067095146, 225484679576387454, -513451958723856216, 143933204806272070, 490722851984863690, -7225410452911678, 945339745450998232, -102133674313339202, 476711093992339918, -101043947236768790, -505437241819143168, -35762814447236440, -1129808209934125780, 34677720222424596, -810059869952937478, 67514061155040026, 309028888323859476, 54545994940422426, 1442341768351977158, 14198806409647470, 1316969660178453922, -26584781613051370, 394993072796156224, -44595757299940842, -1316976375224158662, -32025231371963562, -2150847449247700052, -8182681762522062, -1572896358291115364, 13964331310513752, 235731192446630484, 26416854468712258, 3672744314326093594, 17868450875391870, 1938477371978776718, 3200859863653346, 1151038620161967174, -6273278388065560, -2353234095227825596, -10831322889366650, -5488413796103508602, -6676873752058476, -189233031246762584, -102621013463132, 2162097831406119666, 2500391448494554, 6108167305505423554, 1815024500670192, -1704226750828572674, 365051148308990, -4860813917333660570, 0, 2314770272701403124}
{4617691, 1127100, -402666, 1911620, -1409605, 1243328, 149428, 624396, -990790, 354632, 1384768, 403944, -1818127, -27192, 4183437, -3461072, 974841, 678772, -3902694, 20241340, -9900382, -82799212, 136552250, 129972932, -486696080, 55625636, 1029864696, -629221780, -1703045411, 1448993904, 3176069335, -2457026688, -7792520238, 4833601592, 20423830641, -11764045368, -50610517631, 28186927036, 118291597210, -56544810624, -268973477808, 83959230352, 607583175477, -51801293444, -1353696743953, -227999150212, 2920902702636, 1274257063012, -5979070556540, -4358635125096, 11181952771974, 12858302441588, -19019408909539, -33989354384416, 29521305137595, 75255878168040, -20682547500130, -188759739981356, 47083460871439, 238632269189276, -63473682178617, 134373980328720, 3865763412984308, -5889340209883740, -50560310155030864, -96114385326983496, 172984946349508250, 1185277043993475060, 3485794666839661458, 6556803931365558932, 9679439692256436218, 11855815911284952584, 14389391613528385786, 26890816997918560220, 63375200418885003701, 146524491382174319868, 274409544267128082306, 380536381179332754904, 355853941096331508107, 122404423689614163128, -210057933553197659336, -339914768116715797396, -130142190251736452963, 141204229590615734240, 138040544328323380716, -39680026421325853032, -72559867792847999138, 21974714279711817332, 29359651110419906814, -16836519759624519800, -5650575382852294185, 7665900218837989588, -3775727433335941747, -130904588249917928, 2451065560931502479, -1095596528572420500, 1230519417096315818, -286735880622390608, -529478087695849311, 137065824852973920, -1133060114431570717, 246353355374492288, -439605998796072216, 138663810914002936, 650969563500419039, -24499920662150936, 1038458589682348052, -116639551776878836, 427758488886503311, -105559643806452028, -655534082352186810, -31079972367345968, -1263715049861124965, 43207532702258612, -816264763089243138, 74290395209073320, 446403564645514935, 56679972109569448, 1644973162010332782, 11941170824913408, 1406063552873212020, -31113683097087120, 327618766464085622, -48643277928473736, -1537077404803395509, -33540201899439748, -2376040395449416915, -7384766472712564, -1645531136685824068, 16043534444975380, 365029538332913934, 28679081674503264, 4098966831888307227, 18886954173926004, 2077716232197368932, 2966814098912028, 1158105279557113567, -7044397117647960, -2646811872897491212, -11685607858993020, -6010457882172374416, -7082252932372408, -117941876178895291, -29011861984340, 2417130084812875850, 2711091465675624, 6662548920029860658, 1945518690243620, -1905688142949824783, 389619971851760, -5318847973007051925, 0, 2542872143159413776}
{4768198, 1159196, -424134, 1985256, -1478482, 1294730, 174076, 581548, -1081854, 847016, 756604, -369492, 1728272, -3423592, 1257718, 5383432, -5139834, 2426350, -362864, -17551620, 54612154, -10593566, -165451374, 181837800, 299502266, -643860940, -288254044, 1487324720, -10069700, -2728776586, 137783674, 5372528504, 1010606378, -13240664702, -4019900148, 34200012572, 9240167472, -81693212294, -22985940088, 182280155356, 71946500656, -391405246444, -234203908842, 815448031290, 708153899946, -1623597243870, -1964797566372, 2992196941050, 5100508792306, -4956197571162, -12302880845330, 6670045366674, 27359933157150, -3227357697870, -59859419595710, -11894176812390, 114201358525286, 65845173982606, -169144803451252, -332180165050216, 338153704961058, 1244620783708784, 1043411174005580, -12607180023676718, -24445742704689086, 38343432855447736, 352168565148370506, 874274273361390786, 887421204722174486, -1358144254898310346, -9180612603353400958, -25524021791809786148, -55275534899338649864, -99462003803000676038, -154270220933064521928, -200959984914904426358, -185195582664309132292, -52312464986503691634, 204003670567223364792, 461145144040124477682, 469573610244903412632, 137310091602176747660, -243269407586551946338, -278461353935307214306, -2075701047160869416, 154121522008023214610, 29391645328088927948, -72103726079183382706, -4168592744585497018, 33150244602905513304, -9526139885988719428, -10007905001831924784, 7387569099641799376, -2095450184737435332, -822167896256709184, 2752747870450733260, -1056079714277846816, 1042528026633387422, -223902464640341736, -767936273966891790, 184147530535551902, -1225637789759076742, 265096847492563456, -338944196206982978, 130427476094068292, 826990522364662992, -43634879907906670, 1125630956828267136, -131447220538986398, 358452522980290416, -109302286716230742, -824396474468390134, -25320853812461472, -1402148536856088954, 52510231632938988, -808861880219982770, 81283150665691876, 606017550539827712, 58564852726314156, 1865345671835617098, 9230727334073064, 1492392357694083958, -36054978684280466, 241331706818700088, -52899999288458556, -1782493964327303034, -35014860317069524, -2617376971602852346, -6411555501131192, -1713122539039262520, 18316663516673956, 515677100711051214, 31083746548638046, 4566337131287971132, 19932086513629050, 2221417422937221778, 2679234563637492, 1155113494972876446, -7884567962759788, -2970852266149315556, -12595684386225266, -6576192183124490562, -7506297299777864, -31567599330255314, 55272088154514, 2698290046645357472, 2937333788555492, 7262529996232698008, 2084386252601090, -2128373564541942856, 415667127796622, -5816693087366846518, 0, 2791818016361156306}
{4922567, 1189592, -431987, 2021916, -1489060, 1302328, 146001, 784648, -1482459, 1037924, 1478391, -1489788, 694396, 895904, -1078358, -862336, 5795167, -5710732, 7999650, -4359328, -41477122, 95599200, 30219937, -311379256, 188446135, 593189984, -744958268, -854050340, 1713836690, 1290428808, -3315407390, -2920326412, 6777477858, 8430458744, -16393199823, -22444829948, 41317890473, 53543456056, -95221184924, -125717284956, 196847691210, 307390161932, -373162162358, -763439938572, 645704949900, 1849986504896, -954536892031, -4266663452984, 878558821903, 9318793579652, 1104432499793, -19497807338612, -8391014595045, 37335183054072, 29997115288260, -62399438932032, -94816417488524, 113941969983164, 196034729903668, -106828165220576, -549828572933909, 816268307666508, -308837200546219, -6180672963200908, -3252868810371158, 81499484751642140, 202542475470280744, 55103379219624836, -1395483275514714908, -5121806781945905412, -12236912074872826335, -22709178920431070740, -37042281877229763370, -60914744385750059476, -103655286913074634696, -188407222165240360304, -324226213899322643246, -473825779053656042464, -535197958103920803852, -352194873923282935728, 84084370589142429935, 476070551610566905688, 456316612257000762171, 42885805917231158972, -274844137928595332196, -152764667717851560704, 103572456655938105160, 86402954803718439316, -49286451406608243762, -27158070247902320796, 29462015081454294371, -1458897947761328096, -12501393010589994879, 6305111379733607100, -405286930629670739, -1343525050684908112, 2928682959710418793, -992766748814120216, 813819406572417429, -158524410537238732, -1018849980939031591, 232163857338147056, -1298953529947862079, 281256311050465536, -209329192881123811, 119056451108856516, 1017785073232859182, -64587745758617668, 1203989004944190332, -146421844284775144, 266263262013861470, -112141931951204112, -1012628955045780827, -18411309684361708, -1543743154916475658, 62596951450196760, -785335919492673989, 88459522850156772, 789877249036879677, 60153257463323504, 2103961974468527784, 6029358177792520, 1574277899263592619, -41427517721217392, 133569300184661934, -57365007888351852, -2055193590457900061, -36434271780677996, -2875270374765658299, -5245971143731248, -1774055461036105903, 20795858138617604, 690051424584671041, 33636360986761256, 5078076201921905878, 21001777844415452, 2368996143951336632, 2332600815781812, 1140331077314501038, -8798553237257436, -3327993365245605462, -13564444228981672, -7188769875041280720, -7949474181606244, 71875630746238728, 151217546010892, 3007915174178123478, 3180114332108588, 7911472883954166119, 2232100844391380, -2374284846231924521, 443271162796384, -6357522550620910556, 0, 3063366081131324535}
{5081544, 1218152, -438818, 2072932, -1540758, 1360988, 140152, 698116, -1125188, 437946, 1455522, 411680, -1903980, -75616, 4367706, -3500160, 931662, 604126, -3557780, 19988032, -10101754, -82671408, 136978896, 130760116, -488519122, 53982416, 1034543448, -628183396, -1707250816, 1443792090, 3178238718, -2436871292, -7798194846, 4799106360, 20421455258, -11715453104, -50557528000, 28098921910, 118162263322, -56447121884, -268693235970, 83920298858, 607044335688, -51767793928, -1353635681128, -226084714392, 2919281710580, 1270710692074, -5970257100648, -4377099943884, 11224444203526, 12797523607732, -18990427587180, -33882241753310, 29015976510948, 76851980836920, -25604263471634, -171282478871616, -9353504110264, 318074741495840, 192996138710962, -247908837702026, -2086183650636002, -1465017955386464, 13108718278800138, 53721216229030398, 1436720011100034, -444484413581749480, -1538305478918986650, -2820988756005469704, -1792200750912094486, 5118622907384195660, 24333750837929116622, 58811699783134965138, 108669042572132039826, 160547807880486482808, 168315228798429585722, 71530071593315838442, -188531441171690246264, -553065052025792543364, -755604717914162563934, -530519169434078628850, 51072680588082606050, 488737619996855401852, 342056071347924264988, -117542381748408067242, -237621763878292372030, 11427279299100769774, 112628057907471305310, -13502736490896156934, -41681358725975495328, 20217513924351381298, 5768468754812881536, -13117168661776372210, 4739219876593753222, 1152931403430806678, -1699317152899640398, 2995225279545149054, -914850665554979324, 544860222904032872, -90111675159084586, -1278541211783143208, 280619450223745454, -1348275248779436820, 294376846161701946, -48867060366856834, 104404114776777634, 1221949285926061412, -87295806127263370, 1270358877311441342, -161415570637392094, 148601181893050678, -113943994636446944, -1220654639145216954, -10278719349167074, -1686866619589880096, 73474379235834856, -742949057083761272, 95782017981118666, 1000042750371440326, 61394581729664142, 2361212419442030508, 2297716769644864, 1649799430590145544, -47249832929330588, 1547771841565136, -62036209793682604, -2357214050631145368, -37782088522919878, -3150054786723871730, -3869933883792956, -1826503830907878318, 23493681546295464, 890723287407473140, 36342426444898122, 5637595816764328316, 22093620528193848, 2519736062955028772, 1921003864279594, 1111833976504289198, -9791363701132860, -3721060612255254826, -14594885605754046, -7851535175833925424, -8412234414964472, 194577133437217038, 259881204300594, 3348525870043256438, 3440483905015878, 8612958888999321154, 2389159423178044, -2645590311935260810, 472514257692776, -6944739401714029974, 0, 3359408927155570726}
{5244020, 1252120, -461422, 2150636, -1613479, 1415760, 163915, 656732, -1219764, 938832, 821905, -393848, 1732183, -3529700, 1318961, 5580432, -5224280, 2213128, -134729, -17653928, 55039830, -11122540, -165790651, 182702672, 300322441, -644574312, -291725058, 1489617448, -3161017, -2732850456, 129561417, 5368072220, 1028941271, -13216346404, -4063661136, 34157839668, 9288141610, -81598988992, -22999728912, 182069947236, 71886810478, -391100278200, -233799366701, 814799493264, 707600283473, -1622985284176, -1965172021047, 2997628545956, 5088611849129, -4946414387576, -12302442496383, 6635117949144, 27515186604353, -3656953472304, -58913125068676, -13781299739728, 117267351622164, 64615058491480, -185732225906713, -283995034848180, 476156320594537, 422640979583832, -981416154807142, -1832534517804796, 13890325079725849, 12180964881040708, -88842403514253645, -408938936806371244, -455946222440942918, 978631382582750496, 6548399734462977928, 18825847820335888588, 40494535231996468884, 76244354647994720424, 131578399841920882122, 225366011375145530244, 368723448689661401511, 549011151910117734056, 688379944282667078500, 601061314745110659392, 164033189842915794443, -466569282121164158352, -830861862845290833948, -525152444050415322640, 177322928712301011089, 468085739911553016324, 109060295052131651550, -221438941645216550100, -83385720728467178343, 102991665759650981616, 23608477806581236496, -45698113256655399456, 8138983598589278948, 11117730620098694336, -12135628867463439311, 2985510078784681580, 2495081123124196970, -1909981771631039068, 2967090665403718893, -828429607982818740, 235784543672021466, -18201949315033532, -1542510060590871625, 328919008119724264, -1368712447269423185, 304013261955587264, 144036504881801666, 86346639748999760, 1437644901063557074, -111675557806335532, 1321260527139943926, -176267704778540732, 2839990059130690, -114569770596256280, -1448684721608739373, -852535915440432, -1829599133112223543, 85144356877727816, -678735419075616314, 103208247178943612, 1238616761043216050, 62234959556635860, 2637356707489734726, -2004698077714680, 1716773906546224223, -53540027714266920, -157747938154803880, -66910225725370488, -2690658314664534136, -39040474490630860, -3441972113327984754, -2264330192009864, -1868414514285846541, 26423118438906052, 1120465692046691222, 39207415295895248, 6248506182434929853, 23204843945558556, 2672772911343598730, 1438125562065452, 1067491987184254524, -10868269098606708, -4153076001786074162, -15690116204709616, -8568029743237037959, -8895010405822084, 338949127580270067, 382393127957812, 3722835923669339450, 3719550488767360, 9370800689401956724, 2556083129878928, -2944641822945248108, 503482356154440, -7581992656067155087, 0, 3681986226101592336}
{5410548, 1284320, -469896, 2190012, -1625942, 1425478, 133606, 867300, -1634004, 1140742, 1551836, -1530324, 670756, 860544, -982738, -924280, 5952620, -5750732, 7834550, -4340620, -41391330, 95950622, 30505078, -313257876, 189411670, 595509608, -745662782, -857236580, 1710603118, 1299791088, -3308288432, -2935822760, 6763543316, 8441183030, -16347304180, -22450285952, 41219000168, 53537767048, -95085580528, -125608844448, 196654688756, 307107501266, -373039760374, -762800280456, 646082089190, 1847859118102, -953339658344, -4267323373762, 880059237396, 9328537047746, 1064740505730, -19421661455736, -8506981464126, 37458647991172, 30095907226058, -63392002861200, -91511729953260, 106565213210916, 204596498171274, -108101695624326, -434696953612028, -54971471231056, 482372361128674, 1736462825424154, 5074208630985388, -13872814291359618, -88561237544255930, -105366255880096928, 432467852239786582, 2382851778919157836, 5637861431915201678, 8691760684899778194, 5733043951687527946, -8104088097555605548, -37755554513454482300, -76286434128271119086, -89274000107550477406, -21344547179420903826, 216335348679642819806, 630795448193995162280, 1022108110048816979130, 1040438395302143241432, 438136280443706483286, -460707129778360653996, -815439449153009007856, -292941465710416275710, 343657308809086731250, 290634645757593680358, -117421538444315653898, -146377788039361259446, 64874551274281313416, 52200537150946350868, -40131258378885124422, -4086481528434115336, 14154041505484596236, -9991688785857489562, 1276337076179116398, 3584819797751535922, -2003570757256186340, 2855601038546892826, -736953796495398660, -113067634644142716, 57509244047218786, -1805451530262982172, 376390063110263674, -1355282653576672712, 309734703277778550, 370620118531863606, 64784615917285638, 1662571657416465700, -137622144805717722, 1352912730268251976, -190804916847163332, -173657006387315800, -113876966842308648, -1696685755771762546, 9935174188697792, -1969714039209189604, 97603497128745856, -589498382985190542, 110690733709778452, 1507730454805720412, 62617235180392134, 2932501687633759750, -6919466796525402, 1772735279141223864, -60315668112057046, -347574912800534840, -71982293380502136, -3057687119405916512, -40190037851958262, -3751156054660983482, -408988209519290, -1897486242072066978, 29597567700183824, 1382266267054791788, 42236750467016522, 6914621867335481824, 24332289080173192, 2827078983091126878, 877219597320986, 1004950082259830368, -12034805959911300, -4627269719101841308, -16853353584757592, -9342004435283336238, -9398212236825762, 507643267926423568, 519961353084588, 4133767308439695302, 4018482107169602, 10189055168113830194, 2733418375754978, -3273983645674898336, 536265326237472, -8273192097435234902, 0, 4033291630412895990}
{5581980, 1314612, -477308, 2244236, -1680643, 1486812, 128402, 778028, -1269802, 529368, 1526668, 420964, -1998079, -125224, 4561237, -3535628, 892769, 521060, -3241084, 19728296, -10228014, -82537060, 137284476, 131538332, -490123648, 52303108, 1038977644, -627159192, -1711236635, 1438668576, 3180381885, -2416682776, -7804691866, 4764272716, 20422570381, -11667500176, -50510472969, 28011549704, 118039560070, -56341448620, -268437422134, 83897258288, 606515898241, -51821562032, -1353298518231, -224700103388, 2918352563828, 1266778873308, -5963066615362, -4387908039460, 11246326142157, 12779711889756, -19033050513861, -33692002960156, 28508341791888, 77995827202460, -27820466944045, -166821179911004, -22454577451356, 361835798218376, 130122593839850, -563343832839104, -1020663421727891, 3028503722391548, 1592094157738698, -16004285784861104, -48168027907976132, 104367395511431344, 608883295836851268, 1321123579632244884, 262490079001503164, -6317402750845407080, -24295969518236177953, -61288404260666261400, -123662731427923943056, -226994713098918842540, -379443879880656262412, -582168809168502395952, -781830034813836818078, -805058250581948764900, -460097908223880985923, 298873869360085029020, 1103593954691744855243, 1218447880994441475380, 387831026589647875251, -570291152773200707460, -631665878377313303281, 35656678396956841440, 345287004755729399010, 27035545392719269668, -159662236112082662028, 12881036327897628056, 66581936189653102385, -27847532945194956528, -14372985078397887364, 14946214278385313020, -7154558026256802907, -232592530550560072, 4420019842109972018, -2009440074967749356, 2668143794339159308, -641836592869695932, -500704437986383058, 137096468142211120, -2061297094931511910, 422304582474677488, -1302981434078205227, 311128528611909580, 631709124060425505, 39644640738890256, 1893941214047303612, -165008901408125556, 1361240302152933668, -204841551747648988, -383507802628445502, -111720308636159416, -1964345771320284238, 22149145972788548, -2104657569626738356, 110842780692567160, -471807825235518239, 118176720141457912, 1809528558323054765, 62480945442320028, 3246580052627045244, -12489156798337044, 1814913204195125822, -67593656153880136, -571442054663536504, -77246154853161820, -3460511575079305572, -41209753560998200, -4077616418016202231, 1717353104545212, -1911151631264329971, 33030837658267960, 1679336524129787045, 45435783942829556, 7639969439620614900, 25472380502918492, 2981444038527399628, 231089455472696, 921612241494436552, -13296788423041920, -5147089892925193224, -18087928044490188, -10177425989918164397, -9922225427862804, 703572824350821363, 673875616980964, 4584461781329142117, 4338509338934388, 11072036996225150723, 2921737815101456, -3636371705117182553, 570957103090296, -9022526441230542485, 0, 4415687071225811883}
{5757084, 1350522, -501106, 2326156, -1757346, 1545094, 151394, 738236, -1369532, 1038766, 891882, -417024, 1722910, -3636920, 1392832, 5783384, -5316372, 1993918, 92384, -17768936, 55496344, -11657354, -166160578, 183572552, 301267162, -645277930, -295580746, 1491865716, 4575260, -2736992590, 120258344, 5363733412, 1048193302, -13191743126, -4107909578, 34115432356, 9334569234, -81506965150, -23001317790, 181855364708, 71810611690, -390779980132, -233421605604, 814260180992, 706870917400, -1622327047506, -1965086801534, 3001279898426, 5081213819988, -4944855818024, -12292358565594, 6601969577726, 27617453362292, -3880482006332, -58563541275098, -14200580603218, 117450775372846, 66106886193432, -195150188556788, -243113443242598, 363197820186602, 453658192786980, -272748308049152, -440602556167954, -1124984928402050, -9696444668475520, 6468424198440956, 129876650240780178, 311776691062082238, -247672973407341184, -2971581801827128500, -9772491919283127556, -19236874395242638644, -28747894982546658996, -31294682393380631220, -27340060812949497132, -37071252879510343826, -102805276862532166660, -319317554436611257208, -738802423814951583508, -1266901402429312801982, -1577084853126495241172, -1168079729355174936906, 9464362181510381308, 1108030712202831611872, 1103284890170059952428, 87204220124583551742, -636665415106762348666, -298481764323918065132, 257413730562225163662, 156090768350827169400, -124792977956536792368, -37335611807104565288, 65698682623716967256, -12452263992757377124, -21485029077886227184, 13897837591951102200, -4044112418098231564, -1458087415589156250, 5019294323392473700, -1954168149872391188, 2408455920217720936, -543092168411508868, -925145233347472406, 220377009370351904, -2303276790838848092, 465897902306319988, -1206857058822995494, 307803629364847778, 927657070480119894, 10880871817604586, 2128454282137662070, -193686958446420266, 1341886996789063080, -218179972009632226, -629278553381027584, -107952152170604686, -2251037726390041140, 35850341649416214, -2231529945473579326, 124847168874747934, -322000450536382448, 125607987280863220, 2146151178104049164, 61762309886497824, 3579324775922932502, -18757228435292104, 1840210851992122334, -75390109380160434, -833120415208901112, -82693953203511102, -3901382999841490086, -42076893986067316, -4421220352853324280, 4137067114268228, -1906553733266235552, 36737135656640734, 2015124845719205936, 48809773263010092, 8428792953032013698, 26621098784003652, 3134457092693737312, -507931611647088, 814620350977803730, -14660316281388462, -5716215101362727528, -19397282838578548, -11078489554607234322, -10467406575816736, 929931708746284674, 845512380753290, 5078297429632376184, 4680928384324318, 12024332703689429354, 3121641477945068, -4034783775548230464, 607655850520500, -9834479910270629756, 0, 4831710599615637466}
{5936517, 1384596, -510227, 2368372, -1771878, 1557044, 119209, 956440, -1798795, 1252040, 1631097, -1569556, 635210, 823100, -876702, -982036, 6096575, -5794696, 7700130, -4326300, -41358790, 96293864, 30898581, -315161272, 190329115, 597831512, -746505338, -860382240, 1707857356, 1309117060, -3302208948, -2951477260, 6751819302, 8451980180, -16305083753, -22454908520, 41122672637, 53533415140, -94951751360, -125503409256, 196465925718, 306800042920, -372858925874, -762181127580, 646339097942, 1846074086576, -952919742088, -4266585617660, 880315740990, 9336497727580, 1036273041552, -19378066074492, -8552949289870, 37468291977520, 30300502932833, -64248551849840, -89137138544623, 101042868391568, 214944025097942, -118573819556896, -443956032188339, -100243236492308, 1238167153071769, 388653783606812, -2912723354054037, -7740671204698400, 28473396430734981, 79962889982819564, -27638331205085869, -892292231283250628, -2512241912401984310, -3202241959066560928, 2668924041305682537, 25273074798161827964, 75787530060491114684, 172160390753640560020, 322502456523457684643, 534964273208772807788, 772697197683753988352, 894657262180383878508, 691199078163178845041, -57689486192690304068, -1195251214931288249928, -1928953418695296851420, -1456777373847195507386, 27755657537327921324, 1135800975785001836814, 760381239904491507996, -306602689109370737185, -503803232957083612872, 73188282049009861311, 228368950985336526956, -57956377513654485401, -73826627135083353352, 52205175881459277738, 2716747616016058040, -25022488121922601879, 11571546013028066996, -986108793494164895, -2375515459993021680, 5410731103006320596, -1859382432948227100, 2077397872787760443, -439913450800460972, -1383184973481775086, 306915264709635556, -2523990902351097835, 506384685381901164, -1062088577710138444, 299393463469090528, 1258285317161505595, -21523481401931236, 2362278511043568976, -223484972493726468, 1290229375325306450, -230611006826277564, -913448592051051477, -102423171888268780, -2555782310999196887, 51095331054449192, -2347065632259116207, 139595197650063832, -136179775581082902, 132920676867441536, 2519715061133497495, 60394235427075828, 3930244892723221730, -25767923263435728, 1845182172833845980, -83720221199545512, -1136652515321661980, -88316112325901308, -4382582852778815199, -42766948767402256, -4781674048775397325, 6873668528659612, -1880526096681889345, 40731059777377452, 2393325895993521996, 52363857073102048, 9285561472544358255, 27773950084218596, 3284484307672386666, -1348004232018704, 680835978862418291, -16131786318158672, -6338564649133905036, -20784976852666016, -12049625622392182585, -11034080720865932, 1190219750658578452, 1036338855834464, 5618901530169801546, 5047103735906076, 13050815512582923296, 3333757811647848, -4472441193948565417, 646464118109580, -10713852536310046060, 0, 5284092484412078193}
{6121080, 1416690, -518252, 2425936, -1829798, 1621152, 114878, 864436, -1427356, 629348, 1600854, 431968, -2098652, -176028, 4756314, -3567248, 845104, 429406, -2877910, 19461912, -10430358, -82396544, 137714700, 132305992, -491913282, 50585546, 1043739666, -626151304, -1715491146, 1433620034, 3182365820, -2396466700, -7810130634, 4729122352, 20421214518, -11619986632, -50457014614, 27925120246, 117904103180, -56229643828, -268180770178, 83880707902, 605998042708, -51944991852, -1352798931132, -223624855164, 2917776262710, 1263088458398, -5957935508260, -4393068997806, 11256716329120, 12779470808488, -19089083768390, -33531941999714, 28179326029822, 78574878704446, -28516373161404, -166756217791980, -20430560476718, 358074426901918, 124434459850370, -565610011558968, -583250763251030, 1207315850558300, -412321456551742, 134224871913380, 14711653978200916, 19166767286475726, -182843204656244692, -592436623513210790, -456757082846477292, 3230274399807726956, 13703584790041377932, 34938412142738539910, 65139693172547614180, 104318366336161568494, 161089070991174584570, 260941583044441331764, 484776631080612802094, 899992098342157926638, 1507975630709554488830, 2073726983814371754150, 2004577860407672921470, 874618500878365477286, -902409316079175318874, -1996579368737026182486, -1296826850240326515952, 409838633413815933648, 1052960632458938102062, 181934041335913922882, -501208294609412119164, -130119576597041565054, 228539783339699841336, 18433936871047591050, -90632266978639908428, 30853868846371269614, 15210046572245410370, -25239729015601170080, 8545541301694176654, 1800514351931099156, -3001322241117973986, 5623661986133764212, -1741027411435228478, 1673944722041060042, -331145646225696202, -1870252348044520314, 396046855599865590, -2715490430826283026, 542971810346168462, -864065576645429380, 285558881892439044, 1622825244592553092, -57554725632530084, 2591031775520382924, -254208916531966832, 1201397210215233386, -241914427487302234, -1238371918602722020, -94983051803416504, -2877209176963347006, 67935684305459254, -2447616274784087696, 155058590897696804, 89779688451713788, 140045127190526908, 2932291143221606712, 58306326408260426, 4298596721755388068, -33566151899190996, 1826008627082939804, -92598127217901260, -1486361833887992220, -94101226934360674, -4906409357325901308, -43253554443159122, -5158500863397170428, 9951834330810324, -1829566847995638676, 45027585362653456, 2817894074362528180, 56103028648529594, 10214973930113102298, 28925935998323868, 3429647727822185868, -2297804163089166, 516816609717764968, -17717900349843584, -7018311942312043886, -22254684439540696, -13095513335607333990, -11622536519210400, 1488264521405426440, 1247918472202954, 6210169013484434784, 5438471528563878, 14156660738119565122, 3558744919650574, -4952820540863660958, 687489018977124, -11665778708236903380, 0, 5775764110015998812}
{6309577, 1454616, -543268, 2512224, -1910635, 1683092, 136835, 826388, -1530964, 1147248, 961195, -438912, 1712717, -3745256, 1462925, 5992648, -5411914, 1768664, 339939, -17896948, 55946162, -12198476, -166486857, 184446628, 302047175, -645971752, -299022834, 1494070724, 11637513, -2741202284, 112035699, 5359504632, 1066066955, -13166904104, -4151892126, 34072691952, 9384542862, -81416800016, -23008731690, 181638553492, 71749514744, -390446071872, -233106149211, 813788241548, 706099885261, -1621713327256, -1964585558360, 3003666747636, 5076378865390, -4947097550808, -12279830637081, 6576951157684, 27679094493015, -3987085844500, -58483841697475, -14084413763688, 116744762986723, 68377493383256, -201241019213684, -226371926710028, 311680565576219, 589178097734852, -373007064503599, -1208045243502432, -1153511770533001, 6145078475096144, 8738177040894732, -23171934558714760, -160284035395982355, -90180806653820076, 996094615276810945, 4208537340897757608, 8339366358365183016, 6554627621788651764, -13600948201547090204, -74599299801650565716, -191290139602600213879, -381143908051746441980, -620282006099540366514, -804010511922016578584, -738654923876244163987, -104435129150544878184, 1167925692540854582883, 2506441481797242735248, 2831137165175292264877, 1372446257947559181300, -961445640398656843339, -1898451521608983600580, -641631113175646798400, 806783585508864018324, 590960012426060915695, -309242528909103278460, -280296206432175525212, 166516171744658139148, 83772896837039931370, -87722189112534827672, 6865427778031254118, 23687909561078320536, -22798809879312498386, 5318606847829740052, 4194611775823577899, -3376264120368078256, 5683458152251455001, -1609601570493750020, 1196210055811661580, -215639705666306968, -2380344758394658692, 486913276468806044, -2869364155088279875, 574868726846308904, -608472309268178993, 265990891229363920, 2019860021183307458, -97167344762596948, 2809768457688417745, -285642003576546544, 1070296679762614780, -251859536289004228, -1606235583055173622, -85481252362200984, -3213517036529548429, 86417323692794856, -2529132826252777695, 171201857792145860, 360228398990693039, 146905713192614592, 3385881081059852985, 55424912123982612, 4683356414889483710, -42197360572362484, 1778475160827296964, -102036751449207160, -1886861273090440722, -100035936060649348, -5475164223344516860, -43508412422436788, -5551020086239658134, 13397431330635932, -1749816686230266688, 49642053088360000, 3293052941263936567, 60032107762364260, 11221966397771024261, 30071520543222744, 3567799793593031697, -3366547271066564, 318795175294556135, -19425677029807248, -7759895247261183236, -23810198048529216, -14221087643795602425, -12233023208517412, 1828250066839919145, 1481915301562840, 6856276689924966756, 5856542395996988, 15347361958733956165, 3797291644197696, -5479678088594023307, 730842385858704, -12695749832767768670, 0, 6309876075371469415}
{6502608, 1490634, -553068, 2557408, -1927276, 1697410, 102244, 1052416, -1974532, 1372268, 1708078, -1607280, 597706, 783768, -768994, -1034992, 6243608, -5842532, 7542994, -4316452, -41264006, 96629314, 31229450, -317088600, 191312520, 600157398, -747259810, -863485452, 1704586848, 1318408480, -3294874772, -2967282540, 6738097418, 8462865634, -16259981214, -22458792024, 41021610508, 53529824012, -94816252854, -125401118532, 196292776390, 306476260938, -372680493330, -761562413868, 646561051080, 1844546300966, -953083926386, -4265162974730, 880444844464, 9342171676076, 1016716226360, -19356021011812, -8561499137746, 37437953854702, 30480480137142, -64799742478428, -87921119853972, 98729744350902, 218736419752832, -122135627093034, -453244543816558, -35853006284282, 1118768000764718, -907130260396, -1552213675651444, 78085241978280, 6107623100094670, -28558305109670664, -50483412431025464, 170802329198273482, 1087928482883598234, 1591736893565147808, -1663099505142796902, -17048625292498515960, -52113503151009866444, -116080193035060133232, -217743042440573100564, -372378724432407161004, -638541846886028034164, -1072877024119375126930, -1733023977212081070286, -2484288709777414231714, -2794664885822790024868, -2011563976968230255528, 96047593276251511268, 2476557100674849882976, 3026893237516115502988, 1035976797960948117570, -1299536652321315140794, -1394768537546391320100, 161949333735929329020, 746237882252297404796, -17718775755608162134, -335312893787411358818, 68368779271181845182, 124474270471483675186, -69392546459492415286, -15297752574651097136, 27834558111986472600, -18532600461017698882, 2262971667040064022, 6152265619182391976, -3551644411845283174, 5608888583001063628, -1470959082435070878, 642381633314874566, -92490570859928846, -2906024615800119018, 578499863714593886, -2976834252526964298, 601295651485350908, -291376340600482970, 240413362107917022, 2447267856524827600, -140282739447684176, 3012970733465975764, -317544673744664578, 891640497724497496, -260205776509780964, -2019014094088211198, -73767774198748852, -3562431781427888332, 106579889514705530, -2587150339473711042, 187981908555599814, 679733238958971004, 153420700856193258, 3882389940679437006, 51673080603819606, 5083187576108406434, -51707399500496958, 1697945827985932516, -112047660677598826, -2343061605679770384, -106104806722593396, -6091135615375861420, -43501216927235242, -5958321635256339970, 17237534382694204, -1637030346314350042, 54590151411560090, 3823309040958013102, 64155711154244608, 12311716119428854900, 31204597719746814, 3696498650583751878, -4564012163745374, 82653371861012744, -21262460121119298, -8568031930473858500, -25455427613304520, -15431553382058351354, -12865745203104270, 2214741867066360810, 1740099925673870, 7561703812486512172, 6302905023577268, 16628747843829281628, 4050118888278842, -6057063157706057196, 776640965469390, -13809635061092576416, 0, 6889808274521998332}
{6701086, 1524600, -561732, 2618444, -1988449, 1764392, 98584, 957680, -1596310, 738364, 1675348, 444996, -2208497, -227736, 4960665, -3594456, 800555, 329180, -2542712, 19188984, -10557450, -82249084, 138025054, 133063708, -493484672, 48829756, 1048258620, -625160936, -1719522285, 1428643520, 3184333657, -2376225752, -7816391172, 4693679756, 20423196209, -11572766080, -50410045415, 27839785636, 117775811486, -56113242372, -267939790570, 83866272348, 605497410181, -52123119900, -1352165463131, -222715414528, 2917228384729, 1259798856072, -5954370372192, -4394376027404, 11260864745544, 12784608286964, -19138497129910, -33419754315064, 28001158764499, 78799217014308, -28533525552659, -167804420738392, -16348664329079, 347189335599648, 145967241007774, -591251481156336, -546709793851917, 769725231457832, 1752482213925382, -66513286498188, -4847795133848753, -20631596550646432, 25642783775159947, 226783260149923308, 406882168606797247, -866000385085582588, -6049696596127794719, -15805323150797806716, -25432194184876458116, -16385751922336871324, 31240524989758562503, 147543049981514966504, 326544995384365752240, 502961755020677145896, 517528457758188077378, 27043963926631636656, -1200759052789779775284, -2954830569096693712180, -4234700576205217305883, -3482947305004432321640, -470007304771943380364, 2479151521418180596196, 2587271193833025707181, 170570014725500099404, -1432813087473119220113, -558123953054628001848, 605137700089440096002, 261769985347783896812, -290932603618403924737, -35333519097281016364, 135689973734777870313, -42079877692121399196, -32596642846162212557, 28096246968948626044, -13261361154569431700, -385088325804111848, 7682664819294662230, -3579355718928463152, 5411410985095266076, -1327364846998888552, 11512255520214399, 38824216011299780, -3438454765825214404, 669672754092716556, -3028854748434376947, 621490284633265588, 90679108415070354, 208585729328425956, 2902164357742370577, -186788096303280720, 3194541629340195098, -349654721385845988, 659979199777091140, -266703456338677416, -2478421881190171341, -59693999525680308, -3921164084741474840, 128456065422157272, -2616772022932974294, 205347659455648620, 1053069519927977660, 159502110185861392, 4423598111747808827, 46970730564457176, 5496410744598493900, -62142368497188704, 1579338691702021615, -122640895792177080, -2860178856940595736, -112290200142164576, -6756581292063982012, -43199572045579636, -6379241693180187129, 21500451302364836, -1486552479379501890, 59887901085459748, 4413461180063493400, 68478220893798088, 13489648397282181530, 32318455455760508, 3812978906483434495, -5900566733912636, -196101251709958190, -23235930509414048, -9447729643479670736, -27194402930033892, -16732392609534399116, -13520858664933488, 2652719421109000593, 2024354276272924, 8331247783005401843, 6779229282277304, 18006999750633064990, 4317980804227620, -6689345601046773715, 825006590944776, -15013706549172915792, 0, 7519190217835998800}
{6903686, 1564616, -588024, 2709252, -2073564, 1830122, 119628, 921500, -1705386, 1264764, 1035142, -459252, 1688318, -3854596, 1545774, 6208544, -5515920, 1537226, 587192, -18038040, 56425206, -12745866, -166842712, 185323780, 302951544, -646657936, -302847398, 1496229720, 19531160, -2745483026, 102740916, 5355376244, 1084898088, -13141865506, -4196228820, 34029569884, 9432920542, -81328162142, -23005923702, 181420838860, 71668819134, -390100403644, -232792619340, 813355970768, 705277471356, -1621174831382, -1963727666896, 3005209843718, 5073008108828, -4950761826694, -12268290538592, 6560757420394, 27713592884768, -4033341946788, -58506418724812, -13855142290744, 116069248342106, 69978237109380, -204389725681518, -221034206923988, 301721943913464, 617130359822496, -451216203815628, -1207538632091178, -41741167174616, 4042175785330812, -3931973938828750, -8200757997847406, 27783235312594140, 145514482269917276, -161775303005341606, -1505362895278444664, -3917550693474219794, -1893548847460036362, 15222721850312324346, 67012335206130188898, 174652831869757153904, 360427226636269056500, 670953565859969077182, 1144771397974523473578, 1855198535125064269252, 2733801662678309714606, 3383420482145713637998, 3107561425855014136548, 1118045013750610708786, -2220544908439772132516, -4642042035732985851974, -3793949905715429850428, -153074331755546122902, 2567313128687039967924, 1646321467044369813858, -758072595135246259760, -1033298654063295548556, 249877520319002725918, 441204396079684173200, -173340798964642609422, -119162172862650131028, 120193964376191149504, -12359417719359137028, -43563295798783458042, 25364007709432694464, -7677457596706777208, -2510174108195894470, 8825633338249166776, -3505589938468987106, 5095755795160890738, -1178585816999061140, -695868340125382420, 178384069260075266, -3967464966010331970, 759211918388508092, -3016214758046538354, 634713390389891610, 540583027642848908, 170305660834505694, 3380850784938381698, -236535344125565618, 3347805480526049208, -381687479980728074, 369740083158446992, -271094492497350656, -2985862648438079622, -43113527285480480, -4286366499335649762, 152070923491773474, -2612657565250389992, 223239657761723718, 1485207164959805532, 165055590051463630, 5011128938632720586, 41234629101971872, 5920967678913731298, -73548463706511140, 1417100892296463724, -133824813043528094, -3443741171781537168, -118572150468036168, -7473707357705069218, -42568918943327532, -6812333685797357560, 26215738781732648, -1293286436938503220, 65551633458990490, 5068614442503743256, 73003751034246064, 14761439556338844962, 33405740683862318, 3914123107576160182, -7387191848078188, -522365151934290660, -25354114635960562, -10404301405501838656, -29031272746996226, -18129379454970205832, -14198465508942786, 3147604712155023524, 2336678014836002, 9170047007331624338, 7287270015461594, 19488670079836014814, 4601666169183834, -7381231040559785412, 876066376191590, -16314662587428378872, 0, 8201912434621304740}
{7111118, 1602652, -598535, 2757532, -2092512, 1846940, 82993, 1155552, -2164675, 1501892, 1790769, -1643356, 547244, 742532, -650694, -1082880, 6376339, -5894368, 7416930, -4311412, -41222854, 96956408, 31668933, -319041360, 192247041, 602486004, -748151334, -866546436, 1701803888, 1327665956, -3288586714, -2983235408, 6726563084, 8473839428, -16218523487, -22462032896, 40923625883, 53526597848, -94681358204, -125301942436, 196119703114, 306141647864, -372470368694, -760934082932, 646672536244, 1843195670364, -953491803280, -4263441144480, 880768227131, 9345749039472, 1003316316764, -19346514316152, -8552271437118, 37399570394592, 30609097822495, -65114989430936, -87407774007688, 98157147517952, 218855575543007, -119967539111528, -463584150614061, 2637037308192, 992244613810449, 273484280086864, -1509106320541460, -1311492467574352, -120320580389012, 5956774601954444, 26794313376628960, 6636354256803916, -323381096190267459, -900318153581728716, 136586680805409193, 7208440800621979340, 26114944637357812561, 53673301667786195836, 80008185015040497000, 73518648154369280376, 22811694240960081216, -50001475787156149324, -34059849291303556322, 376420879758489911008, 1484539479237174429183, 3420216298978638913916, 5509467600232737901274, 5927766477982069673004, 3250808588172926828205, -1500928730368279822020, -4617411219911723913099, -3098289708972003750708, 922324196195003259437, 2305739087646513318216, 268120367417076401957, -1091542852877974129636, -170211370830974224134, 480865859764558710440, -24010295400534316279, -168153782176808990872, 85685797993838525169, 14441535319099984948, -48084201722708479834, 20686377490059680720, -2293018288182877202, -4090468893392710808, 9633516090079687442, -3367593527771270068, 4661268620682369230, -1022881620598528664, -1477314334688037003, 325821637641952092, -4481640675278424734, 845839346052251456, -2929648533648926107, 640253758988188596, 1060560682794512387, 125411698134687364, 3878763298588421424, -289340265368041216, 3465512854843175701, -413336159789567120, 15269435232003210, -273113270061048504, -3542375334769505188, -23883081573118468, -4654089471610169521, 177441230391536996, -2569010795713615914, 241589696522691040, 1981297234175211083, 169980306137645380, 5646415049583842162, 34378492107084152, 6354387504010763536, -85971800765380152, 1205182730693184400, -145605901908178896, -4099594645984187196, -124928224085124388, -8244647188549619081, -41572451264658596, -7255840447532735379, 31414224127964000, -1051667951173235373, 71597970290846836, 5794189121219054263, 77736112357035520, 16133023262507213764, 34458420541860004, 3996428310228773284, -9035509643403236, -901464359017387189, -27625396988428788, -11443377141301141380, -30970306828294720, -19628587583918455198, -14898609465305140, 3705299077145856756, 2679193737061700, 10083598201651889133, 7828870361751396, 21080701392037121153, 4901999654444724, -8137791717237848214, 929952905076328, -17719655722492749706, 0, 8942149259090743347}
{7324240, 1638560, -607870, 2822180, -2157160, 1916920, 80212, 1058112, -1779432, 856886, 1752698, 460200, -2325916, -280240, 5166650, -3616756, 746076, 220426, -2161260, 18909264, -10761518, -82094720, 138460158, 133811564, -495242250, 47037084, 1053105180, -624185912, -1723823524, 1423740470, 3186141292, -2355957528, -7821607546, 4657969740, 20422584028, -11525731476, -50357023254, 27755599314, 117635405144, -55993432248, -267692166992, 83851080150, 605007893656, -52340563764, -1351474996344, -221892116244, 2916715752102, 1256913769930, -5952127679068, -4393313415668, 11262169439332, 12790072226858, -19176727531548, -33348221604614, 27918866648956, 78853132520730, -28350803059528, -168800889042948, -13447687881408, 340368740601618, 159784886712184, -612360825978996, -536824037365868, 809828401802370, 1915605181275856, -1826683159320142, -3707246379014616, 2189787120012724, 27313739631263350, -50534530748097114, -222072846622633006, -105527346541314318, 2112443037745862290, 6782390528966926932, 10153239152965445488, -5109084281166815402, -68425277855981610952, -219502103868300651612, -514820155704472349094, -993179263266745793226, -1729311326594317143966, -2683378108090491042570, -3591389762735780576026, -3831687281846345502984, -2315426022204565274424, 1339362705204180931530, 5589696742811264591216, 7229590703661848839434, 3925705574385567391716, -1903404841058367286020, -4297132414859674437216, -1369366301642376937480, 1833445635930458533232, 1161413800223491508144, -753519669312742646148, -508422803620318751486, 390665276061754420012, 115785931767465503036, -178705272282052874746, 41753944200101429750, 34905492160013598074, -46998180015053108848, 15056796765906149698, 2564865810005991476, -5167460255806132308, 10158282844289116232, -3192684976419608722, 4103596024692920686, -857822465278672864, -2328181176163005796, 480355669419115906, -4968428835067770224, 928241986598913616, -2759954731049345144, 637432731660556010, 1652075110476020758, 73785839590491068, 4390426600333019006, -344981705260848890, 3539852152823408424, -444272236264572230, -409117325401692502, -272487513228995294, -4148576591203089704, -1863412159799140, -5019736493645230606, 204574773577274760, -2479571603707414602, 260320452824638550, 2546652286823984610, 174168841831493908, 6330660352396378080, 26313067301697058, 6793747306257356688, -99458241053821972, 937012227198921864, -157988612654384492, -4833908345194816388, -131333392440921616, -9071435445802968252, -40171042663357358, -7707661138509972148, 37128017601230704, -755631116772726530, 78043798029738890, 6595934774172384546, 82678775457723200, 17610592172655452014, 35467744524930474, 4055973284214161392, -10857808499706302, -1339187793444668550, -30058528392903790, -12570919576654673462, -33015894508201590, -21236405796184623026, -15621269494881036, 4332215584317568344, 3054153888329306, 11077781747329940078, 8405965875666264, 22790446396405421372, 5219843324546560, -8964483833873377126, 986804444520962, -19236318534274710924, 0, 9744371708827471932}
{7541765, 1680740, -635460, 2917664, -2246703, 1986588, 100073, 1023936, -1892726, 1391808, 1108273, -477776, 1661907, -3964652, 1624839, 6431696, -5624688, 1299700, 854783, -18192188, 56897256, -13298720, -167154077, 186205056, 303690559, -647335148, -306257836, 1498343288, 26751991, -2749836140, 94534347, 5351343116, 1102384077, -13116647220, -4240214086, 33986060172, 9484720378, -81240767076, -23010413402, 181203144460, 71601663380, -389745184564, -232522058721, 812947227316, 704477031463, -1620714245520, -1962618614708, 3006214926328, 5070331472901, -4954712768792, -12258560851273, 6551966584028, 27730775398862, -4050656704760, -58558578325282, -13647450789668, 115616140334305, 70816874687680, -205536858736289, -220574267419448, 304737670848701, 605627353770008, -429058429121405, -1231176332676576, 119548981956048, 2589680981289052, 166726014627958, -598484841603952, -1879285281256294, -39671572311163724, -63653962329816806, 385839646441819972, 1612892220108307055, 1782505701639277644, -7119546734690077727, -35467111265545124708, -95535728540839564491, -178106668604951945224, -276602579580922704090, -384227924162882546552, -559669049182065400497, -1029271857221933706608, -2078905005040789605837, -4055173147646839592020, -6664609117297290747704, -8337721532495614696736, -6932770265621338199365, -1470396468648511055288, 5192853294826034473872, 7222122431258282590460, 2638346710159503961247, -2883725107461388695756, -3002528356711681787790, 516602025290602470676, 1560147269483023712012, -184761169540459843060, -671207885947634559050, 214973756752880478980, 215904542865386536427, -156286266554635954872, -2628952631286204117, 47572632873054959592, -41659408478700772996, 9286760451316408340, 6729334325377646046, -5818470437002383324, 10443558577346048009, -2998779164148839620, 3416426644497645633, -680908281783696292, -3241462576070244187, 640844636197909812, -5414249651847755725, 1005090164011716400, -2498120111208280563, 625608584543092104, 2315726164315773816, 15356037329588288, 4909407766963437151, -403200952148123188, 3562463970355446582, -474145995867281936, -909084325839863424, -268939278282034328, -4804601335407898932, 23079731758158256, -5378018878428941297, 233469654990233576, -2337607259502210974, 279345119792781472, 3186727616290753662, 177507112980565796, 7064801011067899765, 16946243122595332, 7235635229686194702, -114053190170170392, 605468716510138855, -170975159488400712, -5653178292479594212, -137759885971326296, -9955982356590647021, -38323161652518428, -8165319749817078294, 43390531404488208, -398579859777043017, 84906242850243676, 7479938585008789374, 87834831026571136, 19200603507108478024, 36424202700170596, 4088380455554015621, -12867072747701020, -1841815707454697652, -32662638917191188, -13793236036903982376, -35172546613024288, -22959545562506176157, -16366355336755908, 5035320658635007849, 3463946449562228, 12158880723710764336, 9020588071730528, 24625688683156341578, 5556097955009240, -9867182131647710875, 1046765132513000, -20872794903841291722, 0, 10613373001157338340}
{7764344, 1720868, -646712, 2969172, -2268002, 2006026, 60868, 1266188, -2366968, 1641418, 1871112, -1677484, 493760, 699616, -530658, -1125260, 6511124, -5950260, 7268710, -4311108, -41119090, 97275714, 32047038, -321019772, 193247292, 604816120, -748952834, -869567576, 1698499666, 1336886588, -3281040242, -2999337568, 6713030462, 8484891434, -16174126526, -22464720660, 40821319372, 53523439264, -94544073382, -125205658640, 195958784636, 305799923322, -372278294982, -760292973348, 646773226702, 1841965644950, -954136614616, -4261636265340, 881553351108, 9347687537530, 993835672738, -19343702560334, -8536491055078, 37366160311158, 30692310843136, -65285597498680, -87234652302950, 98238616733814, 217963179905624, -116908527692204, -471623692149490, 21638464896224, 944797817603254, 402028028570590, -1779803707172520, -1356723422863408, 1959427792840712, 8063718281289600, -10584527330807902, -31267327730710208, 19993977523935198, 425442666926473122, 431537519209463716, -2061554540539831772, -10989701268752798362, -23124774778126443420, -20650874204246494858, 38115098679832037294, 223832490720532131596, 599417187068950014144, 1258406942310598366646, 2185098260723305980522, 3222779937013877030252, 3863203130604342355262, 2970289043898952923304, -375476871559781585146, -5817210402034842864572, -10438000384465205192278, -9564475162028927565994, -2256880506473109009738, 5339726924899938365692, 5895367346638669758996, 319924186664601212856, -3138835743499956787270, -994635556385440996564, 1358534560992464907054, 397511695514528543662, -636477904669754117468, 11248354691083473790, 261989007027041950936, -111661754437889056298, -40670169356987976578, 52587900260794758772, -33564137338865238218, 3954153597330188918, 10155094684458170050, -6134838379979636392, 10520703614438332658, -2795784745916977142, 2593087210828965936, -489995554176590506, -4207730851489129616, 805848507151514096, -5804616738516230652, 1075052013998012014, -2135447724752081054, 604180805840415704, 3051153455700009148, -49901390886259424, 5428279691697813812, -463701215278496232, 3524464684405713942, -502587132382908014, -1490215502867509372, -262185951656902076, -5510041100439923260, 51074643903357692, -5722911583045014986, 264113606328679586, -2135909903773642098, 298567060094233062, 3907094802276859004, 179874296496510920, 7849461700604221476, 6183161124944490, 7676107810869776898, -129801402241383214, 202857623615394290, -184565336143565858, -6564229990928527688, -144177061559160598, -10900042341228757782, -35984798655748158, -8625927659836457616, 50236487896565240, 26648904149870584, 92202639697304822, 8452639211229971226, 93206949273720260, 20909779079635688782, 37317485303223070, 4088778362311494838, -15077009098020358, -2416156747837214878, -35447246295891178, -15116995104124067500, -37444893401335450, -24805057349466039018, -17133700203033630, 5822170816344983146, 3911102335513978, 13333608984356716036, 9674868784549232, 26594664454293736408, 5911704628196212, -10852199587865051972, 1109985210394298, -22637768703916042776, 0, 11554283076874506238}
{7992951, 1758792, -656750, 3037572, -2336173, 2079112, 58774, 1166060, -1975142, 985400, 1830288, 477776, -2453681, -333528, 5382097, -3633872, 693913, 103000, -1807130, 18622556, -10890334, -81933780, 138776042, 134547996, -496782216, 45205400, 1057710394, -623228068, -1727899425, 1418909308, 3187933547, -2335662236, -7827661858, 4622006320, 20425212131, -11478822388, -50310695957, 27672535756, 117502830608, -55871104388, -267456323142, 83833757580, 604532774049, -52587084192, -1350720473079, -221105040784, 2916087861736, 1254357073072, -5950606084034, -4390869056500, 11262141846530, 12793924499560, -19204571089714, -33305182871180, 27891996778462, 78835272319372, -28157885651020, -169488800508172, -11866004004995, 337462605387532, 164300407045688, -616846675178192, -542772204164512, 867913725808740, 1703264603818184, -1531741250198148, -2815868005617873, 888911411586588, 3144604509958156, -9763749452735564, 56638732046842744, 156649944218870856, -309884187705296198, -2692576893550707688, -4848098597005957262, 2284663770471107568, 43055436606962315284, 139557816804334729924, 319951969805663436817, 590733990760267826408, 987727187098668515802, 1652812891056986444332, 2796023540353366320039, 4826169311391367990124, 7725117220275169486393, 10453708928424787917648, 10787002707049958695293, 6022492500782268538832, -3167058043016237334771, -10551862520931446137064, -9426322813598981663402, -830563986612867781016, 5653705701489260932396, 3476891720153276332532, -1793359932209404667950, -2053408579314478768400, 697579377542251069089, 812169365017861313912, -443272733378988425327, -168844391938981439544, 254642933691591292846, -57093625292859232708, -68358561424228067579, 51168501301397807612, -24087008556601479878, -593851776037346032, 12877395446145775076, -6206496723189137996, 10407904621580835681, -2587389606033622480, 1627895447154984194, -283556042302349820, -5215151377487082882, 973690647006059112, -6124267991708919633, 1136805062616050016, -1663693651619081450, 572594413121728732, 3856937303244115196, -121959491815684872, 5938587037163337198, -526147295694856396, 3416476010623947872, -529205504781007380, -2157951179594691550, -251941367554955140, -6263878804771426772, 82242629337984952, -6047607985351100278, 296483272494487668, -1866793540766826656, 317879459446350128, 4713415944704507503, 181142777989657952, 8684910223688758474, -6073645102396300, 8110649817675057750, -146746755111866260, -279116054645330609, -198756303774537632, -7574220001069919406, -150551250037702828, -11905182916650920450, -33109381453311728, -9086148123311250389, 57701934405475564, 527816058583470427, 99950502661548912, 9520834304985274769, 98797336010849068, 22745109897292855638, 38136437475593532, 4051758469612997588, -17502078026742472, -3069579507057127601, -38422268933336064, -16549238562117878630, -39837686094837540, -26780338151680943291, -17923055817467068, 6700959561444198219, 4398301584177108, 14609132048609482948, 10371044040193340, 28706084970885214171, 6287646174498864, -11926326113005606250, 1176621229800800, -24540498521738550667, 0, 12572597137936267438}
{8226166, 1803214, -685702, 3137892, -2430300, 2152874, 77564, 1134048, -2094298, 1528846, 1185888, -494352, 1620172, -4075404, 1716818, 6662512, -5742958, 1056054, 1122116, -18359672, 57397658, -13857458, -167494990, 187089668, 304552726, -648003310, -310050528, 1500412820, 34802908, -2754260538, 85254948, 5347403188, 1120839912, -13091258370, -4284520934, 33942182828, 9534751964, -81154353690, -23005787162, 180986066988, 71514352492, -389382051816, -232240066560, 812550864080, 703658549110, -1620320066674, -1961317058574, 3006887434944, 5068039730154, -4958461373660, -12250903704564, 6548616980574, 27737967813112, -4055517776252, -58611803501880, -13490152538528, 115350617370252, 71182519680496, -205739998577700, -221611198964710, 309575503350334, 591701861729612, -397035760991092, -1287668489416214, 186261700140016, 2438052822699694, 1440646997457982, -5258271101342564, -5816615970113658, 5096923061398496, 69095388757955988, -24020002618330094, -536982749408181092, -1323814097695795168, 1568058955413859564, 14736714591291860086, 42455811797063717408, 69568315844067640200, 41496110997599081762, -117757069322751729296, -532963984640466786286, -1237625113898081113510, -2180374867617562070480, -2975939305114531739690, -2611645080247837000664, 76563786395630236448, 5858573384000973325600, 12935788813613892497402, 15914411180041162760368, 10216890683406338821206, -1851379621853371133418, -10298254031358957361988, -7176876160897519050330, 2024872503822000229460, 4923269856320531970770, 310150882209342586348, -2296243633219569975852, -141371874896143477584, 965213703454605496150, -165339963228418986194, -291034359549401856830, 205190928087504198942, -3443786196672791416, -84318507767426673668, 45065096673747628560, -14332396557442131250, -4205392686609224800, 14975631548120853196, -6112430069223668084, 10111281078784017042, -2372895758813243436, 517230808200975326, -60801468786469236, -6249551836381946752, 1142514339931666472, -6357307509305419786, 1189045572773943178, -1075212567692146186, 530344254693511630, 4730500211428351736, -200738524264673318, 6430819697748957932, -590165347377401642, 3228662632663700156, -553591936470878064, -2917516169737324364, -237916929065719546, -7064421027349322276, 116696991434658108, -6344475391590208932, 330543522711785936, -1522097163792006716, 337165003116561184, 5611409849485240430, 181178109694401088, 9571007467446830334, -19924108650212956, 8534128018329375146, -164932030570831276, -849372617664909584, -213542393304661762, -8690635626419578968, -156845620004346908, -12972747342718995052, -29647702998728908, -9542154113994799174, 65824247808370554, 1113320040647748558, 108167488764255256, 10691693936002600886, 104607687540651346, 24713854257499502928, 38869016071776216, 3971332362826828660, -20157521259533224, -3810053644200519316, -41598034367000120, -18097398750482926944, -42355794379178670, -28893148510826142858, -18734084377546830, 7680558962836240944, 4928381367080584, 15993098136114369074, 11111458691903680, 30969160139534615504, 6684948830489466, -13096850877121499486, 1246836284914728, -26590849552191854514, 0, 13674192002848069462}
{8464752, 1845508, -697727, 3192764, -2454146, 2175076, 36135, 1384696, -2584959, 1791332, 1956987, -1709436, 426170, 655240, -399998, -1161472, 6630227, -6010092, 7151258, -4315600, -41069762, 97587668, 32534185, -323022968, 194197587, 607149484, -749891450, -872546920, 1695682016, 1346071256, -3274540308, -3015588500, 6701689814, 8496016280, -16133311757, -22466919088, 40722411945, 53520161772, -94407000708, -125112033400, 195795321644, 305453712036, -372063853418, -759639008620, 646790106318, 1840815082272, -954809941600, -4259843373368, 882666054329, 9348415004424, 986776155382, -19344077203152, -8519488630996, 37341538025856, 30741034435164, -65373914133584, -87207404307428, 98488888120744, 217105857746366, -114780944856752, -475958493046133, 28686122992100, 935280003209935, 416165405559144, -1817111734784412, -1286504386515868, 2378416134922582, 4740462775367492, -6893964614048866, 164007163698324, 18171308171268456, -44186882827132752, -369529894571655969, 163348680408499620, 3531141020972397090, 10678445172909720848, 7414846523572610385, -36062968185249958904, -180283957156536702887, -480455166670592017540, -1007370732456254011389, -1871425355100414188172, -3212645285738981946724, -5390911609132434765384, -8496718894017342675183, -12009596298449979763112, -14055533530895184041111, -11084526159827375268268, -1378753521108814729143, 11175019049822297392324, 17422902958274579913577, 10473609432598554333824, -3553701997545715159437, -9472385244591478450364, -2851097490656344517835, 4044938682296650045960, 2206613658438330108131, -1732217295136756768124, -868403504613197283000, 857529399029171926484, 117833028154877800574, -341949694184956393428, 130268809200643043617, 41473269603771585300, -89218530486331439067, 36122215124887432348, -5081856350265867160, -6874497676369347564, 16544860929258771088, -5915901926845444032, 9627171847914893044, -2148888667646883544, -739665997338606373, 178291048964315544, -7294517528369303843, 1310331739369911924, -6487352059105182505, 1230496572919465232, -363107649475761841, 476979347658142080, 5668007948845157084, -286103987031365076, 6894387489888634131, -655342843877500736, 2950773500248585576, -575319187331939208, -3773846853714652760, -219822849555431116, -7909228519179910969, 154541951890130068, -6605010284492395885, 366246732773042768, -1093187443619783732, 356295553063012376, 6606819576752450570, 179838992555741880, 10507156055290022623, -35470456062830588, 8940748204099820496, -184398664667521176, -1517483832714510433, -228914880008433888, -9921293728071243172, -163020019563718420, -14103817652711794194, -25547836604271488, -9989588616231205281, 74642144578035236, 1792229848815220407, 116871362322059316, 11972766969373307886, 110639142408538304, 26823541150654794796, 39502241308333996, 3840882923664870625, -23059395035234184, -4646184782540051176, -44985292683661952, -19769310519905976054, -45004207470506816, -31151619961244633553, -19566352948994172, 8770572382116354248, 5504342621988656, 17493661056596406865, 11898570515419796, 33393622775704248022, 7104683774159824, -14371605557623034457, 1320800238763180, -28799332110995399151, 0, 14865357983753542086}
{8709628, 1885522, -708498, 3265056, -2526058, 2251376, 34938, 1281888, -2186288, 1124420, 1910626, 498052, -2590142, -387284, 5599166, -3645192, 630530, -23058, -1406540, 18328988, -11096082, -81765440, 139217848, 135273640, -498508810, 43334766, 1062644588, -622288416, -1732242780, 1414147762, 3189570900, -2315340668, -7832675086, 4585799528, 20425192502, -11432010264, -50258394542, 27590511134, 117358777002, -55747014016, -267211065670, 83813522738, 604065346504, -52854326812, -1349955858582, -220329855176, 2915448214868, 1252057555404, -5949731537182, -4387708584686, 11262008048752, 12795767561302, -19224707089854, -33280345560506, 27894352313642, 78793310760294, -28005707055294, -169914503500802, -11112367428460, 336615605304786, 164457723204572, -613803662992998, -555928910112674, 909686324147368, 1578390633967396, -1191540831936370, -3401377152245624, 494873706406242, 5509375168824506, 10061288549046464, -14257338521927266, -75554470482522686, -87970554951617940, 768868751270779708, 2424575319913571104, 816175467838886568, -17088685514500010224, -67018125846266921108, -143447266336485183622, -208695541218449846586, -146955139221853081330, 120993880878230645566, 656823024979753053618, 1222412552243016509082, 1037150764670070944500, -1051081903823358227700, -6548977009414835174056, -14992652890759260328446, -21967171457513118085168, -20735003489604695393816, -7591697713184741996484, 10089552624205911779242, 16596420227195494174536, 6443452167347990882826, -6242053916570063699958, -6310473053656390289550, 1418324763122691415832, 3162378972966132491244, -658137517502772797874, -1284169846964490944266, 560640992053899985974, 343019332376417724326, -326329478431683650518, 46958360233060110582, 73373477003860138766, -85016794896599296360, 25980761015537827148, 3191237347005544270, -8690657791945663836, 17675932387384699606, -5663179549707311988, 8944940255019929946, -1910626041879675726, -2140151844925055860, 433019740167883008, -8331514491607309496, 1475064134544154062, -6497686071994419808, 1259914947353686562, 478618438550598098, 412107189168083582, 6664279145253430710, -377864781887901252, 7317608359019475482, -721228636928354562, 2572193841284498308, -593942958585476182, -4731509568905143278, -197369386867760688, -8795045968747490590, 195871590722516994, -6819796708768886190, 403532093946731216, -570969774274475610, 375131851373777222, 7705370225760450434, 176977269640859882, 11492244038821142286, -52817035756219226, 9324006011111223612, -205186505699643472, -2293696529680264246, -244861772242732392, -11274336803519808884, -169030835392649146, -15299170579604026876, -20755065749784674, -10423517456249360874, 84195680185154520, 2574327671971104420, 126079953637431606, 13371993732975343514, 116892232105009196, 29081966049964908852, 40022150293286596, 3653115708423670112, -26224598906943190, -5587260007220411934, -48595224661671374, -21573229191914278454, -47788030892383844, -33564272696133464160, -20419324693905006, 9981381422966726826, 6129358701849894, 19119514454073607578, 12734955235467692, 35989754163038157004, 7547968926364826, -15758989594730703842, 1398689977052520, -31177137044140142762, 0, 16152817278504253100}
{8959412, 1932264, -738834, 3370372, -2624925, 2329372, 52395, 1252172, -2310004, 1676400, 1262621, -508696, 1575307, -4186716, 1805117, 6901360, -5866928, 806172, 1410471, -18540544, 57891358, -14421992, -167790363, 187976520, 305249181, -648664544, -313426992, 1502435684, 42184371, -2758759216, 77069315, 5343551852, 1137961651, -13065707324, -4328470684, 33897954800, 9588022832, -81068722716, -23009291834, 180769977412, 71440509034, -389012414332, -231991451405, 812161026136, 702875478843, -1619981260468, -1959893667836, 3007367036624, 5065826612175, -4961866160648, -12244698437822, 6548982982276, 27739228501367, -4056272478936, -58655920784693, -13379724480336, 115210769771292, 71305114799560, -205621268303560, -222722855490572, 313105783116114, 583356337219616, -380034586911252, -1316311259761628, 215468166135569, 2469620303785168, 1274746334282569, -5637089834210420, -2394146612862071, 7943226841450360, 9785677844996670, -63433287596606916, 68157646302703467, 543292440003704956, 604426587664251550, -4680660951262550844, -17379781554632544484, -29338004866621148088, 9860420079039453430, 182456584791013489484, 619286399937826444584, 1475661694414693444708, 2901786391596107248888, 5203892493747888324324, 8472286106379189629757, 12534323535298547305364, 15977387027209190512242, 15275953836418717716072, 7041088636703683399109, -8623104256416142865380, -23656036269552093527917, -24522912761569620915724, -7728816744740565704128, 11082832290320650428364, 13074447876884741105320, 572057242984662723568, -6705103783080253020734, -1676093047886378603920, 2931527301447560218051, 513492321462424209820, -1320949147444213055014, 178632680494000498692, 474334688428837378327, -260827396495308264180, -30597761979032842169, 91142824776178754888, -74249103870865232625, 15920203602412194348, 10268680174053222999, -9794994549114722332, 18443434050736256654, -5384573838582922388, 8049853791415061659, -1653103005027889532, -3677851478705252338, 702038368532277380, -9340031356209137531, 1634574359254406104, -6371431745648490672, 1276098179102874720, 1454904590941745693, 335398028913559640, 7712695241015829669, -475771598422060536, 7687700618813532721, -787333228120378872, 2082004648073590469, -609003071236834160, -5794615031875584204, -170268202296285840, -9717728117177793120, 240768720151223904, -6978463590716878247, 442324901326883248, 54100994514525919, 393523229559744292, 8912727906452740595, 172437944412738688, 12524586549297362622, -72070111220367948, 9676640999954383676, -227333537450902028, -3188957905547245411, -261367571330643384, -12758228365573098308, -174830830621697172, -16559233882640706986, -15211800427922644, -10838385038157689820, 94526254891934844, 3470144114757231138, 135811117329308536, 14897710901566530207, 123366827517618228, 31497192833607335293, 40413745306781056, 3400003909070565703, -29670910463983492, -6643286364201603368, -52439455508888456, -23517842358146900452, -50712487277710264, -36140022828295707987, -21292352616165500, 11324205099457842905, 6806782586187184, 20879916840465697831, 13623310882632316, 38768410236648199215, 8015970542645864, -17268018458637254784, 1480689633132920, -33736178394926885206, 0, 17543759534570430589}
{9214808, 1976802, -751668, 3428744, -2651376, 2354478, 8220, 1511424, -2816344, 1952136, 2040384, -1739048, 354410, 609412, -267450, -1191200, 6750460, -6073968, 7012006, -4325200, -40958298, 97891754, 32960182, -325052424, 195212650, 609484870, -750739094, -875484640, 1692342962, 1355220160, -3266784314, -3031988912, 6688349016, 8507205210, -16089514192, -22468677296, 40619396676, 53516670884, -94267391274, -125020747800, 195641824670, 305104833982, -371872661082, -758972809772, 646818322398, 1839715362878, -955589747832, -4258103064768, 884170190480, 9348304335920, 981117524138, -19345746055878, -8503791284628, 37325617691854, 30766303285474, -65417533765048, -87235925429986, 98740525486498, 216498992338630, -113616871093250, -477700616750976, 29796548151036, 938788877015008, 398881081764732, -1770136997602794, -1376254004930606, 2534498890283860, 4013409027964036, -2864760392947534, -7947130173141230, -5174016588450868, 1477980971312766, 118774298716664602, 196266570718412998, -760318339593480556, -4203015280817983588, -5571601488747175788, 15040155196756424214, 89531284944949805980, 250724361123558266416, 465429532771681972526, 686244310337718757638, 794239105149634101004, 880143853283885919792, 1426216931159792748290, 3377293410733147625318, 8487338274237905638062, 17326965024469193998256, 27404486196457978557794, 31921012249323285855564, 22032314404171681152638, -1650198165357893648196, -22666390082222654560678, -22445256397772020145680, -2874486338294040328924, 12149100303689192882230, 7172067826673130836130, -4085316096369011298982, -3958292013774924079374, 1745967737244611077180, 1420842173461520392974, -1030154219964872457194, -187680912832225730480, 504068190950919606494, -167113240684700331578, -92875333191369978640, 96017150448421111598, -59474574848604075434, 6812688366951780112, 16119318950822685486, -10346362036511540308, 18899960315615083114, -5096815588424387524, 6925746748288706496, -1371801562447623364, -5342491627203181548, 983454300249165712, -10297737212205035094, 1786692109828761492, -6091732922483528802, 1277890843772784880, 2569466691947853606, 246589055689198178, 8805114544622375140, -579515433797507928, 7990785833069211368, -853129124534679634, 1469051174422720252, -620024676710972010, -6966724279775330232, -138233706597959776, -10672164913718153568, 289303787553681284, -7069644901050878276, 482535870110404580, 792001558783774204, 411307340732959988, 10234448577678192898, 166059210668254504, 13601862716081880900, -93337654887882566, 9990584301442165654, -250875613382030362, -4214937599730966952, -278413048952784314, -14381745007625242916, -180368999985707020, -17884034883219081200, -8857507999069666, -11227961804315097784, 105676607393046156, 4491003739482053270, 146082684499871924, 16558663106657088716, 130062085341108334, 34077546881900542778, 40660944520293436, 3072733323431344886, -33417015631972342, -7825041076795699808, -56530063004009836, -25612288338943938308, -53782912331330300, -38888200646528090132, -22184669902086118, 12811152735899660372, 7540156107559826, 22784729318199661236, 14566463100588574, 41741049235882969710, 8509905126630938, -18908352164235241064, 1566990863912364, -36489132670271077562, 0, 19045862502873587456}
{9476853, 2018980, -763204, 3505076, -2727083, 2434124, 7708, 1405972, -2411334, 1274452, 1990996, 521204, -2738145, -441376, 5825761, -3650172, 568185, -157680, -1033532, 18028336, -11227566, -81589692, 139540516, 135988604, -500019040, 41426564, 1067337156, -621364696, -1736362751, 1409457688, 3191189767, -2294990288, -7838535764, 4549359436, 20428380159, -11385274848, -50212790735, 27509436532, 117223161146, -55621725656, -266975691170, 83789903196, 603609270777, -53136706272, -1349156851855, -219552910632, 2914688982138, 1249943426204, -5949084634776, -4384194764084, 11261902626771, 12795699386076, -19239214285145, -33266153766076, 27910255431420, 78748769451528, -27900593403058, -170165560814096, -10786521415262, 336587747881480, 163422303351161, -609902804268604, -566422023722387, 933178180687032, 1528919946326679, -1080109051734648, -3663724954741183, 885255328986700, 6399056703872175, 4720181952322964, -22692226015909551, 3261694040115984, 74605099354022456, 42657885511324100, -998534348015783166, -1480541234273711236, 3917153611936312868, 27413859761869039356, 60929537512283008672, 58913723756234584228, -111071061096688451547, -653999435012972441160, -1805980034263371284931, -3909457196450817129508, -7084711497423646702443, -11369350771481921414664, -15724569912781499406934, -17159050419482770178500, -11604700260211220077199, 4357448989972034056760, 26398118884289004322526, 39256732025184433108840, 28815413708117152488259, -329391716218498352772, -22191322954985459830078, -16149909663036011743864, 4344206223402569048706, 10266098721337058609000, 128323420690627588150, -4680140519629770943048, 122977068292252416076, 1855026422075220806796, -537642610950980799064, -464788490579797712440, 446532748253056514822, -66139257595247788568, -135197185025673924235, 90633465120245179188, -42917013699439899188, -847475364967002688, 20831699354867224658, -10497844234559207596, 19075014810259975874, -4806022281372766604, 5557309660458535760, -1063161154470015488, -7119846515997977934, 1274930059190725900, -11180640761027307150, 1929233902223134192, -5641945946148148213, 1264191176836374908, 3824630814545976534, 145488469440746512, 9931788252306239379, -688726362947338348, 8211893811864319806, -918051425843345652, 722015876632781400, -626519642884768528, -8250753913551825836, -100984524660343008, -11652205216613639913, 341533713102352588, -7080939618131413236, 524060432222179080, 1653121427930168447, 428309905062866196, 11675928940848502118, 157672513642291176, 14721050929663300022, -116729106229920032, 10256910375076435092, -275846154940496880, -5384051529830769805, -295974992038118776, -16153967929958332070, -185590402639492200, -19273149524465268223, -1628632029774668, -11585295260403213843, 117690814637822588, 5649062400213360228, 156912415183818764, 18364005935594878784, 136976389601362904, 36831615243830639877, 40746526366307932, 2661640512881225514, -37482545158244764, -9144113903370655042, -60879591183286936, -27866167632779130524, -57004755068689372, -41818557580721003756, -23095383021831464, 14455290236832661583, 8333217765939260, 24844442909200843955, 15567369886508984, 44919759913154327790, 9031041164962332, -20690349067656019010, 1657793096608136, -39449486054903630479, 0, 20667331667818722151}
{9744028, 2068120, -794986, 3615552, -2830844, 2516510, 23938, 1378696, -2541280, 1835000, 1343662, -520516, 1513930, -4298276, 1906300, 7148912, -6001832, 550174, 1698428, -18734756, 58413016, -14991470, -168114466, 188866684, 306067974, -649317480, -317185226, 1504412548, 50396708, -2763332898, 67815404, 5339787780, 1156064298, -13039994258, -4372738450, 33853402096, 9639374760, -80983730130, -23004256006, 180555059336, 71346749358, -388637519220, -231724638840, 811773539316, 702079917944, -1619684823710, -1958377898438, 3007735679456, 5063677880726, -4964905325566, -12239814796450, 6551663231378, 27737833569814, -4056678578148, -58689864483010, -13305333611168, 115148822043780, 71312839023776, -205435173632274, -223546490102616, 315154913651458, 579620672776232, -374549020177844, -1321226269418902, 208667657074094, 2527022993121790, 1047616177714240, -5016831399087118, -3098422352819756, 6201366145232926, 8147342788449844, 1475248219331364, 7925334467807370, -123878890761209596, -456742828032372626, 551812158456730990, 6337075002086363350, 13576983239711437172, -2013444567551694902, -105866157740518649476, -362905033947876706318, -847018546358131219356, -1520919426445776822270, -2435872259530614164604, -3816876166923509412226, -6299136435871637615942, -11453263549956607743210, -20333594403186694512268, -32366485149252029726558, -42216044791773823896144, -38788918406614703264168, -15283173836070211124774, 19288614874878217139174, 39778846882517031942832, 26392539784771942287650, -6186799688412826089080, -20366708878254343600394, -5797447699445786860526, 8684417792414603436512, 4050939688548415986138, -3799981434749119413422, -1378984034310512975422, 1783884937106398386234, 8967054434129129020, -616137082742090126026, 328852224278420189886, 25552655026275895456, -156990948863396476742, 78179318496038234332, -26287541853998111458, -6873326437780563492, 24556513653060119990, -10382479362779330422, 18976982004718251726, -4510732896376307340, 3931915220249486438, -724823406023381934, -8991777719119351106, 1573778257558011574, -11963264940226868866, 2060018757825293888, -5005838716720132568, 1233957659026909298, 5221171222958467660, 31979410762741472, 11081290089276131308, -802972451423393700, 8334985066724977414, -981498483727449228, -170496935854677534, -627987960281135664, -9648873018494340568, -58244945773325332, -12650581827662080462, 397500757739349112, -6998877485936041230, 566778067133023404, 2648233393023604310, 444344479496488636, 13242345289839377946, 147102617932416014, 15878359192709459414, -142355132387113652, 10465782316915548502, -302275859862844816, -6709481305680965510, -314025967384254202, -18084270091892629920, -190436015498472778, -20725642693306537576, 6541474229825780, -11902651782703083818, 130614280302947062, 6957355589787568786, 168317944037523064, 20323316058100853802, 144107292773459474, 39768236584308307984, 40652077178111384, 2156150727126332846, -41888105923407140, -10612962417876846150, -65501058356092152, -30289561731315455672, -60383573166499392, -44941284976334412084, -24023461171223210, 16270699564089833662, 9189912681745300, 27070220040541565556, 16629127220930672, 48317291404759584600, 9580701112797472, -22625098001655614772, 1753303804595460, -42631577903637758146, 0, 22416923409716647216}
{10017153, 2114980, -808659, 3677564, -2860100, 2544648, -22633, 1646736, -3064715, 2124372, 2129221, -1765996, 267384, 562380, -124238, -1213956, 6853867, -6141920, 6904046, -4339812, -40900998, 98188588, 33496453, -327108336, 196177359, 611821104, -751721938, -878383036, 1689493904, 1364330208, -3260068736, -3048542644, 6677210274, 8518447032, -16049255857, -22470035852, 40519915987, 53512910024, -94128020378, -124931498284, 195483990342, 304754670520, -371662372684, -758295624840, 646780777806, 1838649034768, -956325421940, -4256426958156, 885870133595, 9347635442424, 976248116495, -19347761249968, -8489850646290, 37316833091692, 30775822534443, -65438361804676, -87278785857339, 98947954641116, 216112989433690, -113059076993732, -478187994216033, 28899517014068, 944382467637350, 381859871334384, -1729007241837589, -1458759074111276, 2660633085218617, 3880302902735232, -2462288945365159, -10989082493570824, 3207563925969110, 21158868829944060, 21865153418989073, -176198338449424488, -58382266592785603, 1147982582583970604, 3809075612730170427, -2357367441335572484, -34610988994589374451, -109785559366519040900, -179839181736432541677, -92627626599644453440, 422418137669472557693, 1790199620295416598188, 4270611551515533705476, 8118630202599622287000, 12615393319971469401065, 15488312881501523521056, 12752006095979706710455, -1233551602031045417008, -26552387303630397963479, -51507059526215737542252, -55855428157423617957795, -26730952043448706245356, 17845414659647170675725, 36821759791115335338236, 15158131176824803361822, -13200549476678594666408, -12965624690592356570649, 3561049629421244169464, 6225820233129291291953, -1835461291237186394644, -2350406930051096838841, 1315203521841675933292, 483033110295555773078, -639810664006266949972, 181923021722557234788, 97419000786579398512, -160577703733736421049, 61756482005275268316, -10746949401434461229, -11300482130358594700, 27462621302573030657, -10106329968774042872, 18596899859175667324, -4204676517424798392, 2040997813542761969, -355706548627758744, -10936336132279825417, 1877045211007788588, -12618839190584681974, 2176881196319987800, -4167807349843197024, 1186215750488976672, 6758142272902023136, -93976305133104648, 12240448932089132156, -921758933998690520, 8342978756439690868, -1042832799982872592, -1219867532861608817, -623919333377348520, -11162395946606207212, -9746491908018200, -13658832907768685204, 457231335565730284, -6808883583306231847, 610551617463212708, 3788464106447255304, 459212241304673056, 14938594254265124835, 134167712274797012, 17069152952687083333, -170327346660919632, 10606401281250765124, -330192373855299136, -8205195912540063145, -332534054098187032, -20182303112611212344, -194842561987314236, -22240009079154687583, 15722627525753732, -12171462575875490745, 144493728015292776, 8429837815479195871, 180316725326907764, 22446591888035347059, 151451452229139776, 42896499251217173292, 40357932139148220, 1544708603107288444, -46655319401325092, -12244958499962934530, -70407971104820492, -32893043991138909472, -63925032553885528, -48267020635427642572, -24967728570420284, 18272552827236370638, 10114400943926348, 29473924327299652522, 17754974071716868, 51947083571902120669, 10160263237670308, -24724478156951002903, 1853738776423152, -46050652928598210746, 0, 24303989114448332744}
{10297208, 2159400, -820996, 3758084, -2939834, 2627756, -22240, 1538664, -2653088, 1436018, 2074022, 547452, -2896014, -495768, 6054142, -3648488, 493700, -300986, -613446, 17720428, -11436078, -81406816, 139989732, 136691348, -501716698, 39478700, 1072360402, -620458660, -1740748576, 1404837678, 3192653808, -2274612396, -7843363528, 4512686356, 20428896672, -11338619312, -50161184202, 27429214190, 117076589520, -55495653216, -266729600748, 83762825594, 603158050688, -53430109692, -1348366386756, -218768089764, 2913932101074, 1247962137268, -5948752327016, -4380544333624, 11262275199914, 12794091393014, -19250176741210, -33257863075362, 27931109914848, 78710751313366, -27835396695520, -170308617967774, -10666170699784, 336817028953988, 162377647116776, -607176912146060, -572184401774640, 942611881739522, 1517952434867378, -1074539161979304, -3654398508145798, 860801785796794, 6584812266667670, 2757665365545042, -13866466583128956, -2059236471324428, 3491531544204352, -29395259719616710, 98023576558310190, 859746721339398398, 87774379789841168, -8058218677544331364, -27200683963624414982, -23600944135339590224, 85355290072415922736, 472241765522405662238, 1276868589929311130406, 2695249165743924919248, 4906729442557680111398, 8327111516769855907546, 14123056140260044690390, 23313131077519392910232, 36588742063122641036152, 50500000634505193267448, 54662043050882350735046, 37304987952367018574198, -4286999145123046451680, -49071712966324313323320, -59218809901511140594832, -22692460606805427421262, 22181248917567365781182, 28265719454390652405122, 964802337130958267924, -13988793173571531355662, -2630568605377792844412, 6108658575672959191686, 448216373753569378252, -2618202301849316603082, 630742534698597682822, 803217898851357684860, -558955146947090580590, 33530441871630268850, 144832927271635080442, -149893664856931133134, 43987041126045550018, 3041050392078507506, -14305744580979939370, 29706916896786562116, -9746891030501432176, 17913052300951074410, -3879093048826889104, -118968522975738446, 44037113703162230, -12927900977862643004, 2181580659301864634, -13119509537898028038, 2277682260305787268, -3113105547682800516, 1120064658958509926, 8432709489787761278, -232334623979113670, 13394289256543808642, -1044527532486810760, 8217794210517945386, -1101381997541722846, -2437357868428360094, -613794782619368918, -12791667283804171850, 44770540862000190, -14667224570584315348, 520734857543611282, -6495248411116210510, 655226636069405946, 5085254050497663648, 472701798859539200, 16769221166293576124, 118679522180360884, 18287878467285346458, -200758034523172722, 10666949313078718764, -359619975653107720, -9885968105608864070, -351462595326597196, -22457979032988465668, -198742362271854122, -23814104532591750526, 25987877094663810, -12382259478993108218, 159377182812540506, 10081433716356451660, 192925972349849940, 24744261829983036780, 159004566533987430, 46225727608768017040, 39843119306698386, 814708362626414400, -51806854282654462, -14054449052981645240, -75614331749602784, -35687698642255362558, -67634901812847196, -51806868021905812526, -25926853004272494, 20477179020547520726, 11111068318634004, 32068166123182326384, 18948298478618762, 55823299216899326118, 10771163770212818, -27001195233509099392, 1959322416392034, -49722909316712577390, 0, 26338501115065906960}
{10582714, 2211020, -854252, 3873888, -3048657, 2714696, -7509, 1513996, -2788016, 2005148, 1423647, -529656, 1448209, -4410040, 2003937, 7405624, -6143594, 288052, 2007415, -18942564, 58927002, -15566264, -168393025, 189759396, 306719683, -649962004, -320527034, 1506344888, 57937845, -2767980112, 59652017, 5336111888, 1172828913, -13014115972, -4416664350, 33808552748, 9693840260, -80899262304, -23007716294, 180341391032, 71266941836, -388258402128, -231486259497, 811385872300, 701320763647, -1619422079016, -1956809138158, 3008047328072, 5061446057827, -4967634909096, -12235614593600, 6555748137036, 27734934320188, -4058428476008, -58714389564251, -13255529901120, 115131620678110, 71270547374352, -205266758301841, -224089994477992, 316238758395666, 578323767433004, -374168350710875, -1317334570619704, 191648978901753, 2577320220328508, 915343331222716, -4675833089656044, -3887756696033381, 7213799089893112, 9873582933117035, -2197084680978524, -44548390520018435, 2675354419957168, 177390338869110177, 404931326565012380, -1672040413871729180, -6174294749871995756, -4595029900608584035, 39628621569569846272, 166179350850240993718, 369097142390476487044, 509552780278612443275, 215151820193293830116, -894984493413608833277, -3334147232891516079968, -6778041690051585245721, -9765959607086500590396, -8861112556334114084120, 2300038049523553269144, 27273113284566492388320, 60884761584481561845892, 83422819440174115007660, 67315504908598069099660, 10275257085416953359774, -45945860754529052883904, -51409318715628201625378, -8365113508772977948120, 25512025045074554648175, 14467832698613958940028, -9003475668256730911983, -7406732402969671474536, 4062465730975660779156, 2347463535937999468328, -2235108714871581382501, -79845387626312576856, 939239496892445181063, -409770889203743032708, -95654068179782874583, 167961430529634094868, -129401432343840601011, 26833589295544310276, 14809398822294596393, -16138704230418804064, 31416356114228049708, -9355016441984941132, 16895678613428410114, -3524535190140467220, -2545818889886239359, 473136465403607500, -14937331440285624551, 2484094248674515440, -13436554062933796261, 2360319667359045648, -1828079395448941038, 1034684191963945940, 10239981340948935652, -382965947665271128, 14525976056416099738, -1170656067880025684, 7940395244746021618, -1156440034285471984, -3834003639268679490, -597088427883372288, -14535946630879275244, 105555419980759184, -15664672488802850636, 588002521053413504, -6041097719322579911, 700630728200317496, 6550317603983672335, 484589022856098648, 18738351401202481440, 100443459951025620, 19527984074946098669, -233759834155556884, 10634537259625630192, -390579219943868216, -11767393170831784112, -370769916677806848, -24921452108994213278, -202063160243953872, -25445078103330490650, 37413581081245996, -12524615743635849232, 175313958384874000, 11928079290721810081, 206162595013670332, 27227182110389344648, 166761305713397608, 49765477667695992861, 39085296819640692, -47583619229413026, -57366466400974140, -16056806898250749461, -81134652539245780, -38685130816940366684, -71519051351998696, -55572402236499786531, -26899337314886132, 22902146709706683933, 12184535287066460, 34866334921695797459, 20212642864298800, 59960856664951283202, 11414898813785680, -29468848009748448971, 2070288012066448, -53665556350359699327, 0, 28531101731480753664}
{10874428, 2260280, -868800, 3939684, -3080774, 2746018, -57014, 1791028, -3327856, 2308562, 2215378, -1790028, 174944, 514388, 20870, -1229032, 6956904, -6213808, 6773946, -4359472, -40782462, 98478654, 33971978, -329189812, 197205596, 614159960, -752613898, -881240108, 1686122334, 1373402232, -3252096414, -3065249440, 6664078584, 8529739986, -16005979748, -22471010244, 40416413350, 53508876392, -93986237918, -124843994484, 195334674246, 304404156170, -371477235484, -757608576840, 646767601294, 1837603335610, -957125560508, -4254810557796, 887821534766, 9346602428894, 971780044056, -19349669946302, -8477849974498, 37313252088006, 30776112848076, -65448577064038, -87319620713708, 99105406450842, 215884454912348, -112831316137054, -478190681097800, 27737390914218, 948616913543360, 371647564184120, -1708478777690360, -1493470783508168, 2701581062262684, 3890327280312620, -2706599486837220, -10366517672114312, 3763974927101686, 15929872945249612, 2671668876158228, -33674682962345868, 103976862714171602, -76828781207017726, -1250597328155532008, -1968113250608875318, 9805391705567561458, 42718957094743454728, 78433759779068321814, -20166017644883453960, -479724602370151190794, -1696278173709586818914, -4049700171539141517298, -8031507125664638562122, -14535441699520528044108, -24334627246359131681012, -38608232516906970452856, -55337040640620577521206, -66503515082020105330260, -58788082965366246857428, -18910629688970444224596, 44249689412023817376778, 89460329083571547100118, 74924597677247526539042, 7931445468223174377588, -46277487856635764834778, -35367430181230032422774, 9122517125254115106706, 20934655134779430194066, -744668586278213805050, -9263888280749063519238, 1016060998786707939584, 3419892863724026971988, -1406555290913852410518, -666755594794240274816, 903957858161796229904, -230679162688772198256, -193395456482503113132, 170202422909487300544, -103308357633350571392, 11578651799403269650, 24573106304275279176, -17069981348920843496, 32679629681064412564, -8958873011694686294, 15511320968225129994, -3132160172816448896, -5231333467580258776, 929353343214099362, -16932144893983129792, 2781199718954253606, -13540618440921338986, 2422737380278375408, -300405427607313844, 929341559577777328, 12172853129048907662, -545652027311299720, 15616778738004399802, -1299458197528534592, 7490855705987412564, -1207268477681262518, -5420494321278405206, -573269282101497350, -16393286197092130892, 172845345936613390, -16638667563393965278, 659006140595424034, -5428371384643558446, 746572926048926204, 8195589649432251732, 494636899661424776, 20849607236017465658, 79258782213958170, 20781836998837763942, -269445423375648298, 10495146233031537906, -423086597486613970, -13865900909100067440, -390409067967380798, -27583094161022077256, -204727971831580498, -27129293528097249886, 50079466130208674, -12587075578145755386, 192354630916682160, 13986775584443616344, 220043131326347604, 29906642600628338804, 174715242610965166, 53525519257044345232, 38060693887127954, -1057107068591886262, -63359032857393758, -18268497302782454672, -86983962937425584, -41897485548774211160, -75583446753993170, -59575689548804829368, -27883506861472976, 25566338768788281284, 13339668439396386, 37882649291807735058, 21551710446050990, 64375464455536913222, 12093026624053228, -32141968942415530540, 2186878060132770, -57896867582342950974, 0, 30893132287355302752}
{11173454, 2307020, -881968, 4024540, -3164585, 2832704, -55926, 1680352, -2910094, 1609668, 2156948, 577148, -3066643, -550120, 6292013, -3639480, 418843, -452912, -220772, 17405416, -11570378, -81215940, 140320958, 137382532, -503198600, 37491272, 1077143372, -619571272, -1744908593, 1400285448, 3194104975, -2254208948, -7849033320, 4475779280, 20432623457, -11292055320, -50116215785, 27349748988, 116938876088, -55369112816, -266492582472, 83732340804, 602715733475, -53731375164, -1347553765983, -217972774108, 2913075149552, 1246074122988, -5948431875650, -4376862350568, 11262841137157, 12791311965172, -19258657536660, -33252570878728, 27952644980880, 78681626072364, -27801101404307, -170386728894052, -10638537468771, 337092179059188, 161586919430733, -605610645651376, -574699621853747, 944709280912360, 1521566403044058, -1096724785950880, -3586752596352268, 704887537840380, 6870479197714974, 2203131778967112, -11619567917771979, -11690155619780704, 16640382761822596, 35408857086055504, 45530149138912524, -318541740213440128, -606345634115320580, 1306694790496226588, 10533977883076889675, 15644536685264407688, -30539005087725767881, -221548982031728180296, -633230903239487173139, -1164676133303166800544, -1573421088244324984925, -1270125573837351443476, -186324317207055311716, 1092971068786695464556, 10455722936342270798, -9258996157887651453036, -32077098662379218231748, -69775715112943066396628, -108167799256036906232966, -114168192052629914600888, -63337772687875339192751, 25624463341017379835332, 86254572030777827470429, 63339854631286284061916, -9815535648564951454661, -42775631842890896411536, -11524390524025735619716, 18182442571796166831232, 7175242877248522002764, -8013902132892866909364, -1980145999786367738886, 3544276729339469503636, -397369304070656326210, -1043004004989903971252, 738415020539855867125, -54624215632076227408, -255243980270707119556, 156634458022299175180, -75105210540601943412, -1096086500992808220, 32521795613698557160, -17355917748640194144, 33545891495186683855, -8568787984686885580, 13726579474332029907, -2694566052283260584, -8161074214592667483, 1409645678549974388, -18876717009691711289, 3069449389439316980, -13401977796395406697, 2462935207709538916, 1480654563927040949, 803398132006214952, 14221847091898273060, -720083151570396032, 16646040806287762282, -1430183464392471244, 6848431827587233002, -1253098039263082012, -7207042933689002030, -541803225821882416, -18360404160584976332, 246863710691398500, -17575198112130341424, 733696926746286800, -4637800830272899288, 792843059317515396, 10033172084743215376, 502595413669594048, 23106027551203912717, 54918792382698680, 22040637044360955909, -307927160715919028, 10233574123753282274, -457154152293788188, -16198770618953918252, -410327527613579104, -30453470381220348804, -206654908806127580, -28862251403267582532, 64068699020517544, -12557089411398251783, 210551018305470532, 16275631613340524667, 234583677760707976, 32794361253356370973, 182858777473725900, 57515828810162330444, 36744043659033348, -2230094119533577980, -69810593761582528, -20707133570058595138, -93177823563969376, -45337456652096859488, -79834147177158620, -63829292640645701973, -28877500211028516, 28490044504919347821, 14581590228829588, 41132192067031843179, 22969370993549452, 69083656273322736175, 12807169683642112, -35036098078045023205, 2309344558867024, -62436244386801816479, 0, 33436687570147492680}
{11478170, 2361202, -916760, 4145840, -3278630, 2924346, -42580, 1658432, -3051622, 2187402, 1507850, -535808, 1364762, -4521848, 2114538, 7671912, -6297348, 19714, 2316652, -19163996, 59469142, -16146238, -168699288, 190653584, 307493204, -650600202, -324248534, 1508230120, 66312924, -2772703578, 50424074, 5332521320, 1190575140, -12988075458, -4460923376, 33763416016, 9746289382, -80815264510, -23002841302, 180128942720, 71167810286, -387875947432, -231225916774, 810996399808, 700548476628, -1619185311074, -1955196218454, 3008330856736, 5059211914086, -4970110614880, -12232126929922, 6560616327428, 27731930423780, -4061945980168, -58732170429586, -13221621048438, 115138498449162, 71212414771620, -205138987224194, -224432074885912, 316789570548892, 578067480623664, -375262250036438, -1312583724514292, 178354397240788, 2606879365087670, 858611379625728, -4572015645424068, -4089055803812830, 7593753134039558, 9781785264001150, -6194333550719190, -31345263526692360, 26765899433012470, 29280768801946492, -121474113401010250, -219743266594068566, 2109984739477271006, 4270320872674073736, -6934300627183480810, -65365718974753338218, -153734764369241869292, -154674197044377932442, 326518710613903167600, 1853988691105786090238, 5220330508311956745208, 11428023376368663948110, 21251758442843717232960, 35979502597143541974824, 54371414636332094717646, 70999058498930069318712, 73468176225781620949764, 42444580822654260721276, -27179087241120372146882, -106653595231878903232120, -137979257458125585001458, -79431626185985865402082, 27574744770580107400112, 79045384811085765029128, 34471466796352962959458, -27313704236920321774872, -26073612459499067609394, 8399375891992794820678, 11921263766875040315966, -4534219289875271580458, -4111223588907095941028, 2868398326682018819526, 548677651803454800608, -1185332015180325397528, 495724637082979230556, 94991349397979684716, -282757548997710876732, 132749225633228601994, -47375607355303130920, -10981748860286658014, 38930612695733877204, -17217477138276958544, 34028173559863258216, -8182192048888256336, 11511173446454909986, -2206253890029299052, -11314360163568196592, 1910323983048877266, -20732494812985846512, 3345360699695552090, -12990820010416361404, 2478978423099087248, 3523990539134999868, 656316070789494400, 16374957295608244964, -905855545529372182, 17591160968694332618, -1562017473502528074, 5991650684142062388, -1293130155910715826, -9203246943307535136, -502154977112231964, -20432551698000036420, 327818388893548832, -18458676016327585126, 812004305800390920, -3648895207680818484, 839211164479668034, 12075267232236237086, 508201453078284542, 25509972788592945672, 27211044353678490, 23294326536947600928, -349316735576388656, 9833375659373821726, -492789114807191872, -18784138177222798064, -430466932751864738, -33543307722060110732, -207757027685214792, -30638499986656209204, 79467941405459556, -12420936856012961028, 229956147100402678, 18813920503029170094, 249799812952907146, 35902486996158691948, 191183063236385864, 61746566816885192182, 35108520870908010, -3584156798149490368, -76748387272489912, -23391549775976805044, -99732333142707426, -49018305478407575844, -84277297883351630, -68346290344133517904, -29879255507624530, 31695043196641387746, 15915691221881312, 44630965004990093710, 24469667615957906, 74102828247714999186, 13559017064738526, -38167828573356538086, 2437949333893738, -67304274658892812352, 0, 36174648247013886048}
{11789455, 2412944, -932219, 4215564, -3313822, 2959000, -94665, 1944672, -3609311, 2505244, 2306821, -1810956, 65994, 465468, 176770, -1236064, 7042071, -6289712, 6675458, -4384468, -40718662, 98761484, 34557981, -331298304, 198182349, 616500248, -753640134, -884055980, 1683240486, 1382436600, -3245166910, -3082109624, 6653145366, 8541080728, -15966231997, -22471609584, 40316474735, 53504592836, -93844870196, -124757963636, 195179878570, 304053960704, -371274009628, -756912840040, 646698695322, 1836570701800, -957860400344, -4253248180672, 889854244479, 9345342410668, 967497952048, -19351314928924, -8467203741454, 37313255995996, 30770566313527, -65454915233884, -87351550163169, 99220817826636, 215759600966463, -112777624303640, -478040735541336, 26809173623048, 951227153651825, 366772830938632, -1701587955742418, -1498962132716832, 2691606529439927, 3957582743025172, -2948007870441823, -9652758041825436, 2158121838315997, 17428221187089048, 5824087758394230, -20845744996096044, -51715358051583852, -29499029082926460, 268899475076650939, 1331907764668159716, -888001999124687253, -14377989007407919168, -35982961745047874259, -1089426195000692956, 254485140460215217702, 919413355248948803348, 2150310711685951414240, 3708446707974936484332, 5496502396655409865071, 7457625830011804969940, 11133788477902667523273, 20921922963345708167260, 42302568512174062409212, 81007086849728072929472, 129910000338173310399868, 159995490354458325283520, 132727795788362055548638, 31563349316454882827444, -91850860646141512029912, -135481833798727737796888, -60503261541555382089416, 42816760872374108224016, 59656417098366494497112, 1503140275206551951592, -28543440100943912481651, -3723829512256959788024, 12335130677697978086541, -212920747919109044100, -4976664656590218750219, 1697908703603316866916, 1259270325621553234938, -1120491157447877202380, 227766617400244299856, 205230455193519303208, -281342232600043774160, 103575093112381695580, -21800327705348174179, -18202642359839280312, 44093426416614625758, -16830299876677822952, 34109523254620585040, -7788143162769866340, 8840303801487643272, -1663802813205809312, -14664321903505561455, 2427191779410154976, -22458212528534472062, 3605437438992001456, -12277536783233782717, 2469007716942458764, 5836380048246094093, 487664784179130172, 18617498454532989610, -1102469110795369492, 18427581293820622177, -1694082388818001688, 4898401841130533342, -1326538832929650340, -11417943752554273956, -453790250510035360, -22603380502439037432, 415899919805392196, -19271862487682673583, 893834700325876876, -2439927079406633505, 885426896104764800, 14334111171209727043, 511178744965962248, 28063034060053261502, -4082402711296928, 24531497621639770800, -393724765150366836, 9276808594948405996, -529993491483082000, -21641006288885539567, -450762772818208048, -36863464188507100636, -207942151747633628, -32451546831285512579, 96367417863501832, -12163656396442792785, 250624223047197388, 21622123812918412757, 265706519019649588, 39243590155121456590, 199677924258832584, 66228067361930980713, 33125670985947964, -5138382960224812362, -84200893374506408, -26341861341430181914, -106664142614722336, -52953868298037565484, -88919127771501232, -73140281973472757157, -30886500176125244, 35204706565115975734, 17347640489317936, 48395926940660500381, 26056822827829244, 79451276341131655456, 14350326629257584, -41554888659425593190, 2572964356138372, -72522802832532814648, 0, 39120741278317612912}
{12108352, 2462082, -946254, 4304912, -3401948, 3049404, -92682, 1831436, -3185204, 1795944, 2242298, 610492, -3248430, -604276, 6531710, -3622556, 330448, -613366, 218684, 17083100, -11782790, -81017008, 140778790, 138062288, -504869346, 35465698, 1082256716, -618700224, -1749336550, 1395802914, 3195398594, -2233778284, -7853672900, 4438641452, 20433683476, -11245583468, -50065183552, 27270983102, 116790527294, -55242283928, -266244406016, 83698657094, 602275994370, -54038204920, -1346757493240, -217165809340, 2912238092146, 1244250528816, -5948288106296, -4373201645494, 11263860105068, 12787692153352, -19265806271756, -33248645251082, 27973035722500, 78660877415954, -27788238551128, -170427514892206, -10648815953286, 337341583626208, 161040673374532, -604790955430902, -575592884979580, 944154693252686, 1527827447274730, -1117120118221506, -3536511936120394, 600321982197502, 7048526137341034, 1991329208393382, -11494964392218378, -12378886333757270, 22583877203125392, 24381882039946328, -22589583599366992, -117734100382588526, 329037943539370964, 351031944645809200, -2225873804204143336, -9813167967562262896, 2204506252950245558, 78812076670011366512, 273285035426844661166, 442880905267292980484, 174152538854099046068, -1424884158192317158206, -5624800949984646254158, -13618414730952768526940, -26997609261136602935510, -45131407435055977898152, -64768697995406651207820, -75464507617883771888016, -56602621747729710612140, 7570036950698847397996, 109383682696534394884342, 195034976511330699909244, 182657521151838421578524, 54660078933012466353016, -87517476877247364702232, -113614682808598960829712, -22015625902935752742332, 52423569979074025030844, 28572543585923335736780, -19264988185243688674534, -13456263760362917871476, 8950101789091379820076, 3615282524521660916058, -4593221923392406086226, 377663857758323717658, 1651261182988464230084, -905220976012615560024, -23493467830204428834, 272373314675695329470, -258237239831130668884, 73184881894122972796, 720357394684108098, -23088246676599126274, 48277678627286981598, -16322809249001209216, 33750348481546308736, -7371146613364137020, 5696345680786379718, -1065842742943336534, -18178039279842128218, 2955664547136132764, -24010135855792221008, 3846187022615282104, -11233033885651702720, 2431249287108758982, 8422228568239027272, 297127178121617148, 20931975197876668010, -1309325365095087084, 19128799709486516928, -1825437547100727844, 3546053583193859718, -1352472534405876724, -13859054697277867330, -396177901729291846, -24864805134968287574, 511279736062889768, -19995801309703674450, 979070350734706630, -987931038292872762, 931218972084480466, 16821890806301006296, 511237816299700132, 30765925241669306812, -39184727247151026, 25739296042081956534, -441260406436763398, 8544773772769815384, -568763674588921516, -24789245011664491848, -471144108215626964, -40424889114869130380, -207112718986562760, -34293757905807948070, 114860964203220870, -11768961556200510248, 272610588947630730, 24721989808114700314, 282318097730854308, 42830661746012651528, 208331776153949582, 70970810213600420986, 30765343909439042, -6913433828510908160, -92197870178131766, -29579544376175844828, -113990461249188092, -57158574532839176270, -93765940686966430, -78225407125066171128, -31896736196761514, 39044091981043200536, 18883398744300324, 52445053526375937796, 27735245862345842, 85148236391008668378, 15182927581016660, -45216192596860122486, 2714672095795858, -78114994608901386128, 0, 42289576086326293408}
{12433281, 2518908, -982608, 4431880, -3521381, 3145912, -80999, 1812416, -3332110, 2382328, 1590797, -538656, 1275687, -4633364, 2221539, 7948496, -6459512, -254696, 2646743, -19398980, 60003120, -16730492, -168959213, 191550344, 308098659, -651230668, -327553148, 1510068960, 74017405, -2777503852, 42290115, 5329015420, 1206989471, -12961870972, -4504840560, 33718003492, 9801800298, -80731709668, -23006537560, 179917625388, 71083264512, -387490912388, -230991246013, 810603998860, 699811340035, -1618969013916, -1953562624512, 3008604366060, 5056872998199, -4972394004832, -12228864934800, 6565916144228, 27728721207570, -4067201058868, -58744506632981, -13197312241440, 115156394355796, 71154475822156, -205054086734134, -224637648028524, 317060582963180, 578196369465548, -376476577600733, -1309190979143560, 170909891616809, 2619394896028508, 844772239113063, -4571298929823552, -4041553951175416, 7437445333805892, 10151747921390239, -7458165236055368, -24962674110218852, 5759710139582540, 32962230588366320, 30040174555575688, 94728185015022595, -289786806313151688, -1986391294334121754, -1239485019253958712, 18214133840236093971, 65832259442187241032, 67018923229565135487, -204905236183168475616, -1202845135016988037254, -3281042426363074887644, -6880556455735165373741, -12028420333095547336148, -19669586250029075285911, -32549888356947754855492, -55050476686594927763117, -94455037660476990779280, -149210899825758760228286, -199779422381683874790136, -204971959215322473189248, -117756607816219395873296, 48764931036244787429155, 188405905892489153501308, 182300715013574792279925, 35640024397036662868716, -93530150701380874040477, -75500877098454045753504, 18777776641529102992918, 41800341481942537466368, -3408037945481568665447, -17841775697315870623284, 3395829075651960260906, 6049378527188878773604, -3279422930529791015707, -799810673055542806544, 1722605111003057778360, -606617405843531481520, -229951713906290834848, 299533415965726279164, -220934625518190252968, 44516324943723517528, 19889982572071935365, -26068507224773320068, 51697857368058918761, -15779612815610342412, 32895950959222618433, -6914155909983606676, 2070000276920194665, -412896602716199752, -21816719444394879654, 3490867064468227940, -25342339821847626192, 4064135721344562392, -9829071410534033126, 2364025221643210680, 11283295531685887369, 84505645157858828, 23297949996384043388, -1525725757935969620, 19666391187081658549, -1955080418974319216, 1911577097894375837, -1370056335854471384, -16533417517764572565, -328792252829945832, -27206861101401515150, 614108281825634184, -20609748847533193352, 1067568099575143704, 731299623252299385, 976294633222452872, 19550660640218361523, 508075992392386204, 33618379118234153183, -78324036825596160, 26903321077769174983, -492030911754881788, 7616761241860825774, -609090002178066252, -28249596216661556616, -491533251282268768, -44238584954580150242, -205165605068827764, -36156257545457967392, 135046089745656364, -11219164716856775300, 295971687274694660, 28136578926257539032, 299648082928833568, 46677099194072598249, 217131537425838924, 75985406630672439075, 27995619035172600, -8931650401300112195, -100770399121938828, -33127501535909278061, -121729070770716576, -61647452237849405570, -98824112351141472, -83616348892246494435, -32907228820706764, 43240056262929065479, 20529229549142824, 56797378530343954816, 29509539095443620, 91213924063518398685, 16058722741928560, -49171931461962627685, 2863365838593344, -84105414019606902504, 0, 45696711501298741448}
{12765056, 2573214, -999012, 4505680, -3559708, 3184034, -136198, 2108056, -3906908, 2714996, 2395468, -1828432, -49626, 415892, 334582, -1234516, 7125604, -6369640, 6555318, -4414680, -40593450, 99037742, 35084446, -333433984, 199222064, 618840830, -754573594, -886832904, 1679839382, 1391430316, -3236974930, -3099126544, 6640226048, 8552463118, -15923452660, -22471846628, 40212521572, 53500069124, -93701269968, -124673214544, 195032745760, 303704485006, -371096312328, -756209528936, 646661713098, 1835545518666, -958647820412, -4251730228388, 892045720302, 9343939957808, 963281280610, -19352646769304, -8457844615376, 37315562752254, 30762449869288, -65460682800514, -87374745989446, 99304583053186, 215700382806878, -112810516461670, -477865142647934, 26156176327198, 952730098314566, 364789378826358, -1700698193125484, -1494418555498836, 2670258552884726, 4019911100159282, -3099598202509894, -9305192785588816, 1375469876232498, 18936995642548926, 4822131797360254, -27140720457351718, -45600243820988882, 91774219342984510, 88449755887389530, -287765452951776150, -1287180548670423790, 3204991414848762314, 14845998892179460566, 16256167613203141480, -89408608899418952426, -399893045167801422766, -916045541475995572752, -1162006953188377979542, -37318544005206433712, 3983402839307718288834, 13046983729845824978242, 27495476942145514286566, 46095204057040048034040, 60683226099340983963662, 52731618255960644267928, 1074373439507019532452, -107004122943145006339850, -237234335527363957889318, -295918343635769086448490, -202005008842486293625168, 12200805186584282405790, 177844421889804295690462, 145635870009019909927596, -13441225723951203186712, -87877269487847455585602, -22414656628840025151248, 37189761891760111683094, 12226931981463238648700, -16331372868110948110236, -2395745595085717449710, 6758469241655882004556, -1494566020954546236046, -1644420035723181929458, 1529338244892725532668, -286962221403282550438, -377518620501266141308, 293992140282649871296, -176128503167756930856, 19410217982845198048, 35830058373351050990, -27595995048557101248, 54503586423677169542, -15247955447196441720, 31483551501425504396, -6400761039803903764, -2038974805515290740, 292848308431323214, -25535894207668370666, 4027710003629855248, -26407008209966841700, 4255842524458470400, -8038622257402254200, 2265763955541004148, 14418418363248849388, -150272207679067266, 25691921966663541302, -1750870192230294590, 20010043557012316162, -2081947668005692998, -28311373539701520, -1378394108008548588, -19446611406174529686, -251115403329866734, -29617559030010314184, 724513181411617680, -21091111432214912732, 1159158227273188198, 2743203662996781468, 1020339137249999606, 22532243865042878554, 501377414243411070, 36619026352994801152, -121733058475777924, 28007523004925553794, -546141197966317386, 6470790421394795234, -650956342622790230, -32043666917277158426, -511845477111867930, -48315558846512796428, -201991971927850490, -38028815015393891826, 157024020536353278, -10495086205930139282, 320765008339386298, 31890323952971241804, 317709147251490454, 50796701382811049842, 226062543709640556, 81282565428304794188, 24782735741483216, -11217161917256272154, -109950922727897446, -37010148397116430890, -129898331064259510, -66436145495243367460, -104100080336206398, -89328353565310791560, -33914990542487820, 47821359491517973190, 22291713260638600, 61473059034839104750, 31384505738135304, 97669577773449636780, 16979691251768936, -53443630097739498946, 3019350068575280, -90520094728372563216, 0, 49358696068988016928}
{13104848, 2624832, -1013950, 4599676, -3652213, 3278280, -133520, 1992292, -3476922, 1995404, 2327432, 647728, -3444243, -658176, 6781037, -3597344, 240641, -782444, 631310, 16753332, -11921182, -80810252, 141119234, 138729100, -506325304, 33399920, 1087131458, -617847220, -1753537213, 1391388692, 3196679583, -2213322112, -7859158496, 4401269308, 20437951607, -11199215732, -50020747801, 27192865760, 116651248806, -55115259456, -266005142738, 83662078264, 601843138039, -54348706120, -1345944483319, -216347188232, 2911316503022, 1242472764868, -5948073554398, -4369585014400, 11264981656851, 12783486650584, -19271972022528, -33245210460184, 27991802884899, 78646882988896, -27790198116328, -170448125483796, -10668206340758, 337545534480288, 160680353086300, -604405758089056, -575792455043357, 943066611393272, 1532779874550854, -1129611739960220, -3511714125545967, 559454533836396, 7095981636998483, 1995611024724984, -11754712372458163, -11366444656560024, 20542454192429145, 24253522336695044, -17700770592376510, -49735114107560632, 11835248079055689, -158075980888624656, 93115836232267617, 2946177922617959628, 5236947006172661872, -19702839121679160744, -101961540643727154551, -196008123517986565584, 46130122735324256118, 1245414213787824873148, 4492999728238216205516, 10632239632400034127636, 20998106873959139099417, 37488859516270152232492, 63219881025003562483922, 104780221858491537207060, 163346161454622314954762, 229098520582270919235728, 266524273853191760079813, 213499362841922995135736, 40371894569812428154383, -188771798775037003580140, -315488242959221538963494, -212134837230744058914360, 32934908607716713332519, 164503122801438344370728, 76004445354670447809600, -55370737591476953208084, -51376166346628677700546, 18885001598230751329140, 22225441084390555956816, -10368367225736876682652, -6847945860121652407593, 5914892566410533250060, 308488084488588824250, -2079141409553215784444, 1157986740321529897792, 5459593148490403780, -463832431623176996766, 264822110174790838156, -129157055033127162139, -1224701617815882084, 48912641469730302184, -28093525033502648196, 56778278571803993955, -14745517601818602712, 29448395249293313161, -5816644023288346440, -6621352136238433507, 1047796868184457844, -29285616296433319241, 4560949487585060520, -27154744792219567174, 4417912809134663832, -5836235075746850587, 2135010836657097088, 17823240914149772518, -407148178652767656, 28087212998837548176, -1983855937285966284, 20127602937209333082, -2204916568896824120, -2297005143596379701, -1376570978376777972, -22602776530173400944, -162639719111874952, -32082740118260077886, 842597311203586840, -21415383114109135833, 1253643254715049284, 5074443601620320742, 1063015267963872464, 25778133207252316420, 490813102985206172, 39765280085348809210, -169648768785815320, 29034097226542857832, -603693359080098048, 5083357498159311894, -694339628980824512, -36193926798674529998, -531988692234868048, -52666776329668919834, -197477089993043816, -39899732049084237342, 180899754152685588, -9575972264040105547, 347049042576845244, 36009076204645856814, 336513005905122524, 55203648916634906554, 235108452965067872, 86873074582670100312, 21091013691450132, -13796003584684355445, -119773291626613364, -41253484896574938459, -138517193800003632, -71540917543417887854, -109600339972934028, -95377232503057960388, -34916768830641280, 52818791191881811627, 24177759081255716, 66493420065357665474, 33365156778029416, 104537501309604676008, 17947891033747108, -58054247554431665800, 3182940812825216, -97386624762542270976, 0, 53293142158115426816}
{13450930, 2684388, -1051934, 4732488, -3777206, 3379826, -123396, 1976348, -3630878, 2590464, 1677764, -538020, 1167576, -4744520, 2341614, 8235880, -6634946, -535162, 2977056, -19647748, 60564186, -17319350, -169246862, 192448936, 308824386, -651853252, -331237280, 1511862932, 82553950, -2782379402, 33087860, 5325595524, 1224379234, -12935499158, -4549101392, 33672328460, 9855258938, -80648571610, -23001904854, 179707358804, 70980005440, -387103874112, -230732581910, 810208097088, 699059339048, -1618768960862, -1951906556978, 3008877528024, 5054532691768, -4974532291478, -12225995100172, 6571422948756, 27726009442686, -4073893502100, -58753620072900, -13178606860646, 115178797103366, 71103536811816, -205005785393776, -224754170854704, 317185741810008, 578444279649564, -377471176323032, -1307128591951422, 167419598348750, 2622918528202372, 847962290276676, -4598039634092580, -3954997525938542, 7223690069456336, 10583857881109998, -8192522271673856, -23525320322300338, 296692501081780, 52672614690542800, 17165104206357134, -75212131260930814, -269525349146666530, 646398752102453004, 1714880145769129848, -1661412759723920192, -25063628652542084614, -41167501319293796768, 59690388153543634028, 537302588584954337616, 1543800183172542190812, 2792855077422028377574, 3259601654788924155582, 772889506559347358476, -6022616414228683500176, -17978734372262357566236, -29672752153924007057194, -26753782439934229491700, 12598435168220338002966, 114697841507022127734008, 269439551368939368554990, 400766853140948861978140, 389940556536364733706988, 167090294215171465677570, -149645164775321336558120, -294857834726828034818858, -150381333425690637973382, 79682917218024818884082, 123086321961626212926640, 2064395268897008815674, -57034712009735868465186, -4372350947235534420250, 24202585106887532156898, -2417193838614596445516, -9093385101016291997166, 4012237533884205697596, 1783128144501695035056, -2122449158758578811200, 700951455345398960446, 239898965428817971204, -494845197678095182634, 221088433597092170380, -83831767810006192176, -17192852359775989468, 59624777852524964722, -27923304025442422204, 58544779251917552970, -14268351660366945240, 26728728325625652198, -5150424419356867782, -11658286626140921972, 1847199265666017604, -33010698138879348158, 5085232362437826510, -27534921849561535920, 4547011896438262312, -3198409197355649008, 1970438623752903950, 21489955795674836906, -685928362373594708, 30453883393402320580, -2223676743669089320, 19985148584066415090, -2322806525280235642, -4917834406128287306, -1363655808224746494, -26004423582428978418, -62870289864783960, -34585929457651977032, 968436922011374978, -21556095004031792196, 1350796794569008178, 7752879996892323574, 1103962885008371662, 29299372652750582592, 476041044485000270, 43053200936033472280, -222312030648615956, 29963376447446505696, -664786196169694400, 3429377424772140478, -739209416386991756, -40723692401151983304, -551863135672083750, -57303102915520280304, -191500190374188298, -41755715789458596692, 206782095455483900, -8439396907991618516, 374883219882458666, 40520167152376675734, 356070314194313902, 59912494107997672232, 244251152846056708, 92767760516646500382, 16882779757566624, -16696236903012337254, -130272803072111444, -45885189155409015840, -147605207532186366, -76978666955477168704, -115331433259127764, -101779381545189456754, -35909028789810856, 58265285765975329600, 26194620007076288, 71881025643742547730, 35456719105989558, 111841109769574448754, 18965461589412268, -63028240646195895488, 3354466024110832, -104734224974859517168, 0, 57518770827456263760}
{13804240, 2741340, -1069319, 4810516, -3818880, 3421576, -181371, 2281600, -4224279, 2938376, 2489175, -1842180, -183096, 365928, 503170, -1223632, 7189647, -6453428, 6466414, -4450120, -40523970, 99307960, 35721769, -335595936, 200208887, 621183516, -755641442, -889568832, 1676926778, 1400384272, -3229825456, -3116299344, 6629509062, 8563889224, -15884188741, -22471717160, 40112136317, 53495334392, -93558233324, -124589601616, 194879550816, 303355925908, -370900424604, -755499751520, 646574910850, 1834523954968, -959364091836, -4250250188004, 894252107663, 9342453753304, 959063686346, -19353696368100, -8449174563548, 37319341868076, 30752576741634, -65467485134072, -87389178013682, 99366544898664, 215678668962511, -112881736269628, -477712054140510, 25724628258056, 953585074016364, 364124015431324, -1701696725056933, -1488858702450284, 2653901859801498, 4056815696299476, -3167432172579278, -9198706379419176, 1227517967273739, 19128244512107588, 4738689911347110, -29105473673634068, -32316605684250792, 60685195821165596, 29175620068792584, -42344162647264284, 181153199904049228, 480713317775615260, -4235379485831363639, -11163426992932044332, 12049474537960639178, 149696175985376528668, 373742722058609888983, 374128794783088431836, -943425442081400502662, -5089642222269401146092, -14437207138435366583317, -31434025914244670209316, -59087211760943271522401, -102805828074230935530576, -164332625027181603301801, -240620657148121197714224, -304523524396690491313043, -294473699678957288879688, -150324021763266861362270, 129388766148707499287400, 407451878098051774330306, 452143924932151729567296, 186180186843741510684620, -155249855841678987958584, -242912448364216362495969, -54040381018799113172868, 105545638649685658143668, 55298976679098855161712, -40135511041040855021951, -23727122005274011246952, 18872794725415711536702, 5047621787136398155288, -9017466208141413786558, 1657582465292553609956, 2732857018085889049833, -1856417247694764822564, 238901819687711658610, 402420622266310218116, -481296308563445302661, 170697184876264027264, -42528322912628804714, -28789080676438922548, 68468495048017503641, -27372803406892859424, 59775141778404830100, -13798170892508086436, 23269691399826526692, -4394028902733303120, -17121321549505512584, 2685382896700785032, -36650976314647101169, 5595131348937561064, -27496074832981904003, 4639879156769115752, -103999573637130040, 1770857921817151608, 25407035506827866664, -986278458450143780, 32758648618732662652, -2469222387803377524, 19547079342559382912, -2434380949954335232, -7913884663922183988, -1338703943221146828, -29652230690699015641, 48672429183926608, -37108185050840520098, 1102079667417835216, -21484761711684532672, 1450362385181644932, 10807548452539806779, 1142798496579742052, 33106438663673371130, 456706320907722136, 46477367552827506489, -279967163254660092, 30773718102319343442, -729514682201756376, 1482133024210127006, -785527388748964720, -45657116444083920184, -571361039284009288, -62235248652793673310, -183934288185197444, -43581752673462547891, 234783705347913340, -7061173801154162253, 404327850911638120, 45452454934418723879, 376390560535786420, 64938134939021368693, 253470659262726536, 98977464938057246548, 12118284320666460, -19948079647274366374, -141486250018319100, -50934694812111939845, -157182531307379428, -82766927903210520412, -121299943637099616, -108551781287345716580, -36887939692124324, 64196062198900726368, 28349905632942228, 77659726938699592533, 37664642815787564, 119604974960184300293, 20034626608133940, -68391674947200577720, 3534265954648576, -112593842114369057816, 0, 62055493776625933896}
{14165888, 2795520, -1085194, 4909316, -3915998, 3519788, -177796, 2163332, -3788180, 2208634, 2414834, 689232, -3652528, -711456, 7032130, -3563136, 135766, -960058, 1090852, 16416288, -12137834, -80594752, 141587408, 139383652, -507970882, 31294072, 1092337900, -617013176, -1758003488, 1387040558, 3197808624, -2192842580, -7863606166, 4363659728, 20439566590, -11152964844, -49970202986, 27115351002, 116501475428, -54988103588, -265754744086, 83622903342, 601411096172, -54661492560, -1345151451866, -215517068008, 2910426556686, 1240726750920, -5947983970846, -4366016323800, 11266445095568, 12778879021936, -19277762502674, -33241805620794, 28008900226052, 78637834381626, -27800936420888, -170458742142574, -10685705535318, 337704053389332, 160453771386944, -604268281128282, -575715904753072, 942097536537932, 1536003563350154, -1135988651082302, -3502793333879810, 552780437509252, 7082098122806078, 2080279828385560, -12032082786270840, -10599268065326076, 18647355248583332, 27851606598092690, -20075233047776876, -56136879934378258, -30078552480425034, 177913603460615074, 209731266629078382, -401551427975698592, -3666838986291412260, 829415718409322404, 31435294066256890010, 91243519642688032386, 11657392219052044880, -600044880250681932448, -2273053617044439833494, -5229717586373585271182, -8531044725925926270012, -10973187270494830804480, -10399481093764426084670, -9320152498209366132330, -16688278645765435123548, -51292121311561837513730, -144306961918318617573986, -305192829089272068700778, -491991304768930656889040, -584850635000142848347430, -429610386163384530411916, -26471349146229738940772, 364661063163077455811954, 418932915200413165919694, 113166323963362421373496, -183431812260012411832760, -157353980544084561676896, 37938165639267326485056, 81817015785146055218050, -10280991524171630742024, -33484109474797818651426, 9030726718551879541726, 10250637749972600275748, -7083303797720926781978, -598655394029184175596, 3108098372986365315184, -1392510406948115224708, -168826668543681766440, 492620148505424054602, -435708795240203125250, 119820414718854839824, -6424374822130955788, -36601669072177738010, 75894044634853377284, -26652649704405676976, 60402287015768129586, -13308549088756237490, 19026217968747356546, -3542717500686241596, -22972476200322925364, 3555952196120412156, -40141591869965841960, 6085172519773674664, -26986321235455599150, 4693342428507338974, 3465367788004981984, 1535227404726550610, 29558968595525893606, -1307719371600966318, 34964813234951964346, -2719278395782209226, 18776217253995150648, -2538349229168689608, -11307796258962328510, -1300759980655044038, -33544835458099435570, 172450015875777438, -39627946400418175202, 1243542698084238228, -21170839207514509226, 1552052372754464234, 14268619641367889710, 1179114865506604868, 37209103151526851598, 432441264372400230, 50030727575082746050, -342861517426465470, 31441391287372445544, -797969451271537246, -786780925442917200, -833246893599665580, -51019162083908108454, -590366319591880828, -67473699061175852288, -174646036478353810, -45360966813605406946, 265021127309851770, -5415250672608267944, 435444055042275530, 50836387058112212460, 397481955129086646, 70295799201593561066, 262745017671456508, 105512996580047968438, 6755623984806392, -23584039028783084676, -153451960785630102, -56433292742952426152, -167269938576452626, -88923884701660400126, -127512483368791528, -115712015992788827816, -37849356323104390, 70648752201972478020, 30651598136992680, 83854739591057578796, 39994609936422412, 127854874483703645632, 21157696978537722, -74172295616502531888, 3722693570793232, -120998235080034600048, 0, 66924463231272723696}
{14534189, 2857892, -1124834, 5048148, -4046723, 3626528, -169501, 2150612, -3947912, 2812404, 1763361, -533568, 1052527, -4855132, 2458145, 8534528, -6819968, -821752, 3328835, -19910304, 61117190, -17912628, -169487171, 193348312, 309381353, -652470004, -334502472, 1513609500, 90422869, -2787332888, 24982993, 5322258944, 1240437055, -12908964076, -4593027362, 33626386476, 9911755616, -80565859104, -23005814186, 179498041872, 70891855576, -386715258280, -230498212003, 809808461676, 698340626301, -1618581571408, -1950245112090, 3009155913656, 5052097834001, -4976562529236, -12223133379700, 6577017299724, 27723314489936, -4081717940480, -58760043549774, -13162963440576, 115201733433252, 71061122124488, -204985949632709, -224814525497608, 317240482407145, 578704227535924, -378219696999831, -1305954806214556, 165971573117783, 2623004538555480, 854649870324216, -4622127810934216, -3894799315908282, 7097943698403444, 10803156403082506, -8477132259623816, -23399943428081875, 756409926617764, 52895107643711758, 8328084622079000, -71815965674376058, -71083745105527420, 249062633348439987, -460905788961597244, -996404663367522122, 4224750508720170648, 22998374399055214283, 1972418962818459712, -175832908699197746626, -653942956147974372656, -1044495152354831846808, -227011454387271518388, 4501773541291800865922, 16619535421510569995456, 40459893853949770778521, 81601561043362687239748, 142378793858326493975748, 223633638619003123668876, 305438711175713179403662, 336159465020056289183736, 242625067497367304716591, -36649218639934343047820, -430367017490278191994796, -687658579827909960448420, -557550173331973994627034, -74886276892139379773176, 348630660605415440442214, 322271360651140991125664, -13248785062144711350881, -176812142711844600271636, -42688466538634753427894, 74427582150247235931980, 19941786577746008305023, -32281210991471110373764, -1844883687980280740366, 12405896386163859870668, -4060780143045741009491, -2365564177345997380236, 2973033789916157489537, -843050839363831505864, -486878693177891874905, 519312894431203133636, -370197458227372545252, 72759696258493194536, 24204942200797971705, -41354672469471101476, 82261114381957912740, -25902413655905219652, 60331910247112608214, -12769844697424043784, 13965069556149733536, -2594881202661606912, -29164379526018564994, 4451954283034128176, -43413277225355052683, 6549858355600125140, -25953792277926364805, 4704333060017766984, 7524882210088079703, 1262663806342987220, 33926006677875753916, -1649623261687042528, 37032215572416933406, -2972526223367483740, 17633923180030602505, -2633369074781394432, -15121560994840875381, -1248860807215485232, -37678621639984116890, 308903309374763080, -42120885218102686362, 1392810662421880624, -20581683953189828714, 1655546777995312856, 18167361066233154005, 1212480652604885360, 41616296049649640882, 402865667385783552, 53704456009291038302, -411244984389006540, 31940459468400369470, -870236219670385812, -3407505238898315460, -882312419262358024, -56835582676122348072, -608754227695197264, -73028649935759654216, -163495553860055352, -47074479464320690307, 297614827471049420, -3473615214317570846, 468293691582571472, 56704046666340123375, 419351312484629044, 76001011253592553376, 272050193595242872, 112385102721135858386, 750653456798588, -27639054883837280953, -166209849465295012, -62414214587938230859, -177888830587195972, -95468368630307608328, -133975687485059968, -123278271995607993737, -38788804315477380, 77663554666259210035, 33108066043935796, 90492695579938260323, 42452542147250224, 136617840014674366942, 22337073485413760, -80399649922888054640, 3920114924910976, -129982077052958020680, 0, 72148162476103866857}
{14910016, 2917576, -1143240, 5130556, -4091818, 3672062, -230782, 2465700, -4559204, 3175958, 2579908, -1851988, -324576, 315632, 673774, -1203000, 7250892, -6541132, 6356142, -4491052, -40393746, 99571718, 36299734, -337785588, 201257374, 623527152, -756615614, -892263840, 1673494548, 1409298896, -3221416298, -3133627964, 6616799734, 8575358702, -15841898534, -22471217968, 40007718038, 53490419472, -93413093914, -124507004560, 194733645096, 303008369242, -370729663122, -754784526072, 646524841120, 1833503247718, -960129842014, -4248801808588, 896568965710, 9340917332446, 954820660522, -19354501674840, -8441249617178, 37324002001466, 30742529847922, -65475776839450, -87397684105580, 99414002143994, 215678352946290, -112964376242166, -477598200941372, 25455893043946, 954068158245578, 364021858377516, -1703014105111850, -1484739203969620, 2644523953864250, 4073186783098050, -3185617121425108, -9200448820682420, 1306385447973516, 18849983070056860, 5423414048722474, -30614730510716944, -27935177711315542, 43830180599557078, 73337915483007100, -27324792035857066, -134036924560280314, -472630809975385670, 671015735473245668, 4624273563286082044, 5390774583188550552, -40539547270221910126, -153560241283423253012, -176708300447578947620, 500602376964472479956, 2978920335206472509898, 8157312929291724234950, 16686902827886338642842, 27330116529607069645636, 41164810556030503540576, 62177231876250368309602, 103890920704893321273918, 194531064751803153641756, 353875987078596441288058, 574141690156585111715736, 761328128858073070705162, 727379371662465079883996, 346772448731233647956974, -256637499919723095740200, -670347268283836603875262, -523635899222834674250478, 12738190635078228401972, 332474242619457897886000, 162879644748505202983116, -110112013594043451068682, -99291582236967714663796, 40839697591597384356350, 40373454375808927058476, -22416053399304552939942, -10780141921654650184712, 11645701518157600749852, -764150980905565037846, -3445971428093327268092, 2460211504142043735128, -302076821255492960582, -701609687365850808512, 496317243480562238846, -295121207140863249896, 32096625307588658000, 49694110293622304028, -43792402817485000046, 87821819330090044288, -25200958941797094236, 59453563092399366708, -12152848784765664256, 8066126118716487722, -1551707530220268368, -35640476605859647334, 5366010609412676232, -46392704704398897472, 6983687740719704156, -24347100834520733592, 4669901238636188478, 12086133668685546124, 952451623541885180, 38483935870181820980, -2011209895194646064, 38917211424113290338, -3227543619029474014, 16080246385286762192, -2718048937528937282, -19376289662023105160, -1182038633356294972, -42047498514400122372, 458449677252052922, -44559758201617015068, 1549833774792498442, -19682528393849929630, 1760492221979173522, 22536076282563336662, 1242440093549143646, 46335945940033982358, 367587006129523974, 57487791466742110384, -485369511923106110, 32242663576276436198, -946395229618021894, -6411968039453207650, -932659105030616918, -63132883836811676178, -626391036226793898, -78909926249330674600, -150336282219951812, -48701251717596324232, 332689213528618874, -1206181990312833288, 502939275758669078, 63089215696833051486, 442003929026670938, 82069569317334229030, 281359967687786472, 119604412501946503138, -5943095086714436, -32150646707474696786, -179801456936456590, -68912742802377088018, -189061239606458294, -102419870356799384752, -140696199497252216, -131269355871335328880, -39701459939963696, 85283377692095573418, 35728081154065516, 97601727258719128616, 45044609947238220, 145922209673025319184, 23575249989460370, -87105166058246309008, 4126909602780624, -139582050222337299648, 0, 77750461257090580544}
{15294609, 2974400, -1160088, 5234324, -4193619, 3774388, -226530, 2344980, -4117526, 2436212, 2501764, 735228, -3876227, -763936, 7292869, -3519292, 27961, -1146092, 1523232, 16071792, -12281646, -80370404, 141938228, 140026100, -509403256, 29149608, 1097305412, -616195736, -1762244651, 1382760452, 3198922229, -2172338076, -7868901558, 4325815716, 20444396973, -11106827788, -49926221279, 27038429156, 116360857072, -54860813420, -265513384518, 83581430608, 600984466085, -54975564492, -1344344015207, -214676113588, 2909461791552, 1239003325228, -5947793894908, -4362496264416, 11267914373335, 12774004382932, -19283178071508, -33238241129048, 28024662776887, 78632282522856, -27817490035995, -170465367791452, -10695095586178, 337825277217804, 160315316730206, -604269416733796, -575542444454742, 941367831123120, 1537995933047174, -1138969725859796, -3500972119122706, 557624183438600, 7056329615246667, 2156899878853312, -12212066881302319, -10223279257463048, 17898626067678398, 29279189964528848, -22086664328839982, -57910146997567688, -9562189318574097, 164479840986727308, -40740713719759140, -261347917739656648, 248651179362731089, 3087028550891789128, -5426314365349779638, -33861845378598817448, -46587478999833736692, 195515793768424779184, 937183093792449005442, 2189471888169126599240, 2463729022044494819133, -1338807237146070554372, -14542703896316689326541, -44114119081711441151028, -94676762332149724906466, -170423428087282075968680, -257474445870372831640126, -317304022174415033109508, -277404433535839404604665, -39365579581071895149580, 402651168944439681051835, 865186428340482717984020, 1004196481662767037407421, 569738693383276884409256, -190753911709444022941754, -612159181342887838410912, -353561799398073719744281, 142795138541398182359652, 248584872559397296127820, 2167120541746611229868, -111733629372157110672739, -2924205774688098508772, 46240914989903419710149, -8173901866632182599372, -15986573836688688493227, 8731401513509151762384, 2138394439480987035355, -3818177807658162067044, 1726772301984565816244, 164081357829656190288, -816106345947458524552, 438992402407751695868, -218457759684368290873, -1002703729627118904, 70731655186449197513, -44602576956861422484, 92719486349658917225, -24578807279450078096, 57650377266392678044, -11431270767076743292, 1323170601488919895, -416785749393155360, -42335256887450047383, 6290419503252666884, -49002884504744175021, 7381175041197046088, -22115860019119298775, 4587231767667109512, 17156669323404200822, 604052440918888052, 43203840521165307446, -2391543501525551244, 40572661242457659532, -3482805451119006368, 14074088561974616148, -2790950813113704220, -24091969963219312308, -1099324312173428004, -46642666650747374666, 621480116781819928, -46914255385795227224, 1714525808253139444, -18436453949365487116, 1866500842449998280, 27408047980941274442, 1268512713338421700, 51374819950466116682, 326200731215312264, 61367879752247750551, -565488543591230560, 32317299220382648686, -1026520625048311852, -9833928339512033402, -984212193915109548, -69938292153000840697, -643133679554617096, -85126906037469923296, -135014816645811212, -50217928205927110812, 370372664246801568, 1419307805490467989, 539443897036773556, 70027420353716082369, 465443455452898800, 88517504022587082699, 290645819047886612, 127181402482675886564, -13374505246441380, -37159071085590083998, -194270003050173088, -75966300693451588873, -200809841495997056, -109798532667060686284, -147680664029635124, -139704690657645336259, -40582134243588868, 93554009107726526785, 38520833295437316, 105211523133328463524, 47777240966205508, 155797679273450299477, 24874816340518336, -94322288241503416944, 4343471127785152, -149836957754455584735, 0, 83756715697082993683}
{15686132, 3039674, -1201450, 5379356, -4330246, 3886494, -219966, 2335644, -4284732, 3048750, 1852754, -524960, 917062, -4964840, 2587672, 8845208, -7019932, -1114298, 3680624, -20186552, 61696696, -18509378, -169754434, 194249592, 310057442, -653079482, -338146746, 1515309428, 99124358, -2792364842, 15813116, 5319005012, 1257476648, -12882265122, -4637288370, 33580178092, 9966204972, -80483585350, -23001330530, 179289574828, 70785420438, -386325387872, -230238973476, 809405104876, 697604951180, -1618404019082, -1948571945070, 3009443199960, 5049672383048, -4978512527476, -12220518519036, 6582632571228, 27721150985198, -4090386591736, -58765248046624, -13148875252506, 115224075269020, 71026512303092, -204986302673912, -224841181746750, 317264247672910, 578934179664092, -378758771157664, -1305329935495726, 165481051098502, 2622172147878234, 860211999218672, -4637300824774020, -3864681118497152, 7049748345816952, 10855435801390832, -8463319545770316, -23700015277559734, 1937895455437288, 49638666870866044, 14056610387872240, -73803919761717252, -68294367998926148, 60391021190464008, 186120010918429752, 428083605397111096, 58428238124357428, -7236009471590064578, -13041604935482295754, 38111657472214354384, 238476028044980315904, 463215771602079518372, -119564950623796445896, -3192789084868875404888, -11473006552851421325894, -26688686253820417648840, -51597425840967694903228, -88433491964564894013294, -146149967850451251480334, -245547303672951361153168, -407467075314316032544694, -646950971210554060254312, -904174454408378553553916, -1007478525613921154160652, -749063347955537851349484, -56305804574860339702168, 747025616530576512115646, 1035098669664974584332846, 529677367245484176249464, -251746474131932060880890, -503602642992746733796180, -125754945928750987731884, 208449064689695103770810, 104979468720233116210368, -81600421436297829752760, -40561261891173036368154, 38357481436833867090070, 5954905274230834051464, -17003639100848868991852, 4698330150300762584186, 4221977384180734141906, -3587697532096190866924, 920565818383607275426, 518278648685207583734, -844352769320560589562, 361794326978039121452, -145711918171090609514, -26429484578097148226, 88157178037556444920, -44371632817446697962, 96997890076035043794, -24030710023201044986, 54807139390797022260, -10583243964243632706, -6255684398121399212, 804294909205928514, -49174476968725126206, 7217233762741471600, -51163591979431879800, 7736868663733465964, -19211219406509689868, 4453659911776583882, 22739549795301263358, 217113902169419776, 48051879457250851076, -2789529907192041578, 41947940634913822076, -3736684707209266814, 11573386498015044660, -2850593111237968062, -29287205795891656724, -999750638434106588, -51452382590515864166, 798356414919733984, -49150852694511564140, 1886762153597787244, -16804380097195470226, 1973149263834785406, 32817459137881294536, 1290193080310690044, 56738342992310694340, 278290572640355800, 65329595557065449770, -651856474925976054, 32131096216908714482, -1110679854683743276, -13709023154657280662, -1036886516435921524, -77279704106702688426, -658829433606529490, -91688426585238793364, -117370770361901354, -51598663138657312214, 410797537923679532, 4437407076202997706, 577871124170150448, 77555994195371158300, 489671763671798692, 95361047915889748206, 299876812616628910, 135126330646857990180, -21594960783688718, -42707483698880947716, -209660428177783840, -83614571262398551694, -213157957998556812, -117625160224901046340, -154935711174592412, -148604333015787583948, -41425251279830628, 102524273649799932096, 41495948419586250, 113353419069216037512, 50657129634018756, 166275358120479023596, 26238461665848912, -102086564301193093904, 4570207408125810, -160787827722958969534, 0, 90193829757395649172}
{16085586, 3102176, -1220911, 5466300, -4378978, 3935956, -284211, 2660768, -4915359, 3428356, 2675561, -1857484, -485258, 265300, 855146, -1172036, 7291263, -6632736, 6277558, -4537332, -40319174, 99829728, 36989741, -340003088, 202252235, 625870636, -757722306, -894920132, 1670553978, 1418171216, -3214044160, -3151115476, 6606297648, 8586867188, -15803120145, -22470356432, 39906854167, 53485326460, -93268611650, -124425375776, 194581474210, 302661778408, -370540127990, -754064735320, 646428686716, 1832481440476, -960822996016, -4247380182168, 898866748095, 9339353400244, 950535069608, -19355112198772, -8433589856804, 37329192350264, 30732010369126, -65485603203676, -87400738431691, 99452346012688, 215687623801781, -113045763859668, -477523841759959, 25303401812084, 954338704680671, 364147977956504, -1704205502170651, -1482070194527708, 2639829683150850, 4078693103830488, -3183642416521955, -9231432676460048, 1411867548639413, 18582732312785000, 5985961697823974, -31601708045330448, -26473329514345412, 41136905945605180, 83777666666146038, -60244574092825036, -150324992938747458, -45339508793814876, 786002866989660798, -871412373021590900, -4103660993807789205, 817591932816528584, 55866010271992040135, 102775963553579658136, -113993615156733048228, -1271733159704015062808, -3643262523853983258300, -6406705115936852100712, -5822664249453799619462, 4985135173985941244612, 33252557004195498350703, 87297198708876221736128, 160213924229762295894512, 227456592434315685480140, 225445320982529343823741, 44798519032908681475900, -381326329494513717756954, -982472900412363098966596, -1433338618863249567668957, -1262761228248303282536548, -371573571373772008902877, 638694130795629399642444, 914942148471680384385483, 308479500360741234206852, -349462805568670644749125, -320622757762722612394016, 75324384149174620391107, 157148348801570543471520, -26432090860657853480484, -61304892470859907475944, 21407155462277416662395, 16571118158250485835532, -14446087864356137587079, 548199874483983969240, 5318859744463280939687, -2929876718593904947808, 159218067767494116824, 748731293103593204908, -805825552373334766500, 276833917817940711148, -80163207672670987655, -44786047429879109004, 102813405201969515727, -43564840339052154936, 100616561311493049669, -23527238137735720504, 50816640470163094078, -9592054762576619596, -14647822246180981842, 2104321672710966160, -56075388080518969448, 8138319709481427660, -52791814067844661561, 8045370295235317180, -15586407475911570768, 4266687416640407868, 28832915008525309583, -208521775694761840, 52989080274575398768, -3203914222893908816, 42988964934791909580, -3987453994915479384, 8535308937969193304, -2895453915335515736, -34978954343452682853, -882355921339444380, -56461718638802828318, 989408137620189336, -51232667481541109500, 2066377806235967172, -14745055738677851741, 2079977576644643244, 38799317068714413177, 1306950607454934440, 62430416426990348322, 223428911420251864, 69355373666992130524, -744728025899991664, 31648092770816430576, -1198932997516087284, -18074805135413605974, -1090585916615264648, -85185642148243533894, -673315551122324504, -98602696781333808882, -97236609262568124, -52814947453902400792, 454100193013706984, 7885068961933800777, 618284909992268828, 85714122056150666817, 514688806575335740, 102616584705835401472, 309019475077383432, 143449195360994976176, -30658443093808652, -48842112043233443051, -226019447408688608, -91899594049105916683, -226129569054603104, -125921207490553268264, -162467947686339768, -157988966935351493973, -42224830804610060, 112246220960750918914, 44663504239777880, 122060458182097316812, 53691245905750484, 177387823321115857948, 27668977447627328, -110435794492602792110, 4807541173974660, -172478035748094850175, 0, 97090365401887340154}
{16494148, 3161730, -1238772, 5575200, -4485710, 4042528, -279070, 2537636, -4467852, 2678732, 2590822, 785984, -4113760, -815532, 7555490, -3465392, -96072, -1340618, 2003074, 15719720, -12504006, -80137392, 142417356, 140654952, -511026386, 26964506, 1102606274, -615396556, -1766750036, 1378547014, 3199884046, -2151810140, -7873163168, 4287734116, 20446570458, -11060811128, -49876121672, 26962089442, 116209771118, -54733363648, -265261072888, 83537937482, 600557471042, -55290207408, -1343557887566, -213825186900, 2908536630542, 1237295210164, -5947709393672, -4359020191362, 11269643571874, 12768949006584, -19288578002144, -33234434058946, 28039265002466, 78629069304804, -27836722905726, -170471057736722, -10697124933414, 337918165915454, 160234645329498, -604341305556622, -575356707636132, 940859511465212, 1539220683531662, -1140290101225926, -3501606551929912, 563871283051272, 7036747092149380, 2202308986152658, -12294315983759812, -10106530305647030, 17786891474859686, 29266052817071342, -21670214073512240, -59791348355769852, -377159058187426, 127524648530755968, 26727757862284166, -122862441770240402, -104903492923421300, -592598633612508058, -766130301118665516, 8555104247556130538, 28096369251042876114, -21833677879311639110, -332148510456230862978, -880892101533841005106, -829571664891254440988, 2641681922295822121800, 13523482508149041325858, 38086985054173223422774, 81329713670745875538800, 151994904581957361703566, 264682334359125270712778, 436405910123287514605072, 690787240661519760131110, 995202661953566203970994, 1222104041252886029427336, 1140202374600966855162334, 508976797441664437974310, -561139575380695205234820, -1437811436707548744427202, -1389693445038400034404776, -373870000885488928768876, 648534681647330606189200, 688815311568593535260612, 1371126627453298675866, -348832588962414547170440, -79659952067356158422838, 145943192030591046486994, 30845672896101038568338, -62067339075133378033506, 1528646620552712406154, 21955594044269882607128, -9559311382840878901744, -2952470134456261697414, 5474859791969887264838, -2038376008536584126040, -478583202933490192378, 862515827335496021512, -721218377175667594750, 193263261319484355456, -23288053536506468186, -57088294003812812588, 115448358432679199032, -42524181816779848486, 103468871652566370986, -23024710180303379406, 45584397369219322816, -8446299556045869698, -23816170511095626132, 3474788767984714630, -62947034634709196768, 9045401810259573848, -53802271084983641060, 8301354643560917194, -11197302029443566442, 4023998404017508816, 35429562365105711280, -672809689790673366, 57971169328930098758, -3633278814739867554, 43638262436143328806, -4233287185581224208, 4916491095661819650, -2923974284296262692, -41182233420365858054, -746187540170589946, -61652319292725514966, 1194929685135941842, -53119321541534618758, 2253165436236825578, -12215072323760266832, 2186488369246520844, 45389349249390859206, 1318229383140328844, 68453212122673945630, 161177166682571390, 73425015633547731458, -844357628743095920, 30829513302162128508, -1291332123794570090, -22970782553220129000, -1145202715146077144, -93685187889744179318, -686418935285121936, -105877189090885794204, -74437521855848820, -53835417006913990502, 500420984220144278, 11801775154072307430, 660749482575746626, 94542902235685272882, 540492474724019018, 110300609800500357106, 318037675578330400, 152159659062733057708, -40621620031273122, -55612433553802249816, -243395593076500046, -100865893214543619718, -239749313480400458, -134708785192805711890, -170283939436695118, -167879919582095714598, -42974464938043164, 122775299279653085070, 48034049529868796, 131367489696164701726, 56886845624744584, 189169179133657015208, 29169261057480180, -119410128695051423198, 5055910460946378, -184953418917421453166, 0, 104476610707346250826}
{16910026, 3229996, -1281888, 5726616, -4628423, 4160180, -274517, 2531868, -4641312, 3300076, 1940555, -511992, 773253, -5073552, 2713741, 9168472, -7230882, -1412760, 4053815, -20476700, 62266978, -19109876, -169974401, 195152060, 310563063, -653681500, -341371930, 1516964288, 107156247, -2797473708, 7736803, 5315835124, 1273178395, -12855399792, -4681218096, 33533709764, 10023693728, -80401745068, -23005331286, 179081908252, 70694408936, -385934435324, -230003571407, 808998221756, 696900469721, -1618233932912, -1946901413056, 3009741176356, 5047163477497, -4980401204884, -12217819721056, 6588233684548, 27718960314108, -4099669853144, -58769168266795, -13135481897244, 115244875359028, 70998202475816, -205000617567403, -224848861877028, 317280241744053, 579122253054724, -379138896825698, -1305044380837940, 165438646226960, 2621268738029284, 864027457404207, -4645588726010492, -3852899272698475, 7040925053886220, 10837987604193073, -8357081831396108, -24032782296698264, 2791570635453988, 47637084320392180, 18289660648523444, -80341783132184274, -67655418392019116, 77910172622649002, 287047943996057088, -221575987907450708, -716890017145822848, -22963205875202892, 8789128917545835824, 1498011587681053976, -65845239345295251284, -220536899200559048139, -41531304724507269700, 1391201852598636226485, 5477090594730039288960, 12182935752482687388458, 18381313997825762494472, 17801760318969679770134, -99960492899542407592, -35986115446077352408347, -79938534380906801211208, -82975744171832904247177, 54165872421101901716156, 431399298189849849146189, 1087450913211106101852808, 1797110702948336019544952, 2025612173933605662617924, 1320533500732649646231354, -136319240993142631912504, -1322884198357854832304134, -1213054053641389148614148, -89782745724541442063908, 653605840479158675099796, 340000781906349141547271, -215053533044458070779452, -188388913213939823823146, 85458684343383940987604, 71486574149648851405144, -46372421940821567941028, -15797576375359434853077, 22026548014618170014008, -3762928595926906950836, -5357748890679870617188, 4877776258758548568239, -1087571712219988818708, -952437027416618180415, 878480726933675872216, -609525497516418632075, 117255578729999786948, 24764790668248894151, -64531695640443357992, 126659230355718709954, -41477918364788336308, 105400609068812049519, -22473160501940497760, 39032064425212605857, -7139649754062972884, -33709317494665793057, 4906175466592696212, -69690591512468109295, 9930098281526826112, -54108003411955084334, 8499590320106165908, -6003051603915146973, 3723475154364248260, 42516497614694975843, -1175494683806867640, 62948397845935500687, -4076041844704501304, 43835053306016103694, -4472261578470518604, 673286265192179189, -2934561968902507452, -47909818741463588823, -590305767167985584, -67002143228889906707, 1415177196396245840, -54766799427712997396, 2446873388387105432, -9168874960074781710, 2292145770697612984, 52623904557653358787, 1323448065565267072, 74806965557859917787, 91086261070025260, 77515505917993608803, -950998732798741488, 29633638957052184578, -1387920575680199852, -28438450172443637194, -1200617106964012884, -102807923808272286489, -697955767553807984, -113518539139306615524, -48791262100213652, -54625661744375575326, 549904271100089596, 16229647989415414600, 705329237567450004, 104085388142847106860, 567078443959299688, 118429669067098764411, 326892492636962188, 161266999882997099733, -51543948084372264, -63071364762263978847, -261839270119180492, -110560581503440701458, -254042500779506648, -144010642626525117992, -178390201514452040, -178299152115475537523, -43667299423511004, 134170562434318215495, 51618620880570768, 141311233148552084769, 60251479727055444, 201655114428592014091, 30742318934043464, -129052230164013048476, 5315769045140048, -198262409989943621114, 0, 112384701212089521826}
{17334152, 3295402, -1302444, 5818256, -4680864, 4213738, -342272, 2867248, -5290612, 3696164, 2767990, -1858368, -655386, 215224, 1038494, -1129936, 7327096, -6728052, 6177194, -4588948, -40184950, 100082570, 37620746, -342247496, 203307184, 628215814, -758735458, -897535612, 1667092464, 1427002148, -3205412164, -3168760856, 6593805880, 8598417446, -15761307322, -22469126416, 39801957450, 53480070044, -93122076390, -124344687240, 194436521306, 302316061426, -370375063094, -753341162932, 646372181970, 1831457294998, -961565570286, -4245981168312, 901250581832, 9337775998604, 946208612520, -19355567193672, -8426368117854, 37334677246794, 30721975332846, -65496747316704, -87400906006378, 99485088713914, 215701855107278, -113120505810598, -477483939410602, 25229658704666, 954490364341636, 364350104453364, -1705178619802110, -1480415560603688, 2637648009052686, 4079801383827798, -3177017184970964, -9259369166192336, 1483353209707968, 18434312929686614, 6241853475079766, -31932790598168782, -26327884141343796, 42015896837698052, 80529488823955240, -56622725928899632, -143311270025893334, -6570876889092504, 274801366680383874, -140342382321649728, 713490058939858046, 2345076913800218904, -8876454043650088926, -50651942317745171980, -18060351122120619626, 389649139846933083654, 1505452601992557657734, 2366613404971044703392, -79377971085198196964, -13333206658711193591144, -46389870328017008627554, -112417731486245806717382, -226063677720276249135284, -402913994981518928432216, -666722965697900866871030, -1000382050232732522810766, -1322922732040631582706272, -1421946281383446169697240, -968841603314559225514180, 159403411894151226440322, 1568411488094033810995132, 2320813202126369447831098, 1612309293233916797301524, -100587627774831550167576, -1214427218491638363983734, -793596152379050344211580, 245810219218308495983222, 492008742021666465205176, 451716080380583750116, -214832658006995983472852, 4601636228462662624282, 86174056791775664563654, -21521545005745721759162, -27025140032622030275172, 17894545521757323741666, 1701150343915155564624, -6533073260885317568474, 3782376618193272464914, -211005946061896509100, -1253745063296196848528, 820941537189904559732, -486397543380675075430, 52350413802851307726, 64723557232744831752, -68321874690831779936, 136868424648708700390, -40556922930580892184, 106227400306014081886, -21822329648175296110, 31099772396851077596, -5670378731438644004, -44261648724625491238, 6388169938712370898, -76199712330161127904, 10783950299692152656, -53620986557174147560, 8634961339743352426, 33297257842966548, 3363213591473993046, 50074497513924698164, -1716104170923703726, 67865388045030480814, -4530456093007887696, 43515357341215702710, -4702360211473991848, -4237963779512364788, -2925595144290495826, -55171924226909105020, -413787549637088246, -72485209355899505934, 1650365515989226454, -56127316862110038888, 2647203764200797786, -5558794812310683234, 2396374557289049034, 60539827148993495428, 1321999806428528384, 81489746104436680872, 12697089925754404, 81600804014717386802, -1064903127785963298, 28015684256420581992, -1488732281167766822, -34521321519869242786, -1256696601335636930, -112583849599389666186, -707731180301211594, -121532422788151984144, -20108026911147254, -55148015050707598498, 602698403687013734, 21213586374483121764, 752088614893091822, 114386648866653011512, 594440019315592048, 127020309256306626760, 335542088025196282, 170780023998527119886, -63487764609883358, -71275456749600441574, -281402799783840686, -121033498035245091034, -269035110783660640, -153850170151587789344, -186793178636554278, -189269273889163732374, -44296008447287560, 146494861504394189156, 55428763096683544, 151930385403325551406, 63793005105661730, 214882965719139265950, 32391270308628684, -139407383259682114114, 5587586963599938, -212456162152109843266, 0, 120848695314811804770}
{17767839, 3357772, -1321352, 5932452, -4792593, 4324688, -336460, 2741736, -4837786, 2936816, 2679228, 841900, -4368117, -865856, 7827673, -3400680, -224685, -1543524, 2455852, 15360272, -12653770, -79894748, 142780230, 141270916, -512437256, 24738936, 1107669508, -614616504, -1771028077, 1374398044, 3200835907, -2131260824, -7878265284, 4249412324, 20451969859, -11014922544, -49832569193, 26886313680, 116067852762, -54605752120, -265017972888, 83492606236, 600135029969, -55605013524, -1342757875853, -212965267672, 2907543312954, 1235597142140, -5947512392364, -4355584852448, 11271317759669, 12763775552228, -19293818210114, -33230386699388, 28053088293501, 78627427558728, -27857985644973, -170477371850624, -10690890512168, 337991108069220, 160186705506564, -604444909230152, -575194072276749, 940535194551208, 1539970218547738, -1140817963383668, -3502876576325701, 568757353578172, 7025190501679591, 2223384296773048, -12318618577482103, -10108614359733032, 17893692780533161, 28878262179583068, -20673380377231968, -61910257301404972, 3934668671424350, 116226771634105080, 63900629131137399, -201221544994385308, -202333525181290447, 70705338621846688, 1650596776659211759, -745986868668597656, -10124198244565016704, -18007930962708618352, 86593049438482029431, 347810435559564434060, 439762635400256821675, -1229751297877034547840, -7178628688039537058418, -19618129554204367399256, -38255018220781160554339, -56644018423646655164044, -71137185327090713655903, -79778543274712313849704, -113656660863675003043607, -247419007421966866603132, -585900905084193769385148, -1239907743959504554780060, -2108296228128340231229038, -2746205262020199242663292, -2494163541351174567011034, -968473155315858209761632, 1136350685810422466008991, 2207086087472977853877404, 1351931525851084036408382, -357525693634450869801628, -1014456182570498772452936, -280200274397625513601808, 404281999566676531622771, 195645653014891955065212, -162217006027884545319002, -67080638990169887234948, 75505247168387562302913, 4500043376739484090168, -30900589164172320854449, 11269819706970326649532, 5969529605765727877171, -6586728734962692219740, 2447990461327511082434, 505982751245627268880, -1396633109873643926428, 714850567215940902628, -363515499941306767700, -23265385874268504, 97809827318148273963, -69562960878345364332, 146322716006758199270, -39814023456599143172, 105749979806799487384, -21025835960985047300, 21747594761518002361, -4040767998957970864, -55393502364292520083, 7909844849011503292, -82360909693055267859, 11598448474577254540, -52252764500401519511, 8702489621811163040, 6944177064364176867, 2941538465184798936, 58077690748322090302, -2293941585400505356, 72661005102395681971, -4994608401654325708, 42612118930569137484, -4921474692551581296, -9860642321492170503, -2895426554173459424, -62975881249937598002, -215730571820165668, -78071338781071399320, 1900665016360450176, -57149192905373622110, 2853810456693963432, -1335084908465574143, 2498559278108988052, 69174334831230130034, 1313252237916997728, 88497226546840010045, -74458919566304812, 85651648547864212946, -1186320172144891368, 25927666972196261385, -1593790988324030632, -41264950651945637130, -1313295397359573696, -123043307708293593918, -715538878385365568, -129923442351877280718, 11809695076277416, -55361344133200288371, 658955717017041324, 26801383435138142305, 801091975406799516, 125493807565641796806, 622567970867409508, 136089005000743122562, 343941565724784272, 180707009200527879479, -76518395474643404, -80285101890404655310, -302140476661265460, -132337319677158623005, -284753804264081208, -164251374975543020428, -195499233585461452, -200813529978828603132, -44852774461465480, 159815072432382489585, 59476547104277500, 163265689370691638424, 67519594498365576, 228891777846991180726, 34119350628831908, -150523673449445585673, 5871850985915024, -227588695745810539199, 0, 129904707819201022844}
{18209138, 3429120, -1366288, 6090436, -4941568, 4448050, -333812, 2739692, -5019146, 3567012, 2032014, -494308, 607622, -5181060, 2852838, 9504832, -7458072, -1717182, 4427592, -20780728, 62863766, -19713890, -170220344, 196054692, 311186944, -654278072, -344974166, 1518571592, 116023582, -2802662122, -1401182, 5312746616, 1289861928, -12828372530, -4725485526, 33486973172, 10079132538, -80320355858, -23000896660, 178874988288, 70585321384, -385542494232, -229743152392, 808588123468, 696177010296, -1618069400374, -1945224972428, 3010050968672, 5044673184602, -4982243716550, -12215305960792, 6593806391136, 27717224443798, -4109396677248, -58772801016338, -13122294923052, 115264455251878, 70974602105488, -205023604962700, -224846665218486, 317297119200138, 579269750369780, -379401540197154, -1304963385618454, 165596731879090, 2620512541836894, 866526885673584, -4649927616394106, -3849525389417286, 7045494514517618, 10808033357429266, -8264657904443646, -24247966133620008, 3214928849370140, 46892276358497384, 19488103632305068, -81967442474564300, -67623855566602960, 92209970693021314, 227013872893710608, -186148738568383822, -244404691554572874, 227124782402999150, -188618643758192806, -5973840751864765458, 8644615278539812314, 75077667697924104278, 115654844412246702132, -415935699840528418784, -2147914540141036379400, -5022437880053841833254, -4804113547046200288374, 7035115785570524437100, 46939711213013904163054, 134324017454607328821366, 290234003896128688879620, 540173189790485180014400, 877287515044713158174954, 1257121281543066586876074, 1503229777497596615784732, 1278624578557921872891374, 288563476574254110298442, -1425152821305552317397276, -3048310834201178442001628, -3231601676047036452310156, -1455882718608363388220084, 974307585507406290983422, 1907310800267332078262136, 765959811899945190043128, -647297603283705399644032, -639545629331446706051326, 147128362641452240878676, 296477712527550652523578, -62074191101426781849692, -109591061084868969191180, 47150027085305556006284, 25348720811552104016048, -28121875751874842451034, 3920131183950558124442, 8614234969889358984242, -5777241883572672652662, 1096097916808325354062, 1023321403246470534796, -1408716379175464953706, 582608926811108927188, -248675726351210496840, -39980310280043365904, 125438608665567870544, -69193419151431079150, 155107818285240878062, -39243665804659246966, 103766879330939902500, -20043794256858398292, 10956331716488914038, -2256481617709240622, -67011414106018178670, 9459790489570465278, -88054042835240618290, 12365057716308897828, -49915158119573459714, 8697357900478560634, 14756860583779676828, 2457018089505167436, 66493166627195189648, -2908080237724722896, 77268276536185200834, -5466419364836829454, 41055390093280322260, -5127408159972110462, -16237531078514843284, -2842387674404939462, -71325788895019022302, 4742740135641388, -83725898698048030108, 2166198504826985928, -57776736311411058872, 3066297264430783722, 3554016317661609864, 2598043435484153654, 78564862994637004806, 1296547494670142360, 95822425653488804758, -170859243903227684, 89635334663057276242, -1315496051211033472, 23318285967040806336, -1703109538540883156, -48716953751711430166, -1370253799459519464, -134216879893456944018, -721160808106788770, -138694987176153172104, 47167234536931776, -55220819306849486294, 718832502929663100, 33043869850754583090, 852403464375918924, 137456099366571727684, 651450365447652844, 145652097737267281374, 352042837362746406, 191055604764462332320, -90704251157781890, -90164747905994969386, -324108612611593372, -144527708992734196322, -301225921236639140, -175238878893490900376, -204514625926138454, -212955813362329309354, -45329261159388500, 174202307223082481670, 63774591697919438, 175360049702107095880, 71439747924694652, 243722370819043521576, 35929915407495846, -162452106558261842180, 6169065134438274, -243717034766403919066, 0, 139590993314867768676}
{18659115, 3497520, -1387979, 6186932, -4997948, 4505868, -404731, 3085560, -5688591, 3979992, 2865137, -1854404, -846152, 165484, 1232690, -1076240, 7340771, -6827112, 6108766, -4646140, -40107142, 100329872, 38363949, -344520216, 204307041, 630561568, -759880254, -900110308, 1664122144, 1435792144, -3197820064, -3186563984, 6583514506, 8610009576, -15723013727, -22467524552, 39700601255, 53474666284, -92976238140, -124264905964, 194285288334, 301971146496, -370190621412, -752614386992, 646271696412, 1830430089960, -962236298310, -4244601054920, 903596992947, 9336194255148, 941837345264, -19355899308660, -8419195112570, 37340321629812, 30711764591564, -65508973104712, -87398068336647, 99514559980432, 215716625801162, -113187528895420, -477470171959994, 25207171176812, 954581522278972, 364555349044624, -1705940581353334, -1479429960199588, 2636749147902845, 4079470529490620, -3171121848301843, -9277554905718904, 1520077139797183, 18376884547927640, 6299903420424142, -31901195175124980, -26705102815654997, 43380153607796748, 76714466952548365, -47943736932806068, -156694931481979966, -884084573786336, 250927632005271908, 302948626431535980, -466283015765070877, -1409518926799168916, -1602683464011733075, 17070405779849205220, 32275712974968603112, -69758546592013955584, -546172463954437014622, -1048657413108516505524, 336125387807983738551, 8056589157420046648024, 28201639487511082781819, 63993527260445029344660, 118206832862070058499528, 187267356329144499105492, 288626549389303568089027, 467450041860316116426336, 811849235177906019947305, 1456381206704824740760672, 2399201434848211708576329, 3365880996185684738782544, 3679996031057690394048154, 2511581412914453985706896, -104986720291197464393976, -2678097364831231828552784, -3191855693732585734857289, -1205423427191415479246396, 1139630838065772950435439, 1426269944119134190265556, 56065698965524186818257, -675571112366939363773580, -145734477407393913855007, 280741767462294581431712, 44473319368922228113264, -116338931287368763619080, 11733222160669028385762, 37472813629563977467660, -20627011527165944579348, -2709725796023950821076, 9593644086316845525451, -4423769089761714926516, -111471718882652172576, 1337249836707580491932, -1323216655025112177944, 442354914329602927184, -146299913329112901218, -68652978590441303396, 149002116715467526162, -67958266215433571616, 163172123134962781448, -38800113565832027340, 100084608604796614266, -18844186708562701868, -1272068306201032783, -325965800109699904, -79008352629562274688, 11026215072313023816, -93152878058185052103, 13075242668490805884, -46521044139771918117, 8614933226984302248, 23492772240323344737, 1908478611880407356, 75280557963230076151, -3557357830759785988, 81614311666576336140, -5943643681015650284, 38772521008110589090, -5317878799285008756, -23410464051788876010, -2764793280768404304, -80222153828724129698, 248480951533036140, -89409531144165935767, 2447037982569026344, -57950126697144765980, 3284215961831147248, 9162222974836141866, 2694128706728268636, 88748916040908269403, 1271202310834484852, 103455449520832618906, -276989610492936216, 93515503323235322147, -1452672933562456364, 20132789948135927579, -1816689049191544880, -56927020750174479072, -1427397568125960200, -146135294594530816097, -724366778166171872, -147849105209646465060, 86177883892154436, -54677684093128978235, 782488992528246676, 39995036995911104001, 906086871839142960, 150324905558614586831, 681072387976410148, 155725709543711730525, 359794472985697112, 201832766128654413266, -106116938782285940, -100983123447773484266, -347365595711738204, -157663433322545885682, -318479491010674844, -186837886564023949490, -213845498645464120, -225720648715779084118, -45716591579761860, 189732163915355865532, 68336082482332380, 188258606226145614618, 75562303049731900, 259417403784516842873, 37826443833011460, -175246806438345550861, 6479751193149040, -260901367143051671654, 0, 149948093009820432861}
{19119016, 3562792, -1407974, 6306596, -5114928, 4621352, -398056, 2957728, -5230264, 3211078, 2769482, 903224, -4637792, -914704, 8101730, -3324468, -371164, -1754670, 2955724, 14993296, -12883358, -79642320, 143271422, 141874172, -514040634, 22474388, 1113065740, -613853176, -1775572618, 1370315506, 3201633108, -2110688456, -7882335804, 4210853968, 20454716440, -10969155192, -49782887598, 26811111878, 115915469634, -54477943984, -264764070778, 83445585354, 599711646282, -55919786272, -1341979129092, -212097456664, 2906595402600, 1233905046360, -5947413037956, -4352186138236, 11273205423886, 12758522421200, -19299161167830, -33226115320862, 28066222568342, 78626787682476, -27879620656106, -170484824237882, -10679500297952, 338050353701990, 160159241586466, -604557967441626, -575069642480922, 940352727445220, 1540423619656376, -1140961476625610, -3504189192659784, 572155884630086, 7019033620026260, 2231522250166696, -12319043652127970, -10143131147298340, 18018956210094906, 28557182999906086, -19992228503323964, -63120947238020980, 5651983315906648, 114461340270747762, 66397570094357740, -214951728778010952, -164663854184198614, 210475005202191940, 624489157890944480, -1242032320871984648, 710620222790593896, 8439778812496656600, 2054489723275119476, -117089910571413267834, -244482399747379450302, 222898763025496010524, 2925606571266787168412, 8341028497226876755396, 13982290956158821685396, 7827537735303292151058, -30075228078192880900982, -127861703511817952239052, -318614158311739399264790, -610158903391088449608978, -987727544625989101983276, -1314330772773086854966044, -1296690304610559176346606, -556425657914742467590338, 1183953336869178031005088, 3461709066300299330697900, 4856327651888794615892278, 3907174700637536845025830, 684262564024665062609964, -2409734810111145547063306, -2662338219364264058833360, -409916457201295322604292, 1251614776864606685891836, 692628741957678567639348, -412933836035803223574978, -351204307930387127449818, 173782877109490016170296, 123377152638446550013062, -92491175472477981029304, -20859983386739358780628, 40177797315361697360038, -10818347271656007249960, -7686668442279522051940, 9144839627464808334332, -2835686559158581615152, -1077310069135400464612, 1469060387067156183824, -1173116404705398803390, 307399002342506238224, -58141660663163637572, -87748598427858518312, 169727910452575977592, -66407334070904100658, 170354618714341083384, -38413146546476983702, 94525427239970980616, -17403295978751353510, -14914310343757370786, 1740089033091219538, -91263939247360360740, 12597018838475353804, -97525673620823017504, 13720493680187120874, -41985149431953271716, 8450790564070187698, 33166808468289184470, 1295017793284657536, 84391649142483794630, -4240371392513318354, 85620248109780718986, -6423870756906988778, 35688383954198779166, -5490523453636153688, -31419964093368062902, -2660946009974271744, -89661516609282737782, 516299404190340320, -95077892441555164620, 2743201493279916154, -57605312989918665154, 3507064466934985884, 15545112731044569106, 2786074218499962156, 99763885556523560282, 1236508138707714422, 111383208354057342804, -393343339066649112, 97251904792461916056, -1598088155108161498, 16312857347410529038, -1934518144676274354, -65946925470044275092, -1484537317866997936, -158829302452785062432, -724914126334813244, -157386346421099937736, 129062999512691248, -53679003430031015560, 850089312078796298, 47712187563384945014, 962205479479798808, 164153807862519745366, 711416161490898592, 166325669212459421424, 367141559270823266, 213044641129666679680, -122831362830782924, -112813472081708664484, -371971934908723718, -171806523364509286446, -336543228385679268, -199074177630475325902, -223497854547408002, -239133202161055522944, -46005319228089772, 206484958997745351826, 73174795008481198, 202008858872403712006, 79896447412388302, 276021445795657081294, 39812542897230096, -188965146811319519834, 6804449268745572, -279205193950531894986, 0, 161018926845351035196}
{19586938, 3637312, -1454760, 6471336, -5270347, 4750604, -397599, 2959576, -5418330, 3850196, 2121633, -471544, 432171, -5286980, 2988375, 9855104, -7698040, -2027372, 4822523, -21098516, 63450648, -20320424, -170418245, 196958632, 311639039, -654867720, -348156900, 1520132152, 124221727, -2807930592, -9442365, 5309738880, 1305213835, -12801182900, -4769410640, 33439966756, 10137626214, -80239432012, -23004896500, 178668764248, 70491805250, -385149637004, -229506579185, 808175103832, 695482968229, -1617908982680, -1943555233534, 3010372862104, 5042107816061, -4984050531736, -12212669148538, 6599342135560, 27715387950368, -4119435870520, -58775768956771, -13109082706852, 115282600344270, 70954447961104, -205052372720952, -224840096757036, 317321063027132, 579383822275912, -379587150312886, -1305000232049464, 165831226057270, 2619950691101804, 868150278121144, -4652216252963240, -3849361654725726, 7052196589171912, 10785174437839332, -8209715638200612, -24347949527003634, 3348221445195564, 46804051864242547, 19294495995194164, -80953312335395171, -70598769731458624, 100645622532432062, 198713541556182780, -97803927012958477, -371463979517898060, -104988131823396279, 256206892071612984, 2452764980007868051, 1897659717121063048, -17063514426075011538, -69881095446660137492, 40293239810754261008, 719578897109292464496, 2022300911417878849969, 1675827799575306243204, -7133101963878705408758, -34768310663997346775568, -95602725263089374118194, -197671686194081698772564, -359305500616614207820150, -606549599257281900638908, -1003552819435392837029742, -1669173773283511192932640, -2653236618372437321859927, -3847463843653039951805852, -4691604363438587724881143, -4175784562702115535575712, -1661125407927867278388951, 2148048133910362743819852, 4851345695228692451394598, 4058436356800912766437148, 436199335505307259202369, -2303579010597015140181008, -1711459149111374209269079, 404682516141106330762780, 955413884091401521137629, -6422854458996200967088, -405796943007709585390295, 26973193277257416008036, 156855928248364828457186, -50241286085820868381844, -43822735294830818759200, 34966178046175319181036, -930262501373589082827, -10612370041626013609688, 7659619774836866871170, -1267579131380543163544, -1761545650881815162743, 1454188689892602952728, -987431402943657995131, 186437323754016637372, 15970906881521095259, -99206647083486495992, 188598065470800537989, -64910694062860671156, 176413379571956208199, -38000786424542303004, 86932945802347304638, -15705479550261371108, -29925735756790981788, 3929208231677727492, -103644695814557261853, 14159850618680042484, -101035812677983424439, 14292354576860804180, -36224854102596539428, 8200736597166908700, 43786675362999350511, 616018164226324160, 93770011944382017131, -4955472939329564504, 89201232424964876957, -6904525979470410628, 31725617291451961916, -5642901800821843476, -40304861968682215374, -2529141347734270248, -99636078454211996074, 808975749449318632, -100681389651352505632, 3054649849797350080, -56673916230971461860, 3734284969498224704, 22760033166307189776, 2873095863557214920, 111646875108587736295, 1191731360967017216, 119589132272437058097, -520420581188882168, 100800176879120313798, -1751973302831543876, 11796467612564726180, -2056572094637699004, -75830524389300353702, -1541467841757733656, -172329563472870819843, -722547336875378360, -167305619158692233816, 176052131158733672, -52167412684125844060, 921801449707074916, 56256063601220990070, 1020821905968712888, 178998617211566570993, 742460554568371156, 177467411443073462170, 374025540353646848, 224696494978815032023, -140925842105381572, -125733797969577475318, -397990319885509316, -187022400231396319864, -355446542838085332, -211974066392473693746, -233477541485680208, -253219260855222999739, -46185404471956820, 224546001599127995719, 78305115012086484, 216660746023827516900, 84451729339347808, 293581043133452006580, 41891951119783872, -203667968127859922042, 7143718297159304, -298695504343586696687, 0, 172848954794091335088}
{20063876, 3708796, -1477624, 6572852, -5330742, 4812834, -472224, 3316140, -6107208, 4280490, 2958896, -1845196, -1047812, 116400, 1428830, -1010316, 7348404, -6929876, 6018974, -4708740, -39969698, 100572394, 39049310, -346821372, 205366084, 632906832, -760929666, -902646376, 1660633944, 1444538256, -3188962668, -3204527872, 6571237934, 8621639406, -15681682716, -22465559288, 39595206724, 53469103548, -92828366648, -124186047860, 194141305302, 301626926194, -370030125698, -751884836332, 646212281954, 1829399560906, -962957994754, -4243236585872, 906015581788, 9334614832982, 937426903862, -19356134035620, -8412309211930, 37346043295658, 30702141735780, -65522040118920, -87394171081328, 99542203003162, 215731699559638, -113247489977658, -477475821873634, 25216319504710, 954644507552478, 364732236751440, -1706519108449730, -1478886326131956, 2636518808726414, 4078766433604144, -3166858512785018, -9288127458081644, 1535814673171922, 18364498909508296, 6280047219694590, -31771570295778450, -27106791437141336, 44360483233858414, 74584331428234272, -43662881381619306, -164211427068543526, 6725444297809766, 265319790814337552, 245848193878838066, -661641287365087906, -298336658857869880, 1184500363238002144, 1841235586687952910, -17700978802662260962, -10045390728680807920, 133473430147587350858, 503903554347089703420, 118592774774808707834, -3182078755538608293174, -12815567647585551515656, -27189286685638908986638, -36547154858907116803188, -16238953382632850828606, 70982535183429259328094, 251210165229577573249550, 539707903977760074430394, 843999604015612251469102, 941776555482798991658596, 447006775698183936693864, -1115898934527618933499004, -3689271274551781144624220, -6223206883348404520292194, -6785319676953860583843490, -3890899756192961644157662, 1157592839879402700037274, 4394619654013504861166540, 3191777620614502766266168, -391080871763302021252806, -1989186469650080964632202, -601785546820703392459160, 770796094060378708191782, 358211793717417121883116, -315829365040284171934778, -106927680832868683998598, 144462633188172926698530, -3519943281845720217218, -54226795193278617261228, 24570823732450877370390, 7364648451615281708834, -11534176329489556018660, 5573917684573170078946, 101467660712383860274, -2168712983246476570416, 1333205886993770362778, -789317889739751418878, 84213935141475370964, 77455357295138200452, -104952864476885131060, 206315455380333904060, -63684058792952031860, 181052342375814064810, -37478995609716017972, 77175929499921992686, -13742526695561480240, -46240464359341792032, 6227508741812291440, -116004428267937194010, 15702151673052507894, -103542562762728850498, 14782451589332955018, -29161061119321907178, 7860833302737360468, 55352225230630749574, -128840351590225472, 103350686353165289246, -5700765517497197322, 92266459868477653462, -7382872229665105296, 26804936244317543338, -5772500628457603294, -50101874203358207846, -2367672582195150522, -110133301388326731064, 1127245560128467022, -106164925677683751000, 3381283444651508354, -55083154679740526108, 3965262151832546288, 30865973963679660432, 2954365681809274788, 124434483949302357154, 1136113524049594520, 128052858285886682660, -658727568309955104, 104111594653402072382, -1914553330463050552, 6517786046366743856, -2182811997671090202, -86633751885610578802, -1597967488979996010, -186666498171878826580, -716997711028862950, -177604014748393476736, 227383112224870284, -50080843555584794564, 997797197654233914, 65691004059683300162, 1081997936720108130, 194917423071871984486, 774180986805533304, 189165888435688409140, 380384068633583986, 236792581565534023660, -160482213832598460, -139827121171919855846, -425485666643001526, -203380045105799319460, -375219533262537724, -225564387338940545240, -243790226276186228, -268005239851719915670, -46246183496430630, 244005848918158569360, 83742062819844592, 232266779240293130762, 89238070745511514, 312144794102295802146, 44068542892192638, -219419723158095708896, 7498136646320012, -319442938524625188370, 0, 185486278522829301636}
{20551216, 3777060, -1498746, 6698156, -5453053, 4932992, -464894, 3186036, -5643874, 3502148, 2858920, 970248, -4925749, -961968, 8385441, -3236288, -523503, -1974104, 3429042, 14618692, -13040734, -79380244, 143646914, 142463252, -515433056, 20168876, 1118225970, -613108180, -1779888521, 1366298064, 3202420465, -2090094516, -7887251472, 4172056300, 20460682661, -10923512636, -49739760585, 26736485556, 115772233598, -54349905888, -264519517354, 83397000680, 599292430323, -56234431796, -1341186122587, -211222754140, 2905584103248, 1232215850148, -5947196010848, -4348820552788, 11275003889445, 12753216979664, -19304409377952, -33221654593936, 28078962953493, 78626796270320, -27901966950865, -170493564482580, -10662595769125, 338100648492192, 160140621276012, -604669999699004, -574981096405546, 940274641342292, 1540696111728281, -1140931600130128, -3505366739860343, 574453837992872, 7015899532571313, 2234111989826244, -12313265816408638, -10174747512719356, 18103219196761359, 28383170874866972, -19698733264282102, -63481529926249524, 5761556055085931, 115625807790825908, 61465812459983281, -202716429421911204, -181367138524071681, 220128557527216084, 461249065716277681, -62766774344346328, -453658650508809824, -1972154822811888700, -6520920523835969182, 20436623426869229092, 109040703706802428493, 66931080381393990400, -863464878135245733832, -3348597198425846421796, -5161945731149065267985, 1982629460043149554292, 37158528477996159705312, 122780919354879540417468, 292375997227169509147453, 575648560564943816892224, 1026449982542780880838464, 1734919225238956221179316, 2761797316499953710160831, 4108003320121251173317452, 5369179341632838985807528, 5603622353136060979981596, 3730243739850854803079029, -593748614398169233497100, -5520377411339697399844252, -7416993444118631010942300, -4322774749373589929276550, 1154497111258836842336540, 3806719431452679454183710, 1779226269332563697422196, -1166431619345177047075695, -1250371079747977327574612, 283000142596302835305777, 549881383466250635395392, -137129699676147649807860, -191389942463907642522292, 98456678629795475395947, 36105603691891896902612, -52604265798831867842427, 12021787447760607855684, 13107398229498249059889, -10801643717855100378732, 3286471202787304536095, 1169517497843028682812, -2332779274025206695877, 1145333427782892280868, -595567223822486107913, 2376012602046034540, 128408060732169129905, -106738495975166282124, 223304052920446322656, -62818659833260881180, 183945096620098368083, -36768565850323898692, 65150871068955627639, -11512786636950215240, -63771502455301799759, 8619997094310237212, -128184646562799953572, 17211192965050564172, -104901924690337879314, 15182524090253329728, -20719138106314211852, 7427421397692595564, 67854745190812483806, -939568507732999536, 113059836764879333150, -6474100045655958264, 94719218106504858366, -7856012115222142764, 20845452589737154354, -5876738667878185460, -60845159230453469356, -2174836172777257476, -121135497848111212854, 1471797679182377604, -111467628702816443848, 3722938945908071408, -52755762865499665638, 4199321397576330732, 39923440039332854240, 3029011293871195688, 138162600852659806376, 1068871663674805444, 136749915698886019420, -808775745415113784, 107132834833281179999, -2086045560123891640, 407037361824133341, -2313183873375529316, -98414604863322150404, -1653797470898083620, -201870152306223237236, -707982982556841624, -188276647341606256394, 283302179018997684, -47352250429599599702, 1078252100986433768, 76085077498502697603, 1145794350516184700, 211970615607928472735, 806549222821095256, 201435452815782517087, 386150836944635172, 249336057803555508596, -181585956376978884, -155181744791754312872, -454525178863220568, -220952134554583961606, -395892995497986720, -239872445004653522108, -254441377867469532, -283518156957964560031, -46176342989853124, 264960606623130737357, 89501314919774548, 248882126722839728211, 94265778827993220, 331763419747618536275, 46346332480922048, -236288714676993060187, 7868302663871096, -341521978510567945595, 0, 198981818425990841769}
{21046894, 3854846, -1547454, 6869844, -5615104, 5068322, -466532, 3191968, -5840346, 4150238, 2214664, -443472, 233396, -5391196, 3137002, 10219888, -7955766, -2343266, 5217940, -21430248, 64062778, -20929706, -170642190, 197863188, 312207518, -655450222, -351716560, 1521647588, 133253248, -2813277538, -18549092, 5306813336, 1321541432, -12773828422, -4813675910, 33392696732, 10194074096, -80158964662, -23000430916, 178463234900, 70380291320, -384755852876, -229245118686, 807759467724, 694768454528, -1617751635750, -1941882210678, 3010706500704, 5039568729428, -4985830519956, -12210189571694, 6604839389196, 27713939221544, -4129700762032, -58778836639612, -13095722621164, 115299869953762, 70936696375276, -205084221673744, -224832033417714, 317351078590102, 579472045864960, -379719756336008, -1305098312643310, 166070373648074, 2619576358584154, 869191280234724, -4653420334735120, -3850288318337432, 7057825188727892, 10771202488039136, -8183047197908202, -24380607260670760, 3348493538343728, 46937104483368118, 18802244131646908, -79667866548043886, -73356499364655562, 105779546678124330, 189346110315970802, -75368084603424432, -438052961517727362, -2695986443519736, 633304263740127126, 1017494406648798020, -3550812638395342098, -884810483491924362, 19480768136303460884, 49131542397576282014, -173933626592981402860, -766132040412725452110, -1031599722626660431806, 2983160479414089806766, 16850390736130703457570, 45549429610246687518122, 82413527447692265461704, 103502774210878081822536, 77400775171811803806390, -34741820597032190997360, -190171755598975677182224, -251905881601104030933860, 117081074778542339179052, 1449967110565068312601046, 4008712373709155756928108, 7327136603451942195944780, 9582551185260897392556032, 8175023571861862858926998, 2463281500408067470068904, -4294793023713027190521750, -6828068213045274191527016, -3259962112735816965070316, 1874415825837317426396104, 2868205035062647993346492, 207819168258983643083610, -1285646580333659902294618, -261500370637786356676688, 530373063500098128999386, 57605470512289358713768, -212958872845927339459078, 36886802926097524563030, 61609199377578012080626, -41839355258254394531046, -49373499702401736916, 16014975658251691028632, -8916068331396911185340, 1110910529812285248438, 1901075949538954244852, -2303326873401755056702, 924450461236252984136, -417020073706173820594, -59653292616036726422, 171166343154410492808, -106048822767712719570, 239731726127149804454, -62311634934505286856, 184754867406494211476, -35799579145205119540, 50783602350034259536, -9020213358705702174, -82410803341585687878, 11090797075843120132, -140015003509986973456, 18674108251273175592, -104967497486745566130, 15484456334684675566, -10829854490881597830, 6897143352556784112, 81276271755078245318, -1815856384593563608, 122814447712913112992, -7273072541499781134, 96456964021462787286, -8320890399988278748, 13765030886553600452, -5952971501703250116, -72565859787466336266, -1948937090459310906, -132619412095087215288, 1843269662089448138, -116522600401339868510, 4079386101478412132, -49609936461533041340, 4435727088889700594, 49994291737487205652, 3096115386195166294, 152866158458000416904, 989198656915766478, 145651385832993042502, -971080911280084818, 109805713005227684864, -2266658729285848856, -6609603323097661584, -2447617806878408448, -111233122143976001426, -1708701216912105432, -217970022236389049002, -695206988843123666, -199316459065731425456, 344064044639533158, -43909312984937950158, 1163345382282092732, 87510246250364241808, 1212270733611105328, 230220928838668180760, 839533163975559190, 214289753178492606196, 391255420158559300, 262328838697957930350, -204326297255130312, -171891533054102274712, -485178393307927776, -239815221719146967946, -417498415256065078, -254925991850353404796, -265436239168814672, -299785636214304070938, -45963886935515948, 287512209217080544662, 95599229921360718, 266564758430814417592, 99545559519638150, 352489842787221218158, 48729478511003864, -254347256049691601956, 8254835279630984, -365011125972572278008, 0, 213389425716906970788}
{21552041, 3929504, -1571531, 6976548, -5679742, 5135140, -544533, 3559456, -6550179, 4598288, 3057099, -1830420, -1271642, 68288, 1635754, -931312, 7332019, -7036132, 5960670, -4776712, -39889858, 100810764, 39847201, -349150000, 206368291, 635253488, -762110882, -905141672, 1657635524, 1453241424, -3181145042, -3222651472, 6561164134, 8633309712, -15643862451, -22463225628, 39493361407, 53463385460, -92681185080, -124108125172, 193991109962, 301283297460, -369849813292, -751152840692, 646109800128, 1828365691180, -963609740788, -4241884884400, 908385782905, 9333042018780, 932976015096, -19356289296912, -8405371912696, 37351793896384, 30692353536182, -65535746417032, -87388595496139, 99568891161556, 215745195009620, -113301629821492, -477494440569709, 25243908044804, 954699310726414, 364871829368312, -1706958072471734, -1478630821113344, 2636643884492100, 4078048531354268, -3163922917119705, -9294207376046780, 1541607453459695, 18367948330105388, 6246498470185560, -31662513517981352, -27362796920476729, 44846216999141516, 73810985819741713, -42673542181843084, -164975871756274337, 5551533905597844, 276407158510062347, 192721085987027800, -505665828041428563, -382700349192318392, 336221158591423015, 302174589674039428, 1747853695169051001, 11025536782640380964, -13624409387370992463, -167071175365586189528, -260759428439451529590, 868203937080327245348, 4835495153161388419211, 11028176206650247802912, 8390854907619349623495, -26220140982620695084536, -138004848726433372633171, -375664141650426419402660, -807655575292595240940675, -1514274949087950325789700, -2557806229996078741290948, -3989540876530007705959888, -5535043251384262998420685, -6453263190600099994143216, -5510653336557592051249399, -1497887600863146670263232, 4889537385603447359935018, 10152751237951442980147148, 9966911501929782027595165, 3476733255454799745355804, -3987892483947000693107043, -5570851905427449365949668, -1246009303587912479060764, 2337683078293780849993484, 1379300354980731092941049, -780306179512600225744228, -643821390814298042995271, 344539216057070526066028, 207455025260154463671742, -178778912885167515708672, -22770430514713380858349, 70849382111092876681116, -25878936424335131604064, -9796669639193490944936, 16327419979267896191114, -6403892034015821267448, -742436928116028471791, 2310319049903305128032, -2134521225775767199974, 697190749650346961360, -259494351248620415495, -103888907944016812652, 207995196638966475739, -104064609129228795200, 255546252334416692098, -62094271032445972160, 183150457307513784024, -34513891238620770516, 34030154482046147477, -6273424560879262596, -102029368589537589509, 13623320874454205644, -151313808275165094840, 20077926907484741352, -103591389093202621080, 15680310579065268388, 569686219323269544, 6266965974265974144, 95588937779769137683, -2757062827942505944, 132522057517582525893, -8095022166952548492, 97371443334794238191, -8774297183492524244, 5480667154828118316, -5998497065067307424, -85291626830251101365, -1688294560690162824, -144555803891593467448, 2242242982008364164, -121256662598800983842, 4450324427132982320, -45559281863698169650, 4673680894845377724, 61141579013865140995, 3154715274451702580, 168578896976875903733, 896263680440409464, 154723560475339947127, -1146162247106154600, 112066938697198568774, -2456591916829479504, -14610130333389635357, -2586026989425451804, -125151351826138033742, -1762403658924783152, -234994894924379537984, -678359291158263704, -210714042883901005224, 409932004598389428, -39674139117938125657, 1253259874735626592, 100042502989257867119, 1281485287095250476, 249733454689373385409, 873096625835088284, 227741599020604329456, 395623098440528624, 275771500153411229115, -228796340327319100, -190056201269663241772, -517517242920060576, -260049880125575278807, -440067974713166160, -270753166977598353452, -276779808007701712, -316835877461328904977, -45596109265840540, 311768748770458717152, 102052871326319536, 285375534850892675494, 105088529727636572, 374379261749502899068, 51222288180441224, -273671931500460150093, 8658374595281068, -389993110096733088282, 0, 228766076564511624351}
{22067976, 4000850, -1593818, 7107664, -5807634, 5260112, -536354, 3427120, -6081632, 3810684, 2950002, 1043396, -5230530, -1007236, 8670918, -3135336, -695478, -2201690, 3949516, 14236684, -13278274, -79107504, 144151800, 143038888, -517019098, 17822606, 1123720476, -612382336, -1784468788, 1362343542, 3203058594, -2069481032, -7891128682, 4133017016, 20464004772, -10878000780, -49690498808, 26662421886, 115618524588, -54221643336, -264264248970, 83346890218, 598872077544, -56548995968, -1340413782166, -210342073720, 2904622077164, 1230527476036, -5947073922148, -4345484542222, 11276989644126, 12747877872176, -19309794905674, -33217033183422, 28091303584860, 78627205164656, -27923943505662, -170503474576214, -10643137912022, 338145167501026, 160128090425734, -604776452522242, -574925343302644, 940268767930466, 1540864263786514, -1140841388253010, -3506354604885742, 575973409296002, 7014421594858880, 2234568270694132, -12307537368789052, -10196043128378176, 18148065845024730, 28313864054689410, -19632179438909862, -63429691229494906, 5280754099997306, 117243743778626704, 57181963157878318, -192817820220689094, -200522296140875786, 244294594280467828, 459651569884156246, -10983265246908862, -1353379780320218042, -148209963578136084, 2970429869596892218, 7724653919300468994, -35171953873169017928, -77847692498898042518, 118784740585653653484, 1212559969448017457406, 2297728248559713911644, -975410957483897167558, -19877317964645228846886, -66722641237965206451982, -146271494648634835086022, -249253879782215089395316, -341318746222763043264196, -430120028743957863055246, -570535515756982211893844, -1012499938511754902654334, -2227761422253182890336110, -4647947049018555790697246, -8349998499800246729535632, -12015941462765189265772222, -12771629766141014368102560, -8133957207030926905982202, 1090020756533459450718302, 9136757206245512761478514, 9357201669401634860874072, 2175535508026539397353886, -4175306079137119228732480, -3562970201485497798571520, 632200857800225414497170, 1822160966339586723251358, -26024544270907527814430, -753692499154402552656750, 82373266871980814226620, 279165891105674811856876, -108810637527155097708756, -67811308059313735430398, 65632149073241166079816, -8625028360475964549720, -16264082966116147915772, 14610203927213705411190, -3728486950695848484318, -2162731219607366202506, 2443142045629221490340, -1877404079067067969800, 482577710428817592042, -124918522561690278198, -133135421405382719662, 240883180503423079366, -101661427263551996478, 270517628734384094716, -62056531360252811192, 178818466775065875702, -32866102324417537806, 14877095509138787712, -3284840485016941292, -122477464982316888992, 16200394203360499128, -161888730877531121392, 21409606959752163462, -100625256496534073664, 15762360697468705716, 13535060947789186400, 5534202412357978440, 110754335250115466770, -3762205435301796174, 142080555459545554314, -8937029660912219580, 97348880444144842014, -9212871282291724494, -4091057968226537654, -6010561180071731970, -99046102879285262696, -1391247746569155448, -156909009823498700518, 2669238320179507744, -125590120807686065804, 4835380004462569906, -40512797579976978702, 4912320167738621406, 73429334718381519176, 3203802515298012892, 185333079778227030742, 789212678263632014, 163927570265706941168, -1334541352162403852, 113847840626137146632, -2656033511669995736, -23676806718071301780, -2728306821995456022, -140233310857878487244, -1814610573981756260, -252972643826269530844, -657114848284920092, -222457426602008391364, 481177997479737962, -34562943014584479868, 1348181927052789278, 113762040932849824256, 1353494621468788072, 270575678342608114692, 907199116742890584, 241802838349393075588, 399174691142111298, 289663116358270466422, -255093178522400592, -209781618203911062708, -551616102612812222, -281740896842176196208, -463634542742062104, -287382465165162278834, -288476806152228396, -334697655887311592082, -45059558478311804, 337844782276332648024, 108880035083902518, 305378363121901606712, 110906231685834558, 397489234132658723866, 53829222058620802, -294343773036036817162, 9079582532743112, -416555081489589333132, 0, 245171995565253143046}
{22592681, 4081996, -1644478, 7286492, -5976505, 5401692, -540365, 3437300, -6285264, 4467804, 2305693, -409712, 23299, -5493476, 3282077, 10599744, -8227688, -2664884, 5635051, -21775880, 64664910, -21541456, -170817139, 198767360, 312603181, -656027556, -354854712, 1523115460, 141618359, -2818705572, -26555727, 5303967344, 1336537225, -12746313348, -4857601554, 33345155188, 10253572510, -80078966020, -23004390080, 178258386396, 70284373148, -384361117288, -229007694757, 807341495544, 694082151485, -1617596623360, -1940217393026, 3011051176940, 5036961608227, -4987590562532, -12207567515114, 6610296591916, 27712338677382, -4140126320556, -58781484762587, -13082185417460, 115316141495392, 70920634211544, -205118280278156, -224824055205876, 317388740333503, 579541627983756, -379822735285962, -1305224781938644, 166287903886955, 2619365365453700, 869837756369161, -4654035347282116, -3851534235175730, 7062069405151416, 10763285335502655, -8171572683552504, -24385037501760500, 3311885638401476, 47082965950648756, 18424205451268640, -78869608883600581, -74758450064866380, 107710182226716081, 187856053554127084, -76928874928964006, -432043371133629020, -220869500597643, 634533351784745532, 513690792034324215, -1233594337710801352, 626526548809133706, -1059428297278860812, -17462115447697478351, -5131471914796806180, 236502395987766661901, 560485573910459670000, -474263090015141432743, -6537776293046261291524, -18560440822251487447737, -28744427751978533810388, -2520150423780991526543, 115077801022491161892100, 413929979703026168819362, 992577370718528325306412, 1937937186689083277738287, 3331649640183875935124768, 4996276701395580632656353, 6413908170654424294909972, 6408933464667720738600740, 3313236165525105017728148, -3395742922837872126964600, -11556925202579662786068560, -15933449697734980181752607, -11606351331106503846299104, -484004498432511983963709, 8158383031182658117392356, 7084541078030995200955514, -122797691833656966147680, -3802996072871551517495784, -1251767758401955735335052, 1446039115553140134403819, 644772681559175846899832, -603080292416039709971601, -163243199748613960338060, 269370215436038370717380, -26916153459750322143348, -91963574660820974291240, 50170512549830658097752, 6806896602042687830247, -19285571054677743864648, 11565101895325252545940, -1242020060657606318560, -3121439722158215074807, 2361194985624200756260, -1575322471375905961250, 292650086784096692680, -12463039611865867158, -150490159231855228464, 271427310720331383902, -99434004010673177776, 284281611360224304453, -62067127431990172944, 171472439490813138773, -30823440403266226296, -6658244973257596423, -69934435146218116, -143584800199053739606, 18804348815662831476, -171537581476169021002, 22656070530629064904, -95921439961060000240, 15723126618408994576, 28113468832136343724, 4696533563000519956, 126722832295866532373, -4829951441904008864, 151377954997397958609, -9795916659238027256, 96270175924476644625, -9633104356241467288, -15033516206904666454, -5986363683798559964, -113848381858054349619, -1056161856643258980, -169636493992809993921, 3124710631469967432, -129436511639770366993, 5234102195284826440, -34374848219950761744, 5150716336668407600, 86922368201764600208, 3242322596493318712, 203159222386643372917, 667168956219797736, 173219011091493523333, -1536741152042089036, 115074109662306427143, -2865160062854762992, -33896277550108553653, -2874333913439764524, -156544933633943649006, -1865007845972008356, -271930041669669409792, -631133638032928104, -234531877431876466528, 558082692177739692, -28485723032891424414, 1448301316635467564, 128753393840001166990, 1428353546258109916, 292817482692676160802, 941795599578175936, 256484202759731002971, 401826369177978548, 304001150018580984785, -283318026116066424, -231180120340121794083, -587551852955712820, -304977425026241081225, -488231680210184592, -304842662976574972500, -300531658498539760, -353400285693493461099, -44340008273627044, 365861690980976602125, 116099273857738120, 326640291294454095728, 117010645821823084, 421879753976855522059, 56554898430097136, -316448545183349845807, 9519143421262560, -444788838481132012746, 0, 262670868455297929893}
{23127216, 4159922, -1669812, 7398552, -6045476, 5473270, -622280, 3815952, -7015368, 4934032, 3151688, -1809816, -1507898, 21252, 1844678, -838720, 7308188, -7145888, 5881214, -4850272, -39751242, 101044658, 40587382, -351507480, 207428050, 637600454, -763195862, -907596176, 1654118662, 1461902124, -3172065044, -3240934640, 6549098096, 8645020678, -15603011772, -22460521056, 39387470690, 53457521228, -92531972754, -124031125780, 193848213494, 300940219510, -369693142776, -750418562376, 646048834764, 1827328693714, -964314531584, -4240543548808, 910819785558, 9331478738536, 928490744534, -19356380544204, -8398650589158, 37357547524974, 30683116919208, -65549936605824, -87382874517924, 99595154661410, 215758159701192, -113351280274616, -477522115392036, 25281675218002, 954753811386432, 364975268658638, -1707291304425314, -1478553276493200, 2636933836236994, 4077446911157500, -3161932629412240, -9297798410772032, 1543240290341916, 18374652217174708, 6220440289888888, -31597166027675092, -27484081834792690, 45002597819741502, 73737382322799522, -43028359920246948, -163390078975031812, 1173937304201002, 286621891500876364, 168259526711267718, -437254743990634504, -562076444395364222, 516585890418639522, 1149743100903802016, 1196555942838636320, -6762582558700282158, -7318375749064474004, 30248539789839247020, 167379001219515976678, -66638847079680847538, -1526595203298193276508, -4519914943795435555236, -3060891367112536317728, 18568327861318513458176, 86376426790825055965536, 227920986551913609644198, 449851684870670432833060, 769071544607617495713642, 1198086750760162220730332, 1897446929119982931540482, 3206200316420234530880286, 5575149162358567479046672, 9419969237202135318288442, 14025754494260593572450884, 16988996493963948874247044, 14792099684096379221630550, 5279446097995367443115572, -7868079984533930464445252, -15443352779189790945601390, -11103004364575374688284354, 503534355206497940684164, 7288944618147860312054720, 3923431492911932801326530, -2045639416385712249069856, -2398773850252121129488730, 536526344202738941620312, 1003431839750644599457044, -289397244840553559428672, -326614079114164601296788, 197166967029335488545610, 46255398998637720519846, -94960901506612893368274, 29513602087803080689984, 18432442712030955877072, -19272815325659249689072, 7881052668629601927232, 828929554768167067042, -3649398809667152076428, 2129500560984975367650, -1261910314879826001026, 133618681226188485754, 80451559153149902646, -158989644634937865146, 300785959268731174666, -97735192838257880716, 296380718076079032912, -61989014343603015956, 160859309926480721600, -28364930389282352638, -30527633786089919424, 3353389639010278732, -165160671541719881074, 21417090677457891648, -180049118435557141416, 23804241126186207790, -89334090606253107374, 15555408808780890082, 44342702497439269378, 3752028765291365222, 143432934955992474292, -5958609162802041456, 160292221298753541426, -10668245349298951346, 94011141622163035106, -10031345218045835246, -27429530929554103134, -5923064597241603842, -129712461008823187878, -681434164424929514, -182688398045433564432, 3609044325970096896, -132702378628000380560, 5645960457453902530, -27045174275444381040, 5387873400091765782, 101686019813119606018, 3269174687401987608, 222085775535751787952, 529233785405168018, 182547544465499470586, -1753284831207024506, 115665513849477525204, -3084135177660739562, -45359657923818601458, -3023965137918610986, -174154010587232656430, -1913260791670802382, -291892525300505342800, -600060340465318666, -246919664328020060784, 640935531566559576, -21345914297185896792, 1553811137353425638, 145105611745327238070, 1506114844642348384, 316531174376496306990, 976836253944382130, 271795165277509133818, 403489481007219512, 318781270597995468592, -313576334726586902, -254370840113222100230, -625403926553144398, -329853189488139954640, -513893628259001802, -323162777657899192056, -312948459110145596, -372973615117019580550, -43422419641800786, 395948016925825272806, 123729926042220858, 349231676103068138160, 123414205759717340, 447613339329892445328, 59404098336653630, -340076939698895523416, 9977764692573594, -474791038373687748216, 0, 281329977991555238442}
{23673042, 4234440, -1693304, 7535660, -6179035, 5603220, -613480, 3681452, -6542170, 4137336, 3039964, 1122940, -5555173, -1050280, 8966017, -3020876, -875071, -2437264, 4443032, 13847144, -13444974, -78823900, 144540972, 143601284, -518396104, 15437104, 1128978604, -611673192, -1788822791, 1358453928, 3203683959, -2048846308, -7895853472, 4093739936, 20470549533, -10832612084, -49647785311, 26588932772, 115473961908, -54093135900, -264018380348, 83295284992, 598455826263, -56863570136, -1339626509049, -209456210128, 2903599685638, 1228838519476, -5946833091848, -4342174506492, 11278865109913, 12742518539852, -19315103877580, -33212276368704, 28103460248023, 78627864489984, -27946247375695, -170514392453792, -10620321599614, 338186102900576, 160116133397770, -604876308858316, -574892972341610, 940310866687776, 1540976091213643, -1140749628924416, -3507156634031818, 576940638437116, 7013900515476596, 2234218924527812, -12303134031542521, -10209160941824052, 18169110887924630, 28296010993954728, -19652473927328064, -63276780265556072, 4800988768007167, 118382943389598548, 54858060212501076, -188562691304751164, -207459308247189732, 252630655334593308, 464349678570359935, -84614522220859568, -1174700657549947499, 162740969639910804, 1320916289265707055, -292497569123558540, -3928794431756608451, 31365823534713302280, 31148026956297929340, -271742416268839145792, -1088104731798641583902, -298255530923583664572, 7215350480369431707181, 29003288791743988708980, 58116029507645887012339, 64894626470431550144928, -31784939362108273698433, -344429016959705079155224, -1003013562267169062332028, -2135626726137705625486212, -3663922079104122874635726, -5274564398557746578117396, -5960125321815175024900861, -3992826162759403563474604, 2047693708814719331646603, 11826853792697200698053624, 20882170709822842041470117, 21727261513230021785672072, 10843449377545219658609883, -5321086266569394754726016, -13678528537805289861845156, -7936883728198726316748816, 2832345112725474516664861, 5613982332366406643687524, 575979147826738043723815, -2406500500606504027512292, -460378308980784948747386, 985002748087547126317068, 60614006967000720634699, -381222810957380816279204, 92663838595171304643897, 97282531081458541126464, -80864613144974332120991, 8309731212164859417352, 25413623856152202084266, -16971143347738666525024, 4137041735222842250190, 2373934552710319446956, -3813733759556826220972, 1808052472245806759200, -960905553162218446604, 7213894910791259124, 157327284703095359895, -161379955367350737976, 329680757252507284918, -96721576027780200572, 306300498130601961383, -61690596371931838552, 146763603065070980337, -25480147148748306260, -56651916116623613705, 6965297149600803548, -186994225946910598976, 24020154030377962792, -187203951784030420309, 24841083963051194520, -80720331530419746663, 15252322984196288820, 62250140638361336094, 2699165739941302076, 160810698475291926861, -7146120369992694580, 168691147303623624424, -11550319074050798920, 90442787388120323732, -10403804937663641396, -41360851984474434814, -5817790871497678112, -146646673824281018512, -265500431257047992, -196007095535457361963, 4122548215663961796, -135287048277205889216, 6070341085134718104, -18418906536062405402, 5622726448371385448, 117785907956507057351, 3283211480275859756, 242138820959511324204, 374487129510713000, 191856496207195223522, -1984694624909739668, 115535634690980572052, -3313108285604221616, -58162634590919018581, -3177036588651796248, -193130114457449199712, -1959013408896593856, -312883978729059674585, -563523962883458248, -259599843902674580352, 730034804727788576, -13040040805811065512, 1664907690437152604, 162912403312618152055, 1586829041098941540, 341791476794350231428, 1012266222812987956, 287743763605144632460, 404070355698687224, 333997230983840995504, -345977931566601508, -279480045936177928961, -665254372968086860, -356466648176909081924, -540655311395642976, -342371979039371971160, -325730947882719396, -393447983538049583276, -42290909482041024, 428239855290456279093, 131792141562402940, 373226282893122035855, 130129812073756824, 474755113247248756934, 62381770235663060, -365324886795925497399, 10456177514255592, -506663443627000346448, 0, 301220436823542545136}
{24227976, 4319040, -1745986, 7721824, -6354912, 5751238, -619774, 3696056, -6754688, 4803568, 2399862, -369876, -211694, -5593412, 3440116, 10995536, -8519280, -2992010, 6052364, -22135268, 65291512, -22154630, -171017410, 199672316, 313113742, -656598208, -358369402, 1524536628, 150817160, -2824215178, -35624716, 5301200320, 1352514700, -12718637122, -4901856686, 33297341080, 10311037374, -79999445350, -22999863022, 178054195852, 70170476920, -383965436344, -228745542758, 806921359360, 693374534274, -1617443550586, -1938549874400, 3011405899520, 5034387298248, -4989336185370, -12205088695246, 6615714606792, 27711084623768, -4150670117004, -58784379604282, -13068462165016, 115331931398786, 70905710404836, -205153133760464, -224816786372436, 317430881682424, 579597987632476, -379904945673854, -1305360592385754, 166468528767482, 2619282877069970, 870228229878152, -4654335716915532, -3852795531315140, 7065196342032552, 10758897716106378, -8166993666083310, -24381231331188136, 3277343375876724, 47181483018359868, 18220604458270202, -78533789101133336, -75143612094364994, 107734308057745404, 189396287801840758, -83020440296636578, -415329716912912492, -34857465538439150, 681317282740836098, 462927250307574738, -799171017380261032, -1800802049239019012, 217744968024933338, 4962315572892923860, 20844806862150866784, -43502827302439052528, -233035269387060420208, -202888993292008416118, 1897113607614742145276, 7239214735932573018240, 10839634649065259941468, -9288901842375770929608, -97936349897348140022750, -308895177094105047024422, -710962710022987727133062, -1344519900952098967557508, -2334628029862533951356420, -3894261824106823738788000, -6397738882863991008048740, -10357593287880173803719900, -15527039735574883345133402, -20320978241284179051474994, -21123830749117266017254284, -13586388287829869933986034, 2171333272308776961390376, 18249478000198902796822842, 22754859195817998686738730, 11063325333254772349204966, -5769562350064905878790714, -11163019527543468694190342, -3219061010061946060533624, 4263524062141016070452780, 2689115739788078864496370, -1452430784998551386266508, -1161405725439345744424256, 667646673858187474051502, 339490763585402482448792, -336133925491952524817922, -13817416245707657600014, 120933196480224820255588, -55966145858477036501476, -9946253584617470695122, 27857537960264883164046, -13240027699065461556920, 754898134046162566614, 3375706684776829242528, -3698083809428202767376, 1447026658569323470042, -687121436644846937490, -87999478355430778608, 221956459207307257012, -159987216143404971594, 358431481973648675200, -96399894209151502182, 313500230739322837524, -61053185129617035208, 129010023450488744202, -22167786226706705004, -84921106205630883248, 10744409428729981450, -208854928342861227706, 26594745996017736604, -192775665139595529176, 25753648157900522868, -69941543024930904284, 14807334501474020590, 81851704404792145170, 1536849812718217506, 178769173024474671472, -8390053250605475062, 176432312616279274502, -12438183275371764062, 85431688105687725672, -10746562075265064072, -56907549858912179456, -5667643143939519166, -164653085094978857774, 193158748986101282, -209526730316276753562, 4665450589514802502, -137082432659186259420, 6506544077411412080, -8386623252769162328, 5854140279203047548, 135287628306841670494, 3283239074746505660, 263341711790826669114, 201988386095796570, 201082424723808085120, -2231490632877090266, 114591572954865270384, -3552213465913518542, -72405538411082606894, -3333362599287573792, -213544513423631986646, -2001887684961232660, -334926462852680182232, -521137528835674350, -272547999369845212224, 825687668692589292, -3457341346149803490, 1781790350568297764, 182272316258980899460, 1670544157812440180, 368675544833823094048, 1048025359368669730, 304336436041136070304, 403470119004868920, 349640664964669981350, -380637139298848710, -306641497940656715562, -707187904407021852, -384921210547926046664, -568552323396456618, -362499536845322847948, -338882474051711950, -414854211328056206988, -40928710166749366, 462881222459565345340, 140306912670358454, 398701465700123356078, 137170848032700754, 503372895630233425974, 65493035199427718, -392293769196903524268, 10955137484523618, -540513151816140676128, 0, 322417336893562443162}
{24793218, 4400328, -1772615, 7839412, -6428448, 5827736, -705269, 4086088, -7506535, 5288408, 3250533, -1782964, -1767868, -24364, 2064330, -731860, 7258715, -7259080, 5833626, -4929228, -39670342, 101274884, 41441229, -353893912, 208429903, 639946700, -764410826, -910011996, 1651094548, 1470517432, -3164019426, -3259380364, 6539239140, 8656768180, -15565668665, -22457454404, 39285127891, 53451495320, -92383448854, -123955074404, 193699149760, 300597632028, -369516445514, -749682099472, 645944942870, 1826288881480, -964951435806, -4239210605012, 913199108965, 9329926585888, 923970807074, -19356419246912, -8391828889632, 37363285694060, 30673671859414, -65564487678952, -87376106201053, 99621271213636, 215769434756780, -113397524891012, -477555371457749, 25324491679900, 954813796196240, 365048564687040, -1707555458843502, -1478580285154608, 2637289138758697, 4077012625562768, -3160631323938789, -9299965667448060, 1543158427476904, 18380881252142428, 6203834417124568, -31564068877268820, -27527775867360960, 45009129362314204, 73894803409044667, -43625431160000668, -161826548144701256, -2174769852783132, 292703232912635172, 158791556611509664, -423185864582046973, -592359727413860816, 601524167613054667, 1116027777445399452, 17853221081902256, -3626928599908878672, 4041910324697946959, 4695162739973626052, -34290158381935998441, -110579179505378349444, 330899363101593767489, 1646602648204613233240, 2256424900880955601950, -7059798446469314277884, -38575047885817138663356, -101700981438068831727736, -165445530381194272043827, -152028718047156433357104, 77778999496319949956109, 696221713626017919704568, 1742219423366416290378366, 3100624897801071409592360, 3997555247882640786902201, 2928550254585130092682936, -1975019795148040593154748, -11969136802224220561175964, -24436406041651963214617964, -31836540777929145320895444, -25919235929618039633595387, -5943502731777297456058064, 15193609140356320594301309, 20058908833060475759281492, 6771975514570953520928502, -7214847569376989342249036, -7186628875114431099876612, 923625547852442711043868, 3416525118383503942640523, -74563398490106350741932, -1377557479486185236347177, 206862762215261931214448, 486196091879398473018542, -223370360549233054029120, -99147105437692653415947, 118907476970751636225288, -26891966604621582074942, -23195116009011098287016, 26513275379237572781888, -8888541114274090418812, -2008217623942095565669, 3882073987837692209868, -3387705864761989177033, 1084852875370023592280, -448014968977262792300, -155467231317550415148, 277972529350432974397, -156664401300200499540, 387010640993626810327, -96670384198232310404, 317437979263263125782, -59975365709784451016, 107465156301636068003, -18434214761846955508, -115194300913562172730, 14668095758556235848, -230493057717788273219, 29121788355699869724, -196532025885169274793, 26529111578682404940, -56864741820009733309, 14214292570923871080, 103150740585887077830, 264432202875700416, 197207805891424560703, -9687596387431318528, 183363018322308279211, -13327627389746695004, 78840361729583174906, -11055568729266157392, -74147399560122221356, -5469703106047088844, -183726861000863530826, 696011219603958096, -223172744121009090446, 5237894088356053844, -137972815535165208513, 6953779931435004528, 3165602010669219454, 6080908045572747944, 154256452717792571114, 3268016982410473820, 285714730393242863433, 10777268236682468, 210154686712608445574, -2494189496542399856, 112733675479644000413, -3801568134258179884, -88193434148222194854, -3492734647845139080, -235470073294208414324, -2041482827592772392, -358039966007427165190, -472497714198776544, -285736006563732071378, 928210201475579756, 7520605804595121425, 1904661437287318268, 203288881414155411003, 1757305459900862176, 397262944649303683713, 1084047955021782516, 321577820754280485733, 401584486829074960, 365700949186124022868, -417672918762678364, -335996815346945583570, -751291962122532404, -415325408179339328759, -597620929017232820, -383574716639599459852, -352405970168195888, -437223549688159427356, -39318135777730724, 500024483953946884258, 149296101130289204, 425738273012623893239, 144551193973868244, 533537287625919897153, 68743191811904964, -421090762017032384076, 11475425312700264, -576452863236689867166, 0, 345000004171138816857}
{25370160, 4478112, -1797356, 7982692, -6567938, 5962812, -695644, 3949480, -7028464, 4482770, 3131382, 1209196, -5898194, -1090968, 9262950, -2892392, -1075700, -2680850, 4984178, 13449996, -13692318, -78529520, 145060068, 144148996, -519968202, 13010420, 1134572610, -610982308, -1793439960, 1354627910, 3204160160, -2028191800, -7899544638, 4054222396, 20474443434, -10787349668, -49598946736, 26516019866, 115318910458, -53964364976, -263761844084, 83242223478, 598038411482, -57178217560, -1338859315890, -208565728188, 2902628705026, 1227148247512, -5946687626658, -4338887026176, 11280910960276, 12737149247268, -19320560784204, -33207405301222, 28115368944952, 78628676379476, -27968002309672, -170526129703814, -10596615905890, 338224869447784, 160105699069044, -604969944566494, -574879813300814, 940383355271538, 1541061114530798, -1140682504377934, -3507794809278426, 577525126483910, 7013928693794596, 2233590379461832, -12299938581110702, -10217280075067366, 18178485268020464, 28297030607536102, -19688647073686358, -63150894782538198, 4499244100275078, 118944470509438444, 54030667590136098, -187736662514527648, -207318668948423940, 249038017864286750, 478049805085981018, -130579656508319354, -1026105559587473230, -189917181663517490, 1456556717024177538, 1278019945304575706, 727610819073679680, -8170169910961875212, -24317718852012806402, 16918174279468932542, 374108850968221125914, 561902452629312721784, -1787556055601040944728, -10709954346187183491044, -23183176762119417957008, -12221881008385589476230, 83637034449576058520212, 375308399152579775883322, 975147150517282149488714, 2055011330173705558878284, 3792137475715527090411152, 6491627443126346006209032, 10605599704029385296960936, 16138906642196088745525296, 22270146117416987278957884, 25899601876029039129612156, 21837350945316188516685304, 6779607743211626233774782, -15800731492846168023912944, -32790156999480075346675744, -29508725452926953769350274, -7050619470259070635087992, 14020403889182521383022382, 14930979810704962315002078, 998508025628764325706164, -7099516107199973256374610, -2530988345063881919510930, 2671724072949723598281452, 1141650614662621472345564, -1130839701957417514356714, -236027242209153822587304, 490527727589362671044968, -83093683100666872983462, -150653815987344828332568, 97440354738226859692104, 747288129535853550130, -30734279413634191620912, 22459102036835970346438, -4574426076179397672766, -4040840736502483891190, 3978999421874688375946, -2959663036070111152328, 748291789576496137262, -245447413845499269046, -199706831227786380046, 328558542393624201492, -152792814835641316790, 415107083685887194498, -97364665618168918322, 317589970557096976252, -58374957749304252638, 82038456564187613548, -14292115414733554996, -147299528047015792678, 18712686641236648112, -251640221431993439658, 31581958225466139910, -198236204733297858756, 27154827012183298586, -41363922713167236414, 13467463816815027654, 126136963423594069500, -1118272424931853948, 216011908485680497082, -11035553265099034156, 189320290705818132932, -14214187076985440550, 70527687194010837932, -11326656720399460144, -93155228051781496710, -5221040837081307720, -203855639640350598612, 1244466645146923324, -236861413442026324622, 5839930695642550646, -137834678063349152000, 7411166561092235806, 16356105401284912118, 6301750017431589886, 174756982872106433576, 3236258170574412272, 309274693661038494326, -200125320973197344, 218994977515720307874, -2773303099416976954, 109855234039634877690, -4061271789312770024, -105636175370208876524, -3654920340013805662, -258981143813119408344, -2077374565822078308, -382242096883241165524, -417184544454592460, -299131749102516313812, 1037927405637221924, 20020284531554260552, 2033726057052233506, 226070797074969309412, 1847155189196264748, 427635655201910264522, 1120262471642118466, 339470567678274626182, 398303573187743000, 382164978253441814098, -457208993548619154, -367695861413211141220, -797656762052830542, -447793126354793776854, -627898046515122518, -405626713978410429802, -366303912250016770, -460587664615654738926, -37440539133693096, 539830756520064152308, 158782470838392718, 454421640840176693658, 152285244064318080, 565321767886513215400, 72137721722028412, -451829067833391397878, 12017847565417734, -614601131029581717204, 0, 369052162770042290286}
{25956667, 4566264, -1852096, 8176392, -6751021, 6117464, -704509, 3968708, -7248676, 5158176, 2491759, -323712, -459607, -5690864, 3594641, 11407912, -8826706, -3324556, 6491235, -22508572, 65906762, -22769408, -171168777, 200577388, 313449443, -657161920, -361462482, 1525912760, 159347385, -2829804752, -43597533, 5298513708, 1367154101, -12690797180, -4945774992, 33249261248, 10371553592, -79920389980, -23003752708, 177850681740, 70072172670, -383568767316, -228507580969, 806499215172, 692694551815, -1617292213192, -1936890512754, 3011769581624, 5031750758749, -4991071784784, -12202457367384, 6621094766952, 27709646368044, -4161300044352, -58786946372015, -13054568192236, 115347059566044, 70891571560820, -205188811854370, -224810501061380, 317478490429123, 579645373117884, -379978577697721, -1305496663020060, 166617894236556, 2619296285973452, 870454788520952, -4654487580457208, -3853939243627203, 7067467597101312, 10756593549469366, -8165433664290564, -24376424494491534, 3253231318125460, 47236056778122559, 18136064497903208, -78454417578025447, -75073536293253464, 107134621358097276, 191331729086655720, -87870821074725433, -404677634005789092, -55678138545722810, 714241250005039584, 438742726291876411, -851525968665203340, -1829614737278009553, 1792037764954874312, 2893772804920052262, -2141043383959231800, -20904177077465162407, 61307077348357580388, 175342005532913012497, -196433182891136454432, -2583967455817843995926, -4896451924942209839756, 2855107381658377514975, 47592246041765396887532, 152026564966100607234596, 317324367112754985795388, 472867128908174241738665, 472460334935038712024480, 197490269705491581274362, -415095387828664267682036, -875154914656575753684148, -74895806772322533417472, 3886154123598893913283120, 13205081748707645153818928, 27295078311496457970634071, 40655537800176400305024504, 42934265069758346467517551, 25445913828220275913555296, -5907036242624228035809057, -29178008674118659965837564, -25833365732872959377633858, -2682094516724508993621488, 13404472597952384921687732, 8288723093968782364165828, -3491711548242506121770350, -4520448578694164236358840, 1003355250167240496567743, 1802881674317495430955744, -588865384589814813927202, -544605455728562712158288, 381416262966288870277910, 48552359789138952431220, -165883083818467145126737, 64712871501326545620736, 23071099002244393730918, -32920797156311015237244, 16839291291866152686172, -760675463216627279836, -5344350042082088727836, 3768154751423234789092, -2477470041443885291335, 453736269062748206864, -77374234656411601197, -225594514315386761552, 376283460692401331094, -149319814250937429872, 442191121807918709935, -98277028321989264304, 313464847524208698986, -56189211807951639524, 52682657434374272503, -9759284102601957948, -181033706510933943159, 22853628792745923760, -272010050983924233452, 33955731485297714212, -197648090625632405630, 27618370135268222840, -23321415989845602381, 12561565343276257988, 150785436709207857668, -2610969413725007976, 235052191885084479323, -12430337901484252212, 194130944298303022245, -15093147468953146820, 60349382899850163752, -11555544573337084852, -114002235648427472122, -4918722738105407116, -225018882663674005293, 1839869488436511808, -250499392995722776593, 6471516542686025304, -136536526803882657246, 7877726180182312312, 31307533763288827876, 6515312384108911208, 196852794917895260160, 3186629224744784112, 334034575150376066619, -431716250974134504, 227516869223204311276, -3069337112897753920, 105842209136166143010, -4331404622019573708, -124848476457018888777, -3819662274383333100, -284153432791559982106, -2109114362832839896, -407547799834210094307, -354761037741536056, -312698864307710079864, 1155173236840289240, 34176644236415774509, 2169191950170521716, 250732073376449801134, 1940132288834207936, 459878032600618124185, 1156591252033945708, 358015111572684077106, 393511671902285488, 399017010881114450276, -499373997886470396, -401897139719480836981, -846375361373388044, -482443783949456272760, -659421247550143188, -428684532486349262152, -380578291568713584, -484978578716603224225, -35276275665082804, 582470374383772285365, 168789716725122340, 484840504468073622774, 160387921389762944, 598802780319785784094, 75682294686670008, -484628287543816180629, 12583237344208392, -655082651847584846556, 0, 394662213374679251344}
{26553864, 4651008, -1880064, 8299684, -6829210, 6199066, -794138, 4370356, -8021632, 5662082, 3345466, -1749516, -2041892, -68220, 2285894, -609832, 7199816, -7375472, 5764402, -5013520, -39531950, 101502118, 42237674, -356308308, 209487396, 642294144, -765529738, -912386940, 1647550482, 1479088312, -3154711358, -3277987572, 6527390168, 8668555078, -15525286650, -22454020844, 39178750688, 53445309224, -92232876478, -123879984356, 193557438448, 300255481018, -369363230696, -748943530300, 645882576858, 1825246539234, -965643164366, -4237884593220, 915637878732, 9328386120530, 919422795206, -19356415615440, -8385186131452, 37368999109374, 30664732738682, -65579315560136, -87369604268206, 99647406840018, 215780344675200, -113441299344836, -477592503056502, 25369555776390, 954878730377024, 365098049159786, -1707769503168132, -1478663190780428, 2637644527807042, 4076746998063868, -3159821223069518, -9301278295665968, 1542348565983992, 18386012542114126, 6193778947089010, -31548521778473698, -27538227245439034, 44972948802418540, 74061489575167566, -44065046266729570, -160905308233584738, -3755289213405592, 294764276654024534, 157589915317488564, -427063951803008826, -574555173915233208, 561509550425666662, 1168343185883092154, -136021300222831344, -2259557833477575690, -769081867296495400, 335259597881288058, 4212322162452980186, 43546402179777970532, 5558014431218453124, -472513873844782681912, -1259335483456383386170, 1101698365650649945760, 14234480194135536669308, 40197668334738083503018, 54837878985029952452550, -32157976863215367926784, -366651033210867198535016, -1192608965088843785147542, -2754824249760773388368242, -5389605933408391382886846, -9491621641286239287670994, -15181837908487888937050830, -22151039661400811289865360, -28002439754001621548047246, -27866708271386042926661452, -16226390795789060975994402, 8779023850099887529508228, 37480963943784633863506584, 49945632761787963286473768, 32926541456815537441891262, -2569538669373950264070812, -25701327057787222772206606, -17930249393892571123483056, 3769520288152795568117990, 10715480990432009558228112, 1399467828010302517681946, -4434587408246576520888546, -795387855587491027123616, 1799965584775205827992266, 30303629528333383111826, -668115079635742210103864, 208198737646248028824664, 146673887869742673807770, -150134647887998907589050, 28707187918906762717716, 38085897937050877868546, -30789124865511900426106, 10678421566258411339552, 2284224212962686828978, -5996255630477875731774, 3350472156905290872188, -1989181916401485727250, 209114610268545698558, 60682396711309829546, -237861221693229549590, 423036794580051094480, -146817847766218124480, 467576371846515255348, -99188878758559167216, 304613835531576843310, -53373809811890678352, 19393919049867051578, -4857614094932459492, -216162781137424474850, 27065595458346634714, -291299177596587876174, 36223428602276502186, -194525833148674968714, 27907588130188653566, -2629359143968783692, 11491797010931301196, 177055539840341988646, -4212868361738779556, 254184356479680007646, -13867971009176980536, 197611747344781460976, -15959546683099661784, 48158574000713656638, -11737844607820024950, -136755232525984096674, -4559819444294580404, -247187193950097885352, 2483492129996630610, -263983251838459274344, 7132506864214646104, -133938759373214659750, 8352382299383488530, 48146690469430037564, 6720166156510558760, 220606029367188563788, 3117750562576851008, 360003064482003094306, -685009133897886790, 235625319109580459598, -3382789585652955018, 100572923450220807952, -4612026191479567356, -145949944958794181116, -3986676982269079350, -311063860533932001214, -2136228705266683230, -433969006499999209990, -284772918520841074, -326396432913418644296, 1280290584753482406, 50133530185393042446, 2311269311963756786, 277392219454028813916, 2036272114110889948, 494076796077396501620, 1192950233917882718, 377209457418333012842, 387087056225067628, 416238420827627887090, -544301604257810910, -438768210082049086006, -897543704285633654, -519402578578982664014, -692228737171291554, -452776903114703006448, -395230571249526430, -510428648524498859170, -32804657504989578, 628123328021716344338, 179342499047649686, 517088005217905540812, 168874695452268200, 634059834799289701640, 79382774397599000, -519614678252526702480, 13172455084066542, -698028537704356807452, 0, 421923413364794566476}
{27163291, 4732152, -1906092, 8449316, -6974713, 6339416, -783914, 4231688, -7539226, 4847680, 3221452, 1302612, -6262679, -1128864, 9569373, -2749032, -1285837, -2932288, 5498392, 13045488, -13869258, -78223300, 145464502, 144682780, -521332544, 10542796, 1139931492, -610310456, -1797828825, 1350863336, 3204628981, -2007519512, -7904076678, 4014462176, 20481568401, -10742219244, -49556651531, 26443669248, 115173005266, -53835349772, -263514721064, 83187680132, 597625139091, -57493055240, -1338076660795, -207671067924, 2901598793540, 1225456360776, -5946424808652, -4335618793900, 11282832377429, 12731777296736, -19325945938710, -33202435496368, 28127199494395, 78629577761516, -27990011399239, -170538518770620, -10570801727626, 338262365742632, 160093532954484, -605058270265876, -574878375988841, 940474307813140, 1541136049127862, -1140647829498744, -3508308191582922, 577854762266364, 7014265622935630, 2232937761674776, -12297706172551956, -10222474345911664, 18182546662679105, 28302963559301392, -19717638731973851, -63074604473375540, 4352923718424181, 119131892983463400, 53963096899522964, -188242791924427132, -205191324898714554, 243275542728260056, 490818805828596308, -156218761567037352, -972502602999228553, -321082508958048392, 1748692046838160210, 1200501447459072008, -1513056467275865458, -7215022030375122904, 10577996266930453683, 21775924909063031224, -43468747094215161404, -368461287057542382576, 82852306195755939668, 3176724637556161422612, 9770232583492424347159, 4961864604797993191488, -46686632430127148390668, -206767827741645579422356, -515432125278813576401370, -951847132405935371205452, -1444129922655883365163176, -1860109021253883279756972, -2430423422401002195905497, -3800215367475393841106836, -7578608377432453486649090, -16169465152083031124102080, -30530328056892283755136909, -48051909752466316895449112, -59134485463946871545541238, -49971830629911586246610264, -16103649367783056596231753, 26483919401055068834466972, 47217899541559280098451392, 29185588314093642692041636, -6510037795186058929737592, -21489329657344936631612932, -7563464528248596848099107, 7601076879713264794463616, 5139766561177134873681162, -2665234964380052077205940, -2063012356594431755143767, 1267103841710285080632344, 539656614094913764780457, -616434469378648547467844, 22554469320830331670298, 199850790468750935827172, -113122331112559929750630, -4197913205904399009680, 45449712411597256120962, -25683081402140554942280, 4776498063507915491637, 4458363194916950199304, -6116374965852284413117, 2815632613658546284372, -1527846994372083793462, 15953644644569611320, 174440879493674790311, -240766901799900861932, 470034069520483897772, -145553275381315486212, 490475198698897923770, -99886713811238237124, 290637919641637349685, -49901133335533735032, -17787830405558743513, 387732332993164560, -252421739268094505435, 31322568369675653224, -309188271271349666111, 38365265139226761544, -188627473799748799566, 28010649312144607796, 20808739318752907337, 10253872900627982224, 204889859944875763104, -5922668484430614128, 273248640146830259062, -15344077299555652304, 199569561975829034548, -16808180407320344328, 33806373468595923130, -11869070876917386164, -161475865020824601456, -4141414313052913660, -270321612199280360426, 3176527612222232532, -277198998331334019274, 7822650759374699900, -129893513401203076536, 8833956695905329256, 67004393243780558536, 6914806148172748668, 246076980049930395542, 3028196781523293768, 387184148930718842568, -961033136374765740, 243216174679118345460, -3714149364613650528, 93917779814133544951, -4903173945948917648, -169065135341952711664, -4155653751977523948, -339790403908875091714, -2158218308867019332, -461514312885774322741, -206748270443552400, -340178703734190713608, 1413631281134769508, 68044116576018779024, 2460170612719213904, 306176387203832470567, 2135606131645304108, 530320974693367958793, 1229248643577050032, 397048924840085232557, 378901750639374076, 433807526004207923074, -592130677395394708, -478486115439363726638, -951260689452499160, -558800675890504717937, -726359350871198048, -477932142262914967410, -410261655009639924, -536970497461803308441, -30003914998644476, 676979771652302110143, 190466474048145412, 551261608333766412432, 177761598262656428, 671175598187982608533, 83245223878206816, -556921557585178555278, 13786389282838800, -743576631451399978853, 0, 450934180898328915764}
{27782642, 4823954, -1962960, 8650752, -7165194, 6500882, -795252, 4255712, -7768806, 5532330, 2586610, -270816, -734014, -5785576, 3762114, 11837480, -9155340, -3662518, 6930812, -22895724, 66546294, -23385462, -171344536, 201481600, 313898844, -657720634, -364930118, 1527241464, 168713984, -2835476882, -52629462, 5295904892, 1382774850, -12662797690, -4990025842, 33200908188, 10430029280, -79841809146, -22999162624, 177647842536, 69955866764, -383171077628, -228245035452, 806075191156, 691992852768, -1617142511730, -1935228087844, 3012141211592, 5029151908604, -4992800518628, -12199962847162, 6626439275840, 27708528206456, -4171992741964, -58789817057894, -13040518207080, 115361967457190, 70877959281960, -205224448202740, -224805190226024, 317528414491786, 579686698345576, -380044550031412, -1305628738187746, 166735881282028, 2619376932849046, 870586626393074, -4654585586798420, -3854914919440754, 7069083665216360, 10755576535099690, -8165278897440592, -24372349503607960, 3237607419795936, 47263992729683916, 18110093542195820, -78472375622705714, -74899038244487284, 106570866450732688, 192655231538827730, -90447474659189772, -400373573794409670, -61653056689941730, 719726787190719094, 444550662034298888, -913478854482161260, -1582759759501194246, 1306023434234135534, 2460477737407571622, -35965756106593240, -954237059862279114, 103064967418324764, -57262891716533820190, -81190219892187772378, 574689940583213872348, 2250734181562739737008, 679960427399194476364, -16271505684077338765730, -63360600585153686094142, -118793902524067679440602, -94496993541824314447164, 242100933207336705366842, 1200154321035331186106248, 3225520254938427493221838, 6772155445473531284969538, 12105010026744104026394850, 19235611617304532654002182, 26419791332282466742591368, 29719757918768325594656376, 22802145258583665870505014, -388026427908250260966152, -36250342135687499869710098, -66756297636722824155982848, -67399251746359901010331356, -29287091058584262913338006, 21025903653934316131027124, 40305356758867902304840962, 17607689849844289524897974, -11827421308316531721770046, -14086000692384756620579530, 1224589565684415229054696, 6303525860394778677942498, -185324779265924870321864, -2479590479824349177952916, 469475326993930507955730, 829073651493485360140186, -439887825301498834274902, -134330347347635419935558, 208582951841982072063404, -65801218207724064819644, -29866437196978809397466, 46026765469705355622906, -18961284347077402317212, -327162436766136629390, 5785202872222836131494, -5839564405193428092606, 2236601577311204467190, -1113368426616818479142, -128677318897144795780, 269955307836883645158, -237918244151704941746, 517869336678996440694, -145556548025368666822, 510045666402604723208, -100174378883113975190, 271192435696990764090, -45758169358405177066, -58778520975818914090, 5948973432403239994, -289514644203066341410, 35597900098870452740, -325343098367199828480, 40361405446654566740, -179712549663196248000, 27916092685554537028, 47076511075046214652, 8844051903957456476, 234213175772658762742, -7738544720525680470, 292069451822814312238, -16853883332499451956, 199801566923761211898, -17633606754820658936, 17142502557493858406, -11944647151817262950, -188219809603701963580, -3660611853095782282, -294372915189549272332, 3920082510596158222, -290021627016558100484, 8541586111896325904, -124244567656495477512, 9321166526347658832, 88015272175824659780, 7097650048158511978, 273323631841861203240, 2916497035727161816, 415576635947489282448, -1260831794461997880, 250175655329847631064, -4063894556176472736, 85738952173813257310, -5204861828107674788, -194323556343720279978, -4326253537447616828, -370411917372051219446, -2174557395529370780, -490188587889795432616, -120197261858471906, -353994757696824304368, 1555556052588986016, 88071366356001393476, 2616110392707021924, 337215560181562971730, 2238161609341493006, 568701875485795358002, 1265388692917280464, 417525904616547231970, 368821319939558122, 451699313454767397556, -643005405599926444, -521237830561346924308, -1007628214464518776, -600775468632324480480, -761852531539131904, -504178054255041000660, -425671840716919826, -564636985684070014970, -26851147872023106, 729240501517661204068, 202188330275928260, 587463324160593556546, 187065242677051592, 710235999510010375404, 87275911487154894, -596689586322099999774, 14425957299331268, -791871802012880227702, 0, 481798292434042154672}
{28413188, 4912252, -1992311, 8779924, -7248282, 6587768, -888677, 4669224, -8564371, 6055736, 3444405, -1709188, -2341258, -110188, 2518218, -472080, 7113751, -7495048, 5727222, -5103340, -39452230, 101726084, 43147893, -358752024, 210485181, 644641740, -766777806, -914720940, 1644498506, 1487615264, -3146440642, -3296756096, 6517741082, 8680381604, -15488419269, -22450217884, 39075915347, 53438971884, -92082992102, -123805839904, 193409581076, 299913773852, -369189921028, -748202833992, 645777145310, 1824201985392, -966268513454, -4236564436692, 918019206527, 9326857153580, 914846914776, -19356378119644, -8378415163354, 37374680050864, 30655548353876, -65594354713504, -87362330126311, 99673626983956, 215789868544072, -113483260786512, -477631784525829, 25415200386424, 954950297798853, 365129910741680, -1707955694985076, -1478773643280328, 2637982277539002, 4076630244652328, -3159363340239458, -9302089334294740, 1541277504301276, 18390133575628108, 6187725322039754, -31541415281694184, -27537846016393843, 44937073995364276, 74175317354209946, -44303018468627324, -160519623124013973, -4169545083504728, 294675501893821811, 159620916188126080, -434379743332475966, -554993284874463660, 517926220551774305, 1245757968040517760, -225959070315446643, -2167851983919120428, -1642842533977718381, 4724015168443244692, 4707064428870646514, -4961818936488965580, -57381290223329721315, 73776032016696734028, 484533261145137150224, 541105587353315553484, -4059902944766862282114, -15279293715808822019692, -21809084016594723519717, 32203920972918167995280, 245371819414442217605322, 739206807718465874878464, 1611680530906691769237008, 2854902934217526577348784, 4614677194794447740836371, 7181889951206802064569340, 11717334189752377943420348, 20250020579848006934612784, 34502024975863343993737175, 54377404579564625861969632, 72782248655206558105004664, 75044365983053366463089188, 47697646652850724218690863, -6901237550484821357130040, -58568806634165489241215685, -66949797272474426414906012, -25800536033464827408371415, 21922673260959254631276752, 30075274598312041728920795, 4177660193040764798762116, -12958964016780513811096748, -4988668796911613040838312, 4865554499419096065119233, 1989541726158959774912552, -2084509576714700212834977, -316314998342621701778864, 873798979778935225472771, -204930706640152925819052, -237949816708414704479223, 181651103620101218653892, -17977067303874844920306, -46424114886566336497484, 41386815879298451753172, -11799600840208295979052, -4340463108138459656144, 6370065424998535161984, -5296246677019685316564, 1667968971717929925980, -755027946134551978515, -230492248658791059716, 352975682518281579553, -232195613744846292504, 566595926757627319200, -146687999984233964972, 525429577277506903485, -99880552198701839396, 245989676803123150938, -40944318795871678488, -103449716106474780750, 11796203715711762416, -327114915320296325103, 39864367774225484484, -339415792990121437579, 42192020834524636584, -167543782503488047620, 27612877861809112704, 76243245556438112266, 7259167346323998928, 264931503127815017670, -9658135107561717708, 310455094259172504455, -18392216595312184524, 198095550484799148977, -18430152176257653964, -1984019205888597316, -11959915761694800220, -217035939682823667846, -3114546763797331016, -319280905816421437352, 4715169452004520248, -302314674301768309159, 9288834359829706876, -116827247863283520636, 9812621414013931704, 111317564892989586612, 7267037574058532196, 302401187700421906743, 2781135579589560308, 445173697413164357799, -1585461651058518688, 256379830958412019460, -4432490824859849672, 75890105304193718682, -5517078719196039176, -221859699640584224319, -4498107736016063404, -403007942531916560956, -2184692887369382424, -519992609164779562579, -24611817219668784, -367788211297899325956, 1706434503233001260, 110388494529482030546, 2779305058444603024, 370646695021911967415, 2343961289802036260, 609313009933851522677, 1301265252335665252, 438629571915177485202, 356704630820145232, 469885250230718416206, -697075459103176916, -567220721194582886207, -1066751244398381912, -645470775412547076420, -798748324602959328, -531541767244210220678, -441460785896935072, -593461133319264022045, -23322283963289356, 785117507707117678044, 214535820835963856, 625799832287052370747, 196802839193155476, 751330324140899377510, 91481316582991968, -639067208824240566199, 15092106135416716, -843066286538250085007, 0, 514625214578587997358}
{29056396, 4996850, -2019670, 8936096, -7400068, 6733564, -877670, 4528572, -8077476, 5232752, 3312650, 1403484, -6647218, -1163716, 9877574, -2590012, -1518888, -3191390, 6059796, 12633516, -14128310, -77904992, 145998822, 145202864, -522894066, 8035794, 1145625852, -609655136, -1802483326, 1347162218, 3204945670, -1986827724, -7907577682, 3974463144, 20486045368, -10697213260, -49508224730, 26371891658, 115016619176, -53706080900, -263256924766, 83131645682, 597210776128, -57808185376, -1337313631730, -206772558984, 2900621226672, 1223762843032, -5946259202182, -4332366932130, 11284912867206, 12726408058780, -19331480998942, -33197381456554, 28138861012108, 78630529895432, -28011459045764, -170551425346710, -10544988880678, 338299169997616, 160081793892052, -605142350456198, -574886951997458, 940576146905682, 1541209568916078, -1140645064991682, -3508725162626060, 578024576944038, 7014743663441014, 2232385599078000, -12296224966916718, -10225852996638968, 18184071792718876, 28309377300946310, -19737093030615958, -63034303318745058, 4295199499625984, 119150160049612996, 54141499600978248, -188947291355968168, -203346835803690400, 239366676789340040, 497745694213704598, -166194324066526704, -962301780836988550, -325810345222554314, 1753159789632852022, 1176118002196719538, -1846932201305200940, -4055006794283393084, 3972619251856370556, -1061409472475614972, -6858436655829200414, 68700283386427666240, 214509828861328815750, -615440100932779277008, -3488611849509911855790, -4564897568202087188778, 16256280046652509942612, 86244518497118605092224, 217279829452421882243322, 304912050426983779906728, 113680378984644844651440, -829650128878589703135504, -3085624762187114182017694, -7159203326116046217488414, -13369080363648737299086260, -20598487990462872472729332, -26018274936736704571773084, -23527432133945033964789536, -4938925717141800465491526, 32228470760199973253952594, 77311918875966960080241730, 102620502289703088883875208, 79229632242917997085501700, 12225017464890937064175580, -49407430733300736033832780, -55635841583794715075866896, -12222362049911617543009620, 23679838032113770814748558, 16881638640126404553874684, -5798786478960540565907418, -8376122053078677376640048, 1852195463920882638231876, 3191535290990647451612734, -1162335812703895775661724, -886831531779984606435206, 716278276233112958159636, 26323844539357261038522, -280851569656810402270054, 131937122754132586110516, 23087628469025531445582, -53872606651113572975488, 33356477364262317360822, -5088107191712101758482, -7175540943754206298268, 6361380166245397084390, -4600347149690801751724, 1146836300330482806584, -454149870611702888604, -296643542396991321466, 428535016717082768702, -225758369084276866920, 615821177833302020786, -148695740409814503546, 535782406912158991092, -98862458265151876138, 214800382386893972156, -35469296445049828452, -151628413343988168402, 17897758474687478618, -364865920721620669932, 44094222098469644342, -351046443816531994928, 43837350456099978552, -151888995600357999900, 27090434448931718474, 108362306128230918038, 5496655611596999334, 296931147117497873376, -11678528903265742034, 328197561050227167746, -19953505050845623434, 194230325093014193752, -19191917626075296894, -23724088935731179064, -11910146492365470056, -247965405687614044398, -2500392868987168654, -344973672485877504742, 5562699801448144424, -313929777909559503890, 10063795407090018314, -107468382666464591988, 10306820671364141466, 137052842810915904706, 7421229739089605884, 333361534361400316090, 2620552335786772046, 475962343864434206022, -1935990921984892248, 261694072952324670574, -4820389734621766906, 64216085368905308926, -5839786962664272674, -251813016364840850398, -4670817063483125882, -437658490118749451996, -2188043683243063936, -550922623703721080850, 80534642437062664, -381496853370669259196, 1866645043749399434, 135179458500879733184, 2949972649109115790, 406612910609826256482, 2453023054404735988, 652250041428881795980, 1336765531726664510, 460345611116552095650, 342403632549241460, 488332980458296691472, -754496126006128224, -616643027445778947268, -1128737855691025574, -693037113986141745602, -837087350809778662, -560049616829924672514, -457627457311883616, -623476081936025482136, -19392027452155890, 844834494959059879578, 227537801786413610, 666382717883959603022, 206992215432810660, 794551323426650352668, 95868135924521686, -684210962484874469362, 15785813291528084, -897320010793450215414, 0, 549530320503898560854}
{29710010, 5092400, -2078700, 9145472, -7598145, 6902040, -891775, 4557576, -8315258, 5926740, 2678893, -210776, -1023009, -5877116, 3925923, 12285152, -9501840, -4005656, 7391627, -23296556, 67173600, -24001700, -171470693, 202386144, 314171731, -658272800, -367975780, 1528523648, 177412225, -2841232028, -60562077, 5293373312, 1397063361, -12634638048, -5033929420, 33152281156, 10491566640, -79763710360, -23002978698, 177445660732, 69855151654, -382772381064, -228006753907, 805649315244, 691318609491, -1616994503988, -1933573208132, 3012519845856, 5026494776141, -4994524652364, -12197312145404, 6631751131420, 27707202904698, -4182730144332, -58792396840303, -13026327073616, 115376409504628, 70864710063628, -205260429837052, -224800774197380, 317581941697557, 579724051107532, -380109858455785, -1305755559671964, 166833736774095, 2619503150416496, 870662777324634, -4654680118564244, -3855723575656523, 7070214015454428, 10755375364008139, -8165789975857388, -24369203360506264, 3227340214098404, 47278398360447878, 18106774049956600, -78509666929884535, -74757029828641932, 106219217668450581, 193306479663913716, -91351602138255099, -399675579634419516, -60660705129108480, 713496249812616984, 463523716118366190, -962432677674061944, -1455350457800807632, 969488961743823808, 3127149518359701451, -16573737165139436, -4244644193506483440, -10674857559019813160, 17622525349232238997, 59030205145790738012, 3722778524875850007, -810316698227065811024, -1201005995064180055163, 3633277181985819276556, 23240438005416778571950, 46785538147179562112532, 11018098656508023269973, -241070412507022524979584, -953147155508101186465565, -2361599775538753330294152, -4779306757982933398598261, -8451640421277259788906048, -14211626191882989964691653, -23480285293865166379479540, -38042396199264779017104087, -59245035413040769501542916, -82803881789439014290969493, -96528954353946121286842844, -82232298177716107458461071, -27618939835845569880435208, 49847738601147671927722344, 101004913151467846546821028, 83799478990931547027909855, 12119813571962291185429388, -45189841581468205237119650, -38195563005383836471570996, 3899939633155234968985467, 19978699705849775089620800, 3139430821286289963311674, -8051670412112351156965672, -1348619485847434587263123, 3239031839477256203727660, -83527567574141967337202, -1147310730823382363879104, 435948798417116437237242, 208867494821469375104728, -269152795791159034930467, 72788576581720217844132, 53145913961426228939773, -53512903493771832339428, 23680102076604977457809, 595223889101990941004, -8893388407429244870467, 5920256479515125874604, -3843359380986095432827, 695172135129833715048, -206581426168279310361, -334708410799394378140, 500719007059621384961, -220102349987425507672, 664804027218860491448, -151263878141091027468, 540296124397593803410, -97006761375751700064, 177454905443070630264, -29351232694719536708, -203096514060185579543, 24220477328169319288, -402381526744106940395, 48259238483501345616, -359864748100869706516, 45277765702388190140, -132523115378167516299, 26338711178739306032, 143469457398526926802, 3554583648055844592, 330077679168829231942, -13796256018668382440, 345072293593224764511, -21531778008416808000, 187976113958064014069, -19912785853130426764, -48227719362018508187, -11790546309969340712, -281040705395207378698, -1815372637315449996, -371366822701229201109, 6463475974550535332, -324706224536989659023, 10865742401011558384, -95986242700834229565, 10802150544619564688, 165365752954998683330, 7558408209784733776, 366252706365462312602, 2433143626667592160, 507922926465296476743, -2313497960005138096, 265972500736279179999, -5228026906962864908, 50552638645884240473, -6172920731391117328, -284327919924157641194, -4843950298784348780, -474443812843863240420, -2183999840764155036, -582969939250570107293, 195787514445260472, -395052326296997909902, 2036574842775995644, 162639453250675746524, 3128332603380484396, 445263625902474989782, 2565359573055471324, 697610688891185030956, 1371768733969229272, 482655895140368068465, 325763105940655972, 507006116635416326653, -815428475779381568, -669724356979915362165, -1193699304297043636, -743631909527729488358, -876910798952543880, -589726957275484148536, -474170093799169096, -654715007117923615669, -15033814843513548, 908627482103036210107, 241224266348754176, 709328602207974740749, 217651833748117004, 839995311903199208255, 100443289500105080, -732285957102216426258, 16508087545586552, -954800959975979796236, 0, 586635251818521951059}
{30375224, 5184350, -2109476, 9280704, -7686224, 6994378, -989546, 4983176, -9132748, 6470092, 3539220, -1661536, -2656318, -149900, 2752374, -317876, 7016516, -7617720, 5668750, -5198472, -39315226, 101947638, 44001822, -361225136, 211537368, 646988494, -767928026, -917016056, 1640929450, 1496095388, -3136902134, -3315688900, 6506106134, 8692243682, -15448509866, -22446054164, 38969044162, 53432468152, -91931059342, -123732660356, 193269088348, 299572490198, -369040068516, -747459990492, 645713041094, 1823155497226, -966949913768, -4235249403184, 920458374058, 9325338989808, 910249835482, -19356313852608, -8371801762880, 37380324673782, 30646838131576, -65609560268344, -87355498627286, 99699969267118, 215799329670660, -113523938226148, -477672641959992, 25460655541506, 955025917556518, 365148855198466, -1708120177026386, -1478894811844196, 2638285278507866, 4076631239794970, -3159134154759484, -9302622791292784, 1540186757451368, 18393381028989154, 6184185935913210, -31538414815880290, -27534924758693276, 44911087557644216, 74241117120891090, -44407065617810244, -160421712492939678, -4086627885927314, 293950533015593624, 161920551921898096, -439914202155657690, -543540885728670660, 496917482339156846, 1278678401318256320, -258853941485252744, -2207142944694878610, -1363456441957409446, 4502776584743102824, 2356134610898356904, -4401644694099261266, -4612837191301661342, 33959463358645264674, -98488751046514279240, -371389134624018166024, 364681626238149962868, 5288966920650998119934, 10165433907030295397728, -8321779811571746810788, -110025166866624515800878, -333799093554786787866266, -648177263204899565216450, -768177666303496235904718, -198336855644776101436806, 1736201131553935849035910, 5677718751314331974430834, 11206214197817037853617948, 16638261644292785963748320, 16782518094966534503433962, 3287637153124979084619990, -30685033948596218310767304, -83532681149290634903621196, -132493858534096993557195372, -138010220132855494129026078, -76859597098682456477861622, 23485472311171504595390616, 89400123858521753379836860, 68686758598429480334508410, -2737812395956188528496192, -39830548868833035075906000, -16640481596222130398155450, 13258938145044537540249120, 9642665152495638710469714, -4825251026183736385756260, -3610617348743621458374360, 2359182158922103754964580, 830644840327816242811562, -1104997356609181551002312, 119408838869181969498924, 319457047170293129740372, -217333849799373360985556, 15484628970202187658324, 70750808391285422589838, -47347705924817007443706, 13806832282101004729484, 4957927612417695340680, -9648546799863611290048, 5199312085977163915110, -3092934257863663331590, 322814070600189170170, -4817328787202914994, -351975668269798092454, 572574957518656476790, -216148254626973527318, 712547321571734070924, -154050632325771269696, 538215438403472872864, -94228495143673307546, 133843914205840139262, -22615040520230486510, -257590265527781817246, 30729888663212779446, -439246719954945701028, 52330770704694331606, -365491649641564217802, 46493836222632099196, -109230096552594091892, 25348224217880973444, 181581310813784540498, 1431675499891738214, 364215042285765835790, -16007277242731301664, 360838043739918940996, -23120667466557300060, 179095032340268994240, -20586428862886279502, -75643202239863614320, -11596269109166663172, -316284729516516921710, -1056766616074110502, -398362742612157257160, 7418183944750222898, -334470534775291903212, 11693816690008357894, -82190545751106000056, 11296881578265033014, 196403685926870582360, 7676674758085941772, 401118293378868216740, 2217262942706542280, 541028573658744512744, -2719069747654514308, 269057408402691371904, -5655820245521796828, 34726105273115579666, -6516384482691683524, -319553728768721665352, -5017043119943574918, -513444146606798250930, -2171921847509205130, -616120435033858160768, 321711249824073190, -408379735553289164892, 2216619726993195992, 192975432822043506680, 3314605500920521518, 486754747976756731040, 2680977942241242584, 745494650863755865150, 1406145715797325580, 505538175866420160608, 306620435369238374, 525863906824781466502, -880039497874158416, -726696205015600839010, -1261750069158281542, -797419782419598675996, -918260395436093044, -620598024026001979560, -491086151657870968, -687211070592966096268, -10219759807257042, 976745368583281931048, 255626385211399606, 754759394865757504244, 228800811534812006, 887762281321748540258, 105213927234341254, -783466213371748837628, 17259969866910272, -1015685526150389063062, 0, 626068155489697879102}
{31053657, 5272500, -2138210, 9443604, -7844389, 7145776, -977972, 4840604, -8641886, 5638688, 3402288, 1512152, -7054871, -1195368, 10195309, -2414768, -1762967, -3458156, 6594706, 12214028, -14317534, -77574636, 146418986, 145707828, -524249472, 5487500, 1151086666, -609017860, -1806908421, 1343523268, 3205254995, -1966117868, -7911924550, 3934222684, 20493746591, -10652334752, -49466350697, 26300687872, 114869370490, -53576546584, -263008551794, 83074137712, 596800592875, -58123640320, -1336534853835, -205870351700, 2899585157032, 1222067928944, -5945978358162, -4329128946636, 11286860105265, 12721044961964, -19336942903826, -33192254912764, 28150502549751, 78631502840480, -28033166380065, -170564739712980, -10517704195766, 338335609377624, 160067965841848, -605223087224616, -574900569926887, 940683987222920, 1541286071752937, -1140669381395252, -3509078559441760, 578098113909916, 7015281836276763, 2231985999056172, -12295344594814307, -10228064837013964, 18184311995579871, 28315264198240712, -19749757237959369, -63013957707902284, 4276393868814861, 119118344482600452, 54327827336821215, -189453641292605992, -202291842088871927, 237602013773322544, 499885292038935025, -166930292866742104, -968266379067753975, -300631140220827636, 1686397894481585042, 1305609986223915852, -2035768431574934838, -3555360013805171544, 923216095146727934, 7846404315267684760, 5764040909697280242, -5019642036210210144, -116365537235669082823, -18786998519435692088, 931697895140806649917, 2784859389067518593672, -2608567459949337816234, -30312150003851774324396, -84700754370686599959648, -94897647172409780629016, 157575913902906403793694, 1043918272148873726752208, 3129985188287740906914022, 6934286167568038040700696, 13331318491556758520992068, 23363620030193234121690640, 38584386439969786315851966, 60726776688041526850434124, 87633852571091915699200036, 110915747896166357307316436, 112054093759813807558449379, 68758664203661796260092004, -19956715360882616631854948, -115639963911266747288798056, -151903970435070091561683574, -90600148385380349496376656, 19288706396644925887892890, 76211378454423728184915488, 41223125247595841321252544, -18220088804351806380281720, -26894633651700830835037303, 1365567416113315232640976, 11453959695914143563965956, -424378197775115895768264, -4398490652261513322679096, 998551836969223450569796, 1384667734638111505792630, -837289145507967638901976, -161474947921749032123971, 354948292253783201795396, -143034399761992298718340, -32081756779315085821168, 76633284513369037436203, -37572659936154023717648, 4792518181725207729161, 7936844534226989189380, -9641492694870427563350, 4329985271150847850508, -2394436974659318509353, 30554749583547172732, 160297545134245084287, -354986809170310056664, 646121821684801381959, -214344397652009741156, 757880421282062187401, -156716785071917747184, 528848713634820102961, -90468739111347004452, 83918707144155098657, -15291062345013129992, -314799996956434018302, 37390340362193269180, -475018574147382511147, 56279810965012237436, -367541200336753255402, 47466398352798097408, -81804917569685224795, 24110104846788999544, 222693802981558905335, -872662505402292136, 399164741204824214690, -18306975886140327768, 375236847806231971731, -24713410774032975432, 167341649907228861052, -21206316542615443456, -106116193461739567635, -11322426336502586204, -353709779319717559396, -221923418968649912, -425849839539493426439, 8427385419591919712, -343036058963118074436, 12547022639085214788, -65882469379785366210, 11789166009412186064, 230316443035386735656, 7774050847812699296, 437996835045302962751, 1971221892033575692, 575244655221082909752, -3153800194789830312, 270778687140912581197, -6104167963195843084, 16553145727095982034, -6870051237095024968, -357644635551876004526, -5189596812965955184, -554739441731230177324, -2151139803638737264, -650354105562714892785, 458889651047828248, -421397309017719690818, 2407184105969731112, 226406637773061371863, 3509012797179319780, 531248804122723045689, 2799879305714312428, 796003483190424746230, 1439758622748368796, 528965726689532589124, 284805347365986184, 544861005102413050177, -948502271373936708, -787802483325156366196, -1333007920785270316, -854572766015362247492, -961178393413307448, -652685717568846283228, -508372263841352652, -720997321139889669380, -4920606408277528, 1049450585006747838651, 270776542742068332, 802802430758207756055, 240458939970045656, 937956000723574519930, 110187435213869628, -837935184233250144438, 18042534252949832, -1080158909839740097061, 0, 667964078161428884677}
{31742878, 5371900, -2199478, 9661128, -8050266, 7321466, -994756, 4874796, -8889598, 6342088, 2773836, -143316, -1340192, -5965320, 4102694, 12751624, -9871306, -4353858, 7852976, -23711204, 67823738, -24618254, -171621358, 203290376, 314556106, -658818124, -371395920, 1529761028, 186944578, -2847068562, -69557772, 5290920436, 1412326794, -12606315642, -5078168456, 33103387184, 10551063104, -79686080278, -22998311792, 177244156720, 69736427376, -382372649344, -227743943272, 805221625936, 690622585802, -1616848273082, -1931914578294, 3012904698780, 5023878433392, -4996245614374, -12194796811594, 6637033603796, 27706178072768, -4193497742196, -58795307056482, -13012008689356, 115390777275972, 70851711671164, -205296108123540, -224797122847240, 317636288515498, 579758836181832, -380172174214142, -1305877105933688, 166911947421638, 2619659192134242, 870712992191676, -4654794303753698, -3856385932436754, 7071002413847712, 10755655488152692, -8166561866187176, -24366904869689832, 3220411223580704, 47286130630995602, 18110581924872188, -78541085543491156, -74669566344782238, 106044298263497786, 193534610464887562, -91424124273545636, -400327242959648532, -58002662620173540, 706407214348482524, 478849576592413144, -991009344500903654, -1406997106862191636, 884761777506361116, 3306826364017767750, -323611257939265764, -4874229788018718454, -4886518799759791398, 15195379874947629354, -5530158739562788684, -42332402596529772536, 58694351997998383898, 730334398127569845524, -50374593305034649628, -6536846080013484591932, -20258491152764188044606, -6695814531892831148700, 113724232462836764331166, 475168828092354000139480, 1104085764916661644046340, 1845394711428787011963368, 2194240263330961216618238, 1419049281684204830331018, -684639382731787371695506, -3549943870268983759232370, -3359780319950528212635052, 6951947375630249567559168, 36266842559266049041111138, 90363122187878571164353826, 155950842995654408855343028, 195361223025552955060950370, 163465583131596944663322580, 48533475196550763132262044, -86440943848435212807665672, -138172775107467949502393868, -71474480670660712510377418, 29921620897104553434646652, 58166081781375466921511342, 11883084775005985919186534, -23157160980964136225291256, -9607733548302514785448958, 8740467566512957217339102, 3414057173828389456769526, -3780986857917813409521774, -374391704723929428389372, 1524619787062637101948688, -452346378291602417716204, -360927833360215667857912, 326916973881397471123986, -62928975641779009431472, -65681871495948428791808, 72927289002935367588316, -26209174816991044840962, -2709695973834347223478, 9631335646837552382088, -9082226755387404591712, 3416685086847097720512, -1774170312479537140770, -187029311150215913656, 298285657917744183876, -349280865481643987442, 722428870608724112516, -214771702777520297148, 799530270435286516556, -158945515739483449308, 511575276697913817950, -85691617600925314796, 27691598658081717142, -7413992179366278234, -374370049057125419510, 44165092027067864312, -509227616833014554222, 60077054957083558486, -365622754305732053984, 48176624178949083726, -50055798914076421830, 22616146024899007468, 266780588083509716962, -3358317544364667706, 434725064360279194606, -20690150138405745754, 387994094667653806064, -26302853767795007340, 152463692753933882264, -21765725466954581440, -139788699421813372636, -10964097568399719814, -393316498450099319988, 691730416424710736, -453701768815414477252, 9491510189911874446, -350202590581040339542, 13424222629631817280, -46854727365187915626, 12277035314131353184, 267255819441026646776, 7848477305726670656, 476921148378709623118, 1693291159174057356, 610528169248299339558, -3618788460995481436, 270953223760781142342, -6573446671255913780, -4159559467587978794, -7233760964833201094, -398759609431561094806, -5361077083375168948, -598409057198920623962, -2120952687480121120, -685644516275629957230, 607926088558687094, -434015977815193767144, 2608680837231422050, 263165148717882711320, 3711776533924569284, 578915126891071021362, 2922058468887158730, 849240496389003025018, 1472460531562887808, 552906995398852209946, 260139671536325914, 563947106729588931148, -1020996107030482644, -853300078842904725330, -1407593962643029108, -915270609135691437214, -1005707538557379056, -686011442383854791212, -526024181725444404, -756106636336892474064, 894329421112890, 1127019708781361980270, 286708379596050112, 853590739051703594220, 252646705271072392, 990684134803238438352, 115371442591891476, -895886124782753106464, 18856888642652424, -1148415496516155259930, 0, 712465225311673936806}
{32444229, 5467600, -2231723, 9802604, -8143580, 7419448, -1096551, 5312728, -9730563, 6905852, 3637719, -1606188, -2998444, -186992, 2997178, -146272, 6890015, -7743228, 5641802, -5298832, -39238274, 102167504, 44969809, -363726632, 212527767, 649336360, -769207610, -919270048, 1637850878, 1504529672, -3128400948, -3334784888, 6496673138, 8704144220, -15412106699, -22441524736, 38865725349, 53425800008, -91779799966, -123660453972, 193122473818, 299231603840, -368870089630, -746715011776, 645605730782, 1822107238708, -967565755870, -4233939113528, 922839524785, 9323830617268, 905631403102, -19356228708952, -8365044105174, 37385931031260, 30637855321688, -65624896118604, -87348014193105, 99726442100988, 215807679563530, -113563679760332, -477714183626963, 25505507227380, 955106608263062, 365158697126044, -1708275850526860, -1479018318972888, 2638562780841226, 4076720868992644, -3159059371382052, -9303021387970984, 1539203652588091, 18395897417352280, 6182325311790685, -31537604848225568, -27531809988942558, 44893460043427192, 74277600489456699, -44444674982420668, -160433467556385587, -3894124568695612, 293299757595177645, 163450577435302708, -442793562310869099, -539103033644132300, 491877347652515571, 1280203151926479372, -244705134584927511, -2273203284645091584, -1134567355463796843, 3850892195965609728, 3456055270893134891, -3672499209605439292, -7149281725324032060, -10060145742811539992, 13318418532483889594, 119812876732294804992, 220812551548380867859, -1235029484578526984316, -4551677546072112873616, -1446913295257505287584, 36364313920538072581236, 133724231661203591214796, 231333979040439419592988, 77930472085890921563852, -920853564477438518800363, -3556451385021004979984984, -9032471638707745652370107, -18521229738369132841412108, -33589449904485894538391377, -55904001632288661826894172, -84601234192052806275523256, -114699245405789764192954512, -130051814781874604839062134, -104952685762120479385205152, -21868823602363309477284123, 104650636170829326222148428, 207474403723773125055465721, 201405748305292200729288532, 74349964458437610267972503, -72252198239089301295615840, -112195117663156962335982327, -36023763847161399204797320, 40144021257449674499638460, 33299149293191025156870688, -9361394938847946774288282, -15274672306553275144538516, 3377256884361276040683531, 5569984453782326489800856, -2235059126198121419425833, -1408840706132510265688352, 1310439945690513426067277, -55078676940923625524864, -461128344846429090142839, 255044970776856217608780, 9873665293983462955287, -84305277879720618253588, 62428808071197206533652, -14887171164157495107568, -8400773534648882668097, 10239212420294504097992, -8165584933522912948271, 2535873257930869671156, -1243290295014150097031, -339179910095912027692, 418133326561423724104, -339294420399049232156, 801735368284524986000, -217242570049148164380, 836180006538765052572, -160454952472519220564, 485850360819897646347, -79881045740688810716, -34763137728208240083, 977957874882763532, -435898486890550458823, 51016386820078372124, -541379171341334917630, 63692974045063975368, -359343217686031163576, 48606091838376285984, -13806500032091427044, 20858848057415633992, 313791345685867590254, -6024447511525640796, 470670228110951191568, -23151006994181110208, 398818554086416098159, -27881455314181809792, 134202713330014419499, -22257748834673850148, -176798045984109391376, -10516341958618531360, -435092795862098120446, 1686679982076120348, -481776633474649085464, 10610848174618938544, -355755966640358522126, 14324131971353927436, -24891629103883580599, 12758397787146291768, 307375207417314972314, 7897814126308926920, 517917652707585918034, 1381701681583659580, 646827163336196180611, -4115137060627615996, 269384293322221737260, -7064009278821547024, -27615578205474772421, -7607318790503589084, -443062330531357878057, -5530912723680513584, -644531447828810950408, -2080627533564267216, -721958296240408078037, 769443771456693048, -446139012906438640366, 2821531118777870420, 303496447621583230511, 3923119045856925892, 629929978857319042795, 3047503490290341608, 905310604319960837809, 1504095062176190868, 577325206898162625463, 232437068423144432, 583066696307608815560, -1097706721042928948, -923459420341246502096, -1485632700390956916, -979701003264855040250, -1051891055661642764, -720594860551725525904, -544036730455678472, -792571610725099427454, 7257209869149060, 1209744169472910262130, 303456830745408764, 907263186619039209678, 265385308228430036, 1046058346624557536459, 120773828114052148, -957522658827878126723, 19704175812000736, -1220659291218918130190, 0, 759721390611545111766}
{33159256, 5559400, -2261874, 9972420, -8308390, 7576604, -1084224, 5168292, -9235556, 6066218, 3492802, 1629088, -7484276, -1223360, 10514666, -2222400, -2031970, -3732402, 7176796, 11787296, -14589402, -77231120, 146970064, 146198452, -525803506, 2898192, 1156884188, -608399352, -1811597208, 1339944358, 3205417524, -1945391924, -7915233832, 3893738624, 20498808188, -10607589384, -49418340086, 26230043562, 114711645148, -53446769908, -262749497918, 83015121846, 596389373158, -58439489952, -1335775487330, -204964554456, 2898601566698, 1220371916320, -5945796835832, -4325902841384, 11288959786460, 12715689895896, -19342551062092, -33187067003966, 28162021818170, 78632477570436, -28054328685000, -170578385231446, -10490850570864, 338371894151512, 160054534980696, -605301306907674, -574919351462596, 940795000701012, 1541366796119476, -1140715651324450, -3509383864426900, 578117917002294, 7015819098989502, 2231740161375708, -12294899633127736, -10229530310187572, 18183911365755270, 28320411085622182, -19758073624648874, -63003723714495882, 4271685847700070, 119083840093073720, 54457127325347600, -189731477883025970, -201846625949482046, 237147520817914866, 499676247823522272, -164323901504853464, -977006899686980658, -278444314205723234, 1638194052227068560, 1395616400942682778, -2164942881695939568, -3470945487132154002, 945544553300200302, 9143374401989482566, -991985027627284704, -13354796252629193002, -11914636364433534166, 116238521736120980616, -95036417038117796732, -962703444327103410058, -1245761847506147724186, 8369503899368997846038, 31560451277666419054066, 41483640905955595213342, -95446327717949002229528, -587061923455050193457746, -1680303938308345347882526, -3387571740152626805425770, -5390594820437841056510670, -7348847057628393628553804, -9068784960898171556020442, -12843279389011607224268798, -23610732014715504464881456, -50133399549961973061137968, -102131434858817052117902796, -176019408137996173701974228, -245091908723953109827459596, -256253886814012701084542110, -160036313668536490654049456, 22197934992555755947771278, 178501566918025090801863570, 189394037310879222726721410, 56948773381937116153438756, -73774015327171871537034208, -77478070265740082904173234, 1266714227437935992978986, 36441583199501978738240902, 6659049969536103153185192, -14415245896161415170612656, -2243852355505380790830640, 5743976182588226271964594, -382489994776296592068314, -1931692309030201980349870, 867802295810237026985224, 274960962454129237131334, -467497996350029233595140, 161087850120534122593718, 66941323400239096191154, -89325703691045889950568, 48000059939472845300850, -4757713433810599076208, -12257315720143701996784, 10003098733660666394036, -7056947318330550799528, 1738301091781640718622, -801755512458411225662, -437049462826175518314, 527708129053487550856, -328373263647847391380, 883589487425798444268, -221388424829063827064, 866514728242324033192, -161004888310187238208, 451207856400671722316, -73037531400246354040, -103308327549027641928, 9843678103291591080, -498936925245609749888, 57905510745446326876, -570954764166732150108, 67097892160698263548, -348309227244622008362, 48736855710979918924, 27101519603985309854, 18831463072986540438, 363650255411303895812, -8869459292512586152, 506749688301229474252, -25683156890105922394, 407402530045082830166, -29441292228801377938, 112294864745568013974, -22675306560966938248, -217275819809710588740, -9974209659883144762, -479012755483926911982, 2765311730780133974, -509916227354644015422, 11785541685092853820, -359467723643794404554, 15245313975656955724, 230779733243031742, 13231036259183930474, 350829110522855830510, 7919840384920122642, 561005633247243554924, 1034645830026722142, 684080084604210053198, -4643950023121734382, 265860937089032741036, -7576182957947560672, -54029016837548691692, -7990493299271915104, -490721048323695353750, -5698494397586840882, -693183809661858927364, -2029398706150869688, -759254536783465229002, 944085941371123860, -457661577603828839204, 3046164324372438626, 347660003853432139638, 4143262637648995282, 684476732881169654846, 3176195266687334910, 964320191621101397844, 1534496002666906380, 602177975488489690088, 201502781852731838, 602158648807792036444, -1178826381495323618, -998565077704090101740, -1567252082006397166, -1048059899955937161376, -1099772609333252360, -756453704483610982594, -562403746033869872, -830424486055859574618, 14201737159236558, 1297930917165188340402, 321058170439656960, 963964764515940312996, 278696686751818898, 1104194420219302558378, 126402727466178806, -1023059182765476891308, 20585574351244398, -1297104326239250932742, 0, 809890239176991587730}
{33885578, 5662752, -2325414, 10198300, -8522271, 7759696, -1103973, 5207852, -9491980, 6779112, 2866001, -68008, -1673657, -6049908, 4275761, 13237552, -10260296, -4707096, 8336031, -24139576, 68461366, -25234748, -171721515, 204193344, 314762601, -659358512, -374392128, 1530951260, 195811161, -2852989048, -77450959, 5288543672, 1426257499, -12577834592, -5122063336, 33054218852, 10613613666, -79608927716, -23002059608, 177043329132, 69633274860, -381971864664, -227505451089, 804792164028, 689953974965, -1616703876936, -1930262931460, 3013295213748, 5021205938677, -4997964136652, -12192125561576, 6642290218580, 27704928945354, -4204284560972, -58797943464583, -12997574148424, 115404785797236, 70838886018556, -205331989196110, -224794111221136, 317693074683123, 579791982285528, -380236403793559, -1305993927480756, 166980069562549, 2619834241799504, 870749416994942, -4654935624827600, -3856934881200977, 7071560263383996, 10756211981912458, -8167356780730636, -24365392536606084, 3215694838294260, 47290327808035251, 18116329835357728, -78563545160406483, -74621435708385144, 105969456742938224, 193572036585672464, -91231024050341695, -401141673432494660, -55865776621689149, 701938291986947532, 486527539372469154, -1001303571398494328, -1399407900165314316, 895660992302719588, 3248685610036153237, -193979363671421712, -5132334925499847363, -3513123455371967428, 7829510166058158358, 7108582398104153524, 4125532584885058499, 9213375818951358468, -174457312519421610064, -402986751718904042508, 1138189367160294079918, 7355613640424230475116, 8587648465532236030555, -36519212472441929016660, -188414377446193703293949, -442078782975917959868104, -499717326813467126748379, 313717092681657127350668, 3343258883399566433529212, 10138098409782211108055892, 22726045959350510093512160, 42980348162050354655673312, 71047687221210892930706379, 104414951181321811857471676, 130242406956425508840839123, 124605600018960944408336988, 59668732525437426932860814, -75855158858705633134590104, -235656161485133337792832887, -316648487936141903510140392, -234440298936329541907573591, -22469563636547876629152160, 153437694037011632778653518, 148690869413602813387860060, 13687479473164755392842132, -71185169676153342647048528, -34820626689114023506716687, 22647613746282144395826564, 17777058381695199102689913, -8624944869729223662652260, -6229639621456891682989583, 4315241501595822352341372, 1231559402197008709590952, -1939355605219974963074404, 339476744026484700129389, 492750377709164050494148, -400760771805811394227249, 64431941518364466824376, 104455677964308398362558, -83560894998621039872096, 32163213977556707126171, 3498199595349613698368, -14445182551504505477734, 9170397021846630456428, -5886139396830659719498, 1052952281948664568108, -441914529500176192971, -492271471266081324116, 633435243987009338459, -318858690818250885548, 966991484241530342650, -226733258897387007324, 889255942592196049832, -160399056608054166632, 407261576237580669146, -65175225068764064104, -177743191323151719036, 19139611836091674984, -562990857277240314620, 64792850825677385476, -597413930535600184427, 70262068919128623876, -332129552444942840709, 48551517002893570264, 72806888211262334533, 16528038258058664948, 416254534945968103004, -11890988593258603496, 542687562040354861074, -28279609927435149980, 413422148820395151911, -30974065681056108980, 86471766705205392539, -23011156568557841100, -261346722746158762627, -9332754072217989804, -525035517288712411060, 3929902655650767836, -537945262995782680794, 13015577363643258936, -361094766373999203432, 16186174958725166176, 28744566010156168420, 13692605903629574656, 397772659887561758392, 7912254297604715904, 606196490205158047696, 650278800959277696, 722215163612631375581, -5206330809495960152, 260157334782131326919, -8110266895620298664, -83624773484289094296, -8383014667408638668, -541908472542839470731, -5863173281987985060, -744441717752277686908, -1966467072617035928, -797484229744722117832, 1132516121873168304, -468470342117858403830, 3283017857281668912, 395929869541486347786, 4372429255821152348, 742745986934517680240, 3308107097738222832, 1026376929767659545839, 1563486900036015244, 627416864571730119356, 167133353414162328, 621155954068639176811, -1264554087132752204, -1078916368114478138178, -1652583565945297900, -1120551747312566651163, -1149396287470423412, -793603497141875623764, -581118027451569448, -869697025574550213451, 21763206716333980, 1391903186541321032705, 339550052466013852, 1023846737944220041135, 292603536317200144, 1165212365689991713242, 132266539984984544, -1092721480793280899911, 21502299556939760, -1377975131158039645439, 0, 863137774746020090848}
{34624460, 5762304, -2359176, 10346204, -8620926, 7863510, -1210338, 5658372, -10355764, 7363734, 3731820, -1542836, -3357988, -221312, 3243822, 43336, 6750700, -7871532, 5593702, -5404588, -39105090, 102385454, 45881590, -366257844, 213570598, 651684328, -770388542, -921482800, 1634254472, 1512918640, -3118634990, -3354043868, 6485246928, 8716083498, -15372668614, -22436627024, 38758364168, 53418976996, -91626494990, -123589201192, 192983222956, 298891141830, -368723581708, -745967845020, 645539584806, 1821057378778, -968238227316, -4232633347048, 925278584648, 9322330950474, 900997740928, -19356127172180, -8358432675100, 37391499128666, 30629322105570, -65640334260132, -87341055630442, 99753049458622, 215816186213544, -113602747652652, -477756367946350, 25549650088934, 955189639791298, 365162131736444, -1708422142565660, -1479139789249384, 2638810089138286, 4076873599463198, -3159071758606240, -9303367325010044, 1538368085816772, 18397831279817346, 6181583173119020, -31538004841141418, -27529063008402884, 44881322564263406, 74298633495791530, -44455182327367386, -160469679614301572, -3737522332877950, 292895402743833764, 164206227296729478, -443799212081185470, -538505733284129922, 493677368344210534, 1271393229057332992, -219888709129693328, -2330408967504427284, -1012159865284528194, 3581257612017449664, 4064042960168611340, -4618527189987145146, -8299535661970465580, -2198497065247203246, 34141823479495277382, -11875944409513166328, -119817036685167920656, -92795106707693416468, 1624543027902189354124, 2545093731712636806162, -7349228165537478545814, -48998086228127958334788, -90922980491262851184684, 13042433875417305069366, 641518505319384075160630, 2275281570934872577574348, 5340700122376565746997242, 10082683320055357687695116, 16404256852745320832592294, 25596858703818468929053158, 40456198383863347565728440, 68115741085611140155088248, 118671245422061089638229650, 195464082436897377096584436, 285430917886963698578410556, 340657568463547762969589196, 290555495598529986302257452, 104255645343318529529530670, -148533324245244796609107886, -302359446308200701615926538, -230670227191354701868693890, -9370148843010287731227018, 135683442222226111227762348, 89681273976290138744493068, -25881600181904703065671944, -50126362446494816975640544, 935902465997360430573142, 20513911144601549106502192, -919196979225784694385488, -7694071624798398965179662, 2026786054519871222540992, 2265124876977278113506484, -1548157826705400184655530, -151459108681434150887104, 586538139235865232233330, -288574598499277421372234, -20457535143940386857316, 122399511274241509288808, -70421965611421485966474, 16879500673296682098140, 9600922265626273927828, -15239895436584932077096, 7966849746777600229686, -4747132416137611560578, 491629236556263427672, -151534235680657822846, -515958375390812834146, 740172609803556572148, -312218329276036853658, 1050530956608966886662, -232752374844831924272, 903187053698597259134, -158484237452897106576, 353706210282946888142, -56319335043179248086, -257802556378966640816, 28820069987817631738, -627520341904145094488, 71637954636775811534, -620196464240714433814, 73155786175972062564, -310417839461820850318, 48033293519357889326, 123425895667940343488, 13943457874699308464, 471472909533387608318, -15085880757804365222, 578182107430860428374, -30932772841134721026, 416537759729514181342, -32471107981142033554, 56461527463560146742, -23257906138570032182, -309127326964343787428, -8587044023520245952, -573104076782150168262, 5182609620115989884, -565670596576398351710, 14300778364843588114, -360379070664732484300, 17144959448454579730, 60889679449723350722, 14140632161822017194, 448361030162325634716, 7872673363021545290, 653492915154434079222, 226720025698848350, 761149714716235536606, -5803380283655075308, 252032158506405695692, -8666530138820239096, -116638814340964812770, -8784572904248922722, -596801580044807587954, -6024259818180041738, -798378715870687128902, -1890999279223056418, -836589603456791741556, 1335418279277185330, -478443006483242920312, 3532536949660873250, 448595298855535408754, 4610840136564890834, 804935737270265154018, 3443204241892766556, 1091589610672300925036, 1590880663144303868, 652986954808611757692, 129116365951150102, 639985281349923754004, -1355095715955750626, -1164827998089584435222, -1741762160181207790, -1197389822402767218324, -1200806557958594536, -832057335648998778420, -600171268863767102, -910420431565444663036, 29978572973541980, 1492001221789544805196, 358971557273062934, 1087066951048950422366, 307129333446548422, 1229236545904850462078, 138373936347636632, -1166747165479235718836, 22455604474162782, -1463507174001776541238, 0, 919638649020837171026}
{35377602, 5857852, -2390788, 10523132, -8792483, 8026604, -1197494, 5512156, -9857202, 6516064, 3581404, 1754612, -7938567, -1247416, 10843477, -2012076, -2313999, -4013916, 7731916, 11353240, -14793006, -76874148, 147406924, 146674988, -527153680, 269468, 1162447740, -607797064, -1816059155, 1336427524, 3205569673, -1924648148, -7919391722, 3853014880, 20507096877, -10562969520, -49376875833, 26159969276, 114563067506, -53316743596, -262499851244, 82954587720, 595982391991, -58755787416, -1335000198495, -204055245460, 2897559506416, 1218675085916, -5945501838076, -4322687153820, 11290921742103, 12710343531588, -19348080633494, -33181827617208, 28173558104117, 78633438552068, -28075766468049, -170592298959696, -10462825119320, 338408129721564, 160039170941562, -605377602709784, -574939841130611, 940907385442180, 1541452421752173, -1140778643485124, -3509661772824839, 578109016711560, 7016345188232570, 2231629925709136, -12294779269533082, -10230546900870796, 18183277533882930, 28324776721318460, -19763465947885890, -62998890814019192, 4271595728409393, 119057782232582868, 54535129666197825, -189860229467878568, -201722664528729095, 237234489332709932, 498826777987142858, -161626178863750284, -983325169618226467, -266032431123359076, 1617229791391920216, 1424840581598832308, -2189888044263623700, -3509408783492399700, 1247985795176225549, 8196264849460646420, 39619136003006709, -10303858619241170804, -6799963376213457775, 2942330262167942356, -31282615343505941535, 176690255788609188148, 794531504759784634116, -817576710125081614476, -10526059320723772799333, -20625071528212178443024, 23629467994393422336449, 245324517036418282581816, 706374810731848489388285, 1229995888754970537043832, 916786386198129686406149, -1726765930306584803637700, -9133303522791579570561895, -23771716173892935984740152, -47086878199940173381431997, -78578137042767293185763608, -108909780448664639742192302, -118701086104843221825893952, -76501649454022202431456440, 47905133063319457627809116, 239143380181656654157829379, 410822874174220894945023748, 430500942605565318248686534, 226179536818629486798659556, -86770478062704598711127530, -261153858241688845487353544, -171842399581920561644882712, 31429749892862571936943296, 108369682873261241941447386, 28929151016408483866578640, -40556707284564282493174853, -18115317497894256485985944, 15499114286073862940893863, 5771150006501215476044564, -6754334042509630585606678, -337271638260492186930180, 2608339986402283331662836, -931304320495991767038812, -521940903336202756415635, 570125671925550424767588, -158576743998359293992090, -84885942452375558995544, 123398800128035444624866, -53258893537044286012592, 3480786036956666392078, 13575226954155130592508, -14961832430972087466640, 6581816812774367413380, -3701382573044966286718, 53481011848121222932, 83792495088732888232, -518058754898604939540, 851229266717348740002, -309198017372448939144, 1132510632509045576806, -238916870476378919768, 907171537317959250574, -155147270437568981592, 290318605103483069633, -46503949618630753216, -343155530416890106709, 38837448517657349828, -691940540407978558126, 78399597743512846492, -638724624254921585441, 75749439096330540876, -282795391964376635117, 47166089250333997124, 179049996509483684835, 11073483878756467644, 529144001619242101942, -18450173362715958204, 612905121296202386164, -33634447659768668648, 416394295073010414246, -33923390823015646820, 21989727801284556394, -23408024484843672936, -360724812162079296730, -7732176828564752156, -623144076692548880506, 6525458176552328492, -592880425601466707578, 15640796266777288092, -357047371259020772782, 18119745313658980644, 96913740000230984912, 14572508764184902160, 502748881335000848050, 7798634700738523716, 702888064135807973366, -237945187721447984, 800789477874728096282, -6436194449301529212, 241227918830159868944, -9245209211991623664, -153318414526831746041, -9194815896297121944, -655581460779682318291, -6181022325125974388, -855065902256798579666, -1802126934443900844, -876503502905249744754, 1553497046468124176, -487447892531199434034, 3795174483082631700, 505961378935057485158, 4858715440177648264, 871251481302080449951, 3581443448180776100, 1160067926518877572425, 1616479133271900968, 678826357398154436259, 87230147297820284, 658566678651099524492, -1450664210072937980, -1256630711137247175234, -1834926490211240464, -1278796476851438766556, -1254048247700591296, -871825574733284985912, -619554007401995020, -952625204529615090587, 38886505724717068, 1598583103563588792227, 379363234504291556, 1153789983393647525061, 322298357426655836, 1296395783683877331663, 144733865725455888, -1245386345304438401779, 23446780852871792, -1553947369241931781227, 0, 979576669634307067102}
{36142444, 5965258, -2456674, 10757580, -9014570, 8217302, -1220126, 5557276, -10124092, 7238558, 2960506, 15584, -2037074, -6130424, 4461616, 13743896, -10674404, -5065106, 8819264, -24581480, 69120856, -25850042, -171845506, 205096264, 315078762, -659892378, -377762474, 1532095300, 205511978, -2858993922, -86404132, 5286242484, 1441168806, -12549194246, -5166283252, 33004775500, 10674133236, -79532260018, -22997314476, 176843159392, 69512119980, -381570054536, -227242429790, 804360893900, 689263639820, -1616561444190, -1928606995150, 3013690931840, 5018575662968, -4999680539776, -12189591062600, 6647524266400, 27703965736892, -4215082201000, -58800921534670, -12983035451448, 115418804362928, 70826180145712, -205367495844518, -224791634984648, 317749829419164, 579824112001020, -380299030080032, -1306106818530232, 167036647128012, 2620021224285598, 870783668636456, -4655104476852110, -3857396000396584, 7071970705621960, 10756894641207580, -8168058764540504, -24364534309426904, 3212511036002352, 47292473605395424, 18122448848082514, -78579384445273162, -74595476239636998, 105939876980178458, 193550088379696196, -91028524095450054, -401719644053844978, -54663376638415028, 699971414746344630, 488732883290398086, -1001423973849028280, -1407728943252551632, 927029804044336428, 3165722730029574416, -16857265458084534, -5430886332331169128, -3120801241394126304, 6848502546976487840, 12740100053043542632, -9879521512668406828, -26557373759751305656, -27590576103880082124, 261873244511638666194, 108548179336402584706, -1769848098416037369712, -5940720752191380735448, 5908109136079532999264, 63299186739627123811758, 172960844339647774414488, 142558691086787757979268, -528433764111133920488848, -2730557656416958944769046, -7567777906859166979096408, -15925061722082785604083654, -29273534774751995748478694, -49332318163089184955849732, -81329641633624412682334388, -133369108692565588636628354, -211937261990641916499125410, -314825779352078080799874844, -406365950303525105075517854, -415046431983358979177484932, -268843046268414236164753118, 34040692239326867518173936, 347897545141613905782824086, 444676854875982590066383244, 237861223086137848056991462, -81175399504105793287948666, -213194089917400421577286650, -89478126977044132772855952, 65139497433315539054709550, 63836547392652334832015298, -14666653686328221116795760, -27437170130875293325103604, 6086035768049266350137430, 9589085836751687388070356, -4200020857147321419580190, -2179584310314981226828896, 2341801613524549646657774, -263103698437549447259410, -733930433483473027891136, 472608719862632954496922, -33702528222130409060370, -125522959748324980399992, 111536017872919381455318, -34935515723863382666402, -7291186609326744354454, 15648943143553564759592, -13929001649437460978126, 5162575057787199489776, -2783079132711669194556, -270936358182491509796, 278840535220290533932, -507001902733149024898, 968479887739537483760, -309977348435755448988, 1211052094064526625336, -244725269923324731884, 900164514030484635986, -150310856019492982496, 216958726829648590378, -35770272994189456106, -433404365713619223790, 49142373987607013830, -755622430606104298912, 85035857961948841436, -652405358437784147118, 78013629292072995896, -248893810701119961036, 45934562782880487752, 239743518266361021400, 7914795176067975344, 589074940602020443868, -21979079787890922994, 646501545256377367938, -36375831003559045266, 412621772449096288594, -35321533905065151288, -17219484141055447824, -23453855403688266230, -416235687626920401936, -6763291204800974932, -675062601144545964576, 7960331585863047014, -619343550849676943014, 17035103195803492426, -350810926671881874860, 19108439095463024518, 137071727877606992200, 14985495904955759364, 561089695161327587428, 7687595460032097212, 754364665762040350250, -745664029996903076, 841027884155785099440, -7105862238274107846, 227470303583603807754, -9846505821616959314, -193922415529463686016, -9613347585044346658, -718433069134880762988, -6332685735013405520, -914571461689445461642, -1698945887081236624, -917148661105051465420, 1787477857030081982, -495343437961461244668, 4071390745385688140, 568349682618766018112, 5116273862818962836, 941906381424266990244, 3722772485626200946, 1231922265765403274298, 1640072667091791106, 704865734710676814496, 41243502231372704, 676813098485685585114, -1551479727299819986, -1354671974715672582660, -1932218835103777256, -1365003484340878272420, -1309166494645619754, -912915578091973846600, -639255551079839994, -996341046743619208476, 48527459791653970, 1712025534483894826350, 400767152728237396, 1224187473908143025546, 338135714850465338, 1366823492413713532046, 151355563694321242, -1328902104837012734694, 24477160189475214, -1649554554843179084616, 0, 1043145137723824453238}
{36920403, 6068764, -2491995, 10912100, -9118814, 8327124, -1330735, 6020616, -11012195, 7844496, 3829369, -1471012, -3746334, -252468, 3501010, 251724, 6580255, -8002520, 5577434, -5515500, -39032262, 102602392, 46908517, -368818824, 214550235, 654031440, -771697066, -923656324, 1631151326, 1521259416, -3109901060, -3373468780, 6476026668, 8728057488, -15336733675, -22431369584, 38654553433, 53411984352, -91473866016, -123518918324, 192837846200, 298551096136, -368556969944, -745218462152, 645430080500, 1820006042664, -968845563090, -4231332007428, 927659961323, 9320838971744, 896347653318, -19356012538952, -8351669611018, 37397030697288, 30620493137988, -65655851796812, -87333503811703, 99779790436704, 215823751579798, -113641315637740, -477798661645151, 25593072344724, 955276178260000, 365161159091244, -1708567435631230, -1479257549622612, 2639040919106305, 4077070256909480, -3159142342110755, -9303705252679108, 1537683718710047, 18399328374765544, 6181568443011003, -31539014124761484, -27526925865697337, 44872812563413000, 74311521008716564, -44455637914552804, -160502587405566385, -3639136916384480, 292688861126258593, 164486733277029792, -443892212678779936, -539296353116490372, 496869938283037411, 1262999122632144904, -202148518486236186, -2361989357963444652, -965092590412948307, 3524653795458637860, 4122067143889339427, -4693096871910559380, -8417627369604300559, 735669693072526152, 20257038891518055280, -5964580191151458812, -3820568282987608013, 61037278389394053300, -135864142382714228433, -1349173973476345265136, -87817063919345734229, 13482188974521168802780, 40186235321315713562723, 5570507637189589313648, -269082633578232327670484, -1045037538520069492387364, -2233977257158940665448134, -3176234411224906265641932, -1907486022895920638512704, 4229878034232288196857876, 17980742497835553412935830, 40866100053117827346248216, 67372662109065978637664932, 83793560382985043715097532, 60283411200290934501272837, -42054047012070800033078648, -236762946365128757511189067, -476462026045031856429238248, -622661136222917315048465620, -513313452905156918503947128, -139913677276932638336085025, 264701630365961734483533008, 389258638178392217726239943, 168805393000695226843838176, -109824585985291355034968127, -150626887569389276270091536, -8434309951942173795175039, 65117541897085626188974952, 13531890688241044614670001, -25466893599163836031571796, -3662234601022686810348183, 10045022324236805455210340, -1062697970779729112076957, -3190045682509952275617032, 1660837832855989993153453, 318677518526705450230252, -788424857343890854951580, 328565171327728766867620, 70139203355273676775037, -143255145417861902187236, 91338235587600462468927, -17616944620115289852696, -15182431336393069489258, 16162425854447220559028, -12426660354459204993231, 3814863034696958969912, -2005050464244838962866, -496262171711731793240, 447484508075134883501, -489561381346233333772, 1092538612144586055993, -314316800857110298712, 1284182994631726407511, -249724171391551838844, 881219680169286006054, -143928813740367371384, 133570380851724936692, -24165240473092652948, -528083868812969565507, 59683806163235727560, -817894165149612077984, 91504200372780042976, -660632958181602505416, 79919260857849412000, -208357850981210114067, 44324194917457429356, 305541341610197546494, 4465025323181283060, 651040070776829749730, -25666974617417499812, 678589208860615444260, -39147515213561558336, 404835956106255576835, -36655815091360201564, -61442196051865569743, -23387631096857133460, -475744418847844106765, -5675581045748661612, -728746940764439056100, 9488959289083722120, -644808625556815873899, 18482983711285491656, -341365298229422422736, 20108771326210560844, 181625659652194717066, 15376718518038822720, 623535117633802679020, 7536933421784484004, 807894112657307825309, -1298414292780542132, 881745362516973657771, -7813463039222023024, 210467508916777190309, -10470584343352029560, -238721442081769073006, -10039725942222978064, -785545015073150675614, -6478430172033859716, -976960193408451952588, -1580515413375182896, -958437017631337116537, 2038107132342385184, -501977766885453079040, 4361653211283363892, 636098934920402602887, 5383732237973478008, 1017121352847679025699, 3867129642210903996, 1307263452587449547991, 1661439682083326564, 731027763592564420322, -9084594931373992, 694630070575989773909, -1657769829758766276, -1459316671247962748876, -2033785195576743800, -1456252295022556854214, -1366206723558333920, -955331361414514623372, -659263922068835200, -1041596705045323974049, 58943735083384852, 1832724733371366715746, 423226944038546528, 1298438283831517849523, 354667362231417148, 1440657784961907302436, 158248559723451952, -1417571228524242818432, 25548114748596804, -1750600040925977910642, 0, 1110547399863614530004}
{37713104, 6168162, -2525116, 11096336, -9297398, 8496320, -1317178, 5872692, -10509884, 6988964, 3670646, 1889088, -8416356, -1267356, 11173930, -1783184, -2622592, -4302674, 8334618, 10911832, -15079926, -76503712, 147975180, 147136040, -528704290, -2400550, 1168349554, -607212460, -1820783788, 1332971502, 3205574994, -1903887948, -7922517172, 3812048884, 20512739106, -10518478148, -49329284580, 26090465742, 114404005482, -53186456112, -262239530982, 82892556506, 595574384074, -59072516908, -1334244270180, -203142391836, 2896569768994, 1216977772836, -5945307680268, -4319480780150, 11293033311324, 12705005726608, -19353749772276, -33176545417278, 28185001947478, 78634375764300, -28096676631086, -170606435678286, -10435435754930, 338444387502140, 160024395397622, -605452469399418, -574963176361488, 941020213407224, 1541542158283034, -1140854305759758, -3509917024652982, 578086921675686, 7016839884786802, 2231627250076128, -12294865555206546, -10231309565748612, 18182619450421434, 28328387716869490, -19766775454167902, -62997231348264852, 4273106756714002, 119039340605896104, 54581523468026960, -189914170235863632, -201722995216079324, 237439691393363094, 498089644216539974, -159870089986219330, -986555270640521628, -261387697610325906, 1613026917234974204, 1422280415263036932, -2164916157379969156, -3592609252899137706, 1476425844628251812, 7599724145807297892, 1438220838732531556, -12246079557607182342, -8978133246350147694, 7295576809295181434, 55610894800957263754, -8372607200835067790, -242237047649353200658, -605043739388761059952, 2527144579817991122948, 9097742739900134650890, 2874498630364731228536, -79671589282189570372002, -273348624755184046447428, -425541807217820078688942, 139166335014702951782336, 2800657086590255387970002, 9442028028139538232180830, 22653966475183124756319554, 44764082537368638397833678, 80308971847166996532619180, 135183228057589432795637680, 216247753961323905981104300, 327040080810082575731611320, 444632977443708263546949810, 510426989871723740556628840, 432922396612033763223185436, 142323730141173862245287794, -289108736557580368990644514, -617219742221955198233256750, -583719108099044674530848156, -184458639910588355523140258, 233288207055331479737418106, 300732668408372533325488648, 60000891517850473114678444, -122755275227315023224640132, -69963500389426117539635186, 37906799139991864363560694, 32238862640713544428188976, -15230963901749936528570982, -10601445938534295664174928, 7763631775786023829621920, 1743384701612765107011720, -3336935107075638129025630, 797160901817151672170926, 730084211301720083236890, -713618180183553635950584, 170458987230705713408888, 144437706198418723217682, -141754184340013891346830, 67038080796451536605412, -2724618825084007553286, -20298373140833605938308, 15496621019289072637262, -10691082749549183275828, 2607238521257348170614, -1364512563755164838386, -639648391409935023376, 601884465213139773736, -470876612472875213624, 1222962908369143309528, -321688837039008736162, 1349907134681903734764, -253519974924041273600, 849493856881672850444, -135981293370615993936, 40182486920583923672, -11740471802193279128, -626660979829855267178, 70409112562585703804, -878042878016730951732, 97761569978077253560, -662792182724966317130, 81437637038412031954, -160848627074898477822, 42321354947175574862, 376446379628238433936, 722798909054197522, 714779608844116012380, -29507380093764753996, 708758656985446706656, -41939490113071653214, 392639147676401906722, -37916180831465016326, -110953364689568341278, -23201486036489746504, -539321958179024932832, -4464309080538918150, -784063284070252106258, 11112905627126634996, -669003417059022070488, 19983526956301429452, -328390182367978221794, 21118292021635612724, 230844170324438533718, 15743164684868311114, 690234183716086576482, 7343947696358540268, 863435476128767754134, -1898202493917124598, 922808557228343341842, -8560064313393105942, 189909559775740757752, -11117569401144486508, -287998136545049879232, -10473461070876629174, -857109251334635523898, -6617389668703864806, -1042292978086366966376, -1445857513016070652, -1000268919447523665344, 2306152384413007964, -507188154067311767660, 4666436262825797812, 709565699728641479230, 5661305109543303798, 1097125215266449219412, 4014443221502045678, 1386202500741015253222, 1680346220730809772, 757226604552873230616, -64005276964762026, 711915186348185913006, -1769769639519144474, -1570947832202560556588, -2139775327975823782, -1552794398082123368668, -1425214591937484116, -999073308098988358786, -679565779136036866, -1088419859022469681280, 70179550146465642, 1961097285634248906800, 446787856440256896, 1376728840649435154924, 371920131985783946, 1518041607989699666634, 165422685579496472, -1511684723582000218018, 26661058675525638, -1857368125278666079332, 0, 1181997216166794629850}
{38518039, 6279728, -2593388, 11339568, -9527907, 8694836, -1342989, 5923588, -10786076, 7721144, 3051915, 107760, -2418563, -6206680, 4643757, 14271400, -11109914, -5427752, 9323995, -25037028, 69766290, -26464220, -171919129, 205998516, 315214663, -660419392, -380708834, 1533194912, 214544667, -2865081532, -94258813, 5284018364, 1454740803, -12520391944, -5210161950, 32955064208, 10737706268, -79456063852, -23000980520, 176643666752, 69406537840, -381167201744, -227003724749, 803927813756, 688600792859, -1616421068872, -1926957574060, 3014091531112, 5015890194469, -5001394830392, -12186902484692, 6652738679736, 27702766514130, -4225884867140, -58803631147979, -12968403480436, 115432529529396, 70813551297636, -205403163849610, -224789604253412, 317808397158929, 579855601845828, -380364188555239, -1306216491668188, 167089193418247, 2620215373033344, 870817159524737, -4655297337845840, -3857796643132457, 7072289277865192, 10757637311866657, -8168622264000388, -24364223791783687, 3210362325795272, 47293482780268989, 18128357846104044, -78590762918684729, -74581391427098580, 105928328010117661, 193520984230357560, -90885258260900114, -402043238186911308, -54146571793576552, 699459983666331292, 488411529303152884, -998189960854555900, -1418079300831976842, 952062692592858832, 3114107710742887568, 75747921760710896, -5566800014673479493, -3011526369954505120, 7042695489761054754, 11981164895553967012, -10942238179007480672, -18216493939881661764, 3424301106428867439, 42841701278725856420, -165386056011234935013, 115052573619485132024, 1886709127945597787094, 2428079677240269991760, -16698514717180625895428, -63963374599934826620676, -72862515998496988394704, 254736235735185687982532, 1346197971831302097273783, 3615768021452481827281480, 6534586402274054539787303, 8553893796033334431436052, 6825879941419856323037807, -1557415928910983249917080, -14955836646220982794831082, -25723033531861358009961756, -9331894893823755451956194, 72397464155536731757335816, 252498738870665472400082709, 526235206420868040177598952, 785331900970682170996750690, 831166693613718265906904716, 517928298335492219269494315, -62245582926769959665743768, -529550181409165362890898956, -518839409961877969912398688, -108465297121246038175085605, 226734495072459868067034100, 184319353444821576283708831, -32490904538367749985581428, -91364119537265615955965367, -947863408186330571925320, 36239849420093246464582532, -1909772218468205286730016, -13279803451510253502299656, 3966908793187095838900096, 3628469807085226208027987, -2790723930920312043810500, -42089912442143429889497, 941279141332022928784388, -551697899346371548358875, 23919354806317352973816, 187118715113525716793878, -126097217771777697595652, 42123989011003943694351, 8995114236371448844424, -22976284916241230559961, 14021851867860211046860, -8904017274268822946932, 1577347073267860116200, -848192081382142414478, -718758336517261986792, 752034200027138875136, -454580654699959946220, 1358463772964959352614, -331388911888929612720, 1406258287476159896360, -255783711994769420452, 804250183739773756739, -126470262577520741720, -63088772555362891581, 1448497684270959620, -728533954829171387361, 81264133622182437696, -935316327910218139570, 103764494377725634764, -658261303550803823220, 82540558554346673716, -106046829236325623489, 39913365806626094984, 452426994591201271695, -3312233921276075676, 779998226346048335465, -33492954529126924816, 736572888852831869972, -44741146585678653512, 375620933254662991633, -39092258188419735488, -166025495000997809727, -22887472072889199796, -607024257891577539267, -3124821335503718248, -840855402099373931652, 12833558064888725620, -691634041431656714597, 21535618546129070060, -311549225257799513041, 22134366178486666472, 285002112432296810857, 16081684208114556984, 761332575046877594464, 7105859630134292840, 920934516542322603138, -2547061738348246840, 964069594851012757023, -9346718922510420856, 165467620043311953495, -11787543202435093620, -342047354408248620409, -10914013111698092496, -933320808011876515459, -6748650728901738364, -1110626245150270693562, -1293956100433906556, -1042532373982344830972, 2592402373091386224, -510800573818202143556, 4986220923034082076, 789125083220510813578, 5949204292901207884, 1182154763146533156024, 4164631011606259684, 1468850308426434550094, 1696545472932322720, 783367311338694385637, -123780105191430884, 728557743390189027663, -1887722031920411640, -1689967374498691262933, -2250342810453497916, -1654891584634485588613, -1486235961845178592, -1044137767906024485726, -700146357089584048, -1136836946027413309313, 82281105880621780, 2097581109421520710011, 471496800976945208, 1459253307416894232284, 389921756074692244, 1599122852185597046175, 172888083022061056, -1611548604206351444257, 27817449014138992, -1970156685551603060354, 0, 1257719359577838787926}
{39336544, 6387290, -2630316, 11500896, -9637844, 8810866, -1458404, 6400000, -11697892, 8348876, 3922174, -1390320, -4153918, -280072, 3759902, 479888, 6394776, -8135908, 5539458, -5631460, -38904678, 102819090, 47879498, -371408536, 215580056, 656379686, -772907170, -925788332, 1627528644, 1529553012, -3099902376, -3393058504, 6464815104, 8740069146, -15297755444, -22425747420, 38546710498, 53404824332, -91319178632, -123449611852, 192699847014, 298211445894, -368413818422, -744466882828, 645361685388, 1818953250210, -969509685142, -4230035167744, 930099876536, 9319353712064, 891686344600, -19355887145904, -8345048771124, 37402528360934, 30612092225060, -65671429592384, -87326523447844, 99806661644910, 215831605677978, -113679508686952, -477841247812024, 25635834755418, 955363751754086, 365157170426836, -1708708215241010, -1479371134404732, 2639251189178724, 4077296756628786, -3159238109013782, -9304056518486232, 1537127587062644, 18400515424674802, 6181986211266188, -31540259193399486, -27525469901126974, 44866902175305188, 74319632626565446, -44452170541594238, -160528005561896858, -3582522590394986, 292594114223379506, 164552472831380716, -443694957859624018, -540220798558364604, 499314449545695392, 1257947470950752798, -193751395055349754, -2372353706185961296, -960299453624903756, 3547444756439606254, 4023054514829824058, -4438324071101254542, -8911328273708490860, 1674723909946902308, 16771557469474674164, 8867550004182892092, -24047938657162428420, -38195386973447328906, -63290471702482558462, 431556053779785534614, 830126919986931882924, -2030780034913069893084, -15332660037051284766518, -15347626925463156900124, 80272139303489673502868, 401400509633341488091708, 853278353377107918088610, 668563624814115556694626, -1975511003006699734679748, -10382854154452508437245716, -28342932039130466162132170, -61433923426058990880442186, -115163497839628587366956142, -196409565777090251267858064, -310557876960796801370840774, -444357859350321683890069866, -556422246685825714714593484, -555459419608232153991606566, -329820919856436366183146188, 139501980100971405483948756, 682313887750646629974100974, 950047095584124029051795974, 673559694832031728013903606, 22169591291488930645678778, -450835648963573213522523686, -375833799793147299998475612, 9869363590935899947047184, 194968242033602960775750256, 64340647225385768249890230, -69686641752212536980827060, -33495119569596054857728350, 27147808033837936224374156, 9613342660018661399154058, -11892589690798395934291308, -47426657048627433928282, 4378958089222841266232030, -1824369675761261801952398, -709888723172915614843704, 965846634145835883306144, -347362547360385251431690, -94252888814435482601850, 200881213058497777015932, -101641164151426046434754, 19143577542100273742626, 17339772801502342281588, -23674859039039345843742, 12065792255590639920402, -7194415009992431273272, 738754681659395720096, -436603338895399860540, -750367479931025231434, 905587309012138237214, -442991831807765124174, 1497105865795714859556, -342625053172289230146, 1451338860364274759252, -256250843871398625164, 744859540189123424246, -115415478041821189246, -176038035268471915974, 15342758094418621054, -833031951982565702236, 92193244692719632064, -988924708352144400198, 109469192907059741344, -646415092620665609950, 83200421548302219290, -43655715996158413384, 37088567608529225892, 533414699609425568188, -7639364239043284046, 846363909358558712264, -37615481662108481946, 761567347208530747530, -47541280811162721412, 353359087263891484808, -40173367134411619690, -226927205804451340006, -22437573476629645896, -678890785682599779912, -1652561432208139454, -898943356164914112062, 14652115626007012068, -712384286719699980198, 23137932741616720402, -290489938920378708500, 23154169492282779628, 344380041093215120690, 16388987294414139922, 836971754946119674984, 6819813774379456564, 980322626548800916544, -3247049588691294494, 1005365270795671086400, -10174462542359114290, 136793305186774330062, -12480542996650967458, -401176369642305917200, -11360790286802673864, -1014377411123944521894, -6871251019149567562, -1182011372607285721662, -1123756311925192870, -1085102177452556081602, 2897667165913809094, -512629135650586596132, 5321494532901787778, 875171454444116337646, 6247638414271680782, 1272454902500178247286, 4317599749308131886, 1555317365646168693008, 1709777316345157998, 809345244877033823470, -188681355013163804, 744438186186767230384, -2011877792682505396, -1816796883947763579426, -2365645075042587926, -1762816325285921836822, -1549316840931755006, -1090516733384838424360, -720989383497812162, -1186873032528919460232, 95296663536350368, 2242636375440309242682, 497402406561841572, 1546213947539675765662, 408700893032670128, 1684054490005569761400, 180655212588148924, -1717484460503011335874, 29018786891438604, -2089277735965909803700, 0, 1337950016963461223358}
{40170404, 6490640, -2664988, 11692636, -9823553, 8986328, -1444368, 6250432, -11192398, 7485684, 3757700, 2033012, -8920825, -1282696, 11513657, -1534776, -2946341, -4598468, 8910304, 10463368, -15299210, -76118652, 148430222, 147582412, -530052656, -5111548, 1174018604, -606646216, -1825279733, 1329574188, 3205575223, -1883113280, -7926484836, 3770838512, 20521616777, -10474120884, -49288234883, 26021518800, 114254095376, -53055930132, -261988612030, 82828999216, 595170636115, -59389708324, -1333472389709, -202225983736, 2895521356936, 1215280240060, -5945001295982, -4316283002880, 11295005507427, 12699675786508, -19359333512344, -33171227803852, 28196486180669, 78635282672876, -28117880166219, -170620756704656, -10407022487968, 338480703803056, 160007880931804, -605526240565388, -574986681718703, 941132921500412, 1541635880800001, -1140939223187580, -3510162486853561, 578059842254196, 7017315495269553, 2231706565129000, -12295101701932176, -10231943641480560, 18182060823825668, 28331343764833172, -19768605925222393, -62997501605584356, 4275098938061529, 119026126955025220, 54610714321859168, -189935825384558140, -201754837055784795, 237608244084874808, 497631628050310951, -158994550553884276, -987692502746266305, -260863481295393092, 1615612081956378220, 1410955366757385168, -2134358702054311500, -3659257851971652068, 1603822691192187037, 7372183908232886340, 1854965217504019127, -13015815964862814192, -8421759775133304362, 12581803681608101784, 36108194964759074962, -43537409472920693852, -25685119829440153008, 181007747021529903728, 242243431145956133162, -3000189742945115001112, -5241927609929310481794, 15136826029387285249220, 99709972545729903188196, 170349339890671171461744, -111058408121099444695087, -1592827318741286989335524, -5127577791077847683813461, -11237538528330874959944248, -18929609520892139502518019, -25987656583604869016514432, -31711001795932819622554422, -38506366601769321486104772, -63421894553339874255207617, -137203162042611912116916688, -300666593559646203282444366, -580731498302469490944038340, -916195803356485807189098728, -1129687205710055530308686376, -983265294608086332269239468, -370607762678179511910606384, 434175404141714168968714740, 869907796839704747117996520, 609342155794017409084403266, -31181031657986247891782892, -382814640411139322192125584, -201082839343902941506037176, 100649742341226623941743581, 119273170449274490435203940, -22237693269997558246847464, -48583752163680459981708804, 10844774892546720953943698, 16292815171684973324293144, -7731533794609324068778363, -3274396276283906091160956, 4095994897442473005027856, -722985874657173439356704, -1130515193517841059026636, 845198305673853659541492, -139643148670835552199270, -175958959284815110968952, 191353414439838290481547, -73235245971661760237736, -302059938394432413652, 22497667386530771243400, -22888539131940106215484, 9897164003887038034412, -5644506538155336634072, 87483898787146127252, -107424043239767198111, -749468029291663407264, 1067886872622166046475, -437336054647299819104, 1636489050317787477108, -354586600669293167480, 1483346877300087666571, -254717633781332100728, 670801219666049936343, -102851032594227522444, -298369278091186535330, 29880396586679540972, -939415448096984684063, 103139426254478981112, -1038043194489550678885, 114831693735451990848, -626628267630798144824, 83390315999736111108, 26595686120246456645, 33836379824422007620, 619301859017591209657, -12256793068775634876, 913506955027880549310, -41865862188699642524, 783250072622011910136, -50328100420557112608, 325420660582076775883, -41148534400360638904, -293921683372226458564, -21843723232424936808, -754942936534057172700, -43085741967434988, -958122175972695342478, 16569576879816658960, -730914926291508305368, 24788924429831933480, -264843632213821315349, 24174684073689038108, 409263681179601290798, 16661643407499983288, 917288114593240269214, 6482879118705247944, 1041515755248661737943, -4000245647558729788, 1046516285317308588474, -11044310800986557472, 103517984440499686780, -13196558275247959076, -465705035846296404550, -11813146723992047032, -1100479149545842158798, -6984177911924820464, -1256494087517062483478, -934163717801019232, -1127839098871007970864, 3222778260279454688, -512475613222833531818, 5672750444571464248, 968119185407553349326, 6556812428614856932, 1368278699964674080029, 4473244552207892764, 1645713399663262535052, 1719767816950540972, 835045425204513956670, -258992348334997872, 759427720848715471074, -2142495817098306540, -1951878398992022979189, -2485843472969738308, -1876852041062747738119, -1614503348838361648, -1138197389921306566126, -742077013056923948, -1238551619899184645280, 109276612096855056, 2396746549940387504895, 524555069675701540, 1637821300340355454604, 428287153034011720, 1772994686754834392008, 188734861781152180, -1829830307555503148606, 30266618606848000, -2215058066081565470496, 0, 1422937439390988561312}
{41016926, 6606472, -2735720, 11944868, -10062692, 9192858, -1473268, 6307292, -11479594, 8227644, 3145430, 208972, -2831794, -6278372, 4838622, 14820768, -11572320, -5794982, 9829336, -25506104, 70433206, -27076858, -172015704, 206899172, 315458696, -660941424, -384027398, 1534247800, 224414082, -2871254418, -103170334, 5281868744, 1469292756, -12491431758, -5254368824, 32905077604, 10799240554, -79380347974, -22996161772, 176444848992, 69282941100, -380763295336, -226740507716, 803492943500, 687916242636, -1616282777938, -1925303600798, 3014496870240, 5013247346220, -5003106753066, -12184352816984, 6657936029704, 27701844077446, -4236688769456, -58806683110194, -12953689583924, 115446320698256, 70800969032844, -205438436789648, -224787955577940, 317866495889122, 579886707995168, -380427988429354, -1306323649434656, 167134745711144, 2620413781784030, 870854819699312, -4655510288255614, -3858151389368852, 7072553767235064, 10758382356625394, -8169047752268390, -24364303984662552, 3208887783943704, 47293899401729984, 18133724044935178, -78598894260871146, -74574146561896126, 105924145742588980, 193497679116652456, -90795281259999602, -402202831146136300, -53986962946889424, 699539142673117942, 487446037720771874, -995071250277105878, -1425267374632095660, 965591579677466330, 3093057360320497966, 100321899332937744, -5576083022407703378, -3076935019427190986, 7357261004178525838, 10957335775479488930, -8479953224945675050, -20888184839792105592, -773861504469416988, 25454072860313445452, 59188065415243275552, 40068466556167925134, -346340997380073032642, -1801650052306743492714, 1878932238599024753520, 20633784118712383062608, 41022106401147112070484, -63623847106344372455418, -528601938265423217515068, -1439083723754934613409372, -2119093710169933451739776, -125558681540406557933178, 8674924000235217941807852, 31145594495228168045678386, 74347469282847259639940092, 146832983197961664713685108, 255239796459203428393157880, 393387495083713055195021916, 535046424595278769495832756, 600696246946927119983851332, 467332058341195102842449312, 40339524540811129411576234, -632558365260649025628084930, -1231035512523134177822599794, -1291038505618943378449239240, -642561744091877536537866080, 283219533408494988620384146, 734610799926525601833802340, 416964627412851536258856758, -142801115840516052232369324, -281946114587580298702343706, -33965843936020720321155684, 114133163949936384511402430, 26560646145613612360619202, -44426343257571393521246616, -5859689839958657700170728, 17334044354328334935996018, -2489100246477579743075060, -5168153398364920645014116, 3077707358130561215655646, 279268934767719352305640, -1292614348532080554416278, 632913317544024310045982, 42625032460876420756880, -220324714361664792219420, 165426451399417791703922, -44769652175975077288062, -15441029276784534963186, 24901294804603702831596, -21087896521067196572342, 7721062769871064163894, -4297981748583699218730, -392227729913304788254, 161983250282126080674, -728775966700792775988, 1242133870865545604828, -437975108405205643968, 1773906601780407037416, -366493974580554197758, 1500594907358639696860, -251035428360292714486, 581664346194826356910, -88822510211673445264, -429693968514388125160, 44996740391031994294, -1046876999200048882076, 114044342357983186196, -1081814981554498916894, 119807955241439017316, -598279423209341020210, 83084123179792289504, 104949034270780247228, 30147361818990002322, 709939203414942996406, -17161601551706909888, 981018935255605164064, -46234106217767014838, 801101967720606247078, -53089231170079305844, 291363211939417782996, -42006507579455088874, -367264954462881905486, -21097819293257945094, -835182356088273125190, 1707921702830398904, -1018160475800787862252, 18586728196468738884, -746863062937184614230, 26486821351581412462, -234225417302387861154, 25192694376290411466, 479943284554588333850, 16896080268496667352, 1002411983214745220680, 6092050373533527662, 1104413253044109549908, -4808749190500263810, 1087326385362842869002, -11957256499851222458, 65252082739909844440, -13935528087244298674, -535965957500040454012, -12270380443192004832, -1191828015283062835084, -7086367172136322688, -1334113790654143726266, -724043641196613820, -1170588929591916370788, 3568588607849721610, -510128850742843796312, 6040487647650083994, 1068403405784719949976, 6876927117532991052, 1469887501287757529272, 4631448353533753606, 1740147030634670516398, 1726228748027039350, 860341885844564357136, -335007750944918836, 773387709398285963354, -2279843269567512708, -2095675245795837371450, -2611103302669109188, -1997293495777365303668, -1681841652558725238, -1187161748902957319356, -763389739313478128, -1291894497356973872170, 124273550680825364, 2560419388759854126448, 553007012134829060, 1734294567543592244342, 448711126109560622, 1866106941435248943970, 197138154101070312, -1948941203940050455584, 31562536815991612, -2347839841604013734892, 0, 1512942378843053561846}
{41877604, 6718196, -2774303, 12113196, -10178584, 9315292, -1593159, 6797040, -12416651, 8877628, 4018129, -1300428, -4592124, -303948, 4029322, 728480, 6176403, -8271632, 5533418, -5752612, -38838598, 103035368, 48965685, -374028288, 216544545, 658728092, -774244086, -927878660, 1624398372, 1537799976, -3090938788, -3412812824, 6455801982, 8752118800, -15262287487, -22419757908, 38442411251, 53397506648, -91165171102, -123381261520, 192555716020, 297872220052, -368250580478, -743713068672, 645249867908, 1817899052892, -970108737498, -4228742895024, 932482805761, 9317874406796, 887011757402, -19355752422468, -8338274638340, 37407995456384, 30603375738568, -65687052521168, -87318982787737, 99833659123852, 215838619110452, -113717418911288, -477883723893311, 25678010464728, 955453780986802, 365151119992256, -1708850882333640, -1479480715034712, 2639453428120727, 4077543192520844, -3159353363077268, -9304428949857756, 1536676586024365, 18401490078287088, 6182657174333550, -31541523138268900, -27524718018086302, 44862898818538272, 74324789487452916, -44446962459477028, -160547606742053483, -3549982772751432, 292551470394801265, 164547582482941040, -443483184619209538, -540874089185536000, 500680346773277054, 1255751652245604064, -191462965520846829, -2371772915315366956, -971295784712825235, 3585136922453558484, 3927833146362621804, -4236713963165112408, -9269681274242522452, 2157922599929027248, 16371426168181125090, 9882357093600530352, -32299454867476424340, -21469920102382981000, 31909109290180919049, 131182873770977056508, -438460740365613386528, -357842170409742271080, 3259633176178786648305, 11871473732356776607380, -12632660505321561770543, -129943129757327489497972, -339734774991550042428650, -163746547788206053273980, 1507774254405495807265796, 6642373901878184741943556, 16946638134137846616180259, 33259360079852849133805860, 55890359121588132873518342, 85168488910561349612909000, 131310126601650700736394771, 214681542169724742231732104, 373637553859557911819251852, 649433766095843924421191724, 1024955764714381611054077490, 1379201837190407458563830024, 1451364940125320405380244276, 970230267622073174479015808, -20238411627603522112662128, -999801294221696781305941072, -1264698915963727327541495263, -610666750931876884218675920, 294340029535830065422071942, 573236522694986479429286092, 170167835509101947458162208, -204221808176807647328415396, -135845896315506658427898789, 62206986811379184848186168, 57566212008200589298185235, -26588428784632025087469680, -17802734341609776713908739, 13752858235777551636784652, 2318676978939413599399890, -5634899888644005462771356, 1694474380075719227650761, 1030595722501230772938080, -1231970059595243923665151, 382041370034178289547656, 182153799205784911633348, -231594499492269823527700, 129961609618215359304568, -19006009837454941368724, -26150791344549648134973, 25103668893210680721776, -18683383811787359330706, 5682021118434803581508, -3168701821452717539744, -723158637029999340412, 392802203838124550847, -698545224652984084584, 1429638768311213848167, -444623573859630076416, 1906476483357630365050, -377632059053783587336, 1501522488252848789572, -245103882021341183400, 477150242156161108975, -73384716155152821728, -569528521496640313854, 60624516124867301864, -1154541635407417126824, 124848433893141683432, -1119354102306077785798, 124353993214366432840, -560754835568405752568, 82256612800517345728, 191613137179549854524, 26013271615945137248, 805133291072580847206, -22349723220588438628, 1048451589700750607581, -50709327917839414780, 814576963857844923612, -55811725662515749668, 250735990494694387421, -42735770870663688920, -447204215047969620001, -20191742017013726612, -919589247555064829160, 3604633478483798128, -1078799064855923019758, 20704131515419353284, -759841446511505254912, 28229616169115674560, -198234194439171013752, 26204783200016637812, 556713004247550677433, 17088583033757440784, 1092466679703926927716, 5644249510519510160, 1168896710981757683434, -5674676466288486140, 1127581564974072479489, -12914266530836307100, 21584369076233977754, -14697338109128880568, -612304619322751079705, -12731731119833842316, -1288627500761889965950, -7176701474845666200, -1414902887218008807906, -492220383768625120, -1213181594248550037266, 3935972689217230184, -505364272202743036768, 6425210414205570412, 1176480780892405506915, 7208178569153967580, 1577550956196298110973, 4792081297758387208, 1838725362846193677201, 1728857063394765748, 885096963938174002367, -417033916346225640, 786169253080715018788, -2424195785992967300, -2248672871385158351418, -2741593874446909196, -2124447074469775749251, -1751377928745551332, -1237386144601973604048, -784906323719303152, -1346921526978853598454, 140342360172014284, 2734188062334810567178, 582812333129712868, 1835861794900510344987, 470004408217882460, 1963560198136841937077, 205876557606562596, -2075190170372715926314, 32908181692534048, -2487981292954511651694, 0, 1608238793351919940894}
{42754144, 6825600, -2810574, 12312644, -10371704, 9497208, -1578468, 6645920, -11907848, 8006982, 3845018, 2186728, -9450660, -1293136, 11854922, -1265972, -3298772, -4901062, 9533060, 10007792, -15603470, -75718624, 149016574, 148014380, -531603882, -7861892, 1180025468, -606095736, -1830041026, 1326237642, 3205425560, -1862322376, -7929422960, 3729387728, 20527850800, -10429890044, -49241051992, 25953139094, 114093710818, -52925157864, -261727006612, 82763910514, 594765891074, -59707387028, -1332719824226, -201306032984, 2894525150698, 1213582646864, -5944796544518, -4313093456240, 11297126783288, 12694352644928, -19365050143894, -33165880838066, 28207895303148, 78636155925764, -28138575651358, -170635230064090, -10379356184798, 338517106138428, 159992116661762, -605599174305826, -575012007469872, 941245281295232, 1541732479851960, -1141030910483366, -3510397124448144, 578032507049448, 7017762139366380, 2231845548247872, -12295418743088826, -10232522031751770, 18181625164109918, 28333774569218234, -19769427307772880, -62998876301067672, 4276994869263356, 119016639337843120, 54630156049564564, -189943849426206512, -201787484400129498, 237717052658597598, 497391583844815064, -158648909948473366, -987827908719955892, -261780687937263440, 1619348507223109018, 1401239603394330018, -2114282111502518488, -3693492923521635320, 1650044687896969018, 7334364622593286086, 1827709763828590188, -12824059026489788840, -8925361770658664696, 14217284653440860192, 27656990121925295354, -13727586919991686948, -35497741297431551132, -31118903950796032658, -140019369138863177586, 431658544008444323668, 2514875903152313494556, 525948600729969871182, -27954111558144017671734, -76762332832042044250996, 6406903013753998134406, 618386193243927357963726, 2196198882384645894047878, 4245061261407202851713400, 4476536872906865932983294, -3079235029818810096802910, -26457074618871255999803910, -76826191167303311749774368, -163690708614238094726941968, -287930620212849262282604900, -435619635954476424315041858, -543852846481862450272359814, -500577631345706914848133662, -167211166159330460120331728, 526607736817440450859370826, 1379928413536263466705470090, 1892740469628166212261293436, 1562600228409368573327182816, 402481265443002089891358894, -789847767395829359268425044, -1060507387424807238999534724, -366241400954287984982489568, 352541334450761290974801700, 361473950663897704098703788, -31799635056123904029400928, -163111848786634082600969666, -6053486084840516802591624, 63193452274969748552880322, -3838264103321370363812406, -22627910263857485195655128, 7536780183802938213425920, 5688092972671941443692602, -4917359853875691879189886, 289250613183631816871162, 1465756928775849965918240, -1011060184221277728601460, 136678345753702550614578, 272256487944705920335764, -216958283118055607114646, 90933721405096843515740, 2387573853007738150342, -32762374546209968119120, 23684493486463927762494, -16007843389134195974296, 3871564413218973595164, -2248946375854708880260, -931360333384980994542, 603625948351764636612, -666604258652709118776, 1630114025122477307506, -456543294994292456688, 2031245099114626572158, -387370109460570965418, 1484702603694673137004, -236863906588824514064, 357074313277094218490, -56599932266648119820, -717292374654350796348, 76693951731689447656, -1261467755438925824724, 135491023605054381262, -1149748356721540862824, 128426010265749080802, -513452117614011266722, 80883538597790447618, 286760745009825188278, 21427123043661756656, 904644343440108713750, -27815917611588987002, 1115316055777695585508, -55279741155812616146, 823102479462285655580, -58482072582873728890, 203081285975945018858, -43324560937239946466, -533976047747762100516, -19117371521407951886, -1008120704513703253830, 5651063241214456888, -1139749606672977535558, 22922112427501297770, -769437907845156065712, 30015058839404059888, -156452765922506510578, 27207327870388062578, 639870137376716138578, 17235293589940866494, 1187567423528208627086, 5136327379339424864, 1234828732738177809738, -6600158053580373074, 1167049182383745538874, -13916278917598537508, -27918740148977979198, -15481817836496475146, -695079516619255107438, -13196378000437158762, -1391082055723982165924, -7254009082515887326, -1498886034221039668312, -237476573883776572, -1255430119691070807102, 4325826497373214372, -497943260375832605912, 6827427881577967506, 1292830300127998654614, 7550757631941537354, 1691547115292571047952, 4955000139034016790, 1941553583549991751636, 1727334396392955822, 909160590862077790478, -505389191550829036, 797612537572154171954, -2575837636836422260, -2411379732707484845004, -2877488535467286758, -2258631190348365575236, -1823158291794217658, -1288840819837432659730, -806603701008852292, -1403650476557683383312, 157540290052721806, 2918612229052700661944, 614027069981295756, 1942760281243221121420, 492199631070244148, 2065528989613078926084, 214961894493510662, -2208968861589611636964, 34305242190419044, -2635857363251485847516, 0, 1709114322158857225586}
{43643907, 6945804, -2883804, 12574096, -10619687, 9711964, -1610759, 6708944, -12204910, 8758840, 3235505, 319680, -3264957, -6345020, 5029575, 15393008, -12058400, -6166508, 10355783, -25988492, 71085000, -27686768, -172061261, 207799472, 315520479, -661456852, -386921660, 1535254968, 233615395, -2877512992, -110980317, 5279793112, 1482510923, -12462312988, -5298224082, 32854815076, 10863838044, -79305119704, -22999744040, 176246687152, 69174928074, -380358366724, -226501585687, 803056238680, 687259249871, -1616146652868, -1923655917854, 3014906821868, 5010549437449, -5004816035560, -12181651206346, 6663118297588, 27700678819044, -4247491895144, -58809463907149, -12938904506816, 115459865091972, 70788408244808, -205473857897106, -224786633301328, 317926090322685, 579917577357752, -380494332648861, -1306428807457616, 167179498939417, 2620614491560528, 870894560886560, -4655739036383616, -3858477625371593, 7072786936583476, 10759124263349755, -8169351434544416, -24364688082394593, 3207824795669788, 47294111545770000, 18138412254949212, -78604565865476336, -74571266249988380, 105923478412201330, 193480402550521888, -90738389882015397, -402278963032812360, -53968647953340930, 699749614808991768, 486627323096927950, -993072415102589972, -1428898942946715842, 970512522307871936, 3089609573618040127, 93776581790637360, -5539921268279189922, -3181934217708658900, 7606788167159645811, 10406947775599544852, -7283447395104314941, -23235504937757991828, 1330282621118177119, 33517414024982945552, 46387596045935584487, -114389126558231744592, -78696240735097517430, 374926689413768486964, 1422515315683276155005, -4719074261543710627492, -17891696130029992967289, -4822979162185894094920, 169152674545436943435257, 542498885553119607634632, 725959813353086800700214, -966899146219187392815548, -7500510290962560357836306, -22939127334472450379506048, -51406854470252050745397246, -95873664036649008512404152, -164115339426124144520987531, -268329383812948306384873212, -438880778122717050122735670, -715775926264605213521298544, -1110922331495930050450617446, -1564304250587890722029903424, -1848600539512990085931383576, -1616895751534385907111214044, -666074970501232110463833135, 745723235474993558482616904, 1789536914987952483366657297, 1640242727219976563538859424, 425726331302293664772233738, -700284964104843899374608328, -764343600334221982841069793, -71046632320251094806035100, 339282070020277765943577742, 134482646820430404045922848, -117585757617013612136838083, -60820878227580662734564856, 46998404426377280102262510, 15784217313509569726369296, -20653576644091541275567118, 810405858904846194595884, 7218452600820662035148042, -3438873453235820054525196, -883371434429074681153684, 1591875162907141278879848, -700466809456983525192345, -72179017488428949649128, 314567929998139551599845, -184676251212196461340296, 52981265648283013302991, 18675671190539534724340, -35879684284479201390560, 21186369903763486450760, -13312652590814539676563, 2337814139212916250288, -1516644384553647871303, -1043374420686811925776, 809829848828920132977, -638542845673464116004, 1841978274302661293549, -472709320194271701336, 2145267496758537143147, -395171080810965852700, 1448845006432021863548, -226290878252098302900, 221367888325035287585, -38536615993697606764, -872306975665843595207, 93132851603990585636, -1366649046249370216324, 145910436477862675672, -1172063053546050070709, 131980528851678685936, -455784354472057301794, 78941733153802375836, 390525147239272012805, 16383240923720569236, 1008184109561982444985, -33553746295976022872, 1181082277714507119022, -59932657448588692916, 826080072824746947024, -61086207933253603508, 147935988975135093839, -43760884457336542228, -627804517422766803091, -17866606294633864468, -1100708932036610788732, 7851049447797646836, -1200693247830922510794, 25240747839135792732, -775214786241000620405, 31840648804306790752, -108447964818772309791, 28196496510885668992, 729714345901583060012, 17332210100671168872, 1287820263295044071258, 4565065600842451728, 1302051684741518260742, -7587335897554844616, 1205477135460381435649, -14964199522845272224, -83713891676073427576, -16288737500287142432, -784662238202025764262, -13663437604861101660, -1499396602571449487678, -7317062358931872388, -1586079394837665564212, 41447593223503992, -1297129669161954944988, 4739067572919249920, -487612648639184518964, 7247653641522622296, 1417954092245790647691, 7904849348170953820, 1812162426388371207678, 5120047603532912864, 2048734494462117782537, 1721326508395152004, 932369516281380074276, -600404275515564504, 807546383319969238734, -2735061933811674180, -2584328181155704175583, -3018964731541045716, -2400176570083449819213, -1897228751272478148, -1341489364790556328936, -828456903730420080, -1462096782210810646057, 175927034218263404, 3114279247759604388607, 646709253031016644, 2055236765924207022919, 515330489353472592, 2172193548375768413946, 224406349887632128, -2350688559591266849564, 35755457201498816, -2791860450105641679430, 0, 1815871049833051974767}
{44548304, 7061796, -2924088, 12749620, -10741642, 9840986, -1735684, 7212268, -13166552, 9431546, 4109080, -1200844, -5051400, -323680, 4300318, 998324, 5941012, -8409556, 5505942, -5878692, -38718162, 103252178, 49996990, -376678108, 217557644, 661075736, -775480834, -929929272, 1620751244, 1545997456, -3080705200, -3432734656, 6444801398, 8764202470, -15223773172, -22413409556, 38334077698, 53390016596, -91009108254, -123313883192, 192418956248, 297533410710, -368110820622, -742957006384, 645179097202, 1816843488602, -970764639062, -4227455250144, 934924803952, 9316400504414, 882328042942, -19355609072660, -8331643006578, 37413435575438, 30595069744370, -65702708406772, -87312037099826, 99860775397946, 215846006236582, -113755114027076, -477926354768812, 25719663604010, 955544057505074, 365143668228260, -1708990737715202, -1479586802226856, 2639642169525860, 4077802850893836, -3159470889061884, -9304824207907224, 1536304188493696, 18402325325410150, 6183448933190002, -31542705280315010, -27524552985722428, 44860270963592192, 74328082858733048, -44441136200558018, -160562956498211974, -3530950895318758, 292531481987649268, 164529165325108674, -443330169137984416, -541249055251059462, 501283283655515166, 1255161793390481932, -191874536474082142, -2367887252126870386, -983403919244831526, 3613307732185516032, 3872826092680983356, -4145075397632155700, -9392263850825457954, 2242031705022746080, 16602237514277741834, 8590542905453276724, -29214120522840216394, -22430119209834890884, 24557798721889897336, 48518589171648269236, -2805711226929935284, 202098062090969293170, -197676748984177873032, -3892228996579280810850, -4112275642690418538988, 32691912114828424523172, 127640660418266371301458, 114060071625863742270740, -629687193314756606135714, -2965618771625446743301350, -7328439306568557034520150, -11324119879282257883564352, -9352231984673877085464160, 9784833334482182362680156, 58311381656315704917917828, 144839630487565586527918844, 266953998106460246263980126, 380943780754601540822854616, 397853220945615047982070768, 166841004086409392170434006, -461183835725939946612110106, -1436453287497463971627401568, -2375869683146065874744594998, -2600676063450400639116784840, -1613506791949523955269531962, 179397696758299362427883672, 1505247489619872015673621272, 1368154249781179651267773330, 179759412924568966130870704, -649424312795136890429046936, -421381495234534997970419608, 146662890196056037292225444, 217699694904176664988033598, -32478056142128361981608796, -84869063155673688036743214, 19117121373029868180425188, 27334983668050592807178382, -13968877428207734914248070, -4754811065224564215587666, 7023166336568839039990638, -1658831151246534902330942, -1679856108360904148950584, 1465213944747064068355412, -364951736238176408230850, -227285292618933353967324, 316266403549843533621950, -142681000942200063461144, 19282242497116568276084, 29836218509052361789290, -36230939009009113688456, 18077227646487577125328, -10772796462078520711010, 1095460382135027347100, -941355057539599023070, -1084290451660961190668, 1023334955574482539062, -617989972966697729176, 2062650004442205207000, -491945111002648367196, 2245668114754424837710, -400593087231654244844, 1392799075720443072654, -213388454363843457848, 70081245966643190430, -19268470837466681820, -1033794687608999499782, 109866657519970394002, -1469016822682323456980, 156044130849362645638, -1185345267142948782168, 134974525024337697634, -387184735221324682014, 76409200895728497650, 502996422356399345546, 10877314445322482134, 1115413562293625557776, -39555550211493202880, 1245178398716986232904, -64654484756909325914, 822886228560561525610, -63609526798736955962, 84833304575345860782, -44032535808422822954, -728899079470964845748, -16431381606026220760, -1197259391301247142080, 10208239335475917522, -1261279200965435187386, 27659853900749835962, -776708408834313270184, 33703627499496345430, -53770884164414059436, 29168244542939364204, 826546751444282967104, 17375186643348761354, 1393320850281462023124, 3927178494683730846, 1370386366415670008206, -8638360389137014394, 1242592939642852867706, -16058898877210519498, -146281493019451768778, -17117805140142482250, -881437549898096528516, -14131961594249990770, -1613775899197480562582, -7364576431283872038, -1676489799893873319154, 345854985933922234, -1338056424017949219178, 5176634933570632326, -474104072370216794512, 7686405271403591080, 1552378247410732159240, 8270632369352863530, 1939691805813203115188, 5287051752089323210, 2160368047844166223830, 1710482762152300930, 954546530232766933910, -702422533705702704, 815787538803090885086, -2902170793532636848, -2768075407936076408466, -3166204029232483774, -2549426674932146424058, -1973635134091143214, -1395288250570683260180, -850438961008012428, -1522273359372766600876, 195564822869583444, 3321805335784782585226, 680918969150251384, 2173547861310846936576, 539431771723308804, 2283739952555641289480, 234222481845080198, -2500780902919488984556, 37260616897531412, -2956401104040741545096, 0, 1928826022892918228482}
{45469205, 7173360, -2962006, 12956980, -10942285, 10029528, -1720562, 7059676, -12654990, 8553632, 3929888, 2350624, -10009017, -1298472, 12205457, -976112, -3668119, -5210408, 10129166, 9545100, -15840862, -75303572, 149490170, 148430572, -532954840, -10653424, 1185801098, -605562436, -1834572721, 1322960624, 3205270725, -1841516620, -7933208600, 3687694012, 20537313407, -10385788568, -49200420397, 25885327412, 113942470104, -52794127148, -261474813174, 82697315376, 594365393643, -60025517536, -1331951337677, -200382474700, 2893470089404, 1211885178960, -5944480156070, -4309911891592, 11299108763499, 12689035244508, -19370675305026, -33160509125868, 28219357167831, 78636995023872, -28159585775013, -170649828316480, -10350751551924, 338553612104772, 159974742427156, -605671447868800, -575036836348351, 941357182217560, 1541831829065551, -1141127456396712, -3510629802651753, 578007095215928, 7018196148109527, 2232027412618596, -12295799433423464, -10233085412507432, 18181327022325544, 28335809727565228, -19769593667475956, -63000802327014720, 4278405131785481, 119010033477465664, 54643502586832695, -189945281446790040, -201815351075312825, 237782833041720632, 497274742701353618, -158544113260970536, -987642642136663383, -262810915612781392, 1622117210453247841, 1395569045303303716, -2105142679605023237, -3703776523353907536, 1651543975878245148, 7368599335358886960, 1698101226268582958, -12490019554599392832, -9613927428896583883, 15377662237487699112, 25710972385520751099, -7279431357419959064, -60615086828437178836, -9008237712120206352, 82030073611915571111, 293099360151607424600, -821273384917905479989, -1793053453636891973804, 3396124391906291300752, 30860122098834478621900, 26710043301817261445876, -173122486997750180350668, -829618423423012269956258, -1556493775312919325972876, -489555235904096831990998, 6947257873534864324034776, 27874165532765254137625053, 70438917826170044150049620, 145704819439887146606135702, 264657238563942730314167200, 451388308103514195260658938, 737203716979342108182040492, 1146372596535154211862116720, 1662933459359251341253871448, 2118417625646651312730664437, 2179218133234484036005541224, 1468170047824792287661045894, -107357206188626246465811672, -1908256972973936063023846132, -2741743556351272220120624368, -1874539021606268157413514090, 27105726607138146905699028, 1273807346860794747787540925, 923227610847625213482374308, -142149277651814912254738326, -509816867914628175327103568, -92211532498262642302024324, 196442075973096218796149464, 50634843491264607849170672, -76575237475317480141564980, -9182137443299438085752941, 29532993538093233658845288, -5321055338097560889964770, -8213415313822256380661196, 5548753653201368401270220, 31599384203055662481784, -2060981736978933648836318, 1166639308451280875922468, -55068624291809577887565, -323424344121091617870400, 287408212281880964772351, -97694492206865872380900, -8343608965442165134055, 36332748705575808045136, -34558355876075683931941, 14733347359566646369292, -8497015399413778806764, 135065730357891730136, -488968123890238049262, -1076504928916601456764, 1252653748253699822777, -606936282131915929816, 2288813638098025986423, -513027586521860053864, 2329683864018911787024, -403285358054274799832, 1315556339235151311510, -198183181184966645208, -96612255747739759436, 1126196659261729848, -1200877153415756360065, 126818514378457078516, -1567441935997617450784, 165828842912321168056, -1188627791078601012968, 137365564091606687360, -307111003516688660514, 73265209713255678688, 624217737364101815735, 4906448416783751584, 1225940549576999115351, -45812429481758194300, 1306990085578037605655, -69430728801005790676, 812873033946257500834, -66036897214577123896, 13304409563354278156, -44127116362633675788, -837452555578252703374, -14803689163904128016, -1297648929931686004648, 12726072092875130828, -1321123322490455901340, 30178973572076415412, -773428544121602863880, 35600970764598706084, 8042920927701270820, 30118311272649392028, 930669046700324911328, 17359933099244102648, 1504153263468363883750, 3219315345713999188, 1439630673517940996834, -9755387096721294024, 1278102874151637175580, -17201208690215876956, -216126427859262602402, -17968663388038281736, -985803433646600787825, -14600934398067901168, -1734423970036994009720, -7395207695398315212, -1770113922828106255238, 677092262695917604, -1377966537090179774653, 5639489063828936648, -457133444146547136702, 8144203875075349732, 1696653670829123785506, 8648278340515667232, 2074438602637566627993, 5455825301669328660, 2276550812709098131587, 1694435546924771120, 975499616554993958447, -811800367552139164, 822140196178933167536, -3077475549717535764, -2963204382075583979634, -3319392175925616368, -2706737992161542771265, -2052423035394128160, -1450186204702902710748, -872520817147686948, -1584190341260319719309, 216518502524808668, 3541836874729613560357, 716718419526583316, 2297960245730703754800, 564539389617569140, 2400360236014063638699, 244423230693181264, -2659698959829846795708, 38822563966800464, -3129908827138342830923, 0, 2048312077312675208513}
{46403782, 7298046, -3037814, 13227876, -11199332, 10252730, -1756164, 7129088, -12963674, 9315486, 3327344, 440208, -3731748, -6406412, 5233218, 15988912, -12573374, -6542170, 10882596, -26484280, 71756634, -28293986, -172129934, 208698820, 315687846, -661965310, -390188096, 1536218228, 243650980, -2883855578, -119851204, 5277792984, 1496702308, -12433032926, -5342410478, 32804283752, 10926396008, -79230365650, -22994837958, 176049200316, 69048903706, -379952400828, -226238138864, 802617696408, 686580615040, -1616012738586, -1922003495312, 3015321315432, 5007894206756, -5006522392512, -12179090230694, 6668286935408, 27699785841298, -4258293604912, -58812581713192, -12924058445148, 115473514477314, 70775850985992, -205508880377660, -224785594902752, 317984986646352, 579948319782672, -380559258859568, -1306532409845032, 167219578499388, 2620816411286478, 870939211729968, -4655980163510940, -3858781012481200, 7073003633876904, 10759839731387896, -8169557647785778, -24365259897041474, 3207001633378356, 47294286189060838, 18142421079353330, -78608367693311604, -74571223769449322, 105924598398749746, 193467538255815246, -90700180195815546, -402317110063093146, -53991070603730128, 699926568880965778, 486117371898663740, -992062636949521802, -1430205397085053982, 971000789736957126, 3092966495304466002, 79950867315310690, -5503773239668543202, -3257745185329541880, 7741692529726982860, 10201782647302910782, -7017554405258099246, -23539414454863200342, 1520709227912833254, 35590908365452183936, 29882092835493948392, -68908606196623533318, -22210648425185783956, 30937722726298762442, -277139865782691098568, -246455638514251898170, 5365680789132652806586, 10536272107364453029562, -32284620526696348197212, -195937808923699911471478, -307173900532330821093752, 414877742514653971075338, 3716045407207233111774932, 10934740105861276336546558, 21790105326490576910741546, 30179502226796630881742744, 25868874586178958776421478, -4249053837078865778572396, -67864464832840696588725500, -142129042359661392595784104, -166879539834126650251005934, -4224868951849733168508912, 524406773674264187049589044, 1499024503937978657755396218, 2732252173707072597274199484, 3571282898975963257967648610, 3157666185903482523812524696, 1243381351811887683900588086, -1202639245814622465147686786, -2435719925651073590136309906, -1572178232566444580522998158, 237324817419822116651364892, 1034636875309405580138141596, 407508181584331291341162844, -327379898310457178303351462, -256067914821656787780710032, 100132786559109300411498004, 101298264554172693122635418, -45908233290105463418647640, -29512570959687020905107210, 24009615933848224523865292, 2802983285275265382838036, -9346072496309888200494804, 3378498432296958659882260, 1365004831736297365617208, -2067437390732169987523720, 780830154869405623643114, 196165255390624247960708, -364429326625787252668566, 238741328068207357988458, -54803327747743889569630, -29201391278078692218918, 38910203455815633594326, -31544815665283237028792, 11437057808233159407582, -6540156706921864749724, -568853969190767989742, -125206770200839599284, -1039040324519298626550, 1503129051622721951742, -606066134094901195858, 2516649408563948857648, -534764447451573706306, 2394691734081359369798, -402980685945030237360, 1216251520465553225238, -180719974166827543266, -278412917800035953224, 22564897246197005808, -1372574579295199927682, 143909344055648298792, -1660737193832115345116, 175200739206980210970, -1180933122415615714486, 139111935628517748180, -215049645116417459138, 69490380717477627850, 754182080111042519824, -1530787247303354140, 1339317917561863310744, -52314224660916207698, 1365860251448946389710, -74245995191777563356, 795369187341377766246, -68352674395427326426, -67119716632917719334, -44032053893846086914, -953639006087507421346, -12975596613048230328, -1401723967882614300168, 15407762372642942522, -1379806770782798559768, 32797364516809430116, -764858002896011826548, 37529381524361015114, 77473071024848418972, 31042216688054366844, 1042382458533455987638, 17282015175427959648, 1620388675415183041356, 2438062690008450176, 1509558196145611380366, -10940573588936768566, 1311691043588665022020, -18391918480708511564, -293778740764420335440, -18840886398974280136, -1098171116364249611902, -15069271034088804170, -1861543369178003396558, -7407552486039789452, -1866937353257531525734, 1036550480098203100, -1416594925510233852686, 6128611799371835598, -436400280031292749332, 8621573554629006146, 1851356937620067666958, 9037951268486452700, 2216714640432176535474, 5626164955847602964, 2397375442342521486068, 1672799729161390108, 995021101849518134010, -928907541016088186, 826395229797589308944, -3261296918499447810, -3170324854484924743136, -3478719116626148528, -2872480469908772409270, -2133637733937401364, -1506123687679008113208, -894671224589986576, -1647854866109703822664, 238855632916421528, 3775051658822283590796, 754171986470889590, 2428751120277674344460, 590690409575375436, 2522252535982086998720, 255021929303811316, -2827918019257122283868, 40443194955231262, -3312832825358751291126, 0, 2174678399831101255498}
{47353606, 7418412, -3079847, 13410796, -11327610, 10388548, -1885809, 7646248, -13951479, 10011404, 4202811, -1091148, -5543214, -338856, 4581682, 1290464, 5670387, -8549372, 5509810, -6009568, -38660802, 103470340, 51143737, -379356936, 218502995, 663424644, -776844650, -931937832, 1617594728, 1554146488, -3071506774, -3452822856, 6436001010, 8776323160, -15188760781, -22406697320, 38229297857, 53382356492, -90853712744, -123247483160, 192276077808, 297194995912, -367950955516, -742198729348, 645064922726, 1815786513680, -971355392660, -4226172377188, 937310372783, 9314931519228, 877632489866, -19355457454808, -8324859497006, 37418852019348, 30586433159102, -65718388430328, -87304545808489, 99888002160960, 215852623730930, -113792650770480, -477968776812937, 25760854906228, 955636196490926, 365135234292780, -1709133370917514, -1479689907448456, 2639828341320447, 4078071007099568, -3159594431488528, -9305240218007672, 1535991791873296, 18403070082689352, 6184304221396493, -31543766755396240, -27524891259330105, 44858582201770236, 74330352099349277, -44435376308388868, -160574973775348846, -3520320142728132, 292522296208104451, 164512463346985464, -443230466153182745, -541446153603088420, 501491009759749552, 1255217837425826512, -192939985711339846, -2364335478345431108, -991540097003267484, 3628098455410981560, 3851505627798708778, -4125175738356569292, -9383653041413063642, 2135985962241032492, 16968738387340524709, 7577188218652243196, -26698257016409775612, -27484134932996345232, 28888231889425290602, 58069521918731520488, 31796190990580464379, -204574053332677276352, -198417633574983486341, 532267642374435802560, 4036461874040075171949, -3740801649536401772380, -39921526733510581183612, -79473110004730475715456, 159566301925212023338737, 1103961716655299426941440, 2812394530143028941115782, 3164306958882875759292096, -3827195524394668003156611, -28678878825714425522303204, -87320428378380870034160388, -196246114932786139056617936, -380671712564958523133173112, -666589584799186323136231592, -1081810509568622938739719193, -1632757458013037588045815492, -2208032365339342843349081509, -2539270989546432741529976284, -2179362689439697972695577379, -742160762327236388665493228, 1530199793945464706398040622, 3520048746621409672724302160, 3763069690896870748924716250, 1790040049407744527274153268, -894017129206925204848830752, -1994033797132112443885594868, -948113352518537468630396717, 500208225998701541784036172, 680885473750004027553112112, -9744778195371159883445072, -285634542369347562033255956, -17743382310819402260317228, 108839845770818483393754416, -7503657516634440027476364, -38083005163541698345589282, 13963032220758521601498804, 8716331229981359058338203, -8486707890288573228272700, 1071493343560088985731313, 2210196134373310179397664, -1788749467135137499735750, 381686868156130388378688, 372745788985004699708496, -359859483517015027131164, 180152861713979551152024, -17387803389804738681320, -43434375046507330107347, 38430795301210875913100, -27772034711819272180241, 8383818372260886023572, -4915781486378676868236, -1051192499533278217280, 181921976209215236488, -987292325590315861224, 1777294866264937199542, -615074588985911215424, 2742026682703325301266, -556047310599215838680, 2438226516701016955632, -399485943439565583332, 1094163796669200813591, -161058451611572102628, -474892010801458818079, 44961225716259935484, -1547806302469903401282, 161057938064388586956, -1747660955296472525810, 184095579241776168944, -1161278328855781650111, 140172789326834575372, -110520577480633393738, 65066776275133432860, 892828819542023978267, -8434310573936445744, 1455041695757056021420, -59049500605131068696, 1421089003461872576993, -79083994058525333844, 769681231276612632866, -70540717180622447232, -156906224633376891755, -43734623685261988076, -1077611470855910193285, -10939268190567272524, -1509298563637637914334, 18256283051112572412, -1436874632099869382374, 35513986592250886520, -750452236808744015640, 39485282405985600680, 155013986684853197075, 31935258432826185012, 1161986684098493161664, 17136854689067995480, 1742084043578297816760, 1579946928827963284, 1579916791660108805223, -12196075861608217812, 1343018507601716830749, -19631771856843024904, -379794340239841139126, -19733976507812938952, -1218965048863611260684, -15535814685386535696, -1995334513624889031824, -7400145567478277028, -1966933685563370559714, 1425665794578607544, -1453654139488973159094, 6645006257314882520, -411587161230205903482, 9119040894181896100, 2017091183812401076404, 9439806862929899512, 2366840144387638064633, 5797850685998582716, 2522930068952674225951, 1645172048178124588, 1012886733593170822932, -1054127561559879016, 828329675562256202502, -3453965213106925932, -3390074351423327899243, -3644379052508228976, -3047037813834108714625, -2217324137927903488, -1563032199488660014896, -916856656338030840, -1713270789683707628453, 262646571847173316, 4022160300084009049446, 793346293844729496, 2566208406889560468832, 617923083174053588, 2649621201418627932676, 266032312848310320, -3005936749580201530562, 42124461583261060, -3505642867876151610687, 0, 2308291423538215850274}
{48320468, 7534242, -3119458, 13626272, -11536058, 10583888, -1870078, 7492256, -13437008, 9126436, 4014722, 2525220, -10594630, -1298196, 12557326, -664200, -4068398, -5526274, 10772260, 9075612, -16163954, -74872288, 150096056, 148831816, -534510442, -13485794, 1191915724, -605046944, -1839368012, 1319741054, 3204971238, -1820697944, -7935958462, 3645755288, 20544140692, -10341822024, -49153650950, 25818069654, 113780758790, -52662860252, -261211930048, 82629187790, 593963904344, -60344117444, -1331202184158, -199455290972, 2892467075636, 1210187947196, -5944265844558, -4306738226842, 11301240126026, 12683722563556, -19376428418626, -33155115973042, 28230751584654, 78637801438152, -28180109653160, -170664527344186, -10322962026064, 338590232442484, 159958224270026, -605743195718226, -575063046309350, 941468603099956, 1541932971879856, -1141227498120190, -3510856772380460, 577984545495572, 7018608647003404, 2232239533999788, -12296204461863242, -10233654436036610, 18181136913948746, 28337560728565602, -19769359701159890, -63002942249392764, 4279209537218936, 119005706139988904, 54652709992421060, -189943113167686574, -201838952994902310, 237823427089837492, 497217109797676328, -158523616072171488, -987433258316618938, -263540114181044306, 1623664532639180944, 1393110901487322634, -2102729468741469970, -3702469197029941960, 1637622042347552926, 7413080214499867278, 1591405988742640336, -12274228821538379106, -9986607903617491244, 15883619975188585272, 25388286920642846022, -7978740556936694010, -59454972355491612002, -809100131267661154, 72999367242813378522, 62167124585020825786, -215675795447913665810, 560955196727319217034, 764533924892039680662, -6247637672420925446224, -21999331070060364463964, 26092098040174207240186, 263231090437127792654960, 636620203967086791920456, 53530014165271771437906, -3898600739837108727405916, -15110111917427577467912102, -35177027133763036769828500, -62201341316300916808575920, -87162791210584095484362500, -99310450368244028526023474, -104046156903537991707932952, -132404243148386148272520478, -291880711822617256493526286, -748132085860216053085406662, -1660335639405295687906595942, -3029740338341091532943091600, -4377486034705375683770178610, -4759118249228207501798260336, -3314406906766043599979108172, -200490467123050468759656324, 2809415865223827842090145794, 3483845353001823655957010804, 1493951645744947035840236900, -938983208958112124709056922, -1462729974065416962809990256, -284099731924365810994192770, 571660396350783373608165194, 268196009901801235596357346, -195007644493935787608000304, -108594389634357861518367310, 80463174868533908375321086, 25550040178044358610965892, -35401335060844986720708446, 2835576332746180464439900, 11688624863672715924420346, -6281411620054915955197734, -940004333072267097474238, 2554410064788775549063902, -1333738228873346660814034, 24319103844590093992880, 472739375083023573384828, -321965916461375157088054, 119749728893246605870548, 12712755092893468455378, -51739857607117896335836, 35754682286789664230276, -23703046092535048024920, 5694455078164922089946, -3607837751173196892910, -1351068326184739387960, 460555198058733447670, -933088296938092873804, 2075299311879699891918, -632953274919684668476, 2960661416949584712268, -575884708611915780574, 2457992889606386744004, -392671881207300984300, 948720167125558126930, -139270066410203065460, -685488247266943972008, 68225017740485541646, -1725391410167864383256, 178181066571471332148, -1826921169509748011380, 192448883384601895244, -1128680445703527705926, 140508269347212383934, 6917659060836963374, 59977985893214326990, 1040039919270322636974, -15802482284342215658, 1572549131509233936092, -66005531628890055730, 1471933586067408520402, -83927545551117132554, 735094939750377899256, -72584404843592150112, -256518168792627649626, -43221969590957914496, -1209499520623938021196, -8686985170818836950, -1620152421010745226970, 21274348273045020472, -1491834521758043713534, 38327489710495781500, -729639012429093744598, 41464808693057499684, 241174384463442924798, 32792508947783439310, 1289778685270793395890, 16919729944192437762, 1869280627146225252834, 641436991688127366, 1650427079691922397140, -13524044861202415672, 1371722311309537141298, -20921462963055091804, -474755672530624378538, -20647361040865309602, -1348622873308315863274, -15999334457850918828, -2135994834849435054316, -7371458806556730250, -2070063495302287487552, 1845920028087989688, -1488833059431968686794, 7189696669054646624, -382359035638148003948, 9637134380520957248, 2194486993568578084474, 9853991854874500230, 2525143748834863455602, 5970645021752450798, 2653297695811786925718, 1611130545755137938, 1028854750749969185786, -1187858014746478424, 827705911684983231360, -3655820511997836790, -3623119239644481691016, -3816570453564583134, -3230807935108373466826, -2303526691809871138, -1620833693848124550942, -939041191590208666, -1780438446734001200234, 287964577120508432, 4283907572986460917542, 834310277217875376, 2710631230329982843034, 646276881137886592, 2782676941845220806496, 277468529678280000, -3194278055843602321878, 43868372173584454, -3708830096964696104934, 0, 2449535437318616818952}
{49301594, 7663520, -3197882, 13906836, -11802389, 10815740, -1909285, 7568252, -13756124, 9898392, 3415485, 571032, -4220357, -6462220, 5432861, 16609232, -13113920, -6921892, 11430911, -26993328, 72412670, -28898040, -172146731, 209596312, 315671261, -662468632, -393028320, 1537135332, 253020859, -2890284692, -127617455, 5275865816, 1509559105, -12403595596, -5386248422, 32753476308, 10992009278, -79156094544, -22998341108, 175852386240, 68938451800, -379545386960, -225999001283, 802177340176, 685929531059, -1615881013844, -1920357336344, 3015740392808, 5005183731961, -5008225467116, -12176378849584, 6673443087144, 27698647194670, -4269093975044, -58815421689879, -12909160323616, 115486948976030, 70763284535088, -205544054478952, -224784801456320, 318045202568353, 579979004670068, -380626639227943, -1306634759901532, 167260445751599, 2621018830094972, 870985701903364, -4656230638013940, -3859072389734087, 7073212237911184, 10760542377439254, -8169687995114384, -24365980820665268, 3206306918817348, 47294549825296010, 18145840110173400, -78610840415549596, -74572944254497264, 105926388877089207, 193458149040623884, -90673156412956278, -402337303361457096, -54020362036531177, 700044888766421972, 485843417208354728, -991638666486115640, -1430412591052019762, 969978508101008136, 3097254814812586098, 68875201854302356, -5481348948429335257, -3294363793663289576, 7786410612405497333, 10180514875291407220, -7107401120139689488, -23155181025836014572, 544699204206370746, 37613818686462766664, 24928636618441310464, -50275787079142040668, -77544797031306474294, 32205921629125898368, 136167236857850365516, 540498984065548548212, -1019062066401913846983, -4898952917365357813908, -1974882863621607089253, 57146562242235156301436, 142857321293545524754767, -50142471119195686043568, -1375016559712128117905907, -4410643403283259298635108, -7484658916342289115657623, -3678216725114151097111700, 22462222773196570676905256, 92329859342303333697314256, 237571420677663505787651310, 488292303024115212330716544, 878354536084281329796368917, 1425129954271696551665387384, 2062213827161507830478469658, 2597974748870874058783995068, 2599791704490692319186988400, 1523502989927298282485051832, -816192405092981792315363517, -3749390978561441323693739040, -5566903881873861210643699588, -4590440453557057280501764604, -1105308839127053360730454482, 2241387434251822682087076992, 2785996104054298853664321530, 758663326439577256109649612, -1036933110396853475801629447, -836680800648605719916350032, 197750925141747774588628159, 388921810914768879473243380, -45330492569293099349981393, -146357431615796966816249648, 33351962029072296129900275, 45303921346934840518024820, -24809286786954894809981683, -6623230316834705276163512, 11819948749461005228090396, -3459695237409645304000980, -2393871718419252036430261, 2469480860851511794268136, -807346503658257169473143, -257336262111206072446308, 504233568092065648899789, -263298001956053017482612, 63476599563256106033682, 34905606864279763283244, -55121702507329455139524, 31662562923857997590980, -19681742360334572556157, 3429461703932770065656, -2580772027759309746975, -1507978511409368349244, 734103461084045185242, -884957136886015800948, 2395341543332967692405, -658236143728059848304, 3168237474406793112853, -593419060696129331892, 2451872380805409073337, -382463062002915819688, 779500063637902246973, -115435930980391854720, -909503466114215214355, 92262445619522102628, -1904048805149068073641, 195193610138214522176, -1897178865262224181575, 200196107711810369380, -1082161469731236755049, 140079648403989723436, 137662954000264782736, 54209210175680658756, 1195636238996305201265, -23632063228234577876, 1691216686885762856587, -73168289595426784404, 1517608258062155928086, -88758587956094129324, 690876579334773601032, -74466656033005071552, -366412347731325248299, -42481126832799971488, -1349406889771790776023, -6211167547295066596, -1734028884782257770587, 24464395824317041528, -1544155179652117858690, 41236201381346187012, -701818060289545821447, 43463801190784003620, 336476806966591618547, 33608812804887387536, 1426051499168165864075, 16625776454747131600, 2002002567214853958578, -381052651146518696, 1720780928404155142920, -14926622629553471656, 1397414594385294441229, -22261632545090750560, -579272418338623518389, -21580388820276791556, -1487595344509882770299, -16458522906556153632, -2283718011597249559054, -7319899673696878476, -2176273338432837759150, 2298841343574655388, -1521795676039857758727, 7763728260540206016, -348362667329684235434, 10176383821496501724, 2384203328354330686724, 10280643285046046396, 2691962383007847009350, 6144292295626940564, 2788555514035766174770, 1570233935460544072, 1042664881641121233465, -1330510960220165060, 824271099990890442389, -3867212877238437832, -3870155777433776091717, -3995496113128990396, -3424203251310835988412, -2392289316160395544, -1679439809726369955120, -961186422868584952, -1849354335619500447721, 314885896163913396, 4561073925417163774789, 877135247501440960, 2862330120946746882899, 675792524561562532, 2921636933092986104299, 289345151336870072, -3393490330124764938970, 45676992963420784, -3922907952089990384654, 0, 2598813554516576924816}
{50298472, 7788370, -3241716, 14097352, -11937112, 10958558, -2044204, 8099520, -14769464, 10617992, 4291216, -970984, -6058014, -349276, 4864582, 1605600, 5380860, -8690992, 5492310, -6145360, -38550330, 103689722, 52235638, -382066056, 219494650, 665773878, -778107542, -933904128, 1613920410, 1562247644, -3061041464, -3473077184, 6425205496, 8788481246, -15150709184, -22399618528, 38120476808, 53374536072, -90696265918, -123182041156, 192140564868, 296857003442, -367814577308, -741438210252, 644991787770, 1814728139354, -972002922202, -4224894354132, 939755488148, 9313467151152, 872928796156, -19355297556800, -8318220312072, 37424247757930, 30578195088046, -65734086531888, -87297656872164, 99915328764922, 215859678579308, -113830072537572, -478011286321880, 25801627885198, 955728155213740, 365126120164772, -1709273667058112, -1479790587809640, 2640005257089584, 4078344658871612, -3159712951816306, -9305674301111684, 1535721795866274, 18403758575221530, 6185170069673036, -31544708187070266, -27525580546678400, 44857512078065320, 74332066566167558, -44430085185318750, -160584188820375304, -3515394962344156, 292519170013207340, 164499068622384156, -443164177041637440, -541551359194070364, 501538086486407426, 1255424063651088682, -193830384219993888, -2362083211758389494, -995629387105634270, 3633375908303991918, 3848744769662981940, -4135623136673339980, -9336468547060257712, 2008650127241126432, 17247400901618208216, 7037791979685343008, -25719553293036266870, -29217652032889443896, 31412854752829536608, 59462461155321765316, 5390142593661459502, -164458286788721099582, 53403242550669306478, 210275191894078842976, -439533715579054488338, -2584928196367614193442, 8224954380556302760452, 34535946108314925211162, 4529634596002238473772, -346353418917844960366050, -1046864644024036308923700, -1103123761443507146752790, 3366776244291633040204216, 18354915685882099947637594, 51422391703570063790520712, 105494545837901215235782130, 178766845027456208702715416, 271851429849388761505456492, 395800851196809072426405678, 621735168761244292159429524, 1075364554370689798923918300, 1938704555600757487876255266, 3337209104767118021166846094, 5016151285980822451096829388, 6188682282210016708796595800, 5653035645600414165876435612, 2642289767174472651174782066, -1829845341247298232354764692, -4988064299834716745228438520, -4474597892279141675996578168, -964568455094185132216495040, 2011068362250225296014001112, 1889094025514215714468041456, -36996942585159207763814190, -892718273004111287919591046, -214348954612041179718494100, 332369231966493388140094490, 94126741037992068588571326, -130488697098242691092417216, -14069726860604962350174624, 49705179861033424184256150, -10720604893912522227815192, -12799901929939517912179858, 9765818306847569050079752, -664540925343482123604512, -3194290145769771291786202, 2074070864967331620546054, -295690397016383595922358, -448850727248204123567620, 481191754762178047161260, -195071849562512157184850, 15131843265038638603636, 49505958029739157055790, -54695727245929272529090, 26813166026762770033488, -15943150237814382020100, 1603307942290192700784, -1787831225762570438298, -1559117609062988483142, 1020921976777184176610, -848528436806048145618, 2734091882304918922910, -689201563395956795278, 3360495304161930535466, -607931505287411356644, 2417925399123175426494, -368828515223862183804, 586238947139599545856, -89645234100218824908, -1146099815672990744156, 116976077252833111754, -2082398345206575693730, 212008708255487235886, -1957052118332100939990, 207272821370356147468, -1020753278889889409022, 138849460025530419276, 282065076700919989682, 47747342606481600804, 1359374392155734532436, -31918173717414103970, 1810358612794865250860, -80522433239577669260, 1557284629417129666456, -93558186495244934264, 636274540325703863346, -76169948087357109374, -487036970712836494212, -41499044784290769558, -1497409019966012246032, -3504395375877214662, -1850633028052954920738, 27828569856145720676, -1593265183759282614882, 44238114563765613924, -666360905875557313828, 45477799433857372774, 441456958787735363772, 34378784266339637570, 1571092883867394750682, 16249987728864692918, 2140255289024404874112, -1491158978067654218, 1790639880239170050062, -16405938530735558018, 1419681616302356697624, -23652864177512614696, -693982139767781161644, -22532326862857428108, -1636346227204252055126, -16911993758164021694, -2438693003751835943412, -7243809912655526758, -2285494628624963844778, 2786004777756742798, -1552179690202697081926, 8368167019122171222, -309225916696736451488, 10737319706312846302, 2586928445222961203218, 10719887779191219062, 2867641239700556739932, 6318517894383697610, 2928774212743193014596, 1522021004921745416, 1054037331168487316844, -1482513274743283662, 817756305961429096594, -4088502522138495386, -4131911243240061411994, -4181363156503823038, -3627651146843954091738, -2483655307410529832, -1738751217595572349812, -983251334041159538, -1920010851867717328418, 343489873690405564, 4854476925942774163312, 921894964195017196, 3021627522694265853786, 706512020319843690, 3066724966670128453194, 301677183906635720, -3604148379874639628482, 47552449620286758, -4148413041243298299802, 0, 2756548374194972566460}
{51313059, 7908572, -3283068, 14321156, -12153483, 11160892, -2028108, 7944228, -14252702, 9726188, 4096708, 2710884, -11210729, -1291984, 12918337, -329308, -4487831, -5848400, 11388156, 8599296, -16421934, -74424380, 150589076, 149218412, -535868368, -16357332, 1197798644, -604546616, -1843936463, 1316581016, 3204663467, -1799864556, -7939558896, 3603575568, 20554199349, -10297982680, -49113426749, 25751376488, 113628201028, -52531349084, -260958447974, 82559524172, 593566682087, -60663206764, -1330437084891, -198524501256, 2891405175266, 1208490966660, -5943940024838, -4303572548756, 11303232852899, 12678413598308, -19382086010390, -33149703796636, 28242202940473, 78638577779752, -28200969951027, -170679307431224, -10294286303144, 338626973768928, 159940182363050, -605814522190592, -575088455733851, 941579552173464, 1542035966048433, -1141330075656188, -3511084979633095, 577965072266584, 7019015403377171, 2232472734989016, -12296636572276015, -10234237924260796, 18181046937055966, 28339112714164192, -19768888693212563, -63005105992485016, 4279371856158184, 119003102577610828, 54659245222689583, -189939060535811952, -201859146061198693, 237849106578618392, 497187378797742813, -158524996422331732, -987278519257614524, -263970677060376284, 1624371207609500312, 1392416383731518724, -2103196778963763052, -3697933748063172316, 1623641379048932702, 7444660766834218576, 1532706949740124848, -12184341622401183000, -10088029785588547109, 15908044325421365348, 25714858496037456080, -9399916729663123268, -55303151252809419192, -9069282278495617108, 78206619495708546807, 66744745673608402008, -37573171606808742472, -240627529031674585796, -441266838276604563874, 241356515315232572540, 8412328971520275364325, 6762627938003009052336, -63253517234049615995893, -250726839565754332613020, -149481616692693827143447, 1467800513867514046362460, 6278375460019411670628690, 13896377580059564750672264, 16745087129529695273665737, -2487424146956820443646016, -76910529141546885181578914, -244357157079228754906208208, -551236212889469645884099081, -1028290443711575203345124464, -1647966419397029490222012729, -2286879369213561542324197052, -2575198132287697598096358361, -1944725337318949809025207324, 112757046016820725454121882, 3516646072585562135455514492, 6856387789220792630204504587, 7774267334368735100319816056, 4855088134176701553921124677, -448443798991616009267403096, -4171269582171387255694804043, -3519913960244930099451049496, -166371243387501722500777869, 1771466284248590746107336616, 884789945127744015571715058, -504334198782408007348272568, -470225199050007503053403128, 158143292566938922924077048, 175805118117868396359582121, -78440456770580176775780340, -48315501466662933245710402, 41342037744049779258116000, 2827282960272616575818044, -15235196740895934884144984, 6431451813861717774866102, 1643502651546454159384168, -3378225382076655243710556, 1500276591766589999808844, 140992870165357684323269, -551279601529420079889612, 419865566080763559517592, -126261259775554642401820, -23362991162645980435236, 57412676367240615603016, -51551035400895128723940, 21727132682024054682092, -12629455394440860854239, 197523211876742745532, -1177554665790689293398, -1537665813670481824768, 1334381950250930649588, -826996027875884122416, 3087078185889945602796, -724031159814696049416, 3533296451740633967542, -618838041990197520424, 2354392475228829893498, -351773442108039080612, 368832173030042326301, -61994128374263709224, -1394298119639721679437, 142264928926593515320, -2258963535101481186618, 228537928747792296108, -2005121334159886701413, 213614888562316699364, -943503505634962476770, 136781629843663234224, 440420603782566585044, 40581048874712685232, 1530943455741382132907, -40654255697168800344, 1929225620971312567117, -88051300442907961232, 1590092271809566169476, -98306544937231569060, 570521223447839999320, -77676338585438744360, -618829060928651411889, -40262611380396546376, -1653550462494159118320, -559431327137265296, -1969629612137538283311, 31368702873564134332, -1638551628898349501540, 47330875260067832016, -622610702600279137201, 47502034906005612032, 556663031670085550760, 35096805030073026636, 1725183931578860820998, 15787216397293979488, 2284023938958843093958, -2692566986979404792, 1859633548950566370861, -17964105067866279564, 1438082859918946111134, -25095680129604197264, -819550951206674454169, -23502356757852608140, -1795352141650314427018, -17358279371568953272, -2601103169844114969917, -7141464045974714872, -2397642539768190599250, 3309032869040560896, -1579595200737431788808, 9004099516735576208, -264557181753910553346, 11320472567327667352, 2803380862786318802247, 11171840780930352348, 3052533613921685868837, 6493027458654724204, 3074017210828786886664, 1466009960344024884, 1062671693344439842358, -1644307059054471232, 807875900403577207635, -4320060034612209228, -4409145046242081754264, -4374383092742469892, -3841594276917653751289, -2577667269944054168, -1798656769496731328652, -1005192200582448476, -1992395942877330804136, 373859046103884008, 5164972887338504960893, 968665702271293452, 3188858000036125137918, 738478694061350824, 3218171551941137630506, 314480078628026980, -3826854776261841876715, 49496928641464048, -4385906134089859591393, 0, 2923183028201249782264}
{52342388, 8042552, -3364186, 14611616, -12429316, 11401614, -2070846, 8027016, -14584032, 10508376, 3505022, 712636, -4744550, -6511940, 5644972, 17255024, -13685752, -7305362, 11979164, -27515396, 73087384, -29497694, -172186018, 210493212, 315758102, -662965160, -396240426, 1538007332, 263224940, -2896800722, -136441612, 5274011120, 1523394488, -12374000250, -5430407130, 32702392180, 11055592620, -79082313682, -22993345808, 175656226156, 68809999358, -379137356148, -225735319268, 801735130920, 685256841538, -1615751520090, -1918706397616, 3016164044816, 5002515727964, -5009925022598, -12173809366902, 6678587439380, 27697779162608, -4279893742560, -58818591770706, -12894217639024, 115500513049346, 70750701090612, -205578840200584, -224784218213296, 318104580861030, 580009687542176, -380692518589362, -1306736101079432, 167297737758150, 2621221388156886, 871036373828116, -4656488197632568, -3859352408270210, 7073417954086688, 10761218109214054, -8169761582006110, -24366777665617210, 3205674773055668, 47294905939385328, 18148785777943170, -78612388645391128, -74575667292743790, 105928151802925412, 193451760300162772, -90653748107506912, -402347596671020284, -54048942923782302, 700120923296965214, 485703071396860682, -991483813746370830, -1430262411941494814, 968854804541805700, 3100363419074692948, 62541072858954926, -5471403099518238786, -3304529075326053020, 7784195375420715612, 10226803883132659194, -7264524286784377514, -22767103318110063878, -249381773476140484, 38965290446372368890, 23132434852044504934, -48110626972662585154, -85427720654073327262, 65574276657844975660, 138885943087209562208, 40501086394202141378, -696573732503175563760, 1108681375441776588800, 3539104426610511075594, -5788855918074070070848, -58760174911206543314684, -45543678683545315036526, 368127053247764694727328, 1652836758380738007081860, 2666142085185816415700242, -976611488153516536728418, -19815803537112348567553532, -67364387207925016238745566, -158078464885217346821881994, -304418970976651031271093564, -517458825871383853025903298, -843413218578398465716046948, -1363346626840359558699209178, -2239199611743457434552570266, -3640019371912909685765256084, -5500660168212590008837300502, -7307862722789381450930687580, -7838040812019535847707075338, -5673020853250615391215143144, -651774070204459704074412090, 5067984723951283251856481304, 7707497717925654581565457674, 5093984410990951870914858008, -336221761518016947599595508, -3459718628463515187528429612, -2144359770366953286497825598, 618270712716106274068621502, 1237552769275482332523786184, 62393412020474656321220516, -491251002554506391735310006, -42171709962389408948443788, 185266638963547947378761580, -14324493277472915828388522, -63336195546948488136481966, 25307938008003072635932938, 13032755791768199775543748, -14368903120335683985626650, 2714944892696644639732690, 3214896161814922995460556, -3069081433327118757714146, 868994918967057632701584, 469091799427973518964046, -576231005654839571683376, 336090961666830864671852, -63279136337446129482454, -51566018535349590129392, 59832606732982937228272, -46662148491623216267918, 16789056256640530899550, -9808187661929448623666, -828069804662592649484, -698603831455665246072, -1471851685260773808154, 1683214665608886686828, -821596869763371765928, 3449025401662366946988, -760928538919251326176, 3682669564708990716332, -625679927144015466296, 2259697386865494450678, -331332142708512469932, 127341002815824767380, -32584992334069792146, -1652975666880148307422, 168024521388575032042, -2432174283919361407808, 244691451312655537630, -2039934972953027394326, 219158650929378650180, -849481948589015371154, 133841604530826409762, 612967344076917886422, 32700844112121853318, 1709961334450747056552, -49832036710301606728, 2047003421211700461530, -95736901860113595720, 1615119332567668943906, -102983017865210393924, 492835097220382257330, -78967487071885480792, -762211699375349918184, -38758677484236892702, -1817842094463466821176, 2630757043196114512, -2090641009517338187310, 35086298159251216306, -1679358806503125934928, 50511770492179360646, -569882166422844543716, 49531424543735063634, 682654870672385876282, 35757022173611249236, 1888597525301752930380, 15232175448699681688, 2433271627562674533632, -3989006284163174930, 1927357943503564562096, -19603213838680713222, 1452150036122969215986, -26590537392291368112, -956674140977793492954, -24489571226374666484, -1965102382948920500730, -17795828424427431876, -2771125170218441007104, -7011068068230674260, -2512614774480435854742, 3869596155750062024, -1603623200043629588602, 9672632621091089998, -213944657842159950824, 11926372271547482140, 3034310309631430963102, 11636605774041738956, 3247000827193421576110, 6667506099340132848, 3224339877432033762416, 1401697804975037620, 1068245849458940342606, -1816349992875314066, 794326615602510631924, -4562266545513860702, -4702649920887909286438, -4574771816534483884, -4066491039498937645634, -2674367007754979676, -1859032771200658216028, -1026962460883065434, -2066492811317434624882, 406079254822875264, 5493458423088074942686, 1017526329113686506, 3364368772858457133712, 771737227093350420, 3376214065281641672600, 327769743549184746, -4062240858800676795920, 51512678868753558, -4635973098861512694878, 0, 3099181898170590026154}
{53388111, 8171996, -3409867, 14809932, -12570748, 11551624, -2210721, 8572640, -15624435, 11252140, 4382117, -839836, -6607280, -354500, 5157698, 1944604, 5053995, -8834256, 5506390, -6285780, -38503430, 103911324, 53444021, -384805472, 220416815, 668122552, -779495778, -935830076, 1610739288, 1570298096, -3051606118, -3493500532, 6416613864, 8800672796, -15116156469, -22392181640, 38015207221, 53366540656, -90539489582, -123117572960, 191998927176, 296519424524, -367658104778, -740675442648, 644875223932, 1813668382672, -972585302670, -4223621210940, 942144404947, 9312007263936, 868213631844, -19355129099584, -8311431451794, 37429625430448, 30569617114954, -65749798694424, -87290223943561, 99942744340968, 215866019647462, -113867415813548, -478053536724677, 25842024884600, 955821652485650, 365116516260940, -1709416945741694, -1479889256931020, 2640182692957413, 4078621699706636, -3159833643013822, -9306123084742676, 1535483466087012, 18404412128419040, 6186040748058624, -31545542338044016, -27526556618447353, 44856827917130236, 74333596472199633, -44425404161834500, -160591203116412079, -3514415881723492, 292519622859957417, 164488501702438884, -443117296657592580, -541612535296779748, 501532728361031290, 1255604512301575452, -194387619839365659, -2360927459150238400, -997150190748557246, 3633880279417483860, 3852855037920643423, -4151968785642980832, -9294770595965435344, 1924125490174302208, 17389253555649502161, 6848517441592842468, -25561935134210722369, -29131730308680477652, 30670376619085349353, 61898066195245475808, -4220474895740881777, -123810658857633148916, -39915364135335888346, 106875527151150848108, 128368839415779200296, 820656554771596420716, -149370540843444757602, -9860517736328112775440, -21343104028880618954690, 69857286059855759944476, 374421116805397174642239, 530497549806542239265216, -1233135347847586028951497, -8196267819143683753203208, -22064326125326119748707058, -38181165858846506735152884, -35155819870798820304891681, 22016701263053279036552500, 188278559863653213553908497, 511805180585147261581357060, 1005743225246180621670287828, 1608143124863381424767266628, 2036025266929278171552445930, 1788715885370664357646730296, 191002460957770063484276543, -3180576185572627332672167516, -7556468893092625369004958990, -10676849395350891533414457652, -9761053656923841450665693762, -3996610151040144988126466680, 3279077073836547611586733954, 6597186715793338962906504076, 3894499056516198664077081361, -951671976792931642385044236, -2651875791897310202592982390, -766328175451848748620465580, 932926773892090532877654366, 515054047314716477999504176, -318112304915048322125444167, -190867062988919697377224088, 136302571211573422261724187, 40778130907733979915970464, -59924685901012750905371167, 7124722165072931744488724, 18596194974435880839474344, -11171014651921684896498040, -662856269355613634393047, 3990665232095525069467896, -2430573974138420858266346, 275204815337227300788944, 678142195479638254271964, -541091428070321653108216, 243539521701549543042577, -10081008804069253132096, -70086103569913814900618, 58068176516593465341344, -40842588942391879238895, 12260672404677018250684, -7490192062657201907309, -1526188975830498498184, -303146389313723226705, -1384608580100089367716, 2072021179289944211735, -832070297531032373428, 3814138857162350396404, -798202649628125477516, 3804839200206172383957, -628110692596467261260, 2132450630384963667912, -307562182275705398388, -138000454460847678345, -1525963008704164124, -1920863358827232446309, 194146957514271739972, -2600368983331893093756, 260378267777121541912, -2060014577228530949729, 223841112382113606256, -737786463723671919470, 129996479430807576452, 799879078223180393516, 24099167416117665124, 1895971254060489962708, -59441497123759355152, 2162811226287314876066, -103559917625905143316, 1631413081415103697386, -107566125686341524596, 402422608999889766922, -80024679118178488812, -917591349422034610069, -36974082975147355848, -1990258432188772614795, 6072973923441516564, -2213245119440877483384, 38982511537945767888, -1714986877375920921784, 53777715974787454908, -507461486471731195846, 51560564287805182096, 820003183372170376720, 36353346387589876524, 2061596810813886425311, 14579439820254532104, 2587937749392227844762, -5384247270516408912, 1993373780936396609748, -21325331028802126452, 1461386178208364490185, -28137823306785718828, -1106076822324748316162, -25492970379091742792, -2146098693554510872245, -18223003337621054716, -2948927966387324467087, -6850757949843851856, -2630290366944557696344, 4469413766669200360, -1623814165335771374941, 10374893246418065200, -156955772910870737166, 12555547315792343604, 3280498727577590159263, 12114273466650974996, 3451412014172615418205, 6841617553170001232, 3379788671566349427445, 1328559652107898948, 1070414789907522469145, -1999115753196812664, 776786905565978773326, -4815513953542179332, -5013253099060200053756, -4782749657433986540, -4302815881102222849202, -2773795450410449372, -1919742043907960259870, -1048512609370158984, -2142279537775365334644, 440239746186361372, 5840872190605677009136, 1068558374370131948, 3548519926894506894702, 806333690628420812, 3541096847627282736419, 341562554603030132, -4310968188435035603761, 53602012976500800, -4899225969112033999984, 0, 3285031746656561678043}
{54452104, 8296680, -3453012, 15042276, -12795338, 11761132, -2194072, 8416136, -15105216, 10353698, 4178374, 2908028, -11856022, -1279608, 13280654, 29272, -4940076, -6176714, 12051370, 8116172, -16766478, -73959744, 151214820, 149589012, -537433082, -19269844, 1204022066, -604062820, -1848767696, 1313479294, 3204210916, -1779017816, -7942129010, 3561152380, 20561615802, -10254273428, -49067074580, 25685248726, 113465164478, -52399581292, -260694288094, 82488350170, 593168450796, -60982748116, -1329691353404, -197590055072, 2890395241032, 1206794305548, -5943716359586, -4300414896160, 11305375664684, 12673107623364, -19387868391320, -33144273981778, 28253588560684, 78639327419060, -28221364150716, -170694152358762, -10266464972766, 338663835577528, 159923075524186, -605885509101570, -575115033308578, 941690042883464, 1542140065589382, -1141434501859118, -3511309489218486, 577948466981204, 7019406695781446, 2232720586032024, -12297070284563804, -10234839096446886, 18181024442514048, 28340529839699818, -19768291794077524, -63007206655409754, 4279008407589406, 119001750288360616, 54664063246590840, -189934326535452054, -201876137829899674, 237864907632800842, 497172543207697912, -158530608749733948, -987174509426954230, -264211448050069740, 1624643274728973816, 1392430234959833350, -2104337635498862544, -3693951508597126028, 1614482551800000150, 7460863189596865676, 1510941316983035948, -12168951068068070306, -10061296542289823796, 15757619939511480806, 26154445256474555424, -10451962101644880348, -52997272246426319988, -13802120031428470930, 85903364794418554930, 65221193477068485864, -69123430968653844766, -283512252280129450936, 228511932004604417616, 591961008962382811626, -395212712630770325242, -7956627871937681858954, 6266122748096863281250, 76005833025555607996188, 146790296511443672280750, -372052900416388166827494, -2240604344220730693471676, -5234013899776784678972978, -3586365589063788697171452, 16359066137228099564587506, 78883500669542488075878518, 214350293340615055177816272, 453361399905829787572559504, 843110661520531131326558946, 1441155546289630854706320804, 2376040410918785122007961730, 3800990400924118562098608882, 5765041985079963540200906490, 8012481307086610172740755546, 9519644389867402035755682422, 8652322440261563664812601564, 4163883340763692741332170458, -3238161352523309821190725952, -9751585952165186923286265108, -10593554560916861553056234556, -4815405551539740557334591646, 2613097432358909874086177414, 5223449849023066803407476764, 2092768556236837366098688588, -1543741455894823537352858252, -1589376984838220816614018224, 236512691005918538819967598, 681216869327665289837371134, -59606021859367426258084284, -249325771793865168623431240, 57607848784570843027876264, 74202930693769697241519630, -43369592594229279206866270, -8732066362984337014617916, 19545193113354579355740768, -6783736788785132546152780, -3237460704166087408650212, 4054258765628923875353516, -1628961789429353135014470, -217861539526237682090866, 775138345563837031794980, -465053960178527428812708, 152828530796756115086270, 31474416716289370814812, -80186012435706571248728, 53369199935407041509016, -34729326421954301058178, 8299784358433437895048, -5645968754514685607920, -1954956985888030688962, 50972038529696817518, -1293664253638644293170, 2501869077829430655300, -857074626127633795872, 4176332125176038363328, -834321379878268596394, 3896240701990362104562, -625881642944523979944, 1971451348181610270642, -280539745969715213556, -426780212399364564564, 31069332059284290344, -2196544804769990292566, 220521020627311675508, -2761797730920911787272, 275506392294853941580, -2063860212679678328006, 227600123166386270652, -607548653366635760724, 125215123633953256584, 1001260850390077716118, 14770454016855065998, 2088438946279853714202, -69470839063869450634, 2275700946279478633658, -111499695217324491402, 1637980977509336477354, -112033570350175925120, 298480500202683839508, -80828850573074266262, -1085355013064498102454, -34895682617999108936, -2170734876830193773670, 9773772216581242888, -2336973418645884287506, 43058133502063743046, -1744690706345921260542, 57125244207985270188, -434606455110458554358, 53583722992099559144, 969288517957771419462, 36879450357333727160, 2244433488295647611692, 13823448045139711738, 2747936106294609615822, -6882097313942833888, 2057204746938029682142, -23132493048494958168, 1465264655506416923870, -29737851408324028594, -1268514511767690439848, -26511458164821926104, -2338854994959145711448, -18638077910300681054, -3134671586793335418026, -6658598347122800882, -2750528340797363902036, 5110253862263827936, -1639686448907057851784, 11112028001528340516, -93136431086016678912, 13208524059043334508, 3542761248449296469192, 12604920957913106138, 3666143997210554166398, 7015003355418689548, 3540400265367715785738, 1246048081546298648, 1068809417824726656508, -2193094376703628550, 754915935226212881588, -5080205095500680880, -5341817572936388063228, -4998541376287929782, -4551059779299790027514, -2875992534642999692, -1980633115824141833154, -1069790059418468710, -2219728751599787638992, 476433290471779200, 6208196563967101937190, 1121846110635203594, 3741684976364734511158, 842315584654996822, 3713071352575317115562, 355875367928208516, -4573729633945305019466, 55767309081770880, -5176303950515080498238, 0, 3481242494070294726446}
{55531456, 8435476, -3536868, 15342864, -13080905, 12010952, -2240645, 8505948, -15447624, 11146228, 3590495, 865368, -5292543, -6555336, 5853025, 17927128, -14285274, -7692396, 12548639, -28050548, 73744762, -30092936, -172173617, 211388948, 315658275, -663454492, -399026314, 1538836088, 272760765, -2903401968, -144165245, 5272230436, 1535888389, -12344244132, -5474220372, 32651038544, 11122230344, -79009009648, -22996756278, 175460739268, 68697122126, -378728292820, -225495936819, 801291070780, 684611734843, -1615624274420, -1917061662932, 3016592267228, 4999792387557, -5011620894932, -12171090234098, 6683720348260, 27696664970892, -4290694023900, -58821477222865, -12879236689104, 115513880590266, 70738096672220, -205613793830162, -224783813836908, 318165165450169, 580040409565664, -380760781015869, -1306836605615648, 167336569365217, 2621423864839196, 871088023937740, -4656751049379132, -3859628299706261, 7073623497779156, 10761884714222840, -8169793022539712, -24367645833406285, 3205066875916288, 47295387984916580, 18151371700863060, -78613343919970843, -74578894065067924, 105929479470589182, 193447928158674500, -90639693499682630, -402351777751469556, -54076050659515421, 700171686070870068, 485628992980949674, -991428979945056288, -1430072951799905099, 968054306191314448, 3102111544360806059, 59781962065476820, -5468804760876518026, -3302522433910539996, 7767181062445112497, 10278544091885032048, -7382990370431475590, -22540488962368227376, -614319028472191849, 39416902896635068740, 22936872146584745727, -49306538609765777720, -80458697019764964051, 56670708418856709264, 137578704330167551623, 20338841309497900684, -195464922597091801026, -38123567904136353136, -848394568287621160149, -1476806379135404903372, 13147318956456982683000, 38861850861091851593388, -53136910468039349929145, -527419568257493320517252, -1132218166243028188423682, 458363772235720037240484, 9377791912332525590282576, 32221631067100112204606144, 67393124590261855249189045, 100028628906060002325685480, 86942998260095540480784578, -25285116598900869999358120, -284653017749918940745914288, -687310973229135182617824276, -1051505576378132124274528842, -994640751651422315695460140, 178821920853396456847424910, 3188348373700451006449551744, 7964620796057447840371731810, 12951175442334790257617876132, 14871553743707929454236454935, 10686482107482129636519873348, 1265419123670350628114683662, -7570996670829752164943732040, -9334029705199009292046126524, -3596760891305550808196866720, 2815254545983980616622792629, 3628526080081427484319988732, 318991981081849201365961481, -1516510791427826026671717684, -455999768355903700904443510, 553336650957053037208092176, 171130354034403122090951880, -219953111235450857022955204, -21032511035644973945074372, 82678494961131339839004224, -20692189472449174385220424, -19546603313143258075038732, 16821365280003768856892277, -2248015554701249605923228, -4805370703929941202545016, 3574433733558920600814232, -807223841101360089938187, -577830324333938436738672, 778264700598622554154776, -366234010271771658078200, 71304893663189705527474, 61146255516975228364344, -83452942358044379690051, 46841446028188719260660, -28788162600416332739214, 4981085252015057450744, -4219673998615658110892, -2172616406528756704928, 399032587287319971925, -1211926379440564291520, 2970918588032447726261, -894547877589710100672, 4529407821502690447163, -867941143759859151444, 3953529082702157496954, -618827174540044629584, 1775690927069468517595, -250356052973867164156, -738403934060337348634, 65081918897391007404, -2478457038003128614567, 247032304226120304100, -2914627334876305076451, 289983084202248231920, -2049957369170294682202, 230374564812150448588, -457940580271311257636, 119468303052968294572, 1217143717586340253344, 4711204556590561888, 2286749713997488654195, -79906458707749610440, 2384656518485346991597, -119534250699401380536, 1633792061831230577723, -116362253924854166332, 180198408972745954730, -81360614025759577068, -1265867097014833457487, -32510373669481730084, -2359164808890193965047, 13739429324679760116, -2461308876858850004623, 47313570771148341356, -1767678658203915474820, 60550492373144531196, -350546604826214770542, 55594836353320201464, 1131100234652714559622, 37328767447669218424, 2437346065155549053982, 12958504349728166720, 2913153076437426453032, -8486396494271276080, 2118335723347431365176, -25026701729406654872, 1463228276070795071771, -31390856838750719312, -1444773738238467752759, -27543838480148705720, -2543897067081031987146, -19039234707089106372, -3328505991800051864242, -6432581133127273292, -2873166404735838158098, 5793934185738628680, -1650724769273813049405, 11885202879093320248, -22010446863608256600, 13885825942029525640, 3821947232752848197888, 13108610862931809940, 3891581014313122471086, 7187281955643941688, 3706200583547416367783, 1153592424758064484, 1063035274730040910622, -2398792693305989840, 728352897682956837273, -5356753974109437924, -5689243330671232953046, -5222376209103926836, -4811730548830579769628, -2980997123163176372, -2041539188111869673890, -1090739030306457200, -2298807219257902224687, 514756287208326684, 6596459504310436417179, 1177476626895782580, 3944251077201381718182, 879731873616913728, 3892396238133120290500, 370725531230465456, -4851250936936870225488, 58011012227351432, -5467874566037045634447, 0, 3688348439900004434320}
{56627732, 8569624, -3584448, 15549188, -13229166, 12168370, -2386046, 9066196, -16514512, 11914658, 4467298, -697260, -7181544, -354092, 5452166, 2308568, 4705768, -8978832, 5498474, -6430672, -38405086, 104136014, 54597770, -387574100, 221382700, 670472728, -780783370, -937713292, 1607038470, 1578298904, -3040904002, -3514091732, 6406028704, 8812900862, -15078556222, -22384381564, 37905906306, 53358372584, -90380649456, -123054084816, 191864668172, 296182236794, -367525096028, -739910463820, 644799739392, 1812607191190, -973224367570, -4222353044584, 944593110242, 9310551703454, 863490469690, -19354951853656, -8304789056218, 37434986963294, 30561430757410, -65765522942248, -87283390830702, 99970237899742, 215872846567096, -113904707960608, -478095842244038, 25882081347474, 955914723571674, 365106573255248, -1709557985191548, -1479986288724984, 2640353150401272, 4078900878642580, -3159947692521054, -9306583782926732, 1535266514739270, 18405045340998396, 6186892424030534, -31546288982070386, -27527704890690244, 44856377677778582, 74335062482608672, -44421331203057374, -160596504059749140, -3516033387098276, 292521921676703624, 164480664745251186, -443082878576707442, -541650879031265032, 501512432051433856, 1255731221920543382, -194694346273254166, -2360413932189226806, -997466827819948956, 3632789580174555946, 3857696726632921518, -4164453212861249122, -9269919665216239490, 1885210724415991410, 17431768476471421330, 6844355968449923344, -25705890451511027698, -28608535057538710812, 29366535101669690856, 64528212488527288072, -8849036905333231358, -114228849111620347660, -71839446470593008460, 190918141849093981968, 190986555282595866648, -41664548268275411870, -1540791382663180532774, 1465387226653666985652, 9324220735059063950866, 5620923115155646149926, -111984977398414774652558, -261037921177957086317664, 178047528340364234056246, 2940919681239775875799550, 8470570641784575007722298, 11928099907146565095572426, -5287004122587775006784470, -78618342617102549143396970, -258500541370972251952460196, -613235118975366578850720268, -1211433166565287804154545190, -2168988319441649636889336832, -3609893784497234082696843146, -5631985565079861037516261568, -8149545487357484555892009842, -10416132682282096280034261274, -10941480371098437330622411990, -7811504338762868983652393868, -139121319253676365048718630, 9600693870265466882728328366, 15674833113899997241922665904, 13089733669590813995611295126, 3045514406853236884750277486, -6211111123084655752924726820, -7132849166163228351152715948, -1382413970334717707024327348, 2874495285072214266437879582, 1795121013345147696099531624, -742854706833993028158711134, -843504254578100046561236122, 245080802912453096795030998, 301146779600341567823443012, -132691344721334816032083068, -78138813199022796347603868, 70262753782760555116440946, 1617887432697587823190670, -24419487627050521480606962, 11809293283765852549118322, 1658741522396386166848048, -5379728638544918009530164, 2752574221219428982375762, -71325033432167898003512, -798071092840277324377016, 711171307981805942745642, -259889715617552222266680, 3291398417000101371500, 79816227922132920449224, -81549597866984812248500, 39400589352133328327720, -23331769638228661604812, 2316390739309288629556, -3140553697204852232446, -2233847221534255263642, 768995971158510516010, -1148050704568461326482, 3475029777007390876494, -942007031470424973332, 4867195934266267094192, -897917985481591907734, 3973585787495924009290, -606850862646866556578, 1544360235590195995578, -217114694331375950234, -1072088713868763117948, 100387540657472273482, -2764890697233623054996, 273563367005332925808, -3056946338338839250466, 303715076707742404348, -2016784288031557759468, 232104533167414889032, -288182022960852788906, 112728801025886792512, 1447478998853883595630, -6079947941195488264, 2490205148876918971174, -90732920476161427820, 2488593115213529376400, -127640271063923417296, 1617778354581324789430, -120528297648061875480, 46761654454523771714, -81600285461423955184, -1459466125312822489174, -29805123317355882144, -2555396505919390975482, 17975923410572611938, -2585683863226805709110, 51748828288409676896, -1783111425696070319026, 64049190569954696798, -254483475238397699318, 57587501195475971726, 1306035284987348087760, 37694490599218916374, 2640557939019411121124, 11978780772264674930, 3083445569926491939540, -10201013395371470436, 2176210950743267447112, -27009919649795978928, 1454688293321675497254, -33096991967400278032, -1635672579069143047476, -28588811514171185792, -2761762183571145319942, -19424562673539411684, -3530569687962972879340, -6170624118286652666, -2998019489573058113770, 6522322458453644806, -1656378488817876050864, 12695602824640291338, 56921225669589201144, 14587972649937871216, 4118941273318010105256, 13625390431323741290, 4128114537662673240718, 7358047848030814622, 3877203820753833416494, 1050598092444824416, 1052671243454788072028, -2616734696436282086, 696715933131026514344, -5645585926439828576, -6056468689970052028202, -5454487858127719430, -5085353333457111115064, -3088846877891042548, -2102277238896587289924, -1111300401417347376, -2379475480095521216318, 555308890661852342, 7006736356158775853392, 1235539912668955540, 4156619618235189350622, 918633026728359026, 4079337512824837301522, 386130896619182394, -5144291885862464270080, 60335636088850584, -5774634737239339190478, 0, 3906909104055259078854}
{57742980, 8698900, -3629432, 15790284, -13462089, 12385232, -2369086, 8908560, -15993430, 11009804, 4256868, 3117196, -12533787, -1260536, 13651885, 412584, -5413845, -6510960, 12687268, 7626584, -17046730, -73477124, 151728654, 149944468, -538802072, -22222944, 1210014940, -603596136, -1853370433, 1310433832, 3203755273, -1758159632, -7945543614, 3518483696, 20572271929, -10210699788, -49027263143, 25619672292, 113311285272, -52267579060, -260439526662, 82415640192, 592774489625, -61302758964, -1328929689573, -196651949232, 2889326351788, 1205097987324, -5943381270800, -4297265344248, 11307380340263, 12667804081864, -19393553196380, -33138827208220, 28265030767353, 78640054072368, -28242112834895, -170709049385816, -10237784457846, 338700814228168, 159904516563148, -605956227816724, -575140645503427, 941800095944908, 1542245484440311, -1141540323188064, -3511536407831711, 577934444134332, 7019797077853107, 2232978397669404, -12297516850409718, -10235457409549912, 18181064354492916, 28341855736287136, -19767626696940495, -63009208966472456, 4278185810340766, 119001258036233860, 54667957975360072, -189929631884404156, -201890263357471122, 237873525486713792, 497167030013783050, -158536984378588436, -987102408707361269, -264352834513912160, 1624733134627089653, 1392619796207951596, -2105284735498600090, -3691443684173920152, 1609876137359082105, 7466596590308909504, 1508790848161908093, -12183258382390150300, -10003232669269415604, 15608503360288997780, 26462784011484541745, -10995593137421670992, -52171973707022622639, -14869490432184037324, 86957304118360708897, 66010116231611316004, -84181765383770386621, -211661904221879665348, 123847236037803124499, 193694444845928271488, -88676222950974994408, 889863470128731772052, 3623630537241021583769, -14405635614688716403520, -66510242178606566248567, 7889024180881253950208, 686614355048359772537793, 1965246254460401180141520, 1345381083174061175131770, -9405031200605279102034592, -41773615832121973116981776, -106466917459980602791343240, -193413627477760943777359524, -273400749213366374716463964, -293478923560721230798965349, -218535030557377448445868020, -130187150601894155237700825, -271595514672969814025337248, -1244855234050865838481664036, -3840768031336441970635038788, -8532280505503881494189337718, -14682868132480422733849203036, -19411764925046924543755035922, -18444594834788021342841641824, -9507352350222672108606984757, 4090388472725853517717308912, 13576665460020394905152519697, 11897995027169451982572772556, 1992536532801371716729761513, -5510313794553237039213103880, -4435050701650969978210287881, 575186443121076760891070404, 2177747828954238703423176230, 239633860878661595015851828, -830736039578360255209121878, -90259993322898515490333864, 311849855060090980842595765, -26778877647113601875409356, -104133730832049189154266936, 44987181296891681250123752, 18960041276433906163606753, -23896054196956452081939256, 5931366326917315056827597, 4480914874834702176770944, -5122517382538170806239352, 1782032945414722536701568, 513418027037040005784597, -890614220676097254978452, 598420959358275934953348, -157596859010152687698076, -49401167294753368340402, 89042758966653687248308, -76043865517680190785959, 31759336589550480775784, -18544053700009273760291, 272843282645692501264, -2331867633934630240877, -2187415919930468572500, 1181600806335825382231, -1107101831928824541780, 4008315803273055224846, -996785817206046234328, 5183651334530677280559, -923305167490394279428, 3953521566204517876641, -589912890314570176932, 1276857812023840414933, -180929725146767669964, -1426856404274556592281, 136856690322953334492, -3053989500989309789826, 299993919040917016360, -3186769176175408642860, 316608814183584175340, -1962818416987727771869, 232731521523264030292, -97547074957410389993, 104971536504137242472, 1692132916906923684174, -17602174548232872892, 2698020022364597415995, -101932934721074497272, 2586356322012107981035, -135793119913278535064, 1588836181459713081026, -124507064023951894300, -102646150004325568292, -81527913238601175176, -1666461549847026313896, -26766997717866608948, -2759230174842754058564, 22488908522727661920, -2709478050196533005416, 56363490580641379604, -1790100847746982254072, 67616649923181156060, -145590856998347352464, 59554969892927628892, 1494697045304185669390, 37969571522009191364, 2854275494695922345930, 10878319724193561264, 3258639076646696754616, -12029840393683464660, 2230232177246380448994, -29084064984174393272, 1439023513866937986118, -34856321605941611964, -1842061233280690258228, -29644969741173902824, -2992998700888990662923, -19792054469865339432, -3740988455511524980755, -5870569600994363620, -3124878333735229292228, 7297336867572774348, -1656060000836076464030, 13544431356155187352, 144181056657142966268, 15315479266577256196, 4434664269591148265040, 14155290610142488200, 4376142937229837585093, 7526870637943469052, 4053411372753628232937, 936445833619138936, 1037268171829721022113, -2847461987088647596, 659601401357203341940, -5947137855987347876, -6444471599301272914468, -5695114531777590120, -5372470910794622880124, -3199578169559509824, -2162646885595725634448, -1131411591281781676, -2461687398030094719033, 598195120572691532, 7440151852884835915455, 1296128935085952772, 4379206436388067145161, 959071055618633748, 4274168620345595853283, 402109832639685296, -5453648000503832572229, 62743764553733816, -6097312012949967344833, 0, 4137510544580934122831}
{58874090, 8842626, -3716104, 16101232, -13757614, 12644362, -2419412, 9005600, -16348646, 11812794, 3677082, 1029728, -5878102, -6592056, 6073434, 18626344, -14918100, -8082894, 13118412, -28598620, 74420246, -30683246, -172182872, 212282640, 315660004, -663938426, -402182198, 1539619400, 283133092, -2910090922, -152943734, 5270521244, 1549359918, -12314331218, -5518357566, 32599408124, 11186830098, -78936191150, -22991676556, 175265923416, 68566232614, -378318185688, -225232027408, 800845187052, 683944993890, -1615499235858, -1915412203632, 3017025133876, 4997111310184, -5013312876732, -12168513607524, 6688842103136, 27695821463224, -4301495815104, -58824686654200, -12864222042196, 115527390410158, 70725470505524, -205648378887050, -224783559767240, 318224818512622, 580071199820396, -380827477564404, -1306936411224620, 167372351942612, 2621626146511682, 871143045539696, -4657017883934740, -3859898181844322, 7073830297239700, 10762529686779618, -8169793656865948, -24368537491558406, 3204462290018692, 47295954838470612, 18153694613941690, -78613913287707018, -74582328574040802, 105930259757801414, 193446166417874880, -90629437643194780, -402352356479658406, -54101169583528788, 700206805007866194, 485588331989320048, -991406844123180842, -1429929472820273016, 967567776134932318, 3102942972590144916, 58950990100854584, -5469280903537800776, -3297367488175187682, 7751239972908185948, 10313790928000165752, -7445730230900064220, -22452250727143900830, -692465770076221108, 39368261122367360024, 23408816655854434408, -50891652583082987866, -76235069704795933296, 47004664520440268690, 153831277638209819348, 13313907078291597324, -208589662206871338438, -355128343075834433146, 486608646883216850370, 1245862391917484704222, 563854188791219592872, -17233757566091015801266, -12368836897054596938798, 120629966058146175982044, 480113487462864687503148, 135031634067105771689200, -3264954507938117570000954, -12744683916677572257781088, -24411833427546607306586004, -17794756794774874756552234, 54408290876829917671411548, 273130318450681850613254148, 735084523002372109449383066, 1576334683454576640605622848, 2921935141205294804023679094, 4898973519137447313745464332, 7511823907185020501389672796, 10268276819233491269493964580, 11995611647022061532249142896, 10583874469472588609827000612, 3983242076712174607700612904, -7324876564474463327238586788, -18692272466811609204802001982, -22484820655314224778845441302, -14137561219816688254994941154, 1164485019131053897003210542, 11156470068646394375214805074, 8725972116394162248306968622, -234186827374946633927066886, -4570885998413747973027976246, -1763250476291196701124947840, 1474049143620852454552131728, 958397017838085802288132224, -510798977078621656355369916, -330565053527895674370646280, 228567310399065471391985312, 64170682625769459269547500, -100227834762664936698509108, 15624419788015498758539730, 29069115699332001070360482, -19408070445194248885808142, 369951075437049632226770, 6064662178454674654568472, -4273767019784958668807784, 822119219540634944281588, 918815895520406818346978, -878839626609423553407920, 462330770418694457038948, -67147849014540836121638, -86854863477698018242382, 90698499741313894461428, -68306370619958902180768, 24436610736627476489140, -14506390806710611005746, -1211602321587804768574, -1717517655785728357776, -2074889841674686884336, 1650843512205792657502, -1091238190808839773206, 4563628248185313263264, -1056214974639092837512, 5472918267853268559604, -943341539848640293004, 3890675685216277539222, -568019143818335544532, 972795948591571222680, -141924369664548907014, -1801529759222028171640, 174354632231836149892, -3343751959700904449050, 326201030701872607796, -3302041506258975481708, 328570692403706289782, -1886543186813741246764, 232198601149638372322, 114629609526602085246, 96173679412139164680, 1950881967266836526962, -29852389095698269360, 2909320014341575086740, -113487337140042890194, 2676722122597602249100, -143966844352724940832, 1545828078114662506946, -128273179375141048842, -268840049969219666930, -81123307031676285392, -1887130405516215500582, -23383190828100286794, -2970414946123716563176, 27283690119846813986, -2832016503344215828318, 61156703638961238276, -1787708939902939138688, 71247751113438423064, -23015295529060694018, 61490145078136785022, 1697693879114850830308, 38146720062786967042, 3078686006993708449254, 9651036623105384388, 3438525499487116021140, -13976789010996477570, 2279756767020651681624, -31251006546906099430, 1415579330431611697716, -36668818430742422266, -2064822495061538100550, -30710794132412622722, -3238165586462897791984, -20139604065422852740, -3959873803884700177340, -5530183129306547744, -3253507898016591763866, 8120946413394853272, -1649142893808749702738, 14432910066024729358, 240315720280288250040, 16068855358388655594, 4770074455757426309578, 14698325103316338924, 4636071236996661563096, 7693294134603120444, 4234810739425300677072, 810491038409157838, 1016347469009973693832, -3091534155842834724, 616582727205258018858, -6261858400622238260, -6854271044586498527712, -5944498927332701392, -5673644192188999035254, -3313225941456191294, -2222429393915498090272, -1151006404066255052, -2545389759563682110434, 643522994022448168, 7897882044364678602938, 1359339727147341938, 4612442437203123944472, 1001099556283699502, 4477170582628299154946, 418681237443157476, -5780151799803155307800, 65238053427252732, -6436665729931861270548, 0, 4380766268168902875178}
{60022797, 8981592, -3765635, 16315772, -13912982, 12809400, -2570017, 9580752, -17443575, 12606372, 4554629, -542876, -7792286, -347828, 5756786, 2698240, 4318199, -9124608, 5522170, -6580132, -38371654, 104363708, 55868013, -390373200, 222276621, 672823504, -782195574, -939553516, 1603829806, 1586250664, -3031235014, -3534850520, 6397639606, 8825165868, -15044462033, -22376215580, 37800149807, 53350041616, -90222483846, -122991556372, 191724278562, 295845467844, -367371999366, -739143248592, 644680829276, 1811544575092, -973798224196, -4221089883984, 946985813965, 9309100421052, 858755922358, -19354765513964, -8297998672010, 37440333809088, 30552900030010, -65781258666436, -87276008347567, 99997798833876, 215879000817948, -113941969796796, -478137871115435, 25921833370556, 956009133215126, 365096398670340, -1709702045224704, -1480081937090844, 2640525728071519, 4079181338484100, -3160063446393282, -9307053770062776, 1535065685277810, 18405666917739188, 6187736352376980, -31546965599095964, -27529003720406167, 44856061123156168, 74336603840489851, -44417784284623412, -160600614542926316, -3519254976671020, 292524894400909919, 164475634226067904, -443057424245415593, -541675273383761592, 501486796572030332, 1255818829947465472, -194858846456924816, -2360198749636889152, -997382286914941214, 3631595956371020432, 3861157450040804708, -4171499426794064048, -9259076187375723931, 1875103285170905308, 17425584876240910282, 6903460841813412484, -25890361339180221049, -28176565047309540984, 28520688066590851061, 65919114092473878624, -10580991733916325695, -113370592439881956688, -69848856298230512299, 192024517394835840552, 163546849363032024635, -136783064853304885608, -462606091999170098159, 738841316010213861748, -1297792799011791419335, -6344149875408842155192, 12070514648767684290306, 106294419074794424187116, 75074498841822751942791, -775553148805861426021960, -3160874355950351446018347, -4228289683966562906678800, 6094888248834705724346561, 49820618263248008624701876, 149191004465972573617510379, 320726272575311705968785184, 550312423309210449717121841, 811788797505788780848873780, 1124452819886368911018040581, 1607121268887066324777337136, 2701389075910708827769218396, 5093146259190453349766787696, 9539311172036924626196016100, 16179750500753332459726378324, 23064063962097282973523546513, 25957208792646141897105031172, 20122444296840299340055215081, 4693506052221826398390348428, -13013669172593884652349851827, -20928568657650713598020251796, -13419600359125605510316346091, 1400820238212433959863757908, 9066530004317967077129271997, 4860028164658429047179275536, -2099368596962828967334160564, -2907062578099686261625175504, 221719064853389147227174323, 1171558477225687896100642852, -71749732775570494406447861, -419824335499328491192601028, 98549309609546807282051495, 120152526811470657159484232, -74705009444104206100381093, -10613684664988722326586488, 31779474343276150514819797, -12719341582491741210661884, -4072406211808150361412888, 6491175536087950803725908, -3091154914735945714665382, -14149001800907298524144, 1146156402477253815024267, -791071702189935424218460, 321146086066277661367846, 7070749578257853384064, -110431606191289197248292, 86701725061832985493604, -59461415404962991019798, 17779702477069632115116, -11222882045900587663974, -2215608110382150471876, -1226681767846086744211, -1930170220816907074356, 2184702207962876973678, -1100371963204944839072, 5132972400625983660100, -1117751319700953673592, 5729374658812518865168, -957434206382015685492, 3782617656716910830600, -541212068469743062636, 632007912600361508122, -100230186705393379708, -2194729839749058180820, 212741442963661526624, -3632035037119426261483, 352059368598457880732, -3400647549920313689001, 339507304067202137188, -1786456401634075469669, 230450600877331497696, 348945473001152689913, 86314763404136845408, 2223407725193853400170, -42825190492645679504, 3123139353216646095477, -125375072114269082908, 2758397058591963919470, -152134185347674949536, 1487585074672538897107, -131800559320056201676, -452630382826898224690, -80366069177724357608, -2121713648216668247635, -19641054940266348844, -3188645706396507283823, 32365199587566984252, -2952567627903449676793, 66127156261562696124, -1774946880467331579012, 74936932726918879104, 114123393017255908893, 63385574524041413112, 1915637698858782548070, 38218403987445935796, 3313955497629415461644, 8290722981644387344, 3622861045783076754882, -16045784785641869060, 2324095770546829113499, -33512558304048078060, 1383666855006045359041, -38534357958012784312, -2304872266438593609915, -31784650039000227624, -3497831895453776051406, -20465004053286512480, -4187321544224330910513, -5147152065070447148, -3383645833179794926670, 8995171345553692144, -1634960230876010337772, 15362278154054573560, 345896650464963991260, 16848604051828689444, 5126168508193928246021, 15254489380353669328, 4908310706722730098043, 7856835369798338940, 4421374338673055960491, 672062963659767820, 989399621283907947284, -3349529238027412480, 567209626787618304583, -6590208165044592284, -7286928417749317439642, -6202888267099517360, -5989452524411473713401, -3429823611666050768, -2281386428172041613388, -1170014900410656832, -2630521786349367337369, 691404642391580820, 8381156445789446970700, 1425271468133525952, 4856773811064137587426, 1044773748123748252, 4688632075980510978568, 435864551325450984, -6124674613876777724753, 67821232108975756, -6793488330422330888640, 0, 4637318651173146662469}
{61191064, 9115570, -3812510, 16565840, -14154540, 13033820, -2552578, 9422092, -16920532, 11695336, 4334618, 3338780, -13242806, -1234420, 14024270, 821604, -5922784, -6850854, 13369900, 7130524, -17415398, -72976080, 152375078, 150285104, -540380610, -25214926, 1216347820, -603143872, -1858238806, 1307446738, 3203151690, -1737288188, -7947931110, 3475573576, 20580288616, -10167253980, -48981317832, 25554657878, 113146936962, -52135334212, -260174076934, 82341390822, 592379538210, -61623260412, -1328187360782, -195710216872, 2888309470946, 1203401963524, -5943148230258, -4294124050770, 11309535687842, 12662502454228, -19399361327418, -33133363894930, 28276405811260, 78640760998976, -28262410741430, -170723989467014, -10209975142012, 338737901694036, 159886961336186, -606026735547626, -575167301607068, 941909725914388, 1542351614636894, -1141647197665226, -3511760348106792, 577922616171476, 7020175869220450, 2233243081274532, -12297956661747274, -10236091444314008, 18181140770614648, 28343121998388874, -19766937207484144, -63011111186163750, 4277046739486996, 119001342417988708, 54671315317027328, -189925355199626434, -201901820475777116, 237876943976210576, 497167427869333248, -158543157110760822, -987049450095663450, -264444230850299308, 1624756589963218542, 1392797184336993534, -2105881747478601796, -3690136433074683008, 1608089013098244448, 7467192227318198722, 1513620510010822034, -12202157417823163158, -9955921202498729882, 15515486145704561574, 26610463114961949090, -11169017439286441844, -52103567040804173998, -14490869852432950626, 85437181729322997530, 69871965848650708350, -92930893518918678142, -187275251659895222880, 42663558368887678372, 352386251417034080868, 158703070187892993944, -170902884350391166174, -2661960089060930117046, 352128628125038258830, 18250309544311852078070, 43671185617160903008352, -146335802307577560793358, -701009996087597117060032, -866259337312764663092928, 3220877224567034398256772, 17186872631825077257878830, 41980912652763209548233502, 57941120929586458465087672, 5146773575536078290138402, -217445044991740259652689448, -769407179197837953761463100, -1810932033041866390625700038, -3519681862722077200686904290, -5967794093236372310244025546, -8875342005737014513713297290, -11408379719503241140895677748, -11606012771590874471299952032, -6902072623306170184374715142, 4095796777796168728675478666, 19160984424774527730358257426, 30541617723525113790820484582, 28844901314331847462274440934, 12239864776855676905443867084, -8499831429926061817350993944, -17408726277906010300201053122, -9478456029878420099658365152, 3243624452611211570178072946, 6600780002912853200537063758, 1205789375460082538513706470, -2502315730516012304664076262, -913561579811042917853165444, 907249670810000903814936276, 305005027483965443063307292, -366926845673445991837862064, -30564813440123908035393210, 135979682122913224158089634, -38628383419439252985155264, -29214360310398737820656892, 28411120680110156105538590, -5490953671605097306967666, -6996569080005985871907342, 5991829670233806780765582, -1806563520463925064297552, -661399657813127094056208, 1216997109247686425111404, -655662202238856633366702, 188318076305073647180758, 63441107735229881689504, -122235900330053554465780, 78836458213571855102316, -50376419003044350016120, 11992577447450182941108, -8642997729544272266574, -2824691439292207305026, -796793437234463709270, -1779625013313264902196, 2785984585386079994398, -1132771180357014961310, 5707847825677043409230, -1179063242256428251588, 5947661412758831888286, -965138283533737564016, 3627153420925924207092, -509563259774614294170, 254558476552856651176, -55986583476091320150, -2604871804920685383424, 251872075629030773314, -3916557176883512447536, 377441448732243126540, -3480417374137175060500, 349325684691633379786, -1661079025284149159356, 227434284022532183940, 605922172125663276302, 75376795737029410578, 2509291155545153962634, -56512807509522164716, 3338418101428264057958, -137573177664840520658, 2830018275033909940548, -160266589037341487462, 1412908978808336146120, -135062434754461905752, -654819225202123049500, -79235626020862685224, -2370412351968453609222, -15528130818382452592, -3413559770171088759474, 37737969224131319960, -3070341140076997320098, 71273061823036491538, -1750774065210522616970, 78678180060222864850, 266731445533175023840, 65233446392887171200, 2149142299985096014230, 38176848878898144968, 3560226410913880509976, 6791049506285164930, 3811363886544805312450, -18240762173377110702, 2362511942351185081252, -35870474082640597296, 1342561961711752456794, -40452713787556184218, -2563159968649734631952, -32864783304811075836, -3772576182153186824636, -20765943206947431244, -4423410070854210619920, -4719084378524979318, -3515000761692362406620, 9922083437162835596, -1612802593479005678900, 16333791853756232596, 461520826981795497236, 17655221049779971222, 5503982596044301809124, 15823759674183277454, 5193278548666270453740, 8016983643234521756, 4613058285279956311900, 520464013025375776, 955882675138600547316, -3622044102274440886, 511006876079530124418, -6932659889539207964, -7743548998874591451204, -6470534274141294062, -6320494195994533168520, -3549402925105678896, -2339258957306714757734, -1188363234328225952, -2717014692630341217006, 741956449643513480, 8891260104791424783880, 1494026576032128898, 5112662683830991316080, 1090150518092443606, 4908849569947662280882, 453679770636761238, -6488127952225841823782, 70496105403581772, -7168606607302225887540, 0, 4907839924362294296996}
{62375839, 9264340, -3902040, 16887384, -14460253, 13302488, -2606967, 9526576, -17287446, 12508928, 3759213, 1206224, -6489513, -6621572, 6289539, 19353776, -15581128, -8476520, 13708943, -29159348, 75077136, -31267340, -172139837, 213175576, 315472739, -664415268, -404911596, 1540358368, 292836997, -2916867948, -160618749, 5268883080, 1561495177, -12284260712, -5562138944, 32547500404, 11254493688, -78863865460, -22994992528, 175071759916, 68450928608, -377907065396, -224992400473, 800397443648, 683305856047, -1615376433504, -1913768956010, 3017462643596, 4994374735303, -5015000883356, -12165787789244, 6693952754900, 27694732069254, -4312300160808, -58827606542337, -12849177015060, 115540711480212, 70712824185936, -205683153988842, -224783431119556, 318285603065887, 580102079264168, -380896497288537, -1307035631349052, 167410064141159, 2621828162031896, 871198346598930, -4657287761819828, -3860167423069139, 7074038964740468, 10763170866608410, -8169772012166020, -24369465210252929, 3203850721700752, 47296620106435033, 18155828259008244, -78614257747058578, -74585804183417812, 105930468307513721, 193445971933741532, -90621611433323293, -402351100581977652, -54123889518946396, 700230728755881364, 485567426992295938, -991396828164314272, -1429830670528531680, 967279374516856296, 3103300115472324277, 58898706506666224, -5470464727720368341, -3292975686640463372, 7740993267722488930, 10331571343312165544, -7468126717559435720, -22441204346449803412, -647822561214166420, 39173466721956186424, 23926200618766752595, -52013838295920012444, -74078754744823161638, 43175818988545712892, 160008302193195492969, 7460717388566091732, -226905887414769786385, -256357628834315776768, 495854076972134784727, 229333034032197430468, -757183757372909503388, 55722701666719175704, 13091526753894247607277, -9910605378189340909360, -143795216167339340319211, -251537257007580233913872, 815858234889214103870447, 4428519444144121586656100, 9168683128230520086981054, 1072459423733293442418860, -49449058793492600460246454, -192127204166734637093947624, -471376351339198653809530083, -922164557604918444079227924, -1575974824554863164736323873, -2494996964037137833412746972, -3965248684836395340567700409, -6479240692559504612523608136, -10827016531316195487826492708, -17587540393182677243951339448, -25822153391720669114863869256, -32250950656786493879494491876, -31101145709757147739115868628, -17597191040767824827383500292, 5492020013421389372151356406, 25829055170406722114256041864, 29027562666435557790644449022, 12762138077932173754448150076, -7453290506998455626187498945, -13316523384462881859628742636, -4281476524057887219351958106, 4400961760228107107997952688, 3457924585287280969641963160, -1036553812089435661301068000, -1481378921279836183002441461, 372655911942300456757287312, 509495012986337848301172966, -222322419337720331445859304, -124873737283441665055693355, 117941129487061549354032100, -2329611216961233140016753, -38495710780565503079891136, 21051295594798308340552836, 988404991809778114917696, -8350903241929029011883464, 4866490602357762356474264, -600794236488424794191742, -1095962552382636745390204, 1164270907139644875691812, -497710797700679589808944, 72587448202036037831238, 102388820968571068604640, -124686820182778328894783, 68647545367497029263148, -41676609428429959424962, 7165638709754688290524, -6680830533155669658096, -3124001579830397334008, -375193536340375656645, -1642633881377766958328, 3453208064351668500411, -1185584695059012974152, 6279512178961136574803, -1238080628494477407808, 6122696060428332382471, -966135828846220840484, 3422331566591821045242, -473167641210506764384, -159245416605369260395, -9340561788738530792, -3030160427049103300019, 291596464570067817556, -4194900432265040526447, 402217910668087862240, -3539133073709881228917, 357933561803250842348, -1508962894417884082216, 223098523639943968424, 885998505288067830102, 63344363848091853352, 2808007399544366502432, -70905047367377993492, 3553999660844024880187, -150056774360368755292, 2890153535337292368311, -168334221811221901804, 1320574580057720492331, -138031380876045751204, -876197040605195136176, -77711261497507197912, -2633384024829638661959, -11032179531023571224, -3644733685425449816553, 43406106122893990628, -3184486041378853980489, 76592139610864988456, -1714097147433112690028, 82465013871834135060, 435740497921948807817, 67025584630215628572, 2398821762728844544735, 38014038459965941000, 3817615301540872676457, 5145569757518273896, 4003711925332587412454, -20565658938186343312, 2394217741372339489502, -38326441776551889208, 1291504442479847812431, -42423552365215574296, -2840669000345797850455, -33949316009031345500, -4062985867329596021473, -21040003773959022944, -4668198775410405846283, -4243507258537344492, -3647250624859954255610, 10903806366765864876, -1581916249416276607188, 17348723891504512552, 587811319011504571930, 18489193622564877596, 5904593521629160843704, 16406091923793932428, 5491397410931301260530, 8173199498218064092, 4809801078481526029932, 354968933393287744, 915220639028641945535, -3909694920965838844, 447473489134893733789, -7289698684332732424, -8225283394023311373999, -6747693201543185444, -6667386733795911990585, -3671993847257598480, -2395765884240339149092, -1205973516919318112, -2804791156077433211061, 795299175390844444, 9429535902301283719537, 1565710791960149880, 5380587333017017738092, 1137288461325792028, 5138127393375200741673, 472147460634854880, -6871465451787140296627, 73265555191921136, -7562883116172159997630, 0, 5193033704465607638427}
{63578768, 9408238, -3953572, 17110352, -14622852, 13475346, -2763342, 10116888, -18409788, 13328148, 4635932, -376144, -8430050, -335244, 6062582, 3114540, 3907044, -9271400, 5524070, -6733848, -38287370, 104595454, 57084638, -393202752, 223212352, 675174030, -783505434, -941352616, 1600103934, 1594150572, -3020294106, -3555779764, 6387260510, 8837463930, -15007317294, -22367692100, 37690359586, 53341533096, -90062257622, -122930003360, 191591261352, 295509108850, -367242376308, -738373790780, 644602976184, 1810480555062, -974428791728, -4219831710948, 949438300812, 9307653463684, 854013160622, -19354569700720, -8291356322194, 37445667163762, 30544758052416, -65797005881900, -87269218903336, 100025418206698, 215885674069592, -113979215290028, -478179950805640, 25961315877622, 956102949226902, 365086080941476, -1709843886017978, -1480176414889688, 2640692470206494, 4079462587100136, -3160172737802686, -9307531036781628, 1534875055341426, 18406282599133272, 6188557542168376, -31547588215697058, -27530375310011674, 44855817292025222, 74338201380590746, -44414662231137414, -160603861799832258, -3523395281651648, 292527834105355558, 164473292793190488, -443038786149125386, -541690436685649446, 501458705042613328, 1255882885898526086, -194950957658612958, -2360101673350693556, -997236821840545396, 3630738368021785646, 3863126175448523878, -4174604594178840462, -9256216296782678472, 1877733153430423600, 17405385616855371002, 6962875873795655104, -26021169612498697404, -27939733069122011532, 28171662870142324720, 66277991548962550104, -10543457918542831978, -114974713781147041196, -63820212667014379250, 176473608060788175980, 189157154559826652458, -149121606655290053968, -391050205390377189248, -219421809701610197098, 648842181481246979032, 2100266991356847357994, 4006531408576586710852, -28085146212481447717720, -68842266006282844969438, 106408238336792131958858, 1039728737223662998261330, 1910408488624388224171438, -2004402428654581865877204, -21227894090494648400186352, -64470367764921344599236658, -117639046810179378586666910, -122347657277592352214320298, 58828237165683285496585446, 605985601703542345606626844, 1756732565517499590448871764, 3669801882477845774541844624, 6267629047727506504230939508, 9026669511284385323869092746, 10329426553673150326950716710, 7647672486980560848332430710, -1675527450159579133589650974, -18051892569863444753827821610, -35851467056891977283582814008, -43971081393809199601720708186, -32970360764276439115550880512, -5546334541310368796886585082, 19991416186401303153185213482, 24348831771900676105153220248, 8236698016492236447121340696, -7913933585109616858419773442, -8570432261969319579732836404, 87177967137363839348629938, 3719600809810853839758401142, 622556532645756229992414398, -1382750925331193840326118150, -180898281418232953278556570, 519352043931356065797769104, -49131628858217357351399790, -169324566291405308350647236, 78579870712099474338569482, 26717600749186021956988906, -39072986042434835989123518, 11922234485613202202750582, 5913207259333001803326800, -8334090099015874642393444, 3417761464537980136684112, 405863534900621769940638, -1326062840460780495294406, 1024844957811870306318740, -337283315473691594499992, -21422605539485912276628, 125687613013186169918436, -120206477733739162188832, 57393579050569672910388, -33774293226305340095480, 3303980930162048237614, -5230736720647228552290, -3193285968224862629902, 80253102423431120428, -1532389894163147329822, 4181457087978251381870, -1255281355150868673492, 6839179630747307274936, -1293016979503301594078, 6249675686151786917296, -960215437648101018070, 3166447702745731980210, -432139053592673970602, -608847568681700019944, 39553375607858589220, -3468589077109645128312, 331759665411553167550, -4464515047116967020372, 426257803652957793502, -3574536131442358900766, 365239602668666006750, -1328698633830581802072, 217394474611458511876, 1189523869033064139422, 50204739211939138238, 3118921484428804207358, -85989246671415380980, 3768629270989157213548, -162799056035081189430, 2937302163974457531176, -176305986277198119428, 1209332486657164403030, -140679346436779015318, -1117538869938494542678, -75772150716585698142, -2910738790669210018748, -6141213961657177240, -3881680039338767905162, 49373266666583140152, -3294088837176810618826, 82081596674810032578, -1663769347497940168010, 86290479493343330930, 622106628141981522082, 68753444712528888702, 2665288540185192601504, 37721715102044906840, 4086210316925853501820, 3347723780420272898, 4199540335214408971720, -23024410644804638614, 2418373307420729166306, -40882077733992240060, 1229697097114346549084, -44446428004288767190, -3138417064231846357114, -35036242487712553338, -4369656521074555755700, -21284659031703436702, -4921726146660673034706, -3717865933736390058, -3780040830434518837438, 11942515932419295522, -1541501075528232660020, 18408362819658025814, 725418070941789187888, 19350999544916888964, 6329119790360308416780, 17001420718989396342, 5803094997556476456334, 8324913721441280292, 5011522247176004441302, 174824064666289482, 866801846805287889846, -4213117565833329680, 376081406520940999132, -7661822194936442634, -8733329095179549144658, -7034625801261953470, -7030767414072261391464, -3797624406394176466, -2450602840448098984156, -1222763643350193872, -2893764831695059028162, 851558100449948490, 9997386767709395449138, 1640433276444736198, 5661042869266244599716, 1186247926890818308, 5376777867779570278996, 491288769962555106, -7275684352495270794260, 76132542348285830, -7977217510447927463072, 0, 5493636058567299326772}
{64801990, 9547032, -4002390, 17369612, -14873173, 13707512, -2745656, 9957300, -17885362, 12411140, 4408888, 3573216, -13986331, -1201008, 14405517, 1257088, -6455247, -7196300, 14025510, 6628036, -17720734, -72456460, 152910002, 150609596, -541765736, -28247560, 1222451634, -602707348, -1862877965, 1304516820, 3202544839, -1716404820, -7951168710, 3432419596, 20591538071, -10123938848, -48941923281, 25490206320, 112991737784, -52002834348, -259918037830, 82265627696, 591988840061, -61944216244, -1327429125835, -194764818528, 2887233610560, 1201706262048, -5942803704688, -4290991065496, 11311553382463, 12657202479592, -19405070876600, -33127883989888, 28287835639685, 78641451204316, -28283075206927, -170738966424176, -10181314840492, 338775087627256, 159868017666398, -606097081941052, -575192895285625, 942018954968620, 1542458751162143, -1141754890767808, -3511987116212297, 577912701397604, 7020556630429863, 2233512406208648, -12298404445525220, -10236738750709312, 18181254551412992, 28344349015238396, -19766236941404438, -63012921208348408, 4275637149090925, 119001797331086224, 54674493543511016, -189921614790985680, -201911403861762174, 237876745704471012, 497171346610144341, -158548039666447244, -987009569609590854, -264507487741207704, 1624754464090015842, 1392930196914877676, -2106218785411952626, -3689525650251435368, 1607618186714400692, 7466088911096123320, 1519003700801674322, -12216098802982222980, -9928524615569769790, 15474190982000953460, 26650350969540101608, -11154900203772524356, -52299899137492083594, -13853928661453313256, 83920662538052914854, 72859008035462362616, -97836880075363896050, -180604306236270570000, 31898967655443484495, 390404977649514883432, 68470047002403078020, -452381580521007322796, -821400722180471066883, 2535185618579336240440, -1128077149277903568928, -16374439650161342133060, -10549032197662173290330, 208062369944871486084928, 468475215018574547973897, -519590165297258274927976, -6024759282257260413975497, -15553057621108561381765996, -16103624966100863591400448, 37161895665249606912290796, 217912510526407543878786868, 628786602272353366729763172, 1375842787631542386362632751, 2564459522496678473170527784, 4413600087601511176632136552, 7250973764834573620327566128, 11747202625984538844365677837, 18580371762027467060166924380, 27578352765800381217379432525, 36705501094139998276037470352, 40508941898662302448710283968, 31962582551571113189286687140, 8336859394688881525970771199, -22717460818109169714150702820, -42806417840208397605039017130, -36175098149382819829517169488, -8007228816817727556865436271, 16530386888235249930359685484, 17632988120690457613983753851, 2244657229206416740344379376, -7498269415557775821473842083, -3696980002893897471497194984, 2251795629801028419663344267, 1735572698896884901008617412, -807865607559159216660871257, -564644298915258711316460776, 379596531863162713320608042, 99558493345004490128865900, -165723053149120364761874067, 31704299475567348323791608, 44636500361955695062431195, -33022149131143236219226688, 2933628142624077919608882, 8948569995518486401319396, -7288285487501047559777747, 1906421397336361261354076, 1151260789630137302196586, -1380927339877125868188676, 834043695611458099965868, -188829618317636104026472, -92358384608286938769234, 135863585379561573486352, -111015477249508047493164, 46040790751113201410476, -26904806571246222143367, 352481268721103782064, -4179508173370112557570, -3103675108218676557564, 601308169068525633410, -1456833848332142394468, 4963180663290194365306, -1338002604208294588508, 7378170339535724090183, -1342370806447523819916, 6324079882979769362888, -947253468240389029044, 2858052711976755000721, -386607027355038758136, -1093435286779903384813, 90533237828052907844, -3917940447971930895516, 372202040467987994216, -4722726286328457619356, 449428887734420665480, -3584337027506484408780, 371153663397228313956, -1118925348118700138201, 210275743813807121528, 1516750544541867139545, 35947977540065433436, 3441283449289200788358, -101750226727860409684, 3980952452189226206067, -175771284578214457256, 2969896204883596474055, -184149540892700636880, 1077912399830454212121, -142977686214176484428, -1379600168361824977734, -73397395897762445072, -3202535226475100124773, -843531845689110264, -4123844091029448496306, 55642629991465210968, -3398171603813648191162, 87738109164689666076, -1598589710449542359678, 90147135958377520624, 826809381449560948192, 70408109676578745576, 2949151553946953740701, 37291380752908007700, 4366068625204194099822, 1390842283528553048, 4398439168086861418602, -25620944557795727688, 2434084393493571041595, -43538920601389595956, 1156304934783837930384, -46520777456162098952, -3457456543193355381014, -36123424972944324628, -4693191096817011111396, -21497270542681001776, -5184008007343891214565, -3139522319963420168, -3912982471292820192780, 13040440352714054496, -1490708611176543578241, 19514012392438021800, 875018426308434428744, 20241106012286521824, 6778722781094591171596, 17609658174331669292, 6128803494976296910583, 8471526265286300516, 5218120901048520313298, -20753490975131708, 809977239116515267008, -4532968088285268696, 296274624116207610990, -8049540839830356996, -9268931989007976119201, -7331597348072689884, -7411293551664629690066, -3926320576523207328, -2503440684830926207696, -1238647147498007844, -2983839778212914653852, 910863156035452976, 10596278140903000372889, 1718306697903694876, 5954541451281878849915, 1237091060590176120, 5625121361628309620990, 511125444240520004, -7701827590365924879851, 79100108516992904, -8412548053953961645200, 0, 5810417153860151403216}
{66042250, 9700964, -4094862, 17701992, -15189310, 13985954, -2804036, 10069468, -18265758, 13235456, 3842068, 1395228, -7140568, -6643624, 6517918, 20110312, -16279698, -8873066, 14299456, -29732772, 75750298, -31845158, -172118670, 214067208, 315384146, -664884580, -408011008, 1541054900, 303374758, -2923731322, -169352780, 5267317508, 1574601014, -12254029810, -5606247284, 32495322608, 11320118240, -78792019138, -22989814870, 174878268020, 68317614704, -377494916096, -224728238730, 799947844460, 682645105638, -1615255879054, -1912120945020, 3017904784480, 4991680416426, -5016684894958, -12163204568192, 6699052207400, 27693914059440, -4323108103780, -58830846320998, -12834104094544, 115554179089224, 70700160234264, -205717582636510, -224783407166708, 318345397557674, 580133057978416, -380963886819986, -1307134359838516, 167445023016122, 2622029860738170, 871256476464338, -4657559991806768, -3860432954877130, 7074249608721752, 10763795406560314, -8169734252384536, -24370393429987772, 3203227190077888, 47297338786863646, 18157829262174830, -78614460316706064, -74589242963558534, 105930208387855604, 193446919856112456, -90615373105782052, -402349206582088808, -54143771481259132, 700246049357440164, 485559644197832716, -991393410839071566, -1429759813265602066, 967096126968637328, 3103452087450267490, 59055090889978910, -5471448706852573060, -3290223251216402666, 7735810504227225066, 10337888812849408838, -7469769695585161542, -22459348579972212776, -578895677277173678, 39003047250802536544, 24262594133118313668, -52563511037735917276, -73370590343430750182, 42634213673598201164, 159520707234304491082, 10928752050616801072, -239467391515376496390, -207825503403840193594, 334028010901809153410, 443028126527253169022, -71549776986465675078, -225628142429353442410, -3439210389530908633458, -5085710863488597894724, 25979609567641404247322, 129849243488231400117110, -53109791680974194360624, -1327888959273034713829130, -3583898244440920017732904, -790935408154638929402202, 23242689580420963866395886, 89170683227413282057079484, 202600189743457035225800860, 305896133697372168274207458, 271114793545026023110391962, -141451919669246301004421434, -1162673598606962365491696274, -2912356280489234868288449892, -5162505664192443669661540526, -6745041649824871011901359192, -5526136326299931844031416708, 1678948878742980635547467306, 17265633676343711982820969890, 38800216953995150164868253480, 56856592443946113489619130814, 57191011056543671164921936202, 31646540173467307876926498068, -8442142452573119091491954376, -35665596635463469093648297480, -30743549946354565586181563804, -4021217328685520252548480386, 14539351007091561407353426984, 10180472406706642172617706612, -2483344687639214507214234892, -5142776665308973450139554112, 67787403268660111151072374, 1980893485369744132102696634, -73673430088689127323334660, -699132440237731504480524520, 167022657131578005239045088, 192404215584523439444782876, -126915706875406708958041852, -11176731797873652387751896, 50839028398757288904963480, -23030031490146590391577474, -4557885447087248412217086, 10140489812258516542363636, -5604230382346314931676408, 527779999712364741633652, 1621664826579755651927628, -1300727293207886957788668, 622179023548870297211922, -61449014814187172349656, -141224920688449450061776, 135729590783564851883932, -99017056093783480683980, 35283263749029823090882, -21163745563246742992800, -1783015030308527019352, -3415419187016253205444, -2915924602088246638410, 1210033387567219248130, -1419626276087506175950, 5788896607624068258258, -1429833303487941567634, 7888016387354999103876, -1384912503337213015780, 6341675402544554749520, -927197476787834053094, 2495966287881230310500, -336714534352216188700, -1611929199848254341734, 143429515989135790246, -4375785509694825680112, 412759478683793036000, -4966740454719602513660, 471597941734267651532, -3566224687559825664084, 375587035907256052224, -878340665521564483124, 201698556897166137250, 1867825447069926871636, 20567015888598505692, 3774222975776187973058, -118170251040864465300, 4189513080222876948592, -188942786287563538568, 2986301466287112563230, -191831320603145365308, 925026370233579075784, -144897193704310340658, -1663112460632869762974, -70566062048843573306, -3508776078736706931952, 4872251561167203120, -4370600266816772992802, 62216871961379443618, -3495690120334727925860, 93557804263192890824, -1517302473961930825804, 94027045584560209614, 1050850603758510600394, 71980286419684791402, 3251014024200799651354, 36714298000029040142, 4657213653556675221756, -731849156754516256, 4599950714151769045520, -28359173659950606376, 2440400262383135008498, -46298425423958135432, 1070454294325586859590, -48645914739827251182, -3798874742134754984568, -37208589491217803706, -5034199074929724497420, -21675085707111386570, -5455035415778731149286, -2505753902439380448, -4045650327911068337166, 14199860417824709244, -1428639852716939943020, 20666990819778137794, 1037317909566685922608, 21159968488687248384, 7254607832680830180126, 18230692808532144500, 6468959097230719778480, 8612405207366218720, 5429474231235358817316, -232576644791206358, 744058600086378050376, -4869923126250637760, 207467797871521211482, -8453377973891773722, -9833387996876011996922, -7638877598156096076, -7809643013809323421788, -4058106108530612962, -2553924177772008769832, -1253533020113919290, -3074909925331773393792, 973349076482037430, 11227740344443017204148, 1799447333506214058, 6261612998835934051226, 1289881852521780938, 5883486416801585585582, 531679840911935954, -8150985387796951033492, 82171378028319998, -8869853051672869887544, 0, 6144182407428397787876}
{67301366, 9849908, -4148447, 17933604, -15359416, 14166856, -2965875, 10675216, -19417119, 14080832, 4718967, -196596, -9106400, -315880, 6378322, 3558608, 3453967, -9418852, 5556918, -6891640, -38269762, 104832168, 58417945, -396061648, 224073367, 677526404, -784940210, -943108160, 1596868226, 1601999712, -3010386488, -3576878272, 6379078918, 8849798148, -14973670311, -22358805984, 37584123517, 53332849388, -89902693464, -122869431976, 191452126520, 295173137616, -367092642268, -737602127284, 644481735632, 1809415084092, -974994092150, -4218578582464, 951834843093, 9306210795412, 849258817100, -19354364219740, -8284567251314, 37450987659880, 30536270022374, -65812765381088, -87261873138151, 100053088349284, 215891700145884, -114016452718152, -478221760977241, 26000563203124, 956197961634396, 365075689524540, -1709988755314336, -1480269878808936, 2640862151241371, 4079744282217332, -3160284165637730, -9308013953473484, 1534692648413570, 18406895638690792, 6189371856215662, -31548169449881680, -27531826623005508, 44855608842313088, 74339915091506481, -44411868101689568, -160606570393225791, -3528014923979060, 292530400593433710, 164473279584107396, -443025054076687419, -541699669070848320, 501429919705965784, 1255931444986949124, -195003842284175631, -2360050267757139396, -997123230778405889, 3630202190360357844, 3864106429643495047, -4175610320887390312, -9256643516622765934, 1883445012968572320, 17387431252596989261, 7002042982641461960, -26088318250012531936, -27852821246496987592, 28116957061900672167, 66153223708420622736, -9908800464516279765, -116782920367868757864, -59578023593629317558, 167505897207279776824, 205992864943471932612, -170425061505103036076, -404179260272463145537, -142499710897899780708, 1106855021126671973611, 119545173200820369804, -2145257164098279528996, -3243561066308582701492, 30632687674218033429624, 24227422640280454401728, -228086808835674858474165, -881681854322014595158976, 30864051988344346762478, 6987059233680066127247376, 24693596405361631345738295, 39030788555132558821167912, -587016839588925893623465, -209166467068250380692956880, -755311725368255602899718254, -1844249588898961922697542304, -3747110387474521205482533859, -6758552772190379285749985516, -11434298474275423907781798608, -18363731647980459160890707732, -27797612050310206525160650002, -38727168004043583844999240696, -46800048765487192191169708242, -44662332907381143099183898176, -25224309941173767390287092257, 11073920021506513684214923364, 48563457364837855485010457518, 62403036701259186022509226736, 39832407855227212564659167135, -2575038765603471028667364388, -29120435500068974652513925749, -21226439464096492021821119640, 2231345731374170015905502761, 11430566549602445146030136776, 3129685407551843663768757455, -4013374085151213187965562380, -1749987190633999358462733048, 1466190626194395953905779376, 533914332949381387343938085, -606073457591836514890404816, -42940113058012990424539396, 221220270338115810694907280, -70174336737872772730918667, -42654706570398929080466364, 47123857360879440270295046, -11711052616686574689487580, -9810019834073750889175159, 9792042559162866462237992, -3649831521479119819281508, -594673234110076224339892, 1838648900736221313856820, -1128454081038638194564668, 412834566480086004050443, 40331801513032373429720, -170540518258140311937083, 128052718790087934828752, -85748693219349240848188, 25577890570435911574004, -16542074907431752013328, -3218564400935938849168, -2834568246028067841123, -2679780339003317616024, 1919790390175700032066, -1421088288025539475240, 6647784062448563684112, -1526999103470822493260, 8360526157419697942320, -1419661851068209025524, 6298517276583658050902, -900052096342291855292, 2079289897457651402002, -282616498979961379192, -2162973613222636067271, 198065159310377092220, -4839482127577203150203, 453263656841669236064, -5193649757141193969880, 492631081860795980388, -3517874558166220586893, 378452694841520757372, -605709480608732862515, 191621922305604307816, 2242782858761678714133, 4057765948358345248, 4116744586149244056208, -135228987331145644820, 4392751728212275048568, -202280952726460013532, 2984818529513596577370, -199316561258532119636, 749371964309648534639, -146408136860028147196, -1968779230582675804366, -67257215064719840868, -3829404123863381950561, 11017169172867466472, -4621248809944871910385, 69098138260973303156, -3585532009220658096764, 99536241730152742480, -1418596414522616164706, 97921763516487493540, 1295253296130979458274, 73460302316566146384, 3571471383841318784028, 35981491686368340372, 4959632336064383399269, -3027225327801267280, 4803566990226730580172, -31242990106373771448, 2436311561449071314160, -49161957142524556036, 971232089175615469003, -50821025474525557660, -4163794188127869808618, -38289321406894289856, -5393295566548706624441, -21815235019389353820, -5734772722021261471806, -1813752414116761096, -4177580956326623599944, 15423109723576552936, -1354343188711255621812, 21868630041374638480, 1213050725168125804368, 22108029535504197948, 7758025443559124338627, 18864388358531873308, 6824001338102836707057, 8746885621260032544, 5645435914880751674279, -461489187522346636, 668316711740775332539, -5224680395075581408, 109045321555747346404, -8873870125048733212, -10428044656313833196008, -7956740807867802372, -8226514499506813014401, -4193002404389774580, -2601670339397598094020, -1267325554088018656, -3166858452820582845570, 1039155535444955564, 11893371216375812675112, 1883975161368345700, 6582805405102636014057, 1344686181427519940, 6152209789223390722625, 552974943393358100, -8624297501200164306698, 85349559782178472, -9350152469167399903946, 0, 6495774262355477852679}
{68581392, 9993632, -4199258, 18202276, -15618798, 14406956, -2947772, 10514788, -18891188, 13158090, 4482066, 3821072, -14763192, -1159744, 14787666, 1720128, -7025370, -7547018, 14727700, 6119488, -18115402, -71916960, 153578448, 150918820, -543362530, -31320424, 1228896588, -602287096, -1867781200, 1301642046, 3201795192, -1695511412, -7953373276, 3389019776, 20600156364, -10080759864, -48896390486, 25426303566, 112826073270, -51870101604, -259651308030, 82188325282, 591597155130, -62265644800, -1326690232462, -193815757816, 2886209727548, 1200010885468, -5942561248214, -4287866432696, 11313721949100, 12651904016372, -19410903423870, -33122387194798, 28299196055210, 78642127386676, -28303298332940, -170753976132030, -10153527545044, 338812361050196, 159850135465874, -606167305659826, -575219463353358, 942127805218400, 1542566347196140, -1141863208944074, -3512211189124478, 577904423969796, 7020927966615648, 2233784984186788, -12298842967573088, -10237397187784068, 18181385664024086, 28345551366981194, -19765544199420740, -63014653767529354, 4274066130316910, 119002487303255956, 54677569627535784, -189918406398484066, -201919409088425020, 237874182265783690, 497176965695513906, -158550754883901048, -986979905495367864, -264552173329931152, 1624739155544719906, 1393030840180530342, -2106408424508925612, -3689243057602281532, 1607599679207839810, 7464866645183199928, 1522821732584325478, -12223910236951550792, -9916674074000411416, 15464001810578329876, 26640106721169987570, -11082327014045176096, -52512464277473901266, -13381209505170919962, 83047142409503042758, 74193323698382003388, -99301096700516477838, -180534754433898072518, 37457874376338630752, 372508787636801395150, 93568345215375272210, -460637885601249521338, -516213905383467225256, 395901868234810290310, 218728178045924643906, 2630990556083353058824, 12557719494879809344312, -29232920143712389823504, -188244168010482568390056, -119016783585912435260538, 1614441869690565343622356, 5804073138583606379350000, 6005527994541572696779946, -20219121511409202543724938, -114058376522097308880874372, -304937636510650015527426700, -581103643437492654960281766, -808904667901145838599306546, -787322316683505268263440036, -279893162282310262505684586, 740679619604862360536776346, 1601507815282442367689569840, 754535608780488046706409660, -4866273166960653713879781490, -18626045036366819884604811800, -41124913097590930678276193052, -66683939630623487376024911454, -80529918312577746111869201708, -65945613381140294884567865028, -20905307046620647943768740758, 31634095491047730255762723922, 55442867103237984424385370964, 34671991159608396311384324132, -5053581031808738368760324114, -23073959751139689999997779808, -10385269801138104864142582698, 6293423504589373996534859028, 6385269991147122364435240130, -1346108916742085605092825054, -2551815452144916161887242970, 555763722825679939863337784, 851907395549521931190222732, -369090411262307778088763786, -197243874824977367643766480, 195643381789479295826084124, -11795891577077896594682210, -59691809185297736415532902, 36591603219209139809517198, -1166271354210772943284220, -12629097792072168361866536, 8338787356296093836816876, -1725498659079370565252196, -1403387928657496531521282, 1845628661568005591181032, -904144809094912189842816, 222504065567542309038120, 115545654341311771725276, -183628135075334751228960, 115340926595222409770654, -72380899316195189257706, 17185636014823759780008, -12957219191584836664042, -4078845740484496648832, -2344950049812112239394, -2434169996019205217348, 2736424048504630080844, -1459064827348787288102, 7528170935504151470886, -1626000661694859722596, 8787820193875695234900, -1445860311143497439062, 6190947829365647442924, -865867399114080370328, 1607416264142057925964, -224478898875753932012, -2744931707197121166662, 254255571200176569814, -5306177648463165693914, 493542329711471434816, -5400439792432275177340, 512394082983069162914, -3436957840449673935200, 379665541423023893518, -299872749714091935008, 180007792108907171412, 2641537888871973209144, -13580795738378743350, 4467723977921961064914, -152903472015976263206, 4589005164308004012190, -215751243018878338744, 2963684809394941957826, -206569324728217647826, 549636112267055248318, -147480294098158377838, -2297271337664690885532, -63449959621792354496, -4164297924212920662438, 17601868340296525620, -4875012477973012279092, 76288018078630802522, -3666515187603050533716, 105668395924888119792, -1301104527468388289626, 101822327744842134564, 1561060121394421927676, 74838102198555245396, 3911108833981853568538, 35083750595164749742, 5273272147775576459448, -5502256661651203202, 5008726980231917608030, -34276258760278831686, 2420748195090418941464, -52130784348762139868, 857684999672506034730, -53045161539824533576, -4553372762373691319234, -39363061237533302666, -5771100305266561070318, -21914729599407414596, -6023155263185100708776, -1060622768962690782, -4308270544793587123296, 16712574731548504780, -1266812066537236721632, 23120274891431890132, 1402980527263653696860, 23085717582927229496, 8290272371128386789564, 19510582591197437426, 7194372523347591715516, 8874268485137526280, 5865834460573144107174, -708366588288728454, 581979457110386080858, -5597959099709320080, 359844529316869958, -9311567157147646254, -11054302843329246650392, -8285465683651391582, -8662628053924470214246, -4331028334772553918, -2646266993505275352526, -1279924151715626286, -3259557207810927985338, 1108427305828036636, 12594838648867505018976, 1972013966049135138, 6918685281843391204886, 1401571864679034024, 6431636566850771081572, 575034376732910104, -9122954933866560272230, 88637949279042218, -9854509465026172871340, 0, 6866073429008652784252}
{69879131, 10152844, -4294714, 18545732, -15945595, 14695392, -3010445, 10634852, -19283904, 13993260, 3920161, 1597264, -7819553, -6657836, 6741857, 20896800, -17010608, -9272408, 14911051, -30318704, 76404198, -32416132, -172044403, 214956680, 315104521, -665348124, -410682072, 1541706844, 313246301, -2930683512, -176980335, 5265822032, 1586369467, -12223642440, -5650003020, 32442867508, 11388798442, -78720660868, -22993041188, 174685445616, 68199874304, -377081726332, -224488378027, 799496417456, 682011924755, -1615137529588, -1910479204440, 3018351615912, 4988930491091, -5018364821656, -12160472251024, 6704140462428, 27692850857748, -4333920309460, -58833793390967, -12819004594732, 115567459650700, 70687482130404, -205752221876482, -224783471230036, 318406280923611, 580164139102496, -381033533681411, -1307232682378116, 167482151540923, 2622231212415816, 871314453150652, -4657834097433024, -3860699295059957, 7074462201443104, 10764420281019544, -8169684995601792, -24371342580083689, 3202590667490496, 47298125246206593, 18159737010427900, -78614591884540793, -74592609456964816, 105929537504267079, 193448663186245716, -90609984954364577, -402347332184296440, -54161074902822341, 700254780578613184, 485560890837362722, -991393656000954096, -1429706238884276187, 966968110551272164, 3103521256105522717, 59219627278243984, -5472075616551140760, -3288767369688363652, 7733702597865639048, 10338677872854983200, -7464283505794257303, -22480825746727219260, -525845439391727409, 38901482786417078520, 24415322743458436905, -52719308036790195644, -73386139836248319403, 43251817817839342888, 157437408063021825377, 15927648661804310144, -249431479690736529560, -189273771005069792540, 290961860145081750809, 570458254598002707960, -269669076725836032566, -907412013327668142596, -1191769114943123180562, 5632816988333891916908, 1566562838323424395108, -31644830028692147590616, -84547551095103339895629, 287707707715790549563052, 1289900744949819176943892, 1291689782304399334901496, -7650955544411683818491433, -34416158203767477364267588, -74664628847935794419147178, -67481119064328266980012660, 133866993917053440616552504, 782821466615454250984561588, 2242427511561318838896716674, 4908228082931089642268746468, 9351193644463873022850082722, 16102344623553807024117375540, 25612696739322483471057259367, 37508149352865756432118738376, 48706660906998926954395768095, 52841490792026742125874987456, 40599133242873199040092704778, 5772004549072380948037419252, -43734944554727106006634138509, -82860764990551745220077174584, -82355205226846075372436526867, -36232658436547695989723495756, 21742241807307666701185633622, 44678310817924905201774636776, 22157656904258098836984086048, -9776209034462838094440099536, -15657415054802888484686675692, -1401438635189337314229729368, 6177955516297911657850683902, 1388416758879911551019798196, -2267575712497172738311962543, -346047708839454791676286792, 856169216929315664578181585, -88620995458999486861020188, -272392154886448384119719112, 135080921538854860988613792, 36202922630895752126490131, -62865759554537265470846556, 22668474469149247614035299, 7217460213422415904101028, -13233758231750034212005421, 6244395427392412860035356, -43903119661806639465319, -1893759181126096589843104, 1696026772623212723625643, -661391275183046383166696, 61150170649307810792444, 165740297492770639477740, -184071329633589684685925, 99726520541457958163828, -59745936791151541176659, 10213425458864169006812, -10279315335215952054510, -4487336676507962848336, -1868701967671775902433, -2207965759559446797908, 3659512597064271683895, -1529682424117624304872, 8417928526788478073188, -1723695686823598649532, 9162355184983384226122, -1462941269328633239948, 6015602857713136494457, -824729590508823037428, 1080041751099179539603, -162478279813112141580, -3355881248737557770303, 311808653815810783520, -5772813589372750067539, 533419653477860025028, -5583999607233500129804, 530752706675108824720, -3321153227760198394724, 379142646730983159928, 40241763903220789330, 166821219511571894896, 3063878687905878523396, -32346542115826644992, 4825903750511794184422, -171168079330658750268, 4776505830025829618341, -229317190602429304008, 2921076872207833649815, -213552528086073377632, 324499453188914500009, -148082993475096709476, -2649222045011638515898, -59123479287523577068, -4513267212059716674797, 24636575506568631756, -5131033054722755613271, 83787516801656288956, -3737386158645281978480, 111948637556522673884, -1163403644624472329706, 105719249237414658580, 1849331886961193980777, 76103245616772654816, 4270498917245769950161, 34011629692137460296, 5598038074719337769200, -8164003834829670248, 5214813963982965925288, -37462810131988854232, 2392577145936388521732, -55206072471888386576, 728818787784460735079, -55317235203743034168, -4968803893840587774658, -40427100068298050464, -6168236594656858173674, -21970458447480651772, -6320087218533989458159, -243381807969540828, -4437172863094283015442, 18070694932625546472, -1164982806537559861237, 24423282285568935768, 1607900885023791205892, 24093445661022288840, 8852692856885776632191, 20169086044349011460, 7580516958926555590530, 8993819506367766832, 6090471455092100754707, -974116890932205572, 484229840987815450790, -5990500440694766368, -119268702874732298368, -9767032507266523548, -11713618428084438882823, -8625335392143956092, -9118725335216470193868, -4472200103229826836, -2687270974439643931112, -1291223161777705984, -3352866033637108635205, 1181314402858790300, 13333883401836989289057, 2063691435213067156, 7269838167640003895588, 1460608704388894624, 6722120194626934980706, 597882422108000216, -9648202348200874103207, 92039930497674984, -10384032123769602126694, 0, 7256000796142105890972}
{71196312, 10306952, -4350408, 18786204, -16123346, 14884558, -3178310, 11256324, -20463684, 14865286, 4795604, -3828, -9811880, -289488, 6695150, 4031240, 2975180, -9566828, 5567966, -7053580, -38202738, 105073814, 59697622, -398951124, 224973550, 679879760, -786271934, -944819840, 1593114172, 1609798704, -2999210162, -3598145756, 6368899352, 8862168994, -14936979978, -22349554464, 37473846536, 53324000276, -89741072742, -122809821820, 191320357994, 294837581830, -366966388632, -736828232436, 644401552236, 1808348177442, -975616073426, -4217330499672, 954291237380, 9304772433930, 844496194672, -19354148887336, -8277926931446, 37456295654678, 30528170298696, -65828538315588, -87255113499380, 100080802850062, 215898263991012, -114053686509088, -478263636751376, 26039607664922, 956292258725392, 365065277025784, -1710131398789312, -1480362461163668, 2641026603312834, 4080026204499264, -3160389604385252, -9308501309795524, 1534514927980548, 18407507944250540, 6190166541046094, -31548719465123682, -27533301333438006, 44855413789391126, 74341687130369600, -44409319393298498, -160608889585373002, -3532854226911490, 292532482010210228, 164475144589573498, -443014806007507510, -541705500719345622, 501402341102662062, 1255968077624849186, -195031946350933604, -2360021314315620576, -997043721556771294, 3629867685265553022, 3864574387780346632, -4175760009244296330, -9257830486703402312, 1888202743480643172, 17376047939114939194, 7021593240397234920, -26111566551324173154, -27845968839548906206, 28179331336747019444, 65914813754161407964, -9315273228648547990, -117981390993215704566, -57513580383199946714, 164468049752181210350, 209610990848969607804, -172459145232267122628, -415580113200996091006, -62965409146535865612, 849298879880725387372, 222278186838779108160, -636297845312935581874, 102374851409167863376, -2082028297289866952460, -19516709438214791846646, 17052371539850113580190, 275880774497733664457870, 394309786796765614571364, -1710221884442318884760452, -8532366426868768400366026, -14869783543320219725333214, 10036244699047169933762848, 127465629744903002567145222, 424283140555430421334529794, 933797896155455723221131832, 1621035044256756874985488702, 2315525013340579877797824326, 2886777114837005792549542698, 3589744928383146566773440916, 5343740316374874615320540448, 10633635174550406048701793140, 22836458024930789442145243734, 44620829114674363462823418440, 74324308832633001283060722420, 100177264822094009165356340848, 102280699692296562932418001988, 65019978943758954398880186732, -4230596006183718078588505754, -66397226773486818689056099856, -77121081928582603591727673522, -32683961824472169133269669590, 20124005377425713788996368332, 32816963269189362786572970380, 8412158960295009641995314440, -11688828549008652513858692294, -7267959648902559865021746280, 3316543665676167304348093438, 3068900354701434793707715534, -1259208565193224552230782744, -952000927083677490235907424, 624610088687368289008036612, 152248669597061629688493632, -271011598505399745605920350, 61073752301736035923780592, 67294408998648126054981274, -55129361152254269417760340, 8394516039873649858623544, 12776572068410892022801438, -12096374971936370908821800, 3926287929237359791223696, 1271242419552788770652054, -2098352418766198767873162, 1444092223363866270388352, -425775893694033654158782, -66710240353443237664498, 194033253684835659703686, -175332352377290043117168, 82922064917142328729238, -48383000984989177112846, 4653172581597686968058, -8352488713620210056914, -4559463629110223099726, -1342949627498068724392, -2021106160742299891102, 4683583505191838481818, -1627988213845148260732, 9304773654788000843420, -1817339629705802783794, 9476937721615555348198, -1470500559700389526328, 5769424381598878331728, -776753819365453202632, 497183453952861819382, -96801567353631370998, -3993607281725942820406, 370524898263618963662, -6236128235000720908956, 572716530343977534796, -5741130709389347106916, 547573029612350541744, -3168158355408684101962, 376803491325935443140, 415608448991240215702, 152030512715731312300, 3509458127329781482802, -52234112806204147166, 5189888635335911786086, -189994492703645751758, 4953380926050923750034, -242940411616854204866, 2855112631257696069348, -220227973434611564332, 72640634946824002940, -148185151812329268470, -3025221879217893583114, -54257076417801027916, -4876048180966420607866, 32131061336102259316, -5388367756082939421900, 91597029449611133816, -3796818413006426817222, 118370716010381940970, -1004014209684209542134, 109602502432221729424, 2161145803020211563672, 77244904443113505994, 4650198786001493047984, 32755452514778540928, 5933789389579209851010, -11019612460817773406, 5421152579844979041780, -40806433483650771348, 2350600282345081398484, -58388877207059235612, 583597543829529947390, -57636013565208319150, -5411316580549584739186, -41478575292182329274, -6585330136383631630764, -21979185996629846432, -6625439080906856172028, 641042722969523754, -4563696962046209981342, 19499962831458198258, -1047732133497112984158, 25779020277298707518, 1828636035290554901848, 25131610081446093762, 9446679735105059467426, 20839680780401807138, 7982880280982555467480, 9104767981505782624, 6319119741508649683008, -1259681544450327994, 374203951817457734810, -6403068032278697836, -250554682150489413242, -10240843343299636922, -12407504081636001439362, -8976637501462819942, -9595570127029940898590, -4616531052377342682, -2724206530623120175108, -1301111675556139202, -3446632133725984228314, 1257972252162274026, 14112321817953104540026, 2159139269410366866, 7636869305847755106356, 1521868539162984416, 7024022582281557255128, 621544033107419996, -10201339909442264475500, 95558978042778690, -10939875096367745935904, 0, 7666518770181734013054}
{72535167, 10455720, -4403264, 19064516, -16391923, 15132804, -3160042, 11095172, -19936894, 13937052, 4551316, 4082764, -15576715, -1110256, 15178501, 2211748, -7621495, -7902700, 15402248, 5604896, -18448686, -71357092, 154135236, 151213124, -544768840, -34431776, 1235111956, -601880376, -1872458171, 1298824548, 3201039069, -1674606124, -7956431314, 3345378224, 20612010165, -10037709200, -48857402689, 25362960332, 112669567548, -51737127756, -259393978550, 82109480188, 591209742423, -62587567592, -1325935395951, -192863071724, 2885126928510, 1198315776488, -5942207187462, -4284750262996, 11315753135405, 12646606876604, -19416637223288, -33116873339900, 28310609127637, 78642791393808, -28323894922907, -170769016683584, -10124886767846, 338849710606160, 159830915292346, -606237436791664, -575244922928541, 942236305921652, 1542674732536329, -1141972003637740, -3512438283512581, 577897600519512, 7021302830761747, 2234059816139276, -12299288257584488, -10238064584685944, 18181539530776930, 28346738135412932, -19764856740608016, -63016322277328364, 4272343622153412, 119003320591182936, 54680703551051282, -189915660477593232, -201926354357307265, 237870148252018900, 497183228497478358, -158550935130444684, -986958353759347852, -264583793811677148, 1624715473591362268, 1393111848396580196, -2106520756972733362, -3689097921845757376, 1607670777509308442, 7463979644346876852, 1525028447319502169, -12227412781876397300, -9913463420209152972, 15467128611153351036, 26616711134391285512, -11014873663449535760, -52656251789734756882, -13133826106570427900, 82716292843196413693, 74445857148030482048, -98979147791782424015, -182649209399916102000, 44062764798534610020, 355990612169030768912, 127820634032346237790, -508210824891773864384, -505491886164957887223, 296504019648923241692, 1806335594205101050206, -179350867635046213020, -4273183771077306240788, -11898762192409838038772, 53632124129121934560552, 124495152917282103119440, -209951997784789376827351, -1989466353342489728806340, -3062377536790775953480584, 5975459223271218487909240, 45404192589277357205575214, 120958918146418987467068996, 181294245573582761266361018, 48098189243402255272293676, -633063182454204213349514739, -2353580563397948927194125068, -5803198745073458807893920693, -11615120982974273679081207684, -20434207813988570692444034068, -32273723016541227446083347816, -45172946689757004364451454819, -54248600933739618941560348508, -49960593794925719420093859877, -21966107582468944711179070316, 31061590959354371393211657193, 92025411121834220905825829092, 124530699223025912522522694003, 97093760425092752712572835736, 19990827581629471972093131752, -50810985290779697852049542788, -61838231893576365549231983536, -18648344251138465493835504352, 21291994848250404035368989387, 19807280613523228201919822624, -2183305882938098804172130222, -8828637715999721792060404492, -389568819016813360364643097, 3296702049007992974091964328, -49080421202759307751849901, -1152045541392619110707484848, 280527243042050681510584660, 304785793192435443727856308, -212832042355233367998752282, -8182648331839457559824044, 80053662748507448061415392, -40520530249513193965110232, -3980946986391659950428181, 15454453356185050644673292, -9796470714610478408466880, 1712479191813271227463856, 2173784686606017923690114, -2071511328362854733481080, 1138654308616789832533402, -214749628082377496980640, -160709331449793703379525, 204335151451942759102048, -160512116253704304765303, 66226052994039706957676, -38590103412722822569152, 416072102673069040876, -7011399070878529115791, -4398222233941202714656, -719615098726062334417, -1885906896552117677324, 5799231364253798073241, -1748468025875054590896, 10176482796978182519395, -1904595014043816470380, 9724723941506151914550, -1468268827329637839912, 5449671614280325473576, -722078803662541448048, -140805732580467962722, -27646052997724585500, -4655595637441255416248, 430197537294133935296, -6692658703072470080903, 611250978840398472856, -5868554607006539010892, 562721775702056614264, -2975699562818329938138, 372570203220811021112, 827094363076096338205, 135607385292369460680, 3977786654949895596512, -73234836155015246032, 5558141387968969291792, -209351681364934579916, 5117651812828787418997, -256580617854744122168, 2763853496544146213751, -226556381632985584840, -207259491821376497253, -147755317152316985700, -3425813763445369131326, -48830214398111750408, -5252298950613266884924, 40094604432688318284, -5645985811599767868540, 99716313219096552488, -3843410846047280553500, 124927741313579793580, -821400022039646604034, 113461515917097462004, 2497593761104926982362, 78251860911849629524, 5050747573949176239896, 31305314113106109756, 6280336433053453367406, -14076307121888328888, 5627006037357698432422, -44310869246289615172, 2293552138729554985864, -61680137329992590440, 420943069312967597438, -60000112501154942668, -5882175482961388683448, -42514465938708861680, -7023007825050942568385, -21937549347223745600, -6939045307230438127474, 1595813370125795124, -4687204982267454152106, 21002924009884630284, -913874866441501127401, 27188867147057768960, 2066041307519862490310, 26200589084112960692, 10073675682379096523418, 21522119051854763024, 8401908571772752075907, 9206305563355918380, 6551521496795840993631, -1566036327359625488, 250988841776759856425, -6836448417365842228, -394247775066725992146, -10733590803427734436, -13137531007395501179696, -9339663984399726184, -10093948589867187416465, -4764031515529158720, -2756563368606189155310, -1309473353573215620, -3540689347055282270735, 1338561839733116676, 14932048827638362425651, 2258493283253054836, 8020403847050701446444, 1585425292614390684, 7337714111392781592167, 646044851042360528, -10783725873121659946802, 99198659138418048, -11523241453642931875343, 0, 8098633330486981217202}
{73892292, 10620330, -4501786, 19419292, -16729614, 15431470, -3226942, 11223356, -20343740, 14783230, 3998562, 1812864, -8540330, -6663656, 6977800, 21714392, -17779692, -9674186, 15522128, -30916856, 77073016, -32978930, -171991426, 215845304, 314921074, -665804170, -413722906, 1542315348, 323951438, -2937724858, -185664004, 5264396212, 1599113554, -12193097758, -5694075392, 32390134636, 11455448916, -78649797898, -22987763824, 174493274068, 68064134098, -376667526688, -224223965924, 799043126968, 681357149406, -1615021414026, -1908832703416, 3018803121956, 4986222750332, -5020040666180, -12157882629844, 6709217413612, 27692059510056, -4344737356828, -58837058341210, -12803879186532, 115580886312712, 70674793685792, -205786533120032, -224783610155316, 318466145005580, 580195319467304, -381101481158792, -1307330670643976, 167516717084510, 2622432191635078, 871374927165532, -4658109704566944, -3860962903832090, 7074676559645036, 10765031916281718, -8169627364242820, -24372282818141778, 3201941325475396, 47298939022841818, 18161581096978000, -78614678424845370, -74595897291928158, 105928576984020208, 193450953086557090, -90605138323084626, -402345805691555206, -54176013709532614, 700258743330519864, 485567722517530006, -991394999421126722, -1429665452726756826, 966873589608736340, 3103551999351926562, 59354859758593926, -5472440706130448778, -3288058251904483706, 7733028654769996840, 10337644706422988732, -7458391272076746854, -22496269939849732562, -495765973371890710, 38857597207036114916, 24452469331939406768, -52685885291103166244, -73635524143685343934, 43992760220873062294, 155768440981600209600, 19057769006398136040, -254282358429117204174, -183823034126991755638, 289131327245564915832, 565275877533583393552, -281375442304148302258, -885466346431686774598, -368050196148721407826, 1854745681943462362370, -1732855153586668933338, 1240508501179729488808, 29018684376904109293686, 8702278628021459938938, -373005501295542359834264, -826223903902711871373634, 1375522051505480471033406, 11822652680532186085924180, 27234979389583505627411340, 14580672660705897368652902, -123582054050564692325858538, -527302979723431228827443896, -1364285866394529800117928000, -2701979847325985467846102228, -4557444868920724231763453124, -7031821739462244213962481564, -10583342051308664277570328330, -16929968337363166863515764448, -28803812664910454579562630296, -49715885177075213295723471810, -80943956622338696719750135088, -115314533811686702083053793678, -135017240857372715505682879538, -115815049721138292385585028490, -45908257659597314486143014338, 49391678588929644090735914238, 112234715894182887720078931448, 97177872286076485419334053716, 21165166749639224803878006406, -43008474605302631359229348252, -42729870669045140580560727586, -2417304729219133909491822444, 18891040451887410223909511304, 6966106843098302996901530598, -6257670693857681313097971156, -3234785466388035595582078670, 2337284890864326938351055484, 919384169737102968995825620, -991647972864950773890515130, -57786648180406777039664894, 356131520213170716611330908, -124579271179921919356835528, -60663845475696158310424034, 76848017320676638361300880, -23100088039143408355788052, -13130611961454453842845580, 15624180388852030411439918, -6905691255226210070731304, -174655099044389911542056, 2677104485762370023009274, -1876305230501532680334482, 819586106151245088929066, -38455650961524359704224, -223344267220559967636360, 200764023632873844267034, -142223688343328981631244, 50559435105318700604168, -30476128391121073786138, -2638615218924529688770, -6093517167202603404216, -4091780688412615439094, 35514843695291549208, -1808429702173806437282, 6994115950548178830354, -1885449218219230788470, 11021041455376604120922, -1983518262172050550574, 9899213578107025131652, -1456086723726118840600, 5053929749146334957684, -660862989215956328936, -833227569962513605836, 44780514224315417418, -5339032261192385560850, 490612749114552624956, -7138747422494980953486, 648838517472925437144, -5962923146924093302132, 576066646490446856892, -2741542768954637809284, 366367792365394477032, 1275449876036701053562, 117527102776923855628, 4468226097594104217062, -95336654516575944576, 5928980048206328439834, -229205879004481298514, 5267234736694407620756, -270195631028111631198, 2645307700590487106696, -232497426783526632984, -516512955994542274736, -146761711179107220376, -3851487670160743713906, -42822559388477424236, -5641594966042201415610, 48535955586440512792, -5902765151690326158766, 108144460636750273240, -3875686559816662306034, 131612166755679037098, -613968385644440894792, 117285163576409955578, 2859780218241396905700, 79112505902994609398, 5472663361894817605640, 29651084073275867368, 6637437177214183691776, -17341385432800574704, 5831573068185260991540, -47979801620243424978, 2220097720740977035588, -65080667838588371500, 239734224359251641780, -62407990928574112704, -6382680807033153752068, -43531588304235705632, -7481896398964750533746, -21842055836907548264, -7260701557563088413970, 2624183910664550628, -4807009696588251815062, 22582177032015871220, -762161316077094891616, 28654210366417099326, 2321003849837158470168, 27300741418878145980, 10735174330944054280020, 22216121983225787540, 8838047578166081335434, 9297585078313057346, 6787386230712478557606, -1894192204104753656, 113620340220577070558, -7291451496118670334, -551134650397275655480, -11245880150089119504, -13905330834380226751244, -9714711147327256776, -10614669769023901715900, -4914708610033513032, -2783794905309129819992, -1316186211578345110, -3634857455017728038730, 1423249888031398826, 15795040850812722218280, 2361893520275646176, 8421087660314429966994, 1651355027114657488, 7663573731124632446936, 671411221632060866, -11396778568410744482910, 102962635774153344, -12135384441582836578970, 0, 8553395473540613144566}
{75269592, 10779720, -4559639, 19668844, -16915290, 15629108, -3400523, 11860816, -21553495, 15682412, 4873641, 202724, -10558066, -255580, 7021722, 4533404, 2452127, -9715120, 5610126, -7219332, -38203078, 105321488, 61094973, -401871136, 225796939, 682233284, -787726898, -946489476, 1589852674, 1617544768, -2989062024, -3619585060, 6360920664, 8874572632, -14903784407, -22339945904, 37367121169, 53314971128, -89580117286, -122751188576, 191182465372, 294502432728, -366820034210, -736052099452, 644277955824, 1807279859648, -976172836104, -4216087424700, 956691599625, 9303338458160, 839721749920, -19353923473140, -8271140530606, 37461591489132, 30519724562900, -65844325600392, -87247791419697, 100108557214844, 215904193535342, -114090917292492, -478305263030121, 26078478512652, 956387651867782, 365054882580700, -1710277051677784, -1480454278767136, 2641194469761175, 4080308191325560, -3160497618443588, -9308992218872092, 1534341710829860, 18408120540369940, 6190958086545642, -31549246133290684, -27534821271468393, 44855220069541368, 74343558470623671, -44406952537985128, -160610995622058357, -3537763226055116, 292534078432895748, 164478431425582732, -443006773509375498, -541709641031283152, 501376826559079197, 1255994805839889084, -195042184555630254, -2360006632029651412, -996985127648421494, 3629640868557369060, 3864813626784124645, -4175659895483145800, -9258827387529839398, 1891173071201618744, 17370239013882583217, 7028653540399089756, -26112853878984763424, -27867907508380987196, 28259196641310010492, 65723197386988305392, -8952299740629666631, -118534336112890767912, -56911268698579596618, 164354108483572343580, 207909494496318546653, -166274839753522796240, -431249911832326993868, -25196062982923745620, 741991695407061182381, 519248336359528203572, -946462408517461144944, -1315270337753694952480, -1423000929735902195632, 9415335232544402487188, 10846506368890057294955, -44453766879278237868136, -250930152655581338934608, 160544811770018894627664, 2518094402226448193369563, 6307555328655492915182616, -2150412716085115676976261, -52823825537604473085844524, -178992537288224861079589775, -349950998885947552835464376, -374910883866548646064624437, 158070335715711981570349472, 1969111460146303530548593063, 5858534112056654160462621892, 12753215952243724395663007899, 23053979079695947143554057100, 35789253788826011272306671988, 47558777172587326849001611884, 49920649466417242698940673144, 31228108899804667154497496432, -17416363452223042456278929006, -90719056899869635336125615888, -156631549596680638698423800812, -167660291181848876658255566716, -99268728560208504124599940946, 14352702569367753313649031572, 91638262790475519835778380540, 77763269292964930905963344772, 7014816437773353994415717265, -37117210248293315743258492480, -22204494873793174181354563458, 8225027646287557805862229360, 11374694830945466904494847461, -1565605011905653756262244424, -4318406091323607041909854957, 812367127032051009263474164, 1408611254503138661466420836, -607363341796583675755368092, -307998446812534084014559493, 320888559131550432339060208, -31731718009763287982175592, -91032536511121760001584724, 62214810889758191034119748, -6241328038882577362794564, -18580321280332855974307134, 13901527626986739163222916, -3911460125927878780351895, -1614629757040408055703248, 2834266266972373932198140, -1574728865886717974061864, 516470321248006326627726, 98935959786773649308036, -258844365107315755604621, 187241972837321157333892, -122549646013282348941872, 36518500567797486115112, -24009107213356030237985, -4680356085791502886936, -5447725553544354804839, -3712616274781072928400, 944193803436548611779, -1789813543891852420512, 8253826929613976424441, -2033399049410934990272, 11826751196663566452184, -2052531485138547864292, 9994252086936297190986, -1433883417777987483160, 4580126286049468511531, -593281928881638953752, -1579026985203557819941, 120259808885228699088, -6040803443419382673658, 551549921462147966036, -7570551055694248421064, 685292566848163058080, -6020831745648697667708, 587476653866012152256, -2463507123162251251769, 358124382615848952240, 1761297177311030229799, 97768624875130745884, 4979982137758238480510, -118524054509451962396, 6300574564516525239376, -249520567719220099216, 5399941573335845675583, -283741402033094047660, 2497433924270513335358, -238009774736375856584, -856419188448782673146, -145172274738843292996, -4302674848928962003364, -36214024454446310320, -6043423997510805659045, 57463300480549296196, -6157488895226427367343, 116879871993397309972, -3892091495953103144598, 138415771298331774612, -380070182008983947174, 121061755860568003176, 3248820050675082763936, 79814837698646172792, 5916440174188132069401, 27782410242539818124, 7004793713572969642794, -20822211425685387528, 6033984982719574360272, -51816850525340757292, 2128830250708238593527, -68591152416769130476, 38806408309784778715, -64857944519772807184, -6914168263467152975828, -44526591202990091048, -7962621054054406346214, -21689080300137247624, -7590162119369165468885, 3729500499218242980, -4922372170374279627208, 24240373423780368360, -591274847802145253997, 30176445568963468032, 2594443002993368425804, 28432404893457439916, 11432721538108058561334, 22921378170993915296, 9291741704609497304543, 9377719238222422372, 7026388681831549928075, -2245196286379230444, -38919214033249087434, -7768911050646480416, -722040047348465289960, -11778331006729842580, -14712597425706494095167, -10102079626594122152, -11158565827226532149344, -5068566078632643008, -2805316137118560530310, -1321122436615456448, -3728941400272353530953, 1512209013818023588, 16703359004317805028208, 2469484358247341744, 8839587528012465292653, 1719735994015030932, 8001988944993658292294, 697670210928283824, -12041979172021753114669, 106854666815842092, -12777609462631567468399, 0, 9031903422080790982230}
{76669212, 10933650, -4614596, 19957024, -17193374, 15885696, -3381910, 11699044, -21025708, 14748908, 4619142, 4358752, -16425704, -1052268, 15570162, 2732752, -8257400, -8263226, 16123634, 5084328, -18872358, -70776656, 154825932, 151491208, -546389298, -37583350, 1241669922, -601488460, -1877398596, 1296063158, 3200139926, -1653690268, -7958462088, 3301492564, 20621225874, -9994789652, -48812286820, 25300177478, 112502588254, -51603900356, -259125970718, 82029118110, 590821326068, -62909948596, -1325199924850, -191906722876, 2884096092944, 1196620961916, -5941955148592, -4281642557098, 11317935396606, 12641311050860, -19422493916028, -33111342080906, 28321951133326, 78643444697800, -28344054578254, -170784087517426, -10097113397490, 338887125496060, 159812799096600, -606307497618734, -575271331477798, 942344488973036, 1542783386071048, -1142081148435542, -3512662830996226, 577892068217808, 7021669419057576, 2234336276399040, -12299723859684594, -10238739246461388, 18181699951231176, 28347915573900302, -19764183910719336, -63017939877743796, 4270548430782972, 119004239273441388, 54683853236365242, -189913293671301286, -201932473877680124, 237865247958387940, 497189459566396828, -158548665939173980, -986943067638753362, -264606592967202276, 1624687516172842392, 1393179120062632586, -2106589007577266358, -3689013973109057044, 1607730933469124276, 7463412047098542606, 1526183014979941094, -12228641902769683778, -9913774155998545336, 15473300392997931910, 26596736909394626234, -10971528906553786822, -52728214714989030656, -13047870768866254548, 82684714149180172750, 74245340520778917292, -98180826712279139708, -184697400523687951436, 48393413365266994594, 347911044820232308166, 141382872523477071330, -526826510317066810654, -501514873272927994428, 400079943345574932064, 1516703148333564973066, -691165490296577956370, -1641637177930578953070, 1304102571327440543212, 5275900417312332051136, -47641320619958079965872, -44583202303151756030536, 438223401921231238413902, 1536093899129265782854656, -573090232664457564825668, -14465403762839646717797600, -45415074023235379134000390, -54575477356837771156228030, 75712282420676882778561070, 593429960169437186582840230, 1797211570647846669235534088, 4020422089489733127544343768, 7559828487572306815113420508, 12804547582051070319953019612, 20898438774018687718675510612, 33737720950038236891805448962, 54667286161444263691275159370, 86323649236672103355087197890, 125814459589974535738516918652, 160366169708708406032535882868, 163814696678972654820265376418, 109626953745901351014950764616, -557526130905189342322842462, -118608278285595396125529336724, -167977151352165841419830844276, -109050421650341677565043059434, 5964846324582857467999679126, 73800495324884934290798737820, 49806056673351595398863386558, -8880217086390110466055630234, -27229463218958484827980252712, -4909140629269975975334827894, 9991821787873623606190109818, 2840373395240514255572745362, -3666893937792388935030110292, -638754381209031951844495022, 1397777139396821442908841772, -157372715215067977422350804, -433670261647737449592220266, 228815874553847859004636046, 46578833794905386448234348, -99586776281162856928490806, 41368706434096864720705570, 7721493054340291962707784, -20522517547628345323700044, 10982156598140031846295850, -1177571392664324549370828, -2572591925559395175269674, 2719667872574205821269866, -1221285045921287895493268, 248856273498652318060788, 197720163865861215341072, -272257492455182967110416, 167248043159065209025842, -103056406408109413361158, 24433799710611479429590, -19058597610999509370540, -5889373769197713083356, -4939871868103726605678, -3317784750604696112064, 2017362498933367649188, -1827502820020463041570, 9562595022888454717632, -2187132338755000152222, 12582295937760007490162, -2110385346569246081152, 10004037514479277932060, -1401658589609053272768, 4026553750428997003400, -519526630353829178332, -2376776072158599032644, 198562812912823388874, -6757492605548148926162, 612781961192580497880, -7984046903525207373750, 720424859608546850264, -6038831304618873839796, 596822449520659292310, -2139478217779808601738, 347771439667361530748, 2285118555101244051034, 76314744171935982828, 5512096255123162438580, -142778000397818124654, 6670942913555049142270, -270256464301058698214, 5513480142049060806630, -297172031395914081878, 2318144780613532081032, -243051121985347502770, -1228259630069724945514, -142954713371902443942, -4779741910260461285772, -28984813288266249006, -6457181084480159416886, 66884223150757864258, -6408841770424653343484, 125920228478063442594, -3890993230245811912552, 145329642497680268072, -118000154079942365434, 124779031536069813774, 3665836150164524302442, 80346461083246059472, 6382544629229144410406, 25688722462074523346, 7382048546464894470536, -24526209055900414454, 6233302446328563505234, -55825563693403903736, 2018268927456874388210, -72212136224626994566, -183049010115240012630, -67348099809056760320, -7478008811191931773994, -45495951534258969082, -8465803904815144617878, -21474862636214225294, -7927136895346356702810, 4915202535161406566, -5032499135207699957492, 25980217467729038544, -399829138083161332414, 31756975411068415096, 2887310993402173190268, 29595894869574427310, 12167916499947863804844, 23637542291688186238, 9763433109740332510142, 9445779403316531760, 7268166623716518089876, -2620132712901369146, -207703315824265090934, -8269685177421931972, -907828539787376599140, -12331577509580279268, -15561088860306827190216, -10502074306811322870, -11726492544991549138358, -5225604067248658046, -2820501729232057126718, -1324148160678745084, -3822730532763995724528, 1605617912315300586, 17659152201297727847434, 2581414629168773518, 9276591990833729493138, 1790648690069669532, 8353355892491563220908, 724849622893595698, -12720873840464032249506, 110878610277610080, -13451275952881365786402, 0, 9535304181530507262692}
{78087808, 11103780, -4716232, 20323368, -17542207, 16194836, -3453349, 11835596, -21445576, 15606228, 4071787, 2042424, -9291211, -6660800, 7209197, 22564024, -18583474, -10078168, 16153935, -31527244, 77720642, -33533444, -171885585, 216732556, 314543543, -666252244, -416335434, 1542882368, 333987615, -2944853612, -193245405, 5263041636, 1610513051, -12162392912, -5737798194, 32337131264, 11525153828, -78579416764, -22990887022, 174301772676, 67943969610, -376252301256, -223983847333, 798587977056, 680729964585, -1614907545108, -1907192425920, 3019259276976, 4983459469681, -5021712472224, -12155143768340, 6714282893820, 27691023597706, -4355559804520, -58840029079219, -12788728363060, 115594124531366, 70662098071372, -205821070384678, -224783814860992, 318527080269321, 580226591347976, -381171617469043, -1307428387986332, 167553605869903, 2622632791807016, 871434968750040, -4658386539305536, -3861227974025259, 7074892564020104, 10765646456557404, -8169563677681132, -24373238091829271, 3201280666592284, 47299798650386195, 18163381227795364, -78614752267347305, -74599108659554064, 105927365059372591, 193453606711501444, -90600481991098347, -402344728336384088, -54189208114577672, 700259410874750068, 485577848931830686, -991395445737258108, -1429635601154468464, 966802734570404712, 3103559118233246317, 59468643059041676, -5472657506906924453, -3287705397668764204, 7732865027011636010, 10336457021912549204, -7454224861701192890, -22504901149588275744, -482787171238944538, 38847115357870074072, 24438230853208394635, -52599342990933431468, -73877162045387474064, 44505887992226236508, 154876440874227781641, 20292418512169918320, -255344517170847732725, -184698805211917172604, 296585196177486388163, 541155558166906405896, -226469112371770306532, -963219200250638532636, -300791466974708577385, 1218741849944777453272, 2056213360394894899951, -466884711602635351336, -6247708027263239267999, -30056270173178353390480, 64293903633941371431132, 334832028354380695245612, 181930071016104201047483, -3275899729519050924038692, -10271958242040633790264469, -6953979245482601597904232, 54365341497489612840669797, 241680981957096824249188672, 574758229544480081809048963, 907416308707520523834100304, 749097956521804952876050449, -665502693732216281700755056, -4457968906955882739486484168, -11460287144951359019977761940, -21666711664797659346401749448, -33080230376730242022910155784, -39088173684763944429704001386, -28884289627951753656994737332, 10817151235268481250520755942, 85609019124935169411107197768, 175838053137516519897516440630, 233427401609326293319012269644, 204101524015335172322316142605, 77658185831049966738426967328, -74213838868357884987585286990, -142393619634427065767025608504, -86925829404159899803187021760, 15378808858850764778314163476, 56783183343360102893923959767, 21630874186110432975584783040, -17229255908020225218396200768, -13602611632621462396864211440, 4685964048640450867413492997, 5312398842285645441453966248, -1935295518987507777961344642, -1585492816013419230673407984, 1018689588105880268303050294, 229399270986178156766859164, -438516664262296627731027784, 113227108286812571214401028, 99522181940915060838092511, -90438701877621026549767528, 19083223461604579085019784, 17549881785056485263515880, -19584776046828549062807813, 7520314850888488043765184, 1065197812742633526413281, -3077171789077291603809084, 2414099608089239716721305, -859575198155598935203048, 27516251038926014266393, 261208439407626475913312, -268772159729172755189642, 143693905716677199591152, -84843399581279915181815, 14428326518143997268708, -15431283754938557893962, -6443350683196624639992, -4455856347398748635951, -2949977634661983253008, 3256874115388123408777, -1916332516393434020512, 10903850062932970432558, -2341943357011984418204, 13276768930337535446328, -2156117735945580294016, 9923122441180516110567, -1359467785627119065316, 3391888609233442589733, -439802614516101129172, -3224661158168942048316, 279449749581006354744, -7485377936899188483658, 674075655894009624316, -8375038504713406001066, 754045862613448167060, -6013438283316341791854, 603976655033850909028, -1767419252083774443143, 335243996277428594764, 2847246518966047564368, 53152219930148786396, 6063439053960642210725, -168075873209381094712, 7037947980282180295474, -291371511902051410688, 5605454882354760597163, -310439794591130621060, 2105310237158033693153, -247578238867789877036, -1633292466877488188570, -140076546077709554284, -5282985226643892116626, -21115466064459657232, -6882163686771641274973, 76805667960764065648, -6655406733816709874745, 135262464472056724612, -3870679790231945783117, 152344159342908980792, 174002854881199227028, 128424149734402315172, 4111957039966933590527, 80694586880645485252, 6871412715570237834029, 23359236999716398896, 7768780887038124651829, -28460854899659764592, 6428512428778508712120, -60009408073657458832, 1886856652237826406476, -75944018053816157280, -427085115714433777123, -69876407716786343184, -8075608489053195609537, -46435969419324551740, -8992062421273851287977, -21195505089845100384, -8271288597905632041330, 6184823717435751924, -5136540499565902836964, 27804466094311459028, -186365607840097272591, 33397208441492896424, 3200593248066335381376, 30791502701239617740, 12942413038914625162106, 24364233621644769964, 10253560566876443723408, 9500794244997378044, 7512318566818310781422, -3020123641919211464, -393863716511223510005, -8794656826617962348, -1109405675948054586115, -12906268543562333376, -16452629319791441842089, -10915004306581616228, -12319329531055284710668, -5385818954620061448, -2828683696904788410188, -1325123267426927256, -3915997768579612937919, 1703661522751496612, 18664660572613733301045, 2697837729543935632, 9732811532931459494331, 1864175909603927324, 8718079312953555493135, 752978015707622856, -13435076682225643971404, 115038425426201016, -14157799499037714721490, 0, 10064795913288018995185}
{79527192, 11268570, -4776300, 20582224, -17735944, 16401178, -3633224, 12489328, -22684756, 16533092, 4944838, 423552, -11335586, -213672, 7349150, 5066288, 1900664, -9863348, 5629786, -7388692, -38155862, 105576154, 62438858, -404820552, 226656576, 684589110, -789079138, -948114588, 1586070744, 1625239012, -2977645388, -3641194968, 6350945288, 8887012210, -14867537208, -22329975116, 37256364482, 53305764332, -89417092840, -122693538392, 191051951872, 294167668174, -366697137512, -735273764848, 644195452086, 1806210086726, -976786236970, -4214849402236, 959151822870, 9301908840192, 834938876040, -19353687935092, -8264503343344, 37466875160318, 30511667387490, -65860128324440, -87241050592516, 100136348121522, 215910668582624, -114128143411368, -478346977547016, 26117201860534, 956482248289576, 365044530863428, -1710420440962198, -1480545434282152, 2641357488721216, 4080590113086020, -3160599988060248, -9309486013173604, 1534170622406288, 18408733876101600, 6191733843340440, -31549755291558554, -27536341228777942, 44855020883662420, 74345465797387386, -44404717295468486, -160612932875652042, -3542667577604954, 292535256049161528, 164482765955709428, -443000226813333652, -541713173695854930, 501353946480614160, 1256013605053047398, -195039950469839756, -2360001116629638646, -996939591857055940, 3629473119548055630, 3864952013602280212, -4175523761326693210, -9259473590137615228, 1892763217313828396, 17367759834958121642, 7029772199718613082, -26106814786674755446, -27891970723649902922, 28318128313244472386, 65612831081121056922, -8794762753662158572, -118670805429952461348, -57010946220038967470, 165187032608171492714, 205394659937263373472, -160560159587278476446, -442047306895423205428, -8032900823854183728, 717890416819787209570, 564782842920371024508, -1081213778680306842524, -1223140052976919030034, 377376863359772061348, 4495875468685773638104, -6400387621254690940230, -5726053670088357669142, 52544346801193870770446, 142464268929170851140296, -534913491519408537636296, -2336076455477385403808068, -1605089273197384055286464, 16845907783923520672887824, 65997784679335466637369458, 121980636495211104218376750, 26706296793782159202096200, -546659821147370665434088936, -2148761292806949221879902020, -5429973939434405643378500020, -11114882541447120671275595234, -20276214563161274105579159436, -34315118407411313520179599980, -55994150451285124401854539542, -88033346147523008729912830528, -130423098994565111021708828376, -175672172028837544356336810678, -200878889923537168309442150266, -173215896477472929497136076648, -70974152851850502072424424794, 85296829012239158885900882188, 215350894515860622989205058926, 225955119351303231561861339260, 102839306695783215270892854456, -53031489071340541828494528676, -111817957163383707531791283848, -51119576514161908215340681348, 27615601752775500242935073050, 36342639117981045961930332228, -158941453168879315007175284, -14744394678261416291956640432, -1449250615263370903783392386, 5405954776735679421802714042, 32595581958989354805719528, -1879359518201164307505409588, 467059106947644223155078642, 477735622325954313081204128, -352554554701399293171272816, 2631847356825605390614202, 124113610533878651762836936, -69575121729148429009803128, -976675004192898056822396, 22957547742794426419896502, -16606973093990973901825064, 4053253161139324927899584, 2707457407778352282246080, -3197515293734012661666392, 1993959627642527725224110, -521261324939157455992270, -143798522987667651167876, 294477882239040731046024, -253258497964983145326504, 118888754906060829818330, -68610295299490181266470, 6470912548233433298912, -12899720328805394005060, -6508146765192064003414, -3902781186196009252762, -2639079473502160093808, 4657198541647609439998, -2049450405176374858190, 12260655561634295602788, -2493676872279729196414, 13899680846763471774490, -2189011816690269402602, 9746416365052627311464, -1307410889636961355810, 2675205319027635401824, -354329498235541245130, -4120477038440609993442, 362670072216643906152, -8220436689183432280368, 735192070414738428230, -8739166084529674631872, 785965202265463747460, -5941147720703222993440, 608814188518361435950, -1345383239219506782884, 320480873121236185712, 3447854257663837013762, 28271907899452114824, 6632704778343692703474, -194391412693793956268, 7399296053988000196646, -312820873742207799280, 5673369030282461472324, -323495168749426687384, 1856762338031575411436, -251547013110342626164, -2072746606915164823302, -136505153728898379988, -5812624855443121763542, -12586904872864854892, -7317566819132426925948, 87233902193513738344, -6895661763552647435504, 144902740695763629714, -3829358939434353004876, 159448975718748715932, 497755178965669933566, 131983682347115849590, 4588314048628230515024, 80846031797039826762, 7383446113520269253632, 20782961077372147006, 8164502730155286604476, -32633671019707038378, 6618524880370338021896, -64371761477461964968, 1732957812967893992920, -79787042791448663572, -694599882800172195964, -72440637447612564844, -8708407989290920837260, -47342763713717038956, -9542007685376983514366, -20846969865363308304, -8622229477164967410852, 7541992847054041146, -5233586554589277623002, 29715928584157855878, 50649460379993733736, 35098557837820729478, 3535309043225073783372, 32019494130465815964, 13757920712243303895680, 25101034582125631550, 10762558428431012960696, 9541748457228945988, 7758401358793905133958, -3446330163517018396, -598592931361870207484, -9344734239000360482, -1327719843515177332958, -13503067886601940284, -17389111160479454477610, -11341182886177944086, -12937980711899385406408, -5549203116870989820, -2829149319628072722716, -1323901153132032916, -4008498771145508126948, 1806531221618545314, 19722218775281887701900, 2818911745126848314, 10208979461073453244852, 1940402802884081582, 9096572610827948878950, 782084720029374482, -14186272048755848559936, 119338175180631924, -14898653844955446858994, 0, 10621629611182194011592}
{80989693, 11427780, -4833408, 20880500, -18023665, 16666304, -3614516, 12327032, -22156594, 15594568, 4682668, 4649628, -17313533, -985200, 15970233, 3284280, -8921917, -8628292, 16817188, 4558176, -19235658, -70174300, 155405878, 151753972, -547821560, -40774688, 1247999412, -601111832, -1882111293, 1293355868, 3199239403, -1632765704, -7961340564, 3257360864, 20633685345, -9952006644, -48773711723, 25237940976, 112344771496, -51470441492, -258867360974, 81947213540, 590437185315, -63232806200, -1324448516089, -190946715104, 2883006313234, 1194926447912, -5941591554094, -4278543311104, 11319980241529, 12636016580772, -19428252117718, -33105793018676, 28333344178599, 78644088554528, -28364590615915, -170799188558560, -10068479749174, 338924596746764, 159793379000356, -606377502511460, -575296624006339, 942452388866780, 1542892659080251, -1142190541056884, -3512890510657261, 577887701250908, 7022040393521041, 2234613896611456, -12300166168312962, -10239419761395968, 18181875324502766, 28349087455558036, -19763518320195334, -63019517276692512, 4268666865009006, 119005205974595180, 54687109757354331, -189911225973590700, -201938104086228682, 237859868103593208, 497195419155047757, -158544297634803768, -986932273306980175, -264623860162712068, 1624658271583767943, 1393234486876105632, -2106626798586963372, -3688964963533278968, 1607772557568938491, 7463042112604153332, 1526791469674340095, -12228930604880468748, -9914917801800704311, 15478354850440314820, 26584200211423171946, -10949994011120425828, -52752604348104922784, -13045028678694830140, 82764742297599681929, 73963786989721896044, -97513796033341326927, -185967723027126314136, 50384760975958803923, 345517460538120371788, 142764565971293540818, -523482517725178087448, -518823195620932550521, 461381436226396585288, 1304468778138036204705, -144023133731427565580, -1890516023630899224620, -1192518765428425630692, -1303099437106982029770, 10901341535649431569620, 33228046249864864312231, -28033963670726868132256, -534844664085600563022208, -574297330003873773474296, 3469148485808434485199086, 15992005398888873516790276, 21771248048853866724523275, -42174857759824734447068032, -296020023840388616412707364, -857435748508028188545310396, -1651786786215117986279592494, -2302681741518376907634512276, -1887478351292393502077889387, 612567817454696009960494184, 5998438901873933835131475444, 13604205647634642757926239996, 19029953118280568192515327167, 13609090388614467628548439736, -17048908928547853154683445167, -85595256536407670439270401240, -187062401606132693965546549899, -285731757838287257874991667556, -314419099481513273774808600275, -217245360963572279536481340804, -18390099361550363154541239966, 163305601466817479923663006948, 199715495151438378663991623997, 82734106086103702564482888240, -53170645744726413136703377412, -79197608596964660864777766348, -14812588677921202597599433290, 29807025174138962147754996448, 14173200103784983168494489128, -9480546877758393531548287032, -5805141632339037643046528803, 3677885135803220217189353620, 1559383513466741575309796900, -1607878615104695513445122348, -73277218158694955257410099, 567522331989450384075361008, -216783744773628189273025434, -83663167702539255202550416, 123330911421832024683695537, -43223362888741013688920540, -16509847036535797430594735, 24361562530444426527213080, -12459459264361199390277256, 966793451499858785770000, 3737434446740659926554377, -3022848411047087283308548, 1524540595401670846725963, -226688381045807779612136, -266478742369839269187192, 303380260691423499388768, -229993383062510158204003, 94563704788746501432672, -54730468186496547085071, 422743062469563337592, -11224664799445683420798, -6231856083077538860168, -3208666326787045667493, -2403993099007810579304, 6207019917953213996154, -2219071682302314932408, 13616042736389873852391, -2638752315579584984844, 14440968055249912074697, -2208555920108045371436, 9469201471764641965996, -1245623326416730543592, 1875996823291032904259, -263340914713436099644, -5061619724219865878555, 447962533893483785884, -8958350649290822949602, 795886984620163600480, -9071919803303737989943, 815992098375082117776, -5818449508683546495160, 611212590466060841328, -871528278603337440762, 303424895890311784424, 4086943759233684375215, 1668885095720193076, 7218404416214244288263, -221694665228093170208, 7752534655564324967808, -334556932802032472948, 5714626849151195975827, -336286864330382496960, 1570300269828805619151, -254912497440028783472, -2547815031976808903415, -132207830864512023732, -6368797998984531885878, -3380481430214640928, -7762477758840257892287, 98174477391931247688, -7127976436279220520952, 154836416643441889536, -3765157282824005336155, 166633003683554993044, 855127700018439393804, 135443606796603773480, 5096038446582420966963, 80787218879082035328, 7919008563063950630690, 17948698092218544884, 8568654842496546360364, -37052217051908219984, 6802169532614986943452, -68915903437336046880, 1554855998992672703175, -83741293198497956340, -986936468145148844444, -75038369849453197272, -9377882324459563705341, -48212267080402429356, -10116242620732217908402, -20425076408116187576, -8979518262505601226178, 8990434803044662080, -5322665327294127934652, 31717466338348181392, 312827620432140012523, 36862440162625823784, 3892511747717933238066, 33280107631084480888, 14616206112465459895877, 25847489176599902228, 11290855342069833832917, 9567581357679480092, 8005927678440582988752, -3899953320737147732, -823146825051941192888, -9920851492987486664, -1563763466486570533699, -14122654446263747620, -18372496879581931918826, -11780927424543483452, -13583374516138881398222, -5715744742650922328, -2821138620883434258332, -1320328521656346876, -4099971046569874735148, 1914424995950895160, 20834259639993879819591, 2944799566199412316, 10705852077853312161707, 2019416930932599800, 9489257793824060451766, 812199856195930524, -14976217717418147250874, 123782028343133640, -15675373152472100297523, 0, 11207111649817295294315}
{82471754, 11603552, -4938240, 21258660, -18383880, 16986146, -3690420, 12472172, -22591242, 16463172, 4144990, 2286492, -10086058, -6648868, 7452438, 23446592, -19427688, -10484206, 16785512, -32149656, 78382422, -34079058, -171800248, 217617604, 314259984, -666694072, -419315894, 1543405800, 344859494, -2952072218, -201879966, 5261755832, 1622886912, -12131531782, -5781840868, 32283850212, 11592820682, -78509526126, -22985514844, 174110939376, 67805793146, -375836038556, -223719196080, 798130995676, 680081151978, -1614795881030, -1905547438078, 3019720129292, 4980738321296, -5023380190190, -12152547559184, 6719336893912, 27690260014370, -4366387853476, -58843316689528, -12773552006224, 115607507066530, 70649398336592, -205855291751964, -224784079165428, 318586988019776, 580257944095368, -381239988601798, -1307525886479652, 167588048187992, 2622833014602098, 871497267117558, -4658664364537568, -3861490806291154, 7075110069064248, 10766249724796298, -8169495431999932, -24374181054448890, 3200610137501932, 47300668284790904, 18165152016757236, -78614816162364172, -74602253197020642, 105925995753102842, 193456501967316374, -90595973193183612, -402344102488327392, -54200939284296888, 700257912994137808, 485589486339116420, -991393919915863438, -1429615042333542538, 966749333599308618, 3103550380640813632, 59569962943940026, -5472795384894079834, -3287510461428210728, 7732827904244257258, 10335588677716676670, -7451770479051062824, -22508863285579621514, -479126072397919362, 38850566948043987820, 24411721174875508844, -52523541248165643008, -74034598575921504098, 44764463581068405950, 154563883023054741252, 20435625026938238332, -254725188489138181014, -187368685446851662812, 303800788196235853888, 524926792796547699188, -194120181058843939060, -1017178648872607210828, -253670038708827727518, 1302832848740287455098, 2010062924368946160242, -2697788392918986008982, -3081709294287121543060, 3756861852855223114770, 25382470632971324416196, -87331143542710726876508, -222191859640073230040724, 424776903749474984128788, 3647701713763403199729248, 4644631511549342886800818, -15297004746290258024340924, -91832416078697131678018684, -212065203463675796998774970, -226084285982508730569104696, 327154874770358660906287318, 2235067040091034506006353430, 6615034943092071669804472374, 14902789969805186528428236026, 28648773032654674129453927698, 50322765891533954237107903140, 82303822775082358133028225976, 126053571851886149051216270284, 177951718469976103696065856584, 220680478224255435405831967572, 222746236390877679923259423182, 146870855289760828955527399250, -18645964947426290510654461500, -217892778688055880741037603490, -335292722092893531158503164556, -275322069908673630590047598782, -66458613906909389225333663622, 126752114335876950350594805546, 153571044292505610146198841532, 40048060227192019616868332174, -55014918591180067840951390254, -43670622945205053303766399308, 9326113681501793934679922760, 19635146091664986307559241198, -1464910261170666550702916064, -7189245807573548613439906154, 1162496608377390314670225850, 2304482264949550859602206122, -991005991813575574112738382, -475521081079070459463257298, 520644715205488529848199076, -70695690900994206534047986, -136492863548102166786445520, 103711299799812117000373850, -16722076920401952727002166, -26522912869820690483299800, 22606172798329248976185716, -7916048775928178958145282, -1507195454639234836947246, 4212498426083170935016806, -2646356532680849596831834, 1056795373154433975794806, 13493610329111489771454, -345305805213446130222172, 293819409280566973088206, -202528413515223497930882, 71931718802912727061864, -43322960174686293088544, -3923777656810002856956, -10171692286059689998564, -5741548671249914162574, -2321181193049240680540, -2254553298644857879734, 7890652261091870834970, -2417072493661485187038, 14953243433988456119616, -2774153585152639483228, 14890994696021981789096, -2214406924031661378738, 9087155799382335654546, -1174269615884747232024, 994200655503985090886, -167084656101861511820, -6045074286095945822838, 535055328531915907310, -9694507533762269741862, 855911356168368559640, -9368649981315987800210, 843935797482909875754, -5641843026636851698460, 611052345373296217472, -344132215688491894204, 284023108364407464794, 4764333780008950857750, -26657429447706203442, 7818858259932686425460, -249951934964414379100, 8095049841933662332910, -356529293323579959978, 5726535379826114970688, -348761857789695423642, 1243695252053057149866, -257628957667946871512, -3059648290276179459774, -127151837175599059360, -6951552356696128578954, 6521975943012630942, -8215870742782268326440, 109632191380443059272, -7350608486002032741196, 165058023708972906544, -3676119591370314040364, 173884397445568504378, 1248044948899024800872, 138789299271339802532, 5636258292897868030932, 80504178167627625094, 8478421843697587979030, 14845052852794817000, 8980602561296604940730, -41724082392755990160, 6978192407190344523432, -73645006322485436684, 1350751764674771898810, -87806682093030852608, -1305483531855197118006, -77666991147981220068, -10085540229140416250186, -49040221409016695268, -10715360030942889565758, -19925499060211721594, -9342656610691589320210, 10533971236761497164, -5402739606796853243562, 33811992483609273808, 601861291341018579274, 38690273993904844006, 4273289419343132694288, 34573552693089775470, 15519093965330803003160, 26603101457757890964, 11838873071219055705278, 9577185554292538430, 8254363415264464057538, -4382235048032067320, -1068847291869054426582, -10523968950974709854, -1818574974677820029704, -14765722398456766240, -19404821279288265337538, -12234559312208675140, -14256464349565726838646, -5885427582895842664, -2803842094061328942544, -1314245134043073608, -4190133055838068698812, 2027547645533506302, 22003317700554529599806, 3075669017938716620, 11224209595277881709252, 2101308326098888352, 9896565519398616855496, 843354352927287720, -15806747351572688998140, 128374261997093420, -16489554145151408747906, 0, 11822605589316201756064}
{83975369, 11773864, -5000579, 21527044, -18585972, 17201420, -3876275, 13142472, -23861431, 17418224, 5017041, 659084, -12156016, -163492, 7686210, 5630736, 1302691, -10011352, 5680518, -7561708, -38177542, 105837824, 63900381, -407800584, 227436609, 686946408, -790553934, -949694820, 1582780136, 1632882080, -2967260200, -3662975168, 6343162658, 8899488248, -14834791995, -22319639284, 37149152075, 53296389696, -89254737734, -122636850820, 190915308014, 293833315880, -366554147074, -734493202680, 644069533586, 1805138875736, -977334399398, -4213616428068, 961556061961, 9300483590052, 830144200816, -19353442233672, -8257720127406, 37472146573044, 30503264947322, -65875947566960, -87233743173829, 100164173002820, 215916513641224, -114165362407704, -478388465042735, 26155798755264, 956577878861326, 365034235533464, -1710566788714594, -1480636025385148, 2641524244286107, 4080871875550860, -3160705219917358, -9309982214800932, 1534002325837276, 18409348209328220, 6192509761581536, -31550251419757604, -27537890410549147, 44854813627913280, 74347448609487557, -44402577851241328, -160614800982011330, -3547528447349600, 292536078894253447, 164487844320926228, -442994494233536240, -541716670083480636, 501333352480898671, 1256026358695656744, -195029154355404911, -2360000218332227288, -996905287554888685, 3629343700830874012, 3865036590538888640, -4175395291746373468, -9259865415881642630, 1893564421354354944, 17366835129230773461, 7028921931247245252, -26100479766204581795, -27908952187180762916, 28351033408328027629, 65566048385352877992, -8760185381746401172, -118617379245287915944, -57314728961395685636, 166029127530861065988, 203600575837408254420, -157401471153707405496, -446525520372325601587, -3984882830839082404, 720536221015763276355, 540690683278090946336, -1018205850635262495154, -1305361870710899309900, 551819266176767182825, 2632003983786807665940, 687824235567649770952, -14583078825828112224, -5007598950804218335928, -60999624140594629157920, 12617578410375946807027, 663636618263994388070044, 1439663139509317800522050, -3360185587056815349689724, -22315801049879344446224292, -45179178903127816582292024, 7042230653893330056977677, 326285124808952696713152824, 1153174920613996908240049749, 2654818355505758418323297508, 4555176884921942764178778455, 6232557439984477428015140720, 6670984450950207848205066002, 5578025500926087895889913156, 5148800106412519176130480987, 11293037381256456495818331836, 36858329340184802830155487538, 97012816821087037500471488428, 198888567652029890500442188152, 324701802545587131319325248128, 412928396613426821045483245718, 380092028174427712641304435300, 187202188167732486283345165315, -93267354005286733975076024368, -285951814700657693141629814445, -253906214044280025689830385716, -53430009068395411376042816361, 108282816968604902752387674476, 100111786820165076511442213287, -613094737846245285257909052, -45255531088141395038643371427, -12211672357336506609093815636, 15750348679374968447637996053, 5483969397159798967197095404, -5852017256624991293861307676, -1145567251996255756079850676, 2260906125042741506813488005, -275453022908138751668105580, -683514041798392401312771751, 382337537400524692842616028, 55536232347724306274829644, -155393812534384602708518540, 73091330736042967179624038, 6076934616645693585302568, -31081990312693927368852724, 18712958820709400944171788, -3581902879923764901363786, -3272088862536430343867236, 4231402147816006907141995, -2153929361225415481182120, 626754563856857354400682, 196248975034472807760220, -386970403289558556737904, 271271677682993991327996, -173660474057536281550313, 51765162087992796100892, -34318295298256948216709, -6813758964224266664844, -9522859805163350728191, -5142095258242863521864, -1205737259520675006370, -2193396586222147779572, 9689247130607180763703, -2635436139895163361900, 16255833151587064257487, -2897395195178854693040, 15240541408692997341480, -2206358012441413662744, 8596370468186806962155, -1093538846050678510672, 30218990802641757022, -65822913730754614316, -7067406358364567437620, 623666318361485641956, -10424003140221459321647, 915011813441514265152, -9624576180575796915031, 869606011469288357584, -5407849508895838101724, 608217202236526792704, 238395155884036576595, 262226980923868241320, 5479649970498562249617, -56703159913410539656, 8432190081311251845728, -279125740988320748400, 8424064373142241333328, -378684788259332144532, 5706306599319809118056, -360865429651666620708, 874695344265633990812, -259649924956164601644, -3609348142317589559462, -121304452078862997508, -7560839842966327040998, 17138113048711293092, -8676601910631041118733, 121611048889170295488, -7561700583573690099021, 175561237789629085964, -3560208156862143716594, 181190537333704398368, 1678484268961298531956, 142005528265025083948, 6210095300814253364908, 79982547995001087312, 9061961905689383946090, 11460437676422940364, 9399631587099762655995, -46656877586877443304, 7145252522837103601096, -78562125715507810584, 1118760350864137760768, -91982943780077463220, -1651675401208303059259, -80323686084613615516, -10832923668755079784176, -49822172833548453440, -11339940626667753446701, -19343764394028325964, -9711085791220365482431, 12176521475502289520, -5472704139568341494036, 36002471540391631008, 919526589147787561135, 40583478545730785544, 4678764966866406970212, 35900008055967335204, 16468468440825018467125, 27367333893577541764, 12407025056317015109007, 9569405487730413608, 8503124941611956989035, -4894459230792305996, -1337085011605602551045, -11155073814980603744, -2093240058814619773724, -15432981419357559140, -20488193513255250447620, -12702403919641529924, -14958228749381723833714, -6058230753983756940, -2776397966264878681056, -1305483591404743288, -4278683242973530486792, 2146110964976447876, 23232033080198338223382, 3211692980286725612, 11764856293565699893410, 2186169548757738276, 10318935004129060551569, 875579965197928452, -16679773907479126571535, 133119263866383760, -17342858521611885286714, 0, 12469534910252991107772}
{85502776, 11938472, -5059894, 21835652, -18883648, 17475304, -3857312, 12979776, -23332824, 16474934, 4744298, 4955832, -18239080, -908656, 16370930, 3867404, -9628812, -8997566, 17556924, 4026480, -19691390, -69549488, 156119550, 152001788, -549471066, -44004012, 1254670956, -600747704, -1887090490, 1290704834, 3198192604, -1611830568, -7963195300, 3212987280, 20643509440, -9909352300, -48729002936, 25176261566, 112176490802, -51336742892, -258598062742, 81863763110, 590052059788, -63556161748, -1323716435852, -189983084964, 2881968558924, 1193232182568, -5941329895120, -4275452595644, 11322176249222, 12630723396576, -19434133386188, -33100226018834, 28344664902764, 78644723518456, -28384691398316, -170814320672934, -10040706524964, 338962116619476, 159775088639404, -606447460051042, -575322871379142, 942560041147328, 1543002049410484, -1142300100297702, -3513115716303656, 577884383436680, 7022403762533786, 2234892338687008, -12300598856160556, -10240105074173852, 18182051681176288, 28350256151779338, -19762866456991988, -63021063452888908, 4266759518028254, 119006197233253672, 54690395621897788, -189909388112723218, -201943325155738694, 237854240983476094, 497200957166657380, -158538239766702256, -986924655968067446, -264638006904377132, 1624630109689537676, 1393279171801331436, -2106642044756048624, -3688940237811726052, 1607804818476758892, 7462778112947230120, 1527148643841802604, -12228920857591859514, -9915900739086126622, 15481498695005514910, 26577735877972932528, -10941999419331107926, -52753753163264962606, -13070679319403883632, 82855640685762181010, 73750772198809536176, -97124903036762733126, -186520850553846580482, 50881660065125081812, 345783536658132078066, 140100792445704725908, -515288882457159820582, -537670307311181919532, 498524751445316409192, 1232408874219166988188, 27439986892279924800, -2306505395722993483636, -1019430829186842414898, 2029913803226626333516, 8349245226922404892190, -14321807754403116963944, -25005511426858309829344, 68927346499307781327806, 453228579571572485739614, -369391764421274005768606, -4694050775250432303226388, -10560194902007014314058548, 10802927857941339318800456, 112584222755437274266011574, 337122236266742709590409560, 533504495655753934123453202, 185334244065782193751014594, -1805657390339131371386635180, -7149340819014760585713371182, -17920470123543648006950506552, -36903262705512399223578888450, -66576523928938523616496099214, -109254792008634064481110498890, -163659400331044874851224650314, -218073476646953243796081090406, -246561850491365201023059799738, -206099030197031367091354316298, -59953213959077442889030247782, 175618841567185326164233712514, 402767858423988144947010431750, 470547066821093106164683575784, 295283985375183387239015990004, -17517472870651584247252252678, -228048041717747108065456609558, -191334232913470957384970044628, -11354513050169783693441056218, 91559801608326997804169323902, 47440660863068229481744130176, -23755178874215089376834618274, -24461844402896184947797071224, 6294632454315110685090609574, 9021433273676921754283896984, -2934145145016899168491289312, -2610042358912988801723796888, 1647313621258393196344242948, 340354948212615445050693350, -702338461496501031748265434, 203691719056368061346429524, 144184967700317628421940076, -145956592051515920754646174, 38869074688095073754048976, 22958861682402416196980936, -30980572500312502131735942, 13686930981114028182462294, 132112953696850190602210, -4336479143019677762925566, 3910604954192994459350856, -1617474469946774452103428, 256734152497073022049350, 324013716503323894869384, -398918049104695908061578, 240507030321547207548936, -145469983055558079558872, 34478527469533498453398, -27515768647025481330648, -8505621817345728313678, -9084214943482354791336, -4516537795585359912720, 156796343773463991526, -2217695755423902837636, 11581811039241163529830, -2866570131811309261278, 17507821192395599409806, -3006473645527467940250, 15480796154673715018330, -2184311222488487349840, 7993365445681548888704, -1003641697745910083742, -1015068759686318632332, 40167442469171973740, -8124762158987669743706, 713503329026256185306, -11141650977331788618298, 972931164359256671200, -9834801576808877732268, 892813354178030372150, -5113027492491662777216, 602594490164007555238, 877498943702506986256, 237992614453752087292, 6232315573922621919950, -88459862591078743538, 9056322754164555925344, -309174777498952507896, 8736637757544447392986, -400967488838725210488, 5651061255960154278466, -372541203442259035792, 461031674718453418818, -260928248130160775650, -4197960423337238195984, -114633029030439188060, -8196509840647697316860, 28485001149070391024, -9143404290487720891842, 134114223097182619290, -7759277370128065983418, 186338852685811485288, -3415302703278287466272, 188538014296220014870, 2148474410315323745014, 145076448582131391914, 6818661213333269856522, 79207576592199543812, 9669854497066459103286, 7783078417903490468, 9824943566057840236490, -51858225920245221078, 7301918320442688594278, -83670191000677216442, 856909505407755860716, -96269625882533616502, -2026992219867309609574, -83005431514883120214, -11621607036304151297784, -50553467112616304512, -11990550830440003734324, -18675248888393391188, -10084182845695999267494, 13922103122894580238, -5531382477775143797364, 38291918896895099672, 1267686498656988793122, 42543472180057551988, 5110096680671250401020, 37259619898125373262, 17466274233999230287770, 28139605754341214242, 12995715079904970917270, 9543036040198123330, 8751576256876619103580, -5437952667024601276, -1629322310698016860524, -11815180574890992490, -2388893747707396127336, -16125156819994586166, -21624799344329870593400, -13184790477350030942, -15689671840883147031528, -6234128469720459952, -2737889722157660090870, -1293869070615282468, -4365299073855112136726, 2270333954919668970, 24523155254547144398430, 3353049523993651148, 12328621469368576667624, 2274095750816052378, 10756814048772293321150, 908909293919058874, -17597292274437605384584, 138021534850737818, -18237015244752655497486, 0, 13149384955448572856352}
{87050480, 12120008, -5167968, 22225880, -19255491, 17806092, -3937999, 13133736, -23781170, 17354988, 4212577, 2545624, -10913253, -6627284, 7690839, 24363296, -20309352, -10891916, 17437283, -32783780, 79021560, -34614392, -171661493, 218501784, 313779679, -667127888, -421867828, 1543886840, 355062055, -2959380992, -209409405, 5260538384, 1633921083, -12100513476, -5825523670, 32230291060, 11663551140, -78440133208, -22988533200, 173920755580, 67683202324, -375418769148, -223478821831, 797672147220, 679459948335, -1614686451540, -1903908669746, 3020185656116, 4977961598755, -5025043843688, -12149802144438, 6724379338452, 27689252036728, -4377221667384, -58846309803509, -12758349807940, 115620698846668, 70636697238172, -205889748674474, -224784398825336, 318647965005431, 580289366555692, -381310488910041, -1307623207363328, 167624897063435, 2623032876034008, 871558910463940, -4658942988837096, -3861755477638121, 7075328989907516, 10766857340293306, -8169423748168544, -24375137085134045, 3199931394208668, 47301570207622353, 18166902897700472, -78614887105508093, -74605340377636640, 105924478534544036, 193459553317784236, -90591429864944749, -402343875924974764, -54211731828624211, 700255038443334832, 485601797181730705, -991390093968521080, -1429601991442610988, 966708314048878680, 3103531826963414721, 59661263796047588, -5472884904793031434, -3287393762091388908, 7732807436925116177, 10335024102397785380, -7450418874159572722, -22510377174550245548, -479243366475262163, 38857065138624438796, 24389788209576553032, -52475767976572344788, -74111859596923269618, 44849895890790302544, 154555085486108020653, 20160278743655606592, -253767046262349990269, -189650457778975372984, 308243229284501212139, 517588189556976785912, -184043021941064542756, -1026959962998232085828, -257578571572185256704, 1379054123453600417736, 1663822256791865504851, -1919161184839757826776, -2641689745161910705385, 345780787638220511768, -528056837111901693073, 2459199406891324689184, 75105328259891929092710, 79460018187225438020868, -866119774916437960906948, -2554544568065319269740916, 1973820707457137375594246, 29030481422844914142703924, 78877461185509505093314867, 59226193483973944317352064, -289079410676052450371285665, -1434919304458144448996252200, -3802916404615190410844480023, -7655101191489133602382389080, -12641566946460966108779737062, -18431216247056040621532043276, -25737567229754018785056617244, -37867541096239577433980802340, -64509848059545032585600702099, -119586491899120740135988295640, -217189906408869904306097318199, -355694427907805714393228595564, -491403216093836211861702551475, -538191222161299895074366278680, -405343472321367470715803929636, -84718757224354189705382097996, 273880852348727442478756272968, 435370349652123288091978695524, 289424812417274673814447852444, -11168523660285544338532719188, -182680553265809336642906064912, -115174048456800761003506342332, 29081954938612619460569196599, 63439206457339677765658110668, 5535027216909810373424980009, -24000757997684953146586976020, -3633673264808488712918131627, 8742780803233328048062251332, 225959102886105536355862162, -3036530298432638624016501144, 771041413187592685796669546, 741128226093593013272261736, -577244279389404350057867004, 28992066365744015347898900, 189479702217163909726827906, -116936926488520101676501028, 6921733628387421839580475, 33180814633560916727343944, -27406028482155664762319821, 8388388054324525381093016, 3000952303999057008163510, -4780777701363433033918320, 3366277745975546380624119, -1092015055104337165511408, -42435460736508208601161, 402746602923359603529324, -388519957866257312046617, 205463289592725378596060, -119399053910514612809089, 20208336137210205835780, -22631388485921481307788, -9253179242840907836684, -8689969593423218778267, -3927541631090151640564, 1772515596055394851440, -2320702141953826760012, 13546038214898082582118, -3103514231770767467416, 18693712261948904545060, -3099811016487545376048, 15603363153046646129998, -2148254746405596646096, 7275118347828256892543, -904808647324450116516, -2140287485553417459459, 150594620691646542896, -9212867154079878498243, 804264522770218149460, -11841993322010135204935, 1029408927288820447448, -9994330513426186621121, 913369780593997190144, -4753991905728575967114, 594075431657580078876, 1574462630511487276248, 211280939557506341948, 7021539567984440354762, -121914421192364785420, 9688972372825463735021, -340053880795318746288, 9029665588826178338756, -423318720143216254180, 5557832796994411001275, -383731189813911096208, 425057359964003869, -261416150453156811400, -4826467212966020077450, -107105053074701177196, -8858301951256127589300, 40579086306591678068, -9614882329518575758663, 147144015863790196860, -7941242254814107904173, 197382752840933690516, -3239200109027840364457, 195912614530876543300, 2660094238213524432588, 147985595850672322764, 7463054134397542926574, 78164124299278848920, 10302270855091217145776, 3801021350159140912, 10255651567631281124450, -57335754071031155968, 7446664233173756607084, -88971995171805685328, 563137222574117583660, -100666080470531787200, -2432959945466580476255, -85708989373979048296, -12453196462516226594417, -51229244551850289704, -12667740568453349195808, -17915176308903999532, -10461256992381504954419, 15774832844105140684, -5577524009183171661672, 40683400369655646600, 1648293840177459660016, 44571670911158977248, 5568478298902611140066, 38652499948189579888, 18514517880313305132046, 28919291391286014604, 13605335659755513530496, 9496821026056272144, 8999026022599210772325, -6014086158661320740, -1947096096298351436496, -12505331578017713720, -2706721722178355256479, -16842989775540620108, -22816903271955218492674, -13682052031306381084, -16451823457020618678633, -6413089830891178644, -2687343136499884376892, -1279219096561921576, -4449635993401350730211, 2400443012723939436, 25879547189974586795557, 3499922035979616284, 12916359577441217123851, 2365184734556985584, 11210658915572687198402, 943375804229429552, -18561382919530516924003, 143085691378088720, -19173823116653687620287, 0, 13863705863694373973120}
{88620380, 12295964, -5232632, 22504020, -19466078, 18030514, -4130408, 13820876, -25081768, 18338746, 5082048, 909908, -13009996, -104528, 8023902, 6227764, 673844, -10158900, 5708878, -7738020, -38152450, 106107642, 65309406, -410811164, 228250644, 689304400, -791924354, -951231944, 1578971392, 1640471216, -2955601460, -3684928480, 6333386558, 8911996958, -14798992184, -22308946724, 37037905666, 53286832612, -89090316862, -122581141496, 190786036636, 293499367106, -366434624694, -733710405996, 643984681064, 1804066251934, -977939253320, -4212388462428, 964020070772, 9299062772226, 825340954944, -19353186256004, -8251086252974, 37477405780714, 30495251732522, -65891783911472, -87227013866624, 100192030638602, 215922905869934, -114202570686212, -478430061600966, 26194286211210, 956672668113348, 365024000025628, -1710710809121964, -1480726138324544, 2641686418230772, 4081153401989420, -3160805038247292, -9310480428686552, 1533834918250806, 18409963600594448, 6193272686426100, -31550737597594366, -27539429217683214, 44854597226291768, 74349446038157668, -44400506302251230, -160616595259090136, -3552333508994190, 292536627990959052, 164493449057426170, -442989321337772410, -541720419900544018, 501314913481436558, 1256034774676551878, -195013300754391512, -2360000561593367076, -996881687286401620, 3629243169561797582, 3865084975034747794, -4175271957986489814, -9260115389392298480, 1893984492670111264, 17366485512072357370, 7027861346432377472, -26095998450603775756, -27918462981201171348, 28365268117761838312, 65555009691317873100, -8778188419921139676, -118516535280667664842, -57586451281579089012, 166583401220899150864, 202692798761699977364, -156282116282441873168, -447133255148243418100, -5925862910431053970, 729746724161479900650, 514438786485769484970, -957446073740459320620, -1418370763883224841584, 682016672493330835022, 2577316532044806433116, 1604206743929302554306, -5843562809435437748778, -4753556625853708154556, 6778082835055297778044, 67328712276498851544558, -113379111734302465516388, -592804463545538307727798, -245635543210263948894176, 6375264910266056369332160, 17586229246728273860266234, 4035480302798887029387040, -129219734915652630805351408, -478226944957067325239060958, -989028901310016151706618862, -1099183617035644520035232566, 554977784103266705017154194, 6195017280336006052844557506, 19065150035914510785018614558, 42360486312144121390697839984, 79460719551907518511008366624, 130841334093297820887578686892, 189617709818981277349432737480, 236501630970064450849555926646, 230519441471207630851233243148, 122311241067207198086987607756, -110885131992240493064758678694, -416781406996616672853838194008, -638268141612391532277047101720, -595664416872268790452383744670, -258406346107548685026017486750, 163306310990353572314341293488, 357293480840999873049425775420, 214464929736623898578706811666, -44946095276836868390037969362, -136666159277404186810465576720, -42119467827757131540985175536, 44809265706016806118713463512, 27102609845299248204766654994, -13937550528293616646647372212, -10158017501804623640109099138, 5716578884303390148391659362, 2608116068142496373687637466, -2584504637055089097494668660, -84661549297047373456602346, 895536220568764493106649642, -370606369366168741413344572, -111078178130105426557172782, 194931131202751461571056494, -77766598933050911322952968, -18861568198336623649899546, 37129999172928534141052722, -21657101625406563222475150, 3466570100060520154106778, 4955683104963908325669528, -4725994149201607995834744, 2702258151471277994878514, -615589757314049352873222, -268769366218170083661006, 440311036129342990436856, -362532248647069771459494, 169228618203712940678676, -96348948637924240263424, 8885565381519610206264, -19336569975015399360242, -9293111018825462754910, -8204097707535979457806, -3419540545095966143076, 3636846525490270272054, -2493066021177999237140, 15558947068027562834732, -3340059874556079506656, 19798531181490403654510, -3176196154691312589412, 15600276979188367405176, -2098244739996159346512, 6439099407505069157636, -797289064062700598984, -3343542340912871850410, 265151720214177803884, -10327019013336081297774, 895638828130405291532, -12519307422355641242238, 1084181869887241465694, -10098082447158627162034, 931089022504221086484, -4327431142900833744168, 582555451377228700538, 2330392356964425004124, 182057910908393242810, 7846304737556727947696, -157048946340380191420, 10327641808143633111208, -371713998938839642624, 9299878330259659623530, -445677078406990532100, 5423570746026218126838, -394375831755634680266, -509407616375473296036, -261065286423248495328, -5495779217029644256702, -98688197726873170548, -9545838686160914947282, 53436139353978405914, -10089506469041417117530, 160701818703603853578, -8105374252518504898918, 208683887033210346058, -3029614410722771129040, 203299304769102705744, 3215471108628092742910, 150715881345066660296, 8144354538657460862730, 76836666032385950906, 10959322967248855703512, -497859927252317990, 10690775385065491467930, -63097083016591519270, 7577866956570422017412, -94470184962741107354, 235289572890767176538, -105171455572771767430, -2871150346721589874214, -88430900080540131412, -13329328805133342152220, -51844435353447449400, -13372040827479405997198, -17058615458936543038, -10841545475857562537130, 17738926879151418390, -5609800615966603548414, 43180031566906679054, 2063394590723333106104, 46669486776097578658, 6055139462688104459320, 40078723562903822198, 19615268813090499204066, 29705718555847035906, 14236266545578486622766, 9429451746411698984, 9244724454944932471696, -6624275506497522652, -2292020907388679007708, -13226597480008531714, -3047962503417904516664, -17587237449914868662, -24066850884932632909382, -14194525310207327998, -17245739572373891820808, -6595078542049699744, -2623723581239424615712, -1261343263540725322, -4531326386442456132624, 2536672153804116456, 27304189353182208200692, 3652499360630490730, 13528951213591972036474, 2459537018286494174, 11680934329023429565462, 979013845926007396, -19574214719401103254268, 148316468079349178, -20155153221995473822974, 0, 14614114657892320113832}
{90214902, 12466092, -5294210, 22823196, -19773853, 18313360, -4111430, 13657892, -24553322, 17390924, 4801272, 5277848, -19205693, -822336, 16779937, 4482976, -10366559, -9370904, 18269050, 3489332, -20087902, -68901972, 156722834, 152233380, -550935024, -47273020, 1261115458, -600397300, -1891841433, 1288108912, 3197144153, -1590886148, -7965903664, 3168369484, 20656570343, -9866829368, -48690845237, 25115140132, 112017364384, -51202792060, -258338175110, 81778792540, 589671192877, -63879979120, -1322968442229, -189015794540, 2880871843466, 1191538197720, -5940956662668, -4272370383628, 11324234915609, 12625431555204, -19439916208824, -33094640858492, 28356035982803, 78645349966008, -28405168954259, -170829485039996, -10012066006558, 338999678597008, 159755513452168, -606517374738232, -575348017601543, 942667478614284, 1543111931106163, -1142409763658544, -3513344093601071, 577882003333904, 7022772071983211, 2235171334884784, -12301038359667724, -10240794398674496, 18182239128323806, 28351423098022196, -19762219771096354, -63022585561012840, 4264799703166864, 119007199090462068, 54693782408458977, -189907725619632536, -201948347744643393, 237848506928157920, 497206116406986377, -158530893681826924, -986919095219489635, -264650569290819580, 1624603797671825236, 1393314687955806104, -2106640214138232330, -3688931881845826300, 1607830726057247298, 7462574216245535972, 1527386053449940275, -12228838811471455620, -9916555234133082192, 15483197262113986984, 26574848920340482224, -10940381889678589276, -52747325990195636313, -13097300887728348304, 82920589371925189563, 73631217290671424028, -96962304199839106361, -186636915088245118496, 50696088080115092322, 346822800953953221884, 137221944145866268261, -509125726346769387256, -548625789220669284922, 514286762224415486724, 1217105082815738766634, 28174420743708677796, -2288190147764449712039, -1008036189234317580860, 2389735291503116901969, 4165889900047280261216, -4239746358167740649319, 2598168998326649811680, 6511136452789636790717, -99968150414041173314444, -202874432560304344173460, 972052507629253957686104, 4183544453601607408180366, 1178734189884722376843292, -34907494251793580296510186, -121278508453899442522326076, -176704961545476509418280986, 159478848798604862852380596, 1560279608787361044777034425, 5033120729347094149246879616, 11389317249965113388562586501, 21333402654986210797009581884, 35545099611415325613182341982, 55912852103670243254600308484, 88835579923226727792858117254, 144888388735591458895282546748, 239798937967400043430321866875, 382010524914158339414010028700, 548680534335687874055759632614, 670121903489930374892180088644, 631579914754978801440597335734, 346936009942391934762426256624, -121401931722746659629687116855, -530439594547967953313594230812, -600749666887993532068996528042, -283681653746915026318635740844, 127888646212039380429176984453, 273398481344642682922942503320, 113326793538362104768833213212, -73580137686530639112086720752, -80638884104284967277378968483, 7727041827719008735085561428, 32952394426273685899547913567, -594419550606815993455600712, -11788275370108033274549441697, 1625630678078660678362049600, 3732151560625371786850197203, -1603801995188481575945104448, -725952882906073915118798411, 836022253889762601812018896, -143129569426575295311378725, -201085861808187882824692136, 169804544990359982615113886, -36781079061841540055755440, -36568715173641427068557145, 35922234886075421514353492, -14937468930232480915829156, -656759951306256895980740, 6043837685714083866453837, -4307941811767520044034452, 2003353671388161511671395, -210980392023680025075664, -426510777889152078511413, 445234921093503064530984, -326789563092623867678181, 134094073354586257240400, -76782527114670415911046, 298314646958586137696, -17288180369317028383550, -8836927215343101070376, -7519987755815830485525, -3021259983740709912572, 5736749052414012128496, -2723926659495803273552, 17597342082213513648415, -3570800300578760544068, 20807812727792440371715, -3234727287730629626980, 15464008219297737850917, -2034391170759736017220, 5483296789274931900591, -681350919205119466428, -4622402395619909085918, 383516643735192658184, -11462084589604170683470, 987306432915024737116, -13167612290878280003349, 1136984563320965952364, -10140904345666650416786, 945787025798673390372, -3830121387092118292784, 567934481429644737336, 3146204119449812495100, 150294695766718864788, 8705358246588926158865, -193840681526725432712, 10969616125040760981985, -404102168330639767956, 9543841065302207788844, -467978454951992955332, 5245144532429423539013, -404414055080494492080, -1070747096622776019813, -259826802716011078048, -6206728334233073350648, -89350385219437445052, -10258618577290644219018, 67071203702297865768, -10565608009534180344906, 174788072716563347820, -8249325064069476244440, 220232241567072837224, -2784176844916866181192, 210682217577391453540, 3816779327408519052536, 153249587393996854876, 8863621299483262465778, 75209294555678289980, 11641059013182294291660, -5125856734044887964, 11129236820913098334902, -69149818037421236656, 7693801943003738157224, -100167250090827030940, -128881518781624017260, -109784685929577539312, -3343180834864359019564, -91167475358500861308, -14251670767440714408464, -52393754501223304864, -14103961216857043521575, -16100477585004308392, -11224209687651578311403, 19818701725020027980, -5626803539544866103414, 45784977305621349572, 2515130987292258958192, 48838326209241746176, 6571345674655757340312, 41538327733598254916, 20770660680179946938536, 30498166588855020520, 14888872932290041694317, 9339565414110644932, 9487860107443206406159, -7269982630405982520, -2665792035123498319087, -13980077820528906452, -3413908826463521169204, -18358673224089245628, -25377071070340860754840, -14722550670108225760, -18072502383259170981758, -6780052684419352992, -2545932810582105859040, -1240042994242924284, -4609978459948337603273, 2679263210964408572, 28800184115488405131825, 3810975930696805236, 14167303236248379628615, 2557255898086873004, 12168113317554192664879, 1015858672731996000, -20638048857468775673033, 153718720278986960, -21182951674073178122239, 0, 15402298390478292185692}
{91830334, 12653518, -5405614, 23225748, -20157576, 18655346, -4196836, 13820928, -25017178, 18282574, 4279704, 2820240, -11786684, -6595740, 7940954, 25315120, -21233926, -11301042, 18088436, -33429608, 79672826, -35139290, -171543502, 219384596, 313390126, -667553182, -424787760, 1544327492, 366097480, -2966778162, -217996260, 5259390904, 1645922256, -12069335094, -5869529402, 32176461128, 11732242184, -78371224522, -22983052790, 173731240636, 67542601572, -375000477100, -223213907458, 797211435772, 678817138028, -1614579269738, -1902265139872, 3020655827912, 4975227096082, -5026703485232, -12147199224602, 6729410107444, 27688516700800, -4388061473296, -58849619583348, -12743121673220, 115634032858062, 70623996519336, -205923896553264, -224784772063308, 318707917124990, 580320847182372, -381379172355284, -1307720382083772, 167659353075296, 2623232401366002, 871622601772888, -4659222244413260, -3862018215556270, 7075549235368344, 10767454784160294, -8169349383548660, -24376079718160264, 3199245737161264, 47302471933486100, 18168640564859388, -78614958573224582, -74608380561451046, 105922883323168772, 193462704534635698, -90586912042131872, -402343984558812442, -54221715376893156, 700251318488975110, 485614101841570984, -991384082410410742, -1429594627077583142, 966675467914269070, 3103508799700276294, 59742134461206082, -5472939384376383228, -3287327078901931876, 7732791056556629762, 10334644251444190622, -7449640084221820288, -22510863077815170190, -480290601353305616, 38862322890703057636, 24376129704737651830, -52452020066058001364, -74137767522430951904, 44848982613736726750, 154652711014743560160, 19835646950017266872, -253028202979152327304, -190986546952281841560, 310160641284101582038, 515759985925893382178, -184490594247389861256, -1019126346278860735312, -282991073628790546258, 1442363600817810100544, 1508374155343222027812, -1500205271836469569360, -3557997933461664181720, 442545256418874003924, 4566375263323629827278, 12594931763383779164132, -23012631292446546504224, -66135060467447862498270, 32068209362185255683340, 1002818663270684300349396, 808068787750705735673540, -6855628337473236766658582, -28953007385558964982933628, -27336609491586967705798692, 120698407591729285012231220, 632817286892004920882871212, 1587413514717214358944045576, 2525911131224425795333375830, 1985184166139959287911729552, -2964473230057409964414192542, -16030954787941786658041417434, -41815356351403184926921447520, -82762708552754767227950035806, -136411373342174667569089504380, -189883827120453348968852140342, -208936743495086673984243271096, -142930855507326573428570673256, 58431426338661909511493293100, 394849725295044304004705008774, 748588950447306872629945260728, 902587867211389529687093037024, 677161325972499199608201423492, 128576572555059284965114270936, -390129526966900691819252031772, -503155882609208002888214200796, -202588331441749168120521710168, 134769887021123003262682154868, 185032482246655101915772979496, 23677176682168785956683798952, -72010581882184273024970476952, -26283153136880604584908570138, 24209293870871950916828802684, 10144044482897021456877571974, -9223783850235024255918337426, -2005543859331746061363536192, 3624655080152994232269888242, -475687247114203805197038944, -1066789695935928416625611668, 630763507160533220606474690, 58028162863083493402976238, -238913576176465014128584598, 125729650583723156583753958, -224889271524453364023962, -45945225798943788477364036, 31024514855268419977498830, -8229474052918604418923690, -3768731344550632116471420, 6388432892040913631127966, -3658221513316633557830442, 1332927067183338963696786, 111573714727341094600114, -523806307429623519313262, 425835316094478096334658, -286075561691911289689626, 101646319995298476469786, -60822576187400923974748, -5856020767715721665296, -16150854917460514848548, -8066550822759884650818, -6558692590554184313368, -2748373502392598270626, 8052718212080743053430, -3001778931783888235130, 19638155250594542520142, -3791128936526350398510, 21707588109041242756378, -3274758700433457422868, 15187474259279185616532, -1956847202413923845024, 4406236959206936757486, -557280919602982570418, -5973893799204854833810, 505352102790067137992, -12612506671728424673168, 1078939319725083628150, -13780683821046505112730, 1187549939884310843710, -10117588824433910744216, 957282382879139868878, -3258944128092047035328, 550117261489924974168, 4022610138258071723910, 115967858087687850248, 9597203047685250594064, -232261913164567374614, 11611959723439867400070, -437161493392620005798, 9757955401382295988082, -490156061593804085020, 5019349176237456372800, -413783319525208466460, -1685863955024608942608, -257651399286604599752, -6960059425438051743840, -79059846161409881766, -10996008849217288949098, 81498544119324223722, -11041374087240615028030, 189402229337731507932, -8370616502160957672744, 232016814219079393418, -2500436544094086007776, 218044637380480091564, 4466237947884039994908, 155568363231607401938, 9621887179836179145274, 73265723884733616994, 12347458251570667439932, -10095417624215647298, 11569854775951139866864, -75501538903009209692, 7792639609792075421644, -106065512839060292296, -531720347835257671430, -114504484236038081136, -3850714246728786708156, -93914791499243366734, -15221917644168370821338, -52871697037801867874, -14863987261084197531208, -15035514196296715070, -11608330697146588330536, 22018574513527727504, -5627039852788010468818, 48501450858740029856, 3005744993360753264008, 51079588292320312862, 7118398663208242449108, 43031309040996178624, 21982892370308676629252, 31295864655273280196, 15563503775447938494092, 9225743661610198542, 9727556495652629360502, -7952716590242407430, -3070188772379819945596, -14766901482209125256, -3805909942891700130738, -19158086812770749550, -26750078462607132454856, -15266471944258332568, -18933220714366126527028, -6967964415714167282, -2452806035808641432796, -1215111248338996038, -4685175121189348209048, 2828466065687719254, 30370760022716140755786, 3975551914792321576, 14832349784114342657078, 2658447515881411042, 12672677186894532694106, 1053946463211760374, -21755241859564400155238, 159297426667877202, -22259242221574875692736, 0, 16230016387753369084312}
{93468759, 12835240, -5472659, 23513876, -20376950, 18889156, -4395501, 14525200, -26349819, 19295576, 5147595, 1176540, -13909186, -36272, 8370970, 6858608, -4333, -10305588, 5767574, -7917400, -38198210, 106386620, 66836209, -413851136, 228981987, 691665256, -793417682, -952723432, 1575651788, 1648007552, -2944974426, -3707053664, 6325804334, 8924541536, -14766686105, -22297892200, 36930212985, 53277095492, -88926552928, -122526416520, 190650647548, 293165799740, -366294985978, -732925411252, 643856448752, 1802992171804, -978478828250, -4211165549872, 966428108917, 9297646344044, 820525847380, -19352920047388, -8244306452834, 37482652623108, 30486893703606, -65907637981264, -87219715995329, 100219920348240, 215928667591500, -114239764371912, -478471449865589, 26232677637124, 956768461214746, 365013821719720, -1710857719123926, -1480815850671040, 2641852548471151, 4081434646047252, -3160907934777914, -9310980349108344, 1533669398224680, 18410580131207792, 6194037901543716, -31551216167972728, -27540990414333335, 44854372208699500, 74351500124492575, -44398483540888148, -160618380731621732, -3557078937015936, 292536952876753798, 164499417114554100, -442984368926639474, -541724520667718564, 501297993795065052, 1256040181716100088, -194994361696994546, -2360000076199104128, -996868221870999597, 3629164952950528520, 3865107532500658200, -4175150076637211004, -9260288198736817292, 1894227261887059620, 17366306146517041547, 7027083818610704568, -26093303564362550796, -27922957387633126192, 28369490140456548631, 65558568473026937536, -8807612937819376587, -118432146549921420476, -57758271308631053402, 166853972807920493448, 202397980021165080257, -156247714118693798920, -446218992306707557110, -9146669958272990988, 737589650838263644109, 498546662364830027564, -929289980839730616415, -1461392021512765987752, 726193873337406956576, 2629658283091074614172, 1161531511084172306756, -5193392723113231007888, -2122434641530026479947, 4552043425051211045000, 1558272445528943778737, -30673139708085145874152, 132746186489646557476851, 386533004729242395987104, -914413392375518699380801, -6402120231282652128110216, -6551245042827552271805369, 35841205299704563214915688, 175698103339970811414012175, 344180606126521658313783604, 151584920878307392996097264, -1441341183997922142075682356, -5973241808547504595984024188, -15496169472336152127657392400, -31995967773503475003373452618, -57837059026738519114966890304, -97676260090535045463843477370, -158879856442531266300800938696, -255269619361921637600976811623, -398707872348528811468305877444, -583098980154271026260502195139, -762491480660068242571209733340, -826003506152836521759758465835, -639963587712397121680242632820, -158232324050316901156573813353, 463255979604010437733380324228, 866957848364023434701583780294, 750353968461977053173833201840, 202321243994034179310042814229, -305367117329789937852403209216, -371668138769478648139712536824, -85260053671767263264139875728, 136985321100756566225022429766, 94516046650137610338794449500, -29944441567829937319000350311, -42527755082493145900741372084, 7904221710802104602967342142, 15055345789648183432374963300, -4390014789862643934458160029, -4249660986918764094148840236, 2642145150316152606267508645, 496809906998667618266651160, -1113845506394137433830962957, 357481923712071550555683324, 204211363406316829130364520, -231948549057188654108058996, 74029179767586155887336507, 28069386627195119022733840, -47926109018446747512883698, 23950684016768365341867936, -2238520942373452299214239, -5826345274192370771224312, 6151364743078635031927998, -2891960599406653820259628, 733549974316109290815004, 351324871504071498011656, -570809290940730036712820, 389659692763710632774384, -244117243300162547044006, 72878668949430392214132, -48340793972372870206364, -9928834490110556894380, -15612695779450810880764, -7132716954823326239944, -5266289200299346192990, -2606110545009298181712, 10560529024624124525647, -3315133846695425665088, 21658692769486960595937, -3997201211078949577540, 22484386152443238037000, -3295853032227984420988, 14764071651524915878120, -1865801532287031083696, 3207017293188830324421, -425384874227815280724, -7394486984606169369845, 630305741855146810364, -13772309370596773160151, 1170201850881700116416, -14352071592522347599402, 1235609860314625237476, -10022895876907417016203, 965396765170966944976, -2610907740570390717702, 529013635305323063588, 4960101516564678652163, 79059536042902297036, 10520086494251979485041, -272279888109392425496, 12251511873684922150314, -470831133175491615892, 9938460619560334691084, -512140462543274859752, 4742911102761959541461, -422419675572284850548, -2357010331165117441708, -254489394743961889520, -7756421319157828390680, -67785182206086176540, -11757237544218758874212, 96731593354131353664, -11514842168071016804867, 204542709874107679188, -8466637658887734160443, 244025587893541652780, -2175861031719701538709, 225368986712489845028, 5166108708573336264076, 157653221352619279176, 10420154270621286670235, 70989293517529234312, 13078425992868334925082, -15419139669151599684, 12011340215071753699856, -82159789130755053792, 7872441713837929424944, -112167116808881352508, -975669599233616084647, -119329331555206084148, -4395458469027311641225, -96668681978254195168, -16241792203991715712241, -53272532920582914424, -15652577697171342939850, -13858314552980747712, -11992905062517033293348, 24343063597028546668, -5608929152821462711380, 51332713250349014832, 3537581539080015843461, 53394662975052474864, 7697636216545810816748, 44557621539012016388, 23254229323825880085129, 32097989856585748456, 16260489810138529984551, 9086510903966064236, 9962868610845513346257, -8674034745668736492, -3507077728510180556490, -15588227273415708952, -4225373054108761536959, -19986284485676003588, -28188475734068912391398, -15826636376987037384, -19829030054146891430578, -7158759729160086560, -2343108445770423446892, -1186332267828055952, -4756472780921506831773, 2984538857278372260, 32019276479902813248878, 4146433353376833104, 15525052374394869514369, 2763220923260136572, 13195115322311664642328, 1093314340775363632, -22928249759041863262434, 165057691934034628, -23386129175744771510436, 0, 17099103620654698258920}
{95132512, 13011010, -5536554, 23843856, -20695138, 19181168, -4376346, 14362032, -25821440, 18343484, 4855954, 5616292, -20212298, -725636, 17189270, 5132184, -11149414, -9747978, 19027132, 2947148, -20577954, -68230352, 157460728, 152449672, -552618682, -50581218, 1267903100, -600061056, -1896857508, 1285566118, 3195954474, -1569934280, -7967582674, 3123505592, 20667004100, -9824443224, -48646549766, 25054562670, 111847777750, -51068611036, -258067596926, 81692276346, 589289344504, -64204276644, -1322239783028, -188044847016, 2879827122080, 1189844503332, -5940685436644, -4269296651466, 11326444626920, 12620141130268, -19445822379078, -33089037287958, 28367334054098, 78645968298356, -28425211270226, -170844682473730, -9984279859014, 339037278315460, 159737080838762, -606587247067222, -575374139075200, 942774731728528, 1543221823460860, -1142519488405154, -3513569999483696, 577880454708480, 7023133243149216, 2235450663763884, -12301468326973996, -10241487124083036, 18182424799147142, 28352589110648038, -19761584258142228, -63024088995955020, 4262837793371078, 119008202962611000, 54697185102465164, -189906193871143868, -201953164336012654, 237842741059811660, 497210893747725310, -158522581517721558, -986914941432540310, -264662498167274520, 1624579876500696350, 1393342939074258204, -2106626821016349678, -3688933171240616192, 1607849389299675880, 7462412353559230960, 1527552298771843854, -12228735369055037018, -9916975905685455818, 15484076574657496774, 26573636752941843658, -10940901647357163698, -52740664481404864348, -13115842461337209462, 82956456520252684492, 73581178288384381882, -96929860242735684490, -186563166483285012608, 50336494793491483288, 347766124478940155792, 135313874718514939168, -505990457346263011456, -552570637571720394934, 516624281080433971830, 1223587268764361512888, -4352723018634652122, -2196497035881772685964, -1194116437768986694550, 2637049781015529836206, 3717869171186717295896, -883540331531778700898, -9077473409755423763922, -6186765190506016495082, 6607479914439693156772, 137755355934117793746106, -48730109262721661531890, -1177486459961202683873634, -2464580364459593309238562, 7546448665611356581729016, 40733106042616283780261766, 69928323216923825777092468, -80813158965572762294856856, -756392987685665073880799916, -2309428905303169540627524028, -4586705062917475809506490550, -6121787051805039516379254026, -4002034976848129845992321850, 6625045686879480558172316534, 29931604070300876732593431926, 67610325618676545343216071990, 112960791858486450382429754582, 140925085957294563107296447248, 107281613776425874899878313580, -50776503945534824099738027238, -373831289952425249996286434750, -807018749149192845778884064746, -1161338697889611287565708070138, -1160785315262427971989173644566, -654900695429746010570202990080, 139018955524982756807364588602, 700867916130965081118664208568, 645794156196088803845673430856, 135578692427691557449500454818, -266701298371707235946686535398, -230933695426757505825602502702, 16347913021028590359988131554, 105908803170546943373205453682, 18330827775758109527376651126, -38134160955808645841216319200, -7827309567410726447408915778, 13956781131221098430881445794, 625092124841953975512756672, -4861353994978410706419267976, 1262403653331406631140340530, 1138144901746573001702301000, -934724728089779717484779588, 84393506360539436964844706, 284830410406498394237242964, -192818289386165648138323382, 23990213403071425897448214, 46512695202444460182994774, -44144290228777890225495372, 16049938858723739355684448, 2608370862287788362239410, -6909208729182963302592264, 5504252428540050773018100, -2101426188604441348734754, 229576809551058178963626, 514078631941302789808032, -578247486725559404594668, 343180380253133339935556, -203658583821813538145084, 48305583925343843144604, -39034833873579223054372, -12287864616894955879142, -15395462670119245811264, -6155471638863162549550, -3610770290255722365652, -2591688674825315467598, 13232676472896034799912, -3652996735887682901074, 23636778367350493234472, -4185872554436666651578, 23125229008895273551152, -3297740013931308663786, 14187713511243287840944, -1761473163001985042676, 1885343841555481820970, -285988186850927922774, -8880077604783872535672, 758010360823227619242, -14935096738164329774666, 1260751381515567912004, -14875109918209038357556, 1280895680892940363226, -9851570327281998495496, 969955350954220530268, -1883166621782946962428, 504538841491013681090, 5958931922526839460258, 39557614506962921292, 11471988968404536930444, -313856734807078958336, 12884881656418000134336, -505046290739778807752, 10081434224949490532114, -533859608114813210580, 4412493316153553353854, -430257821760875935060, -3086411971653760873968, -250290791395772278822, -8596358118033789181532, -55495428180986088660, -12541385652245719485968, 112782899565823584038, -11983894650115931603206, 220206866113120525502, -8534642180391930403546, 256245505152865982408, -1807837066578784887636, 232636812988892823290, 5918693569032382931402, 159484534299374535704, 11259389078477857963784, 68362972924870374052, 13833788099429217366086, -21109759902162068900, 12452290975553893681550, -89132065548669550246, 7931157421885429768410, -118474015962395739888, -1463272376630538181474, -124257468213703602258, -4979166027515291337906, -99424730605838220670, -17313043189116649398888, -53590302288522690364, -16470161487937445451148, -12563303531485837210, -12376840020802430819178, 26796788807756791354, -5570799834982115814984, 54282072349312970036, 4113092138936749468904, 55784929190585894028, 8310432444219491349652, 46117174605076852112, 24587004520657190156978, 32903665379443559014, 16980141670802823386016, 8920332785807661810, 10192779258802925845410, -9435543799772795340, -3978416286795321861496, -16445244386811847522, -4673765731708869691182, -20844089177846576726, -29694956141382620961496, -16403394458263403926, -20761092929018283238716, -7352378133095004716, -2215532032970755578182, -1153481270014354310, -4823400143836707911592, 3147748224157915230, 33749228295822274916040, 4323832312512204732, 16246400954998912341108, 2871688152763560098, 13735925131217863855642, 1134000395661542012, -24159631349160744700574, 171004749585276570, -24565800190154285051480, 0, 18011473115710467390440}
{96817943, 13204452, -5651334, 24258988, -21090993, 19534588, -4466781, 14534372, -26299672, 19246884, 4340861, 3110912, -12694733, -6553812, 8186045, 26303008, -22198328, -11711412, 18760035, -34086904, 80300590, -35653088, -171371331, 220265232, 312801453, -667971644, -427277352, 1544725700, 376465599, -2974266148, -225475087, 5258310944, 1656582313, -12038000468, -5913178522, 32122353284, 11803988358, -78302808704, -22985971244, 173542392528, 67417574124, -374581150908, -222973288875, 796748889348, 678201903305, -1614474293964, -1900627877182, 3021130690864, 4972436977359, -5028359066304, -12144447069612, 6734429240828, 27687537165152, -4398907220740, -58852634760113, -12727867191548, 115647174478382, 70611297697084, -205958284341892, -224785198332836, 318768944263413, 580352374947384, -381449941312269, -1307817433577656, 167696244533957, 2623431621781548, 871685444469716, -4659501991285640, -3862283031905253, 7075770729721900, 10768057435152698, -8169272936049804, -24377034790422735, 3198554282680124, 47303398435671215, 18170369247781152, -78615041836200167, -74611382565644160, 105921200359248409, 193465917576187912, -90582299669654571, -402344364883891032, -54231256435464565, 700247098059711304, 485626279504940735, -991376209590769236, -1429591382284627019, 966647690488166596, 3103484545832002438, 59812209824339096, -5472965626304282803, -3287296754756437284, 7732780996274584176, 10334361695208602068, -7449131371217843234, -22510994039500037200, -481228904632474795, 38865579369213409896, 24369016539954669223, -52442875864855724500, -74139087012923537059, 44819775410613930624, 154754712745646269393, 19600841552251647692, -252613228775410530150, -191537851044209193200, 310549370001927833462, 516385832276498189852, -187972882787080129434, -1009476724449971820888, -303755961543041934673, 1479766477920998918768, 1451207501043857279085, -1418963354879152814444, -3716845642504983911871, 777826714703041592780, 5249883218180181965564, 4818787353732166224848, -15180191052054389486383, 8953728472779765315516, 41048312638627034076167, -117321470283036968281740, -737204831956344493880177, 762310696902822438511108, 8643060121543780220223494, 16470926166173001181579756, -31632646839024884735280433, -227440991900034231114650832, -591792919458766671468480365, -666676368664073889960462632, 791593953132759187370542461, 6282290169394892401434551452, 19139663977612552217171976712, 43502390700401549120736461132, 84620309893792508431403317311, 148854055962698208472393450088, 247611432387457420357260435278, 392050359207987772685100182000, 585975232211236785017500051320, 804309765485216391639301202784, 957360810246224413163573630083, 901044034358657200070431788064, 500962979496881064279991195119, -224098570453791438342143245300, -967751365485304783739639637122, -1257030815152511101816432425204, -839685955522203103623799008238, -10146098791003955609447418588, 555844803291447328546936463387, 462442461692852283915157838348, 11690686308190802927408044077, -220444510132105323593890454972, -96126357265323395949705465796, 63832749156618045062051911084, 49440278133836982911547820081, -19831771944739821509572813648, -17387192344233353730289273846, 8781980776127389188002439128, 4305681352248966342625699389, -4119868533644070639302090132, -81706572529923766243682571, 1399717927211269152111652044, -623556425625135521402745154, -140211986973474404960502224, 303606301967490075091117309, -135635456448617861968178700, -17955516531117802999535047, 55301243914992328074541888, -36498735017532353386250916, 8386552256334691488978712, 6128200626578454948061398, -7172960419732586608457200, 4607730669502764293856566, -1354212089965792743046740, -169320267246689216088699, 609636477016716594032400, -556426767301527991554043, 291677096202619453882184, -166578922662848999648169, 28071320884723422661896, -32492536037047931195867, -13293147517165254460156, -15260259907143887671053, -5226148757466725145820, -1578742228868052375175, -2696489536113917179080, 16039531020279937213929, -4005189990572489824984, 25550813986831239413002, -4354622814300155410936, 23617614125306494991348, -3280281807541545232156, 13452854340341509707467, -1644108072975273048668, 441556052056023624952, -139436355134710394460, -10425976355123187557129, 888084249660984531012, -16094055674154311084689, 1350238909444886014400, -15342929253452996108359, 1323138827535954102128, -9598357258621565768790, 970787251644118609088, -1073037030336349324968, 476613799410219842448, 7019104694970367218137, -2544109082251408860, 12450615379264953999610, -356949392242853800780, 13508445027980317910100, -539738210292713838384, 10182793568380484505184, -555238874967404116320, 4024701066563375791561, -437231167411277918636, -3876260414232008374799, -245005344835935796868, -9480300728492339795093, -42160117392518170804, -13347379718395952942516, 129664071947309257000, -12446253804703920866643, 236390939835811071712, -8571745805466813259231, 268662442300134432444, -1393671533106471499265, 239828775652176744216, 6726332356066610398162, 161042032185585972932, 12140517631299688764407, 65369366823323921964, 14613285699438357966929, -27180145750111277912, 12891186548973314180639, -96425806775165882024, 7966619633307979217766, -124987962788420903544, -1997174294993465549292, -129286883929068452040, -5603633503849188610307, -102178263995803156088, -18437443969453922367557, -53818810245550718084, -17317134860987546787217, -11144739188688306272, -12758948986288710303189, 29384471895871499652, -5510885615091271027666, 57352882036304074324, 4734838269679398402848, 58251752944222083264, 8958197472897974875330, 47709830689069446636, 25983619781367124503340, 33711958513359791852, 17722747702665852490260, 8725614489992773764, 10416195287622400393068, -10238900990942167520, -4486256121940817784831, -17339172994983794964, -5152617410935638520325, -21732340706194416680, -31272305897881745573879, -16997099842118716012, -21730598888456434177853, -7548752394307026848, -2068691831368718611210, -1116324180815058880, -4885456928436344144055, 3318369522607956916, 35564250663254468529263, 4507967025910889608, 16997413975893051509704, 2983964284067553796, 14295611801844046114041, 1176043705401652688, -25452052632330044404893, 177143964572395616, -25800529379560793069884, 0, 18969119565581579265724}
{98527040, 13392066, -5720820, 24557336, -21319308, 19778022, -4672272, 15256080, -27663784, 20289648, 5205528, 1459432, -14844226, 41572, 8718534, 7524160, -715748, -10451232, 5803822, -8099872, -38198826, 106674818, 68310454, -416921688, 229744354, 694028182, -794805974, -954168880, 1571812718, 1655491756, -2933077148, -3729350384, 6316220352, 8937122550, -14731332676, -22286472848, 36818478824, 53267188168, -88760727326, -122472655396, 190522624510, 292832641518, -366178822414, -732138192444, 643769280306, 1801916652622, -979075075452, -4209947687280, 968895972584, 9296234301816, 815702263948, -19352643631832, -8237675811350, 37487886934030, 30478925574576, -65923510371420, -87212994670404, 100247841553194, 215934975167612, -114276940422172, -478512962601996, 26270981977762, 956863395238958, 365003692520416, -1711002231366218, -1480905228180764, 2642014269721042, 4081715580765868, -3161005625087432, -9311481699369872, 1533504040727696, 18411197818585168, 6194791781098162, -31551688697216742, -27542536965348874, 44854139253139512, 74353553530928570, -44396495003804978, -160620130910164140, -3561769383409312, 292537114944386060, 164505636980843772, -442979609295983300, -541728989286653258, 501282440155351102, 1256043576083016394, -194974053339143604, -2359997823317839628, -996863251287105638, 3629103189387675710, 3865113334892708006, -4175031534344248526, -9260411585585552212, 1894373234227088040, 17366180075746599598, 7026579377704441782, -26091744147535936702, -27924837159428069994, 28369654433986267542, 65565230418257600514, -8831355027293535810, -118379729371432284168, -57841408690108133384, 166939427648628910980, 202411597301270613942, -156597252495212058316, -445104652178992316336, -11649980507700893682, 742134437012329336366, 491851538842604784276, -922203897385013382658, -1462636225257316675436, 705665204954476397236, 2712836046331245639384, 889213703330112136308, -4376087852887008713090, -3702241588989181677960, 3941812773265526151330, 7065163313801639999522, 14652471639348648199272, -22536771597841876073038, -136443198530364455396542, -162222051135432592029430, 1698989220988282717657208, 4140293093904531881611748, -5215709801717131610607540, -56297824912368130226597104, -128777142672759638637276774, -21736396363462314670258584, 800819740508164657008348992, 3096249784566692323070613646, 7218102589957192063006897104, 12425312651502794703999684206, 15630400869890520465501558862, 12732164261160777009670839954, -659071733148504188290522140, -23350971921090434823484102038, -40423283606352958538691242214, -18409657584888588454289735754, 104435295331648730181153773914, 390563625987163193337976455514, 846686768555104442754403140762, 1353577632523666910819395748948, 1621739180002508916221752567416, 1335989172769211332218293550838, 457676748303497567657543943078, -583611688325535430159796767720, -1096733371636721315871693934254, -748869298171880240381532640916, 21850552416834964047400409044, 441214290235775589672102978478, 257184795096352773650601068218, -84097654741232422921312751818, -141396688274433985259987240076, -174134446559704883523911260, 53898647638611844772834634368, 1868041527338935643837806726, -19058409471258615813441918276, 2215293514673671637236166968, 5986232521436555984214911926, -2575118569969712168016178622, -1095924835210681018005090902, 1329102264283461620398381030, -272906524822412454418390458, -290787048640154763843492226, 273441334964846331680590182, -73248420661418698741395142, -48324993329924084600931976, 55842248122190358578954464, -26825709533279331137079096, 1696274932425489082227264, 8328603991366425386209724, -6809024027617299994907008, 3598750145380950969071970, -694606996983373198410746, -464375777515905977888466, 649744155185910216386354, -514606701961017786664720, 239248962272099002182630, -134031108169065831889810, 12047427762770073390040, -28243640846652714876640, -13280181110751933218686, -15009674206753842133394, -4410302722410024091416, 827877451679185301042, -2907935114540703083328, 18950268131074580452480, -4362547969169584299554, 27379811414590945237290, -4501475059222849839090, 23949510291905063689232, -3243444749299102771560, 12554516573487111094978, -1513977364074927695264, -1123356358456176654370, 13904568538809412300, -12026910079237042683824, 1020131610158297645594, -17241969890962745692610, 1438309742830251553966, -15748476812088447732414, 1362071366568734567226, -9258023637618720225450, 967725932658177197228, -178016217097986092172, 445165389865191178516, 8140359259948776137552, -47245764039255996384, 13453387788606808560524, -401509543065976937820, 14118343899917451517058, -574834176702159676898, 10238299908420648332434, -576201107662856650586, 3576089550996544638560, -443271896084508087796, -4728703521425400889492, -238582633211771001516, -10408557590412031566068, -27749345941449609650, -14173984050536115770206, 147385727177331173664, -12899476909332923465200, 253090023182648562002, -8574924353931624330350, 281261184494071255816, -930593090430183902256, 246924633981403204626, 7591399649166323762694, 162304800472192926632, 13064420000459892645274, 61990720637219571802, 15416569295186949108616, -33643285518920636732, 13326382688924495233146, -104048382056013349230, 7976541016221636628152, -131710496884182693832, -2580125369222287042164, -134415308398971675202, -6270700863295923894188, -104924344540375275226, -19616790756765279952430, -53951622125018431618, -18193858025501887449248, -9596710734158306540, -13137946390949081640270, 32110936677302132662, -5427321609404129471966, 60548541167412945290, 5405495133779113274774, 60796485269632673446, 9642377587180916779684, 49335403040682217310, 27446546707689507793486, 34521878726954965790, 18488571871755268305182, 8500699127930635842, 10631943623020719588164, -11085815170161636154, -5032746874299643319302, -18271264709458806308, -5663521931701235763388, -22651895866951918616, -32923406818138119253114, -17608109165858064454, -22738764841311318993458, -7747808200257092806, -1901122476383739771644, -1074617311709170790, -4942112564588333070920, 3496687079310285356, 37468123993119641010878, 4699062054485655968, 17779139475561243235374, 3100167517614254680, 14874688211464199826324, 1219484357619915440, -26808290302841612983970, 183480836263735560, -27092680282802938273496, 0, 19974121917686716720280}
{100262328, 13573600, -5787088, 24898364, -21648059, 20079428, -4653200, 15092860, -27136146, 19333552, 4905484, 5971628, -21262317, -618136, 17606689, 5816148, -11965839, -10128432, 19756912, 2399992, -21010926, -67534044, 158088028, 152651060, -554120056, -53926792, 1274463132, -599736136, -1901648471, 1283078632, 3194759839, -1548973076, -7970118992, 3078399808, 20680677357, -9782185944, -48608799909, 24994539944, 111687355004, -50934191500, -257806419374, 81604211184, 588911773573, -64529075604, -1321495173993, -187070278516, 2878723498948, 1188151050472, -5940302567170, -4266231457476, 11328517036991, 12614852060044, -19451630230630, -33083415325004, 28378682031993, 78646578434392, -28445630102727, -170859914137912, -9955621562276, 339074912416240, 159717371035272, -606657075299564, -575399182633477, 942881827152168, 1543332122098291, -1142629245994952, -3513799052899049, 577879631432644, 7023499762585105, 2235730152510400, -12301905197564456, -10242182797987584, 18182619613708908, 28353754766917216, -19760951616777536, -63025577979516588, 4260840101748490, 119009204717636520, 54700671506627381, -189904760226325452, -201957920032001503, 237836987619520028, 497215385476699379, -158513566380673020, -986911607053898313, -264674296347599556, 1624557924693728349, 1393365704799178528, -2106605499902995430, -3688938870220702012, 1607858415434649593, 7462284206048632992, 1527667399264573787, -12228614524292592424, -9917269418212202561, 15484556906800606300, 26573067652600250786, -10941712521421530084, -52735941971772485706, -13126291239977907588, 82972082448799963118, 73569271829160815468, -96951221198158582571, -186447878292458111576, 50033664493935713067, 348362755390267460752, 134390381267029885192, -504990300075632846876, -552713288727118120477, 513599420812616222000, 1234546560798284822392, -31964735569120508092, -2137930690448584289669, -1302065759717945408392, 2791098173383439535874, 3654346435144740917076, -1202617421432968528874, -9721024742576796111808, 1386377367837917545241, 12680429874044739669308, 6837476640050532446681, -110716499106778822142468, 168118976647770959782282, 1027721110783767423061052, 167065286321798170518165, -11826137521632116993695056, -29148862179770538186800076, 10267039454205938133382420, 280522615680836418659726513, 887272442977241577813746292, 1513515361424757264727370235, 560589632989802762845259264, -5200398730084461520732320475, -21059035927712195202434941380, -53998752474137341057658595824, -111968173065798686180239501448, -206106411946145390230403300285, -346733087848653910953013238184, -542423484578386280521577576218, -781928654952086192988858248900, -1001619806135009390444472351141, -1073731057108409956785403860140, -817264621537496920157503209496, -122032453594670156023457030856, 854782223659104768922556616745, 1635820728254430512916025611740, 1660630259674302003715892365902, 797594251352886970999335543980, -343758751115415124589249194616, -871975317493473318624888037536, -514009024202059197393188450980, 120807324137789973353338206040, 318626105979324916479380279145, 79063830587618842932303213084, -109681784645956719033771247503, -51939610844939757349486874212, 36283749185774160433115801528, 18140884847667409512681902372, -14368483263145169885546826016, -3439008912186235649528473452, 5761720105336170139444013001, -811189286426628737383331728, -1649162519227664770219664448, 1028208239790750576245590824, 44161387974671795002944265, -361984329580195987030524084, 211379569959591493547871136, -15619701561482140922596764, -66190680815733345320118418, 50192271212579142319164152, -16685117097748690182319275, -3600974194973470620110752, 9348843275826459706975061, -6013469981377268254459424, 2584600103617342029950286, -146873996167333641031828, -664197081364731599757857, 646566998066407991778560, -460669844190680962856113, 188907816179448040804680, -106582527684813071107728, -83356893459172508976, -25799993097653618955478, -12549095929693500652744, -14487295199131238856678, -3751172217439741857520, 3594966748436425845275, -3211049734778892949760, 21933585464522765992353, -4717010594560400175532, 29103413477575193360776, -4624914616402324498524, 24109382968641964951960, -3187276960890419263600, 11488338159141421051299, -1371376469258282090948, -2807724105923870335380, 173647626755702989676, -13677016426607125381565, 1153743074086289905804, -18371232452149399418230, 1524604193286380713432, -16084539154307705476833, 1397426579906981771892, -8825383972945588319706, 960609632527413265780, 804193928498799757344, 410126729734703962524, 9322153475966054883624, -94541253587255627196, 14477434975005269430303, -447483554477281868612, 14710483501993053281708, -610257522761624129696, 10243561664473294678374, -596666667403300140948, 3063171779968594371759, -448311034539340289392, -5645835533536537480173, -230972130633736658160, -11381304568691003251256, -12233840322040369500, -15019792333211109648780, 165957433879418387248, -13340950869922326197223, 270298018225141639576, -8541011429225924696692, 294025400610305050104, -415753607790295168470, 253903235145514462564, 8516301836931530737586, 163251278557061655296, 14031924762136156504048, 58208926969889811720, 16243192981824084443195, -40512277872850709076, 13756105873566754373844, -112007079069473963272, 7958510232576130874506, -138642932545981105224, -3214982013057367541961, -139640201058886914812, -6982250618697091302738, -107657762762270253456, -20852900982343497880924, -53982058266814336356, -19100651916008892086038, -7913136146739894552, -13512442843106174765740, 34981109342241771040, -5318140679852482878402, 63872492573459023488, 6127855174395565273334, 63420460170300169616, 10364454767618830746742, 50993653342916994840, 28978327965708101272442, 35332375589238543028, 19277851352938594500309, 8243865978799876028, 10838767191884007349986, -11978048021729976580, -5620139878520752353982, -19242803180458616128, -6208139091980450194668, -23603628649207914284, -34651238771718037466325, -18236781955370929300, -23786834984554360116547, -7949463883395396784, -1711274140908732972254, -1028107078111744396, -4992804825678421897724, 3682994419720729312, 39464779206120302738003, 4897348434507694436, 18592655121644923651022, 3220419243987775784, 15473674637079006971832, 1264363471565227140, -28231236497333552360540, 190021001219031104, -28444709184431087122048, 0, 21028647239754157458304}
{102019936, 13773184, -5905330, 25326336, -22056296, 20444534, -4748606, 15274744, -27630592, 20248880, 4401094, 3418220, -13651358, -6500900, 8442532, 27328208, -23208512, -12122618, 19430444, -34755332, 80938936, -36154358, -171219394, 221145052, 312300702, -668381472, -430134746, 1545082708, 387666128, -2981845242, -234008524, 5257298112, 1668214116, -12006508658, -5957140294, 32067967156, 11873704140, -78234892954, -22980380928, 173354192716, 67274546502, -374160821108, -222708113708, 796284472364, 677565080222, -1614371553966, -1898985847804, 3021610221920, 4969689046934, -5030010606914, -12141837471860, 6739436711348, 27686830205548, -4409758890212, -58855966903280, -12712585954012, 115660456651692, 70598602086240, -205992366091304, -224785677445736, 318828953267314, 580383940998932, -381518859119420, -1307914376370084, 167730752004962, 2623630573063690, 871750156892218, -4659782115418092, -3862546090060078, 7075993387661868, 10768650623331998, -8169194868903936, -24377976051084588, 3197857868737940, 47304319268346082, 18172091759571188, -78615126975398302, -74614354085076270, 105919484029801710, 193469167379192764, -90577686946101532, -402344959822894132, -54240356226051662, 700242591056125638, 485638092942724314, -991366829064494642, -1429591028065055730, 966622815384800774, 3103461294362458152, 59872366068059258, -5472970581057050144, -3287292194179907714, 7732775920113027736, 10334136551378362274, -7448761365614962038, -22511008502565285698, -481880846991869674, 38867351253171856412, 24365712891526729552, -52440559658465605890, -74132518727010014350, 44790668217949543116, 154825782047800277918, 19471668032153033278, -252444899134135930922, -191633187729070886152, 310275997119433042738, 517629084751879261048, -191183399744479822536, -1003005546342248847154, -314448184462101194460, 1493393517386621739792, 1442835332570734559894, -1440081050439070312684, -3617093476820525953040, 552931344971674397768, 5591343583782341069774, 3508972821688155444448, -6901719858575400863242, -9145948459660283925842, -6510634223207625858610, -6808640660993774432240, 226403094903952056633396, 271652402096884345377300, -1758431086032222218822792, -7421669587119529726055258, 1341701678601705596866430, 68947581557463317082471766, 213036835999964223654917122, 208066816198190590681592906, -689601099016201439851027686, -3756328537664963553656166274, -10418258520120143405189898830, -20794908696294941113369358958, -33534605114522871451546639620, -44869012776777671335585915202, -53081310419250922936184619128, -64266341492030224984405920210, -99718347432379064659240941810, -210324093327209939621478767048, -461753781617364784243347811898, -904105260002950065410022192800, -1495723388531086939313249410828, -2003968391984280774733118760442, -2049370095515613092909980356594, -1333304567672276084545150899542, 8841091133104615888013357862, 1248615052031006783206168682880, 1540907758045214285974479055064, 753870636504710475919206856832, -294832230654831576601388404690, -652454618575852026476594519960, -248747195955623385898724855488, 187489751042380113042162592976, 175808687485480694669946198492, -32663868596791707430360520266, -71787473664490192544349953616, 8951110659933578654794302226, 24727118809299258769255076882, -6483909737884779412527051790, -6847461034933865489435050024, 4204528933332966997372946400, 712551389968597293760760856, -1749709176641669729430331596, 614344581540268147651174564, 281861957317676855610183662, -363224750618207898615711096, 134541954078451474773139392, 30793161572395191783916810, -72533003658740727913025246, 40587622584121417576044012, -7252445469095145860050184, -7353128093256895617569000, 9404529425185488248779966, -4965596110132882872332878, 1642004341018405018928298, 280590799108810017960592, -781748046290644244309694, 611648135164080565972068, -401006960779844119592888, 142716000336478091703410, -84348367372194426225830, -8757437521075131592132, -24685513356838729123040, -11358681806352991264066, -13575407039807298959954, -3273342584489305462604, 6698967465271911837732, -3589714545615663446722, 24958197751491811020466, -5061639967047760451040, 30701879653167048306876, -4723812475436272449878, 24086220308937770169584, -3111891191459761538320, 10250622610949965875490, -1216625123311407885320, -4609163822495830532242, 339384721385271104244, -15369831086656579620188, 1288496288960537237000, -19473850290495885451558, 1608758278547908686204, -16343757978778851430048, 1428939536330301024370, -8295320940190930139336, 949281775684890104222, 1875666149687718668036, 371437440700599946132, 10563647232999230377338, -144418106596769390482, 15519582097995704474328, -494812423088416898094, 15280529097008115649518, -645927639297796404134, 10194037004411715103266, -616553481820783439504, 2482425689273774730904, -452278521870003332382, -6629687502423636897738, -222123280414081216140, -12398575254582681591196, 4414975844861610546, -15883219325615887523122, 185387658277596628344, -13767887024611569085460, 288007597478843061762, -8466696305500827686242, 306937618898035341850, 153769978184358012410, 260742502980111812648, 9503473698307566257400, 163859258766922624736, 15043803082050790124778, 54005532123234630166, 17092608151759642887638, -47800321483534709102, 14178447639306110302134, -120309092006445552504, 7909987859552972413688, -145786346789728059334, -3904708839551989994452, -144958741422354268502, -7740206917850745067122, -110373030175777399746, -22147611222586480007152, -53903189233951642226, -20037794596853973470496, -6087760245497620492, -13880939595078696250408, 38000018437820172736, -5181269308769405172530, 67328221887120776852, 6904831989834720898480, 66124992440286483002, 11125946696931458378880, 52684289304308930078, 30581578170467332006676, 36142336755000106652, 20090794214228248056340, 7953328831588556290, 11035320634323697108294, -12917415165954225218, -6250792064340249318312, -20255104562188045804, -6788197312650754186682, -24588430321778820616, -36458882426497011851470, -18883480423951623092, -24876081095717393267160, -8153630064041468526, -1497508810817646965480, -976529661926998956, -5036938427855537681634, 3877594531652823856, 41558302872111946888288, 5103063843985116328, 19439069331208022984298, 3344844120195954086, 16093098625353415087314, 1310723221440268612, -29723902522211495891424, 196770236161823784, -29859168271373742030760, 0, 22134953497808576072560}
{103802040, 13966816, -5977311, 25635140, -22293848, 20697816, -4960621, 16014168, -29027759, 21321936, 5263621, 1759196, -15826788, 129540, 9075226, 8225484, -1479077, -10595576, 5870498, -8285052, -38271174, 106973428, 69903421, -420022728, 230421615, 696392436, -796315546, -955570012, 1568464988, 1662921096, -2922206570, -3751821436, 6308833308, 8949736260, -14699470033, -22274696936, 36710295565, 53257096056, -88595561910, -122419873712, 190388476952, 292499883724, -366042552896, -731348742596, 643638705152, 1800839719680, -979606096632, -4208734836048, 971307782723, 9294826698976, 810866734148, -19352356936732, -8230899232916, 37493108755928, 30470613077050, -65939401200896, -87205703798069, 100275794466424, 215940650442028, -114314095708888, -478554279124167, 26309205455268, 956959324971516, 364993601426772, -1711149565144920, -1480994325768128, 2642180077957141, 4081996201378644, -3161106604631292, -9311984244918176, 1533339982893812, 18411816708366072, 6195549187616622, -31552156401850028, -27544103149387479, 44853899412470072, 74355651337178275, -44394531034615772, -160621895634575500, -3566410527087992, 292537142275154708, 164512027579861592, -442974848574236513, -541733794103884008, 501267714640952475, 1256045648933120300, -194952961006881215, -2359993561439002944, -996865179294028858, 3629052852476041984, 3865109626069231915, -4174920197289832596, -9260495369422749404, 1894452464599512792, 17366086502430818930, 7026233781618198284, -26090771452973233098, -27925599418339413076, 28368766397731762424, 65570576376221043556, -8846035711462616877, -118353548163987428660, -57869327613865073584, 166935135271804441780, 202526720432811495538, -156965175512708185708, -444294418436039719064, -13047451890154576116, 743971520643447922102, 490554134279346752800, -924216930344504797825, -1451314650536219000516, 674073190986834178208, 2782090568643975052936, 755321449058698532692, -4113323416698904319356, -4298624099794346810119, 5008470640278309575404, 8359823672154005147448, 2849787785584143334324, -33919934221455718484870, 18497590196078997719080, 116037705235544395892268, -27736873130332006238816, -1736356002870637089679616, -1113073828010458514807684, 13295400120418822015991465, 50101635640180210358758112, 24903633828113881802290430, -294230820010747659916673892, -1255792690776875722195928544, -2673077520358530191644223088, -3018154945153876028954286664, 1923106289334258084422585624, 19424980652413904881215715261, 59424066303607317337958303332, 135011332079994755888626864993, 258300765846066944977935356756, 441531147561729936335098488373, 682149217466736944614750699712, 939997331318942394420633844840, 1114886863305003458113255714304, 1019731978020081224005439811602, 461520758431211118160230682184, -581786428865660621951633765464, -1781446086923135378622858522568, -2447277041537573979505822032434, -1979053733481144172145461886340, -529777573297424066858173855837, 890688026889458246511429601260, 1237254094379598848833600587514, 491411812022961457472727834048, -334615166728345627128123234246, -425297111931820796389037818052, -28184269684143556761425630510, 169600231787980419190618695964, 44019913619018822139580659191, -59204048975918979555696943040, -15488849701669339266460302590, 22010099228592669502907615140, 1387544622493409673975104182, -7714732849622080557504198988, 2050376753214969822684338606, 1730497989083045989572277964, -1497684927428429410418340407, 191745093864855227803522548, 421482222276908336467636387, -312458088688407950450772528, 57403586283974290135801441, 62906400686710199882215992, -69526641778062290110301809, 29103189974342213607540744, 705022109285696412584924, -9611033674347700321739140, 8741603674081469106212237, -3815391962622865427001728, 819625725137866804159492, 590975491530290590881776, -831965572653346464743252, 555271163505857056668188, -340549499919267201252060, 101942320900742163797068, -67111035693013845484346, -14474438453249240168348, -24457285763191875841636, -9924206206107274253588, -12191438835722330618530, -2986358244165658789392, 10109293177984544966035, -4027635943280580385860, 27993157934545441288245, -5390581335853945573292, 32156043626614909303880, -4797355657711569852616, 23869545086543813775144, -3017452115650897177776, 8838370834142459969700, -1050067804885876541144, -6524559252062868066845, 510686532044588460840, -17098284931450888488708, 1423956581247926795792, -20541453227430641678924, 1690404443676849080220, -16518645986226454715852, 1456347664495035766156, -7662803428409983669291, 933591382092188300008, 3038231005505225689748, 329043911872882140252, 11863690035312692338009, -196857337820180769000, 16576343631001874710761, -543431728594066424756, 15823905102549796049525, -681759992992912775040, 10085037609991771707968, -635777101695958905172, 1830301783249992875422, -455103284591747943780, -7682217911824982098518, -211985572589049770220, -13460251534255541834565, 22224912218597360676, -16762493098832485648012, 205683707896442155372, -14177316340782323259027, 306210163429142635544, -8348522098905440401783, 319979202612767943740, 780973752734577845598, 267419427253259883600, 10555375126427263121048, 164105886071567409684, 16100762816909501485692, 49361743641750867968, 17964157449800250037676, -55520703466499098700, 14591358873911858262259, -128961508591603077936, 7828302592592745414386, -153141566450292595568, -4652380539074714471348, -150367818514311305276, -8546534454078372160273, -113064371454604260508, -23502775308250768010598, -53707830591405500936, -21005517718095629926227, -4114152423724031452, -14241823359971239756526, 41172795053853123624, -5014523769852823129826, 70919256399399104432, 7739463985569516664604, 68911375432448551832, 11928406124113826099638, 54406962157180821148, 32258985146600844956945, 36950585803822946492, 20927576767094802872463, 7627234159241336424, 11220165904589920891315, -13905787420389193804, -6927169905015303998703, -21309518117796969304, -7405495250736595367052, -25607209637036193060, -38349521783366082472118, -19548569364498186140, -26007802398848926055465, -8360209358728086116, -1258095899022618869668, -919610714597462848, -5073883569889239937840, 4080800104554477820, 43752942829635512926668, 5316452756435229044, 20319521276503083892201, 3473570141321144332, 16733494650556422170533, 1358606858737879636, -31289423923318799463940, 203734460906017920, -31338709168975547765636, 0, 23295393692826392264540}
{105611072, 14154240, -6046012, 25987460, -22633490, 21008828, -4941460, 15851016, -28500752, 20362082, 4952342, 6344364, -22354650, -499512, 18024310, 6535768, -12829732, -10512098, 20532834, 1847980, -21538686, -66812752, 158850276, 152836292, -555843946, -57311404, 1281367714, -599423716, -1906704136, 1280645334, 3193423656, -1528003800, -7971632038, 3033049852, 20691716490, -9740060228, -48564922740, 24935072862, 111516463758, -50799520908, -257534563950, 81514622798, 588533204146, -64854339856, -1320769923948, -186092050800, 2877671851078, 1186457872728, -5940021696702, -4263174769204, 11330740546168, 12609564393808, -19457561389594, -33077774890934, 28389956981818, 78647180298148, -28465612896136, -170875181138782, -9927813401264, 339112578246228, 159698808218260, -606726857079394, -575425224064194, 942988786059644, 1543442367540208, -1142739022644910, -3514025586247722, 577879435159724, 7023859491301014, 2236009660350308, -12302332617231408, -10242881024615224, 18182811160108128, 28354920405970298, -19760328121413152, -63027055455017836, 4258851531891616, 119010202017807000, 54704157151737222, -189903398419691936, -201962564273692982, 237831265419112546, 497219605276737974, -158504038088570442, -986908852354633516, -264686233878699168, 1624537910933801124, 1393384529015382660, -2106579644672589380, -3688945685206582992, 1607857630588671756, 7462183382423826314, 1527744566617170342, -12228479126819966986, -9917494378794630596, 15484842801288818096, 26572721064569214538, -10942297766627259562, -52733046738271156436, -13131406265083960038, 82976990347663948750, 73572691712911077018, -96983222757289206022, -186354791560413614400, 49846659116962096910, 348646305573004451182, 134112481614758915618, -505063426775732734424, -551510005919522241866, 509849185713829896012, 1242981799099431057268, -47566103507136857324, -2113793273727302629768, -1331284030307526251896, 2807323718843124755472, 3718559052170195727316, -1590438554251223542598, -8411936920293409835582, -610156196280025395162, 9765326998435320724656, 6974962234144564849690, 8769966365080250608244, 10667238971633131417436, -224699188682401229015200, -695552888292033484765580, 2007609853376410860031610, 10894322115875191159505232, 8238631539084459451201448, -78588332807239111290818930, -318440131109170810618869412, -505742455269937185310233940, 285778402281896524635303190, 4121626732551443774046544170, 13619089016076397148266810012, 31401569480561581911713890840, 57841357576998322462930717610, 92935739317219459182291345604, 138627582791630802193545138046, 206435211146318405439265894456, 332006352398628003158035595508, 570825434604739754814602881080, 992096825328567473728617437722, 1613387746070405540593714744642, 2292408921963355901080171604528, 2685334124412210456562489773408, 2328351100589694686156357639308, 998899241074370570606022153136, -844562796548992421333900804476, -2134529616455475253559980615442, -1977619041452940460701885616646, -590084897908595692548878496932, 723066448215076548729627818888, 882713067158518004411126366946, 171343525176276133632640003276, -331709419510307652759952599064, -195280000664505045246441822800, 85200168988653613465989687194, 86816663498071474976675948324, -27191046510997947278610941570, -29184838422534415623678369050, 13341847275049296286539309338, 7022128452419560708088852284, -6515004347145781539557500444, -44360577396464184244834250, 2167574789719569695454025792, -1034027248936145943933423310, -164295652429366649185256820, 466172976544782991017430114, -230549881486254468445505686, -9599020183633197433033538, 80412874153513206565731702, -59890344968288564783527692, 17443704155286295703638180, 6793323882614694763566408, -10560610598416229223645980, 7601944698142385933636706, -2678252802686443635611690, 142514938846866221852732, 795135456235289797104798, -830012337411641931822098, 486137271741031584617288, -282893609602345034950038, 67218633564515488251294, -54422991742660832442234, -17753898403214990775536, -24719201996114819611558, -8418071531970288549118, -10283670551016713820000, -2888109848378806372816, 13790398801755737364464, -4509058654973624013756, 31008083070912199977566, -5698986558292564958244, 33447290263691986750538, -4844986046053773507310, 23449441068806876057986, -2904167372035196061432, 7249310818285809040594, -872074470984612527784, -8550052561098687469250, 687102571556782460894, -18854714171071090361186, 1559677668968071727366, -21565315411147190526190, 1769172284797891968650, -16601612873922678245470, 1479391320952469266172, -6922911248563571134294, 913393471114337576172, 4293456679502956954704, 282899556043768230054, 13220808053612742966062, -251833313370738863556, 17643917735317353937676, -593271590856082717820, 16335796531044235303176, -717666146603871625334, 9911735178631852855922, -654250759099633314330, 1103232987338645250358, -456713311804386249690, -8805301542600062299462, -200508620717387623658, -14566053367581606644740, 41222942960229866198, -17655646927136158185028, 226851676241878217714, -14566084894753768934054, 324895809263244117634, -8182884504613482890756, 333130326582053752466, 1468924041961034415502, 273910053420474735480, 11674486985555765582006, 163967658173566983270, 17203441989190799449096, 44258438048155193448, 18857068072863535307994, -63686788088457917014, 14992643967098318040646, -137971297519990339490, 7710647166650770018270, -160709155656606882804, -5461183487126414461426, -155864020874608580270, -9403237239412931056330, -115725717211862333964, -24920261919313982101146, -53388538145359167802, -22004002590039853547518, -1985704793966467190, -14593360397832404938176, 44504672660296381602, -4815605803308415668672, 74649163709230857908, 8634918432695121574090, 71780878727853515972, 12773420715260833311472, 56161264135693485718, 34013310746784519820430, 37755880133411181594, 21788341009438751871112, 7263659396898602114, 11391767640488841405436, -14945091924316523994, -7651853553870852212094, -22407426681527993172, -8061904590756313862786, -26660892908819415360, -40326447018615769646244, -20232415930310174134, -27183325806752171515184, -8569096000180522466, -991208217116104317750, -857065002191046208, -5102974428457674632312, 4292933804189555202, 46053113646860944369724, 5537766614145354960, 21235182038420482916556, 3606728720324150108, 17395403942002035927000, 1408058736735039026, -32931064473152988394984, 210919741491303000, -32886086302615566227112, 0, 24512418840455976874000}
{107443225, 14360096, -6167768, 26428536, -23054373, 21385880, -5042157, 16042708, -29010332, 21289496, 4454895, 3742608, -14644967, -6436672, 8693841, 28391752, -24261122, -12534380, 20120875, -35434860, 81551658, -36642896, -171013561, 222023580, 311597443, -668782120, -432561890, 1545400568, 398196417, -2989513648, -241438237, 5256354044, 1678497285, -11974856716, -6000748536, 32013310112, 11946473552, -78167463760, -22983186110, 173166660596, 67147094062, -373739471744, -222467226917, 795818188928, 676955853713, -1614271062628, -1897350034438, 3022094391928, 4966885586255, -5031658154176, -12139078514204, 6744432439016, 27685879174112, -4420616590588, -58859004576333, -12697277900996, 115673545221788, 70585910136436, -206026689389040, -224786210377912, 318890044306143, 580415537494468, -381589836555691, -1308011219009612, 167767688632569, 2623829291440588, 871813862950188, -4660062525398268, -3862811346091823, 7076217114386000, 10769249635876794, -8169115567762716, -24378929456097029, 3197157123844480, 47305260989050425, 18173809942602152, -78615223648970969, -74617301412157960, 105917713083666017, 193472438162117100, -90572974708834471, -402345723155254992, -54249276589712184, 700237933969223548, 485649655377904078, -991356282073734788, -1429592640716892709, 966599497646458360, 3103439617630831792, 59924138182384312, -5472959555855608192, -3287303854728405196, 7732769324188528487, 10333954715769710276, -7448480646966167355, -22510964155539172196, -482334729997071097, 38868291105469402580, 24364197003787947566, -52440571974638269172, -74125719719536638860, 44770572607799758516, 154864742646770542145, 19417980652810878584, -252413909939151461020, -191539187375621066600, 309859284235074630380, 518674989105962282340, -193201894540113368027, -999914422627414905424, -317799388104282624497, 1493904619004191702600, 1453120077406829646011, -1478348829825871625208, -3518037407004676949929, 342478370470489141256, 5939896708881820940405, 3165308133049769057980, -6488957790375933830328, -13764920489394343478260, 9675517907978869640438, 25006823738504046247412, 20415970716915010735791, -259926858984833379653056, 64798973078598253580079, 2051977341487973639089884, 3991485490632963241650363, -15614021458608282410925316, -72168623633363267360294226, -97573905188089693903014576, 269849373225645119535853522, 1598858205148521111774494196, 4241393815154708438796858720, 6795754031480262452275311080, 4629578520970480618084967578, -11344928417143789970627370648, -55276005214270275338152950914, -142655800591880410302551026980, -290725730193786384455082519850, -504922372954841498881652258844, -765115068279786853598125365846, -999687437669491995575299671188, -1042946716565514918666543051768, -672688211128696773073597178812, 281226863576601414348683237156, 1711494049415591163890709167924, 3015243635707424522102050771474, 3304745092972641726458205073080, 2085306398620295500430024617028, -71342206748514188968588051680, -1671638469009784173010686825100, -1602412593737970435278560863660, -329203120730327081468198980342, 639452688880117658665686785668, 515716029520135572921035154127, -67881190187173201885047606416, -237042229925726341471615025632, -20844205872475280667399577668, 86087247750098858302232475599, 7357601470329859229346440276, -30409278971518945471415950510, 2929077150654761740015386468, 9513641290068648041245799943, -4103291066838692008975141084, -1635968058492137293501101101, 2092781786866135831194066464, -498790780937715887375143127, -412125615810490241502033560, 433555782672796641443082487, -137063045222438008217406136, -60369639653743943969589958, 84974278153984904128863716, -46373003372307682307001071, 6850711712583043731215664, 10922798484281441863419907, -10461520134224836086085216, 6200659415984790790188563, -1635018478311907960300372, -382652968856038384400479, 908308752289441020231600, -790100326569032344241344, 411270174676832741090512, -230473526846496277150589, 38686267486803755051904, -45692367757424913633021, -19103133049372759789660, -25129636952219202671178, -6972483344670054846408, -7826671624931524705438, -2967882764035346489516, 17703478335490391174174, -5019259028497724316672, 33973300473302172758418, -5982914815197785420560, 34557562080682307204362, -4866348210642685628352, 22816610450684954052952, -2772281593532287140796, 5481948447512435188767, -683041393068047461100, -10681022182687363671841, 868161399843054095560, -20630863381631967895038, 1695202432008258258796, -22536375249330511244635, 1844689285978214183480, -16584993607161660173187, 1497814359366902782216, -6070864349553946159382, 888549460636390705220, 5642623776257470780670, 232965058428934988440, 14633186713100028046458, -309313624620056127936, 18718177282513720317836, -644256636013502217364, 16811148589691496724371, -753553787763531091088, 9669167051977640061664, -671885432481521320716, 297644702256497163895, -457035735891373168704, -10000717808383141345167, -187642243223191876048, -15715527651849674991528, 61435134902857692428, -18560510534212650861984, 248896385926928108716, -14930848812054680065011, 344053278768206522812, -7966030216224058934103, 346369953567199977644, 2220754859103451813612, 280189473022060733828, 12863307176226249042022, 163420426584851533468, 18352402191974584174373, 38676169553117013056, 19770445207472080604559, -72312004292543167312, 15379954789934146536090, -147345294664346142840, 7554074489923449817646, -168489402333073857616, -6334417480680653661578, -161443625727235644328, -10312357212031842155219, -118350696050395904560, -26401952373959648096378, -52937602676298368448, -23033376312088380308250, 304369969680566484, -14933690962033237855162, 48000987113475328652, -4582098606976965203060, 78521550429744279928, 9594495255152203311232, 74734745755707518160, 13662612221604437841136, 57946725826016274600, 35847392080473327373809, 38556908696642931436, 22673191720635234586346, 6860611059513483184, 11548488421593418444747, -16037313431929834412, -8427541021078025730008, -23550247275118770728, -8759371717072459811574, -27750424209098765124, -42393057098602270992093, -20935389508989000324, -28404005717164660292231, -8780175527687110852, -694917246184855257416, -788596094874473632, -5123507601005151369273, 4514328522579173788, 48463402586218963784043, 5767263988628159252, 22187254572868112074667, 3744454762283088496, 18079374084156328574022, 1459124333331623872, -34652221578656943855752, 218332293101546176, -34504160660368937654844, 0, 25788582395765582269965}
{109300576, 14559872, -6242304, 26748036, -23301314, 21649258, -5261282, 16800148, -30440032, 22393394, 5313610, 2076372, -16847596, 228164, 9432134, 8963864, -2278584, -10738192, 5913954, -8472688, -38300430, 107283510, 71443946, -423153076, 231126644, 698760224, -797720458, -956924252, 1564595514, 1670296728, -2910066054, -3774465556, 6299445480, 8962385910, -14664551810, -22262559180, 36598080130, 53246821592, -88428322448, -122368077520, 190261707924, 292167504270, -365929735982, -730557098140, 643549228704, 1799761329570, -980193749122, -4207527041608, 973779438598, 9293423486014, 806022705500, -19352060028256, -8224271852140, 37498317959494, 30462690630610, -65955310677672, -87198989225752, 100303779385646, 215946869190576, -114351227427992, -478595729762818, 26347352401714, 957054393639522, 364983537342124, -1711294440437546, -1481083185791416, 2642341568079162, 4082276520129144, -3161202592048416, -9312487774885432, 1533175599466450, 18412436808407744, 6196296238498068, -31552620154848550, -27545652892826154, 44853653507001232, 74357739094547236, -44392584603075946, -160623638795936782, -3571009956802584, 292537077677250614, 164518533618093522, -442970150184182804, -541738890507601926, 501253794518552498, 1256046871357013374, -194931831183889310, -2359987404261909804, -996872184900612770, 3629009987865629794, 3865101803731967638, -4174818437587884420, -9260546557570238694, 1894480740406247256, 17366022251617436104, 7025968754947904096, -26090082452013782834, -27925945832135899718, 28367910460010247200, 65573874586085159222, -8853738756722511880, -118343032391333089106, -57871240344085941970, 166902625190864433000, 202639823362404887540, -157222198263067525936, -443852540538607634184, -13596347046806460420, 744249186899538944608, 491532315879024960880, -928441193514504258482, -1440537013464766358500, 652365527287178798872, 2818184636601052684014, 708425075613908070138, -4078579829840468693846, -4273086952448021827256, 4904688100230212817578, 8616435749052210068318, -87202004448800304278, -17513112925006891889216, 531117812773391151668, -3911591120144670355354, -53164968010064122364624, 274214206080582325296366, 1116294062625264898469426, -1526199493996807299551088, -15798247140249055934750680, -23392464690562147925725088, 76764997300316124745872536, 437756858175678792289610740, 956605300111064098250945854, 499951318731801574402069064, -3671945522253306553509016256, -16411696098545834161292864662, -42897039465795027806558472856, -88631918315671011363073253588, -158077947799498600329959739172, -259655103945367667123322800186, -416457220275436967796630157408, -668642835605196699042622318898, -1083714063844940510398860547786, -1709344582334827261729565576390, -2489440067210852199063905718648, -3173699402789442716761107250250, -3262167051264990547427557976202, -2257612616887213738339409022572, -169658388116815300992289995628, 2135124199841725244641685488648, 3227761187349296905563070031984, 2290083841558537539848202776728, 149471760905375879665241479738, -1316342468033465903590849746616, -1088383028354663620726379103720, 1093555507604241873903626314, 514036004255727273274629608974, 190318120914703730712347369140, -159516099264419388805409212898, -96755430962772765903401217294, 52993405992775569558555099686, 31552182717886730951520033174, -22135633415843145903322636266, -5790612022844616551496608536, 9084269732134562656829983794, -1367015514810933894878932264, -2525807313062165340340077798, 1657232019338997595331495180, -4229908403690094153494024, -540480596952486285857746576, 348297137664022806809533398, -47659316406655843019862864, -92697166168008133256961414, 79397581780112672465985094, -31401990649676498660756988, -1901884196653059366445662, 13225312143803111457684204, -9597553957490096498781448, 4713653295898977568087410, -735474297425509233553776, -762376664714813081665166, 947561031553799300438308, -724785469747708050550890, 336073882802918888879968, -184754231018913288238510, 16126375950893322301332, -40251940958689961271094, -18994687786124623583872, -25404453937708822976002, -5683430979901124916192, -4816817000285250430584, -3209003800370309243082, 21807767500979836417528, -5544855609552127717606, 36859890318988730348944, -6239222269160795808744, 35469354240017453414382, -4861246180684532428338, 21962428508159389585532, -2622072811592421424578, 3535619186834796222162, -483392007598224872838, -12912054563681110163908, 1053370965065922817446, -22417879644213627626230, 1830063715806602707168, -23445245880352523500744, 1916581555586771727652, -16461068716440783529610, 1511364693244010910658, -5102046155722679833716, 858927559664865831070, 7086703563520368210876, 179208619729207384366, 16098654778493431397024, -369258967345495936796, 19794661054850081126074, -696305966600540756532, 17244665556337222133444, -789326759742941306874, 9352241090603828358438, -688589912590513276906, -590036037474308646166, -455996913569752309356, -11270139583938093787372, -173336544065266503868, -16908037624147278058332, 82886577034398449614, -19474701518768228476454, 271821332809488041402, -15268069471886684613098, 363669927166922972714, -7694055617177375779400, 359675811716002696344, 3039664853074335992608, 286231814731918173010, 14124346147440921442450, 162439397873914643790, 19548121594866253149024, 32595178867176465838, 20703264912965394831152, -81409833374510004716, 15750784584826197097684, -157090189753719549734, 7355493479783853007204, -176482305219264527726, -7275497208616513245910, -167102588697524356646, -11275972717613040821874, -120932627190857774962, -27949737889025806002090, -52347045208591685722, -24093707500879325067400, 2763040343913111162, -15260822980106808322690, 51667176355516447418, -4311462301095333781026, 82540060687333238090, 10621631236747156825182, 77774191284829496758, 14597636158583036092936, 59762813509717731188, 37764142256310792290744, 39352289818112106458, 23582193645778996967904, 6416022961346457630, 11688583774500662817614, -17184495470557181910, -9257052556156557805402, -24739431567762891464, -9499920634660745148086, -28876765429746081532, -44552862721209257687650, -21657861485091100526, -29671224197833074511778, -8993324387306933030, -367188784077982306664, -713895994092260288, -5134740491208690463064, 4745327665132321720, 50988575403964779568970, 6005210760257985636, 23176974896607382094136, 3886886746766515388, 18785958797051651439680, 1511850276435130906, -36456430544152791510904, 225978483365459832, -36195903371322104304768, 0, 27126543447780878672280}
{111185753, 14753312, -6313492, 27111892, -23651993, 21970088, -5242290, 16637176, -29914306, 21430056, 4993628, 6735140, -23492767, -369136, 18449693, 7292280, -13730045, -10898624, 21280192, 1291552, -22010570, -66065028, 159502790, 153006316, -557388176, -60734524, 1288045748, -599124184, -1911533417, 1278264264, 3192087517, -1507028264, -7973996934, 2987453888, 20706003329, -9698071404, -48527587247, 24876147444, 111354740096, -50664621252, -257272107262, 81423485728, 588158915425, -65180087704, -1320028730153, -185110166836, 2876561269066, 1184764980736, -5939629258698, -4260126561152, 11332826632659, 12604278190748, -19463394411736, -33072115853572, 28401281662821, 78647774003240, -28485971596751, -170890483958880, -9899130013536, 339150274711180, 159678969810396, -606796588673976, -575450208558545, 943095625701660, 1543552973869681, -1142848814491944, -3514255203247343, 577879773516068, 7024224864036353, 2236289089245900, -12302767054898600, -10243581478182208, 18183010688257024, 28356086350757620, -19759705962937812, -63028523707046464, 4256834852311722, 119011194373010296, 54707710964415307, -189902090057647984, -201967210333800165, 237825584235152836, 497223642233407076, -158494143162713152, -986906371685889045, -264698416394369280, 1624519207254570280, 1393400577659448628, -2106550801312410593, -3688951808242461468, 1607847391774753301, 7462103517663898888, 1527795852946579347, -12228336902917715528, -9917671430128701622, 15485013849198141068, 26572470750579024229, -10942660805038478000, -52731292538885338453, -13133753077703090028, 82977541939575751573, 73579329712846454540, -97008515284519534165, -186297589828981192952, 49756953469340242496, 348732503045657295804, 134148074095911671619, -505486852699289506828, -550241469786780426016, 507134311447549731592, 1247610705388370496807, -53656294019218264900, -2109297421354125533422, -1325492774643948731868, 2772017073321355127471, 3821112125743170552944, -1837613599958486097326, -7817228598155194587520, -2059772689331672348321, 12083805388526072413644, 9498341880547345976725, -3887736205952344470256, -58730216108579270727393, 23067950863311327058492, 244199694230492502647580, 352173368516075319572992, -3123499521755213929431368, -6642552020713638816000860, 12289626023734443944799091, 104736783277812562811286660, 196284506700850272033942582, -128983718622964650489418412, -1894750570459047637043342847, -6073920074158435531021460248, -12178116731367928429987842615, -15730577899821018867722182268, -5934675259367068090484617741, 33134728864533396074000451976, 122853273100753312964960805027, 277478869957757299328744515876, 495470239650873538850797472232, 732354195545941114370295157616, 858476389096979101800288147436, 663836617999276514066379981304, -107971600243124206573661778153, -1555854728251311248886858714432, -3316012738839255799166609378988, -4497323140506379311427474488168, -4067153028382884375263364806520, -1775338662565557396640559657644, 1139690586086557295183198900684, 2667083296618390178154326348332, 1882097168219138203378230384025, -27777868467568014478003907948, -1041598905443483689448000423698, -567811337093439344198843124236, 226599593315649290523400840216, 309769426268222474404524201740, -25597521118569698215446727273, -118033088025944386712774167896, 8297083314358282219895620236, 40019535150026812890164668004, -9455854548599765187152167594, -10924433036346513108730666932, 6640234692059666134715810652, 1002353542801503290905236072, -2723344333041862072958154492, 1036639091629472477684382480, 377292187124594493323132230, -560818900398524465474714596, 235983022790960449945169304, 27022386966846678199614316, -107378239396807967374245653, 66921750962664688755638828, -16886770457457903558251594, -8453407083987561461926008, 13972678321800809060923908, -8240608295939980050737064, 3273334469841319828407734, -3722813786327736696284, -1011676867805443178997750, 929941886621721804505532, -644624532446324545963505, 264483382681104378341032, -146423313949007716949077, -928377907977608535572, -37412691914661763654841, -17851795076554484076184, -25316416669506230106492, -4615410295871710125828, -1268036468878138665124, -3591062368568470993792, 26061527677395069255238, -6073973078949895242348, 39639662946409637261595, -6465449434996781921304, 36165695486500369772333, -4829608594076488872864, 20878976608148888709282, -2453850628759949246728, 1410516668829943732200, -273577666829839433688, -15236933924890388261367, 1242219087255518586576, -24206317580687211808461, 1963785178062656704520, -24282230321753211021385, 1984474570767955708672, -16222084306095452684521, 1519794858317583412224, -4012023688808352595248, 824403156094234400912, 8626340805835321618788, 121606190604025166432, 17614673034120705805206, -431623030577789693780, 20868568641284192403839, -749333140571074144352, 17630812361893018260954, -824885100665311472148, 8955741832655056214850, -704270876011903730124, -1563370840279295832285, -453522512563606405320, -12615122267543365298519, -157541997461353972112, -18142752581215567950769, 105601306842514225132, -20395617385665686736826, 295628628357639249144, -15574009165163000807480, 383731681456089332852, -7362905773982787436502, 373024372043323625760, 3928914195865345056638, 292010235900947970540, 15460122589400544467102, 160999135974679783300, 20790987965784313499100, 25995403240319533028, 21654367296481466348164, -90993795483909499300, 16102461796666050490114, -167212511887373502760, 7111665210343719578284, -184687559792581575180, -8287953815798693850216, -172836532624642368664, -12296196812478956254138, -123464512438435943292, -29565517057554846394574, -51608611773057226904, -25185002101005027830201, 5397458030987059136, -15572626128140181113286, 55508780262331409428, -4001029743658213957810, 86708374634415201524, 11719903942379849390575, 80900398878106580504, 15580180758961229494188, 61608926387714797588, 39766551573530798462424, 40140568827885080608, 24515368319775028029277, 5927754260542086964, 11810197068165540646701, -18388741662228517520, -10143335061926865893549, -25976466494208699468, -10285654699866438441220, -30040896473828877252, -46809489009369730030014, -22400205098314621120, -30986390705561491626553, -9208409600616426304, -5877850544512277036, -632644805290797524, -5135889649928261062191, 4986285411285691644, 53633582677883139593097, 6251880285451177060, 24205612009357952363820, 4034166805564475428, 19515717473101604560729, 1566284367964135456, -38347370337138888292456, 233864835438912160, -37964399707674817590239, 0, 28529071450255591813095}
{113094722, 14965570, -6438848, 27566336, -24085778, 22359330, -5348212, 16838912, -30440806, 22369722, 4507394, 4084672, -15689518, -6360680, 8956338, 29494632, -25362012, -12946502, 20810332, -36125228, 82174006, -37117990, -170827224, 222900032, 310979564, -669175242, -435355046, 1545677272, 409561032, -2997273762, -249919702, 5255476316, 1689750618, -11943048426, -6044672714, 31958375068, 12017203954, -78100529734, -22977490876, 172979794200, 67001628942, -373317091288, -222201802376, 795350067080, 676325005296, -1614172778146, -1895709502424, 3022583247564, 4964124268662, -5033301654532, -12136462113382, 6749416491576, 27685200785338, -4431480205060, -58862359258976, -12681942743364, 115686773678870, 70573222269236, -206060706991270, -224786798312640, 318950124324724, 580447157854640, -381658943571560, -1308107966113476, 167802226262726, 2624027810639790, 871879304439178, -4660343155430288, -3863074905245010, 7076441808743512, 10769839730921828, -8169035359467264, -24379868804389402, 3196452555148984, 47306194164450262, 18175524992801116, -78615321092486424, -74620229351457894, 105915932482022780, 193475719639568472, -90568266869835194, -402346615469228606, -54257945507230538, 700233205427427142, 485660856053182684, -991344839991343742, -1429595589862196262, 966576894633376682, 3103420012829601602, 59969353331928498, -5472938079081504224, -3287324478819889572, 7732756867298456788, 10333810478582778706, -7448268423344326254, -22510872797593264414, -482688365827833804, 38868824480046711376, 24363394621329342574, -52440980083532455688, -74120893298626545324, 44759130006329652566, 154881907034166401968, 19404879387596552964, -252438031764806982000, -191409587069033172122, 309524340837579120008, 519315518627342592598, -194142207645844586752, -999032931891095077732, -317481649398099548534, 1489824730176392883140, 1465742363208158981004, -1507121236934326315804, -3463058495948802798040, 252211152910659777002, 6058502441473002718938, 3108679233574370142520, -6888846006996750034916, -12158960766816407763092, 8694342575967995398472, 16742328687358119800754, -418792160615201647190, -15981945991559883382632, 118621118405758482110788, -263736110651323570822992, -1795228652787723336608288, 485404354452851012965298, 21092109258580982064079024, 46677151341201401632465786, -52399719595147745833744652, -565914343529293208565249522, -1542387818583340964289246132, -1924434117869077694513941238, 2089155973704291216419973012, 17268694757266151694994765956, 53949044965882095243095994504, 123170094586750328010147490644, 238116679324848887046464453974, 418236612459617178526848648504, 692902269494494273842466303608, 1117808518874799556167721367670, 1745758579113285546873451909726, 2580009205404211291949102321974, 3471416466569530533361528083174, 3985466541075584791002837367368, 3506739642835509069019038904314, 1608228687414053694100247372364, -1360108077065354265319035763400, -3946954112127383995096648876156, -4407202955677242694034430278322, -2314330304752343874758104069284, 660685935092240634865163059388, 2081789985425685800403765680704, 1215529722601032200001278078640, -316624506621159242866477436026, -730210670007363925070444041824, -135186323583224272502719539934, 260821134389032393720705761308, 92026734323979492449038480668, -89874777141581289969589502326, -28971109956969519418580323946, 34314273934480357495391817752, 2771057235699603109858754802, -12140298810437277678809525710, 3304300325545222387804062954, 2605369779466326535516685170, -2375583572850826437528775308, 389032166153451947658202682, 613656978049260495977686552, -498270717106746798981936136, 118884867357170213629568028, 81350656687056401180640082, -107196630569586962606711826, 50678402566966357474774916, -4151204952791856490730288, -12770172178044938435336066, 13505749435199127378148980, -6627755567745708538375936, 1970110152466427368267446, 555798677823310124880068, -1150259172954823545033774, 871266550075615523448352, -558092211068988546966904, 199163465004367704142868, -115569884874328830034356, -13101257035372288804090, -36503699240132223155070, -16040317781027147604180, -24692012897939356062636, -3806439700206416893208, 2792095282449636946540, -4091711541201388471162, 30422806282405855458620, -6596293005756642388818, 42285143350689415453464, -6659712614653569753544, 36630161693587485608308, -4771461454461645512084, 19559085625129459477694, -2267955706329749007820, -892283691979494210750, -54078261766290793006, -17648644137553187342584, 1434174047943790662118, -25986159212972430981566, 2095882154316390054004, -25037350486468792406750, 2047993918955736096016, -15860283157609574375262, 1522862568979156757058, -2796574829947868233130, 784859197094418377738, 10261833152061729337992, 60141699692969454642, 19178322608717244732498, -496352389961134817434, 21934757110633497003130, -803246153996268639042, 17963818804690294498330, -860125085196583942308, 8474339691949689494262, -718832959271587642806, -2625897852182146105868, -449537597988974730356, -14037090992743343563880, -140209532102594959296, -19418636834643904754262, 129602237796338710156, -21320427300232488765266, 320318943423847697114, -15844727135825107337262, 404223001785678159818, -6968374124367434740066, 386390826722141582904, 4891820481533981087356, 297496914801468169322, 16873158147625136765372, 159073564835134104888, 22081291026362639120996, 18856486446802632466, 22622448983678454393980, -101077436412821956140, 16432143804197334048930, -177718615429001046432, 6819198789591280591620, -193104544720791278092, -9375436121072504482738, -178640737056214277514, -13375175373071885347344, -125939028730845904148, -31251192729852914791828, -50713768657120312360, -26307198748471662457734, 8214959538994253442, -15866825097820223404590, 59531440145690800660, -3648001792396713794294, 91030206790429716140, 12893036064866358595102, 84114518232934585966, 16611966456526513383916, 63484393776209618958, 41857688176670107206978, 40920215780954705292, 25472690975606755480506, 5393587629169267096, 11911354133841422844972, -19652216906281331948, -11089466732353381991690, -27262874718815933986, -11118759672977787794708, -31243815303768982998, -49166678551359732743932, -23162795182472228032, -32350942206763836436958, -9425288342972020764, 391276011471411577764, -544510348978653092, -5126129044760982074164, 5237567013851268980, 56403565963249193298600, 6507553583803318274, 25274469111024646647616, 4186440807961597652, 20269214905629919637796, 1622475609809503032, -40328868143703133389240, 241998031303182826, -39812852892082328892350, 0, 29999049644858199965820}
{115029754, 15171620, -6515999, 27896772, -24342418, 22633048, -5574141, 17614680, -31904651, 23504992, 5363317, 2411436, -17918322, 337764, 9798010, 9740240, -3132489, -10878872, 5987726, -8662780, -38403142, 107605172, 73103109, -426313896, 231743421, 701130788, -799246014, -958231148, 1561215954, 1677619344, -2898955594, -3797282384, 6292246146, 8975072116, -14633131645, -22250056668, 36489407975, 53236374632, -88261747294, -122317246276, 190128807778, 291835530916, -365796820256, -729763233048, 643416343322, 1798681499640, -980716156176, -4206324301248, 976195100845, 9292024655352, 801166846504, -19351752939220, -8217498338394, 37503514425644, 30454424175720, -65971239065224, -87191704838189, 100331796320556, 215952453632572, -114388333963700, -478636990946825, 26385424439372, 957150460813216, 364973488421816, -1711442084622338, -1481171840330608, 2642507201850945, 4082556561696016, -3161302080408058, -9312992107608668, 1533012119326780, 18413058115414328, 6197047624130130, -31553080682446700, -27547221003250009, 44853402267650376, 74359864272461397, -44390651112482684, -160625404005070996, -3575574516503948, 292536933722935448, 164525116209402272, -442965378240074409, -541744230644204956, 501240272395567494, 1256047557530410160, -194910645609388639, -2359979625021055940, -996883019644855918, 3628971818162776572, 3865092848592276464, -4174726738727153960, -9260570911264395134, 1894471951445012932, 17365977387544056139, 7025752279485063480, -26089547449980093786, -27926123033050445260, 28367275812342445023, 65575681789052235652, -8857428050450393097, -118339803440650485240, -57864887296771267545, 166871182527717336968, 202717083376349678160, -157361417644501285484, -443677495967043088148, -13671356699724360228, 743886450541493085302, 492980165270458035672, -931969070943895142061, -1433826067005482977692, 642140255305925638665, 2829258119081786689364, 707007351398241414313, -4114541526803591656232, -4139587722806052806721, 4572017959697655283432, 9229245404724529415618, -939562852884448679872, -15062271179900900426848, -13022768881075319945632, 22926468998288310229401, 38862930908413138417692, 53949397611959152841444, -474976645716149774344760, -430685380233965449020803, 3125849933484770059335972, 12842316156799209379399013, -8305240369978572070710072, -131002107995668866058552635, -355082022256232386730200740, -136153643881117335981363503, 1941046033287592705184835060, 8046653175509937582958095352, 19223129155379433292444836176, 32153102384872362238114715406, 36933938117863454536586248080, 14302727400889847721624397880, -55349814767637365601277343312, -186386882205383369178738379235, -360332048140472635144540276412, -490336804306815656597410467410, -403948047452925987100902442164, 177427450545589564200142115717, 1489369222142005814459867571944, 3449938461295820478158360331437, 5400416014252652365313963109404, 6089760037393941849820327832851, 4450394584996242563871927348672, 808554564503662961076240179229, -2766335193665934064445519478092, -3839452947287623266616677543474, -1954535846951992923271642078504, 673044923542536651387989073685, 1526837871276955128900323892716, 524809397869242756372558108457, -461145371335489619176245089036, -367150882290522609874953193446, 104061896700964649172959610732, 147631824482217495925998395721, -35647534288489097202688063884, -48134913701633580236514116577, 20055775895626076926258417040, 11322331548981229375704203148, -10223631046043220977685267212, 64419541081785748812648706, 3326541193080583808379773976, -1691942739936473994182207203, -169228873134595181635948980, 705857368015805528077849238, -383322159456772881881055040, 13653057495570767319474729, 113950276646283098698163224, -95958684970266129037367569, 33341519416315002682618464, 6040355517753266456608071, -15049060633224724557598004, 12178945697717213726933751, -4949504745967022772060752, 857502231621253106593161, 952503230279399939673808, -1199569366794644363885402, 785405564141740990525312, -471671397855837081215811, 141724342707981158703192, -91843893397765101359058, -21097170597301731474964, -36900360915387763305931, -13865774477787160266016, -23406646209868140909573, -3273031406758421428980, 7325773024297603762292, -4688075013557661475312, 34849976079214189508682, -7103021116298540317732, 44769562994123802075417, -6820603591616286398988, 36846929320107750787153, -4686907498452426308340, 17996410173383497559540, -2064760125610698953312, -3370778442467266226634, 174597346411624788852, -20139355595520402542865, 1628685295849258418180, -27746825908747581928852, 2225862555068208476740, -25700374598810597115788, 2106766045748264320940, -15367938441080445165488, 1520331272217408356224, -1451720602161229499518, 740186563092406005076, 11993104968965543176828, -5192726848859421904, 20786288408673777218277, -563386411349707504780, 22987734012258278458945, -857947433776936118296, 18237681787661914901287, -894939274606751453524, 7902599209656391011570, -732178840184972965728, -3781119415756163474507, -443966724818184551780, -15537327260048780830570, -121290619584649172696, -20734437669715726510621, 154911084186023846636, -22246063140315651195698, 345891450316820944080, -16076075054428831638369, 425126842118178441988, -6506101810461036998621, 399749067651362792020, 5931754868206235805700, 302663043649013366764, 18365972388761810293818, 156635972024262276104, 23419214726909056904888, 11157790003447427880, 23606055757939052022779, -111674312982064446076, 16736810449934351899734, -188614664705443770856, 6474547472520243472764, -201732307300998127708, -10541711984920560835381, -184510126759233833876, -14515085040732662906655, -128348519947157964856, -33008669123489042018750, -49653697204399587304, -27460164221898342618436, 11223068101000186768, -16140993269343670922352, 63740898449899735980, -3249442939771771582958, 95509304389507813496, 14144899477197602366042, 87417662442197126216, 17694744599007010006574, 65388472182495969604, 44040699198976056967840, 41689623003474042376, 26454087078415960351161, 4811227229958427804, 11989957775722169896133, -20977148742034135652, -12098661712437837496856, -28600215256560088536, -12001505506041592475388, -32486538119866343948, -51628294171411034347659, -23946008007917352320, -33766342811382558333199, -9643807593981800224, 826654219986303282136, -449147816289732088, -5104588294071661741317, 5499549071742385876, 59303864502338540500618, 6772519511454153496, 26384883474258186623908, 4343858440960606676, 21047020756549902707836, 1680474228715060704, -42404905513233878528966, 250384915013375044, -41744588352648390533695, 0, 31539480116879558376970}
{116993380, 15371202, -6589734, 28272416, -24704468, 22963932, -5555166, 17452028, -31380164, 22538448, 5031722, 7144444, -24675642, -226564, 18875030, 8086852, -14680664, -11287630, 22072964, 730796, -22579478, -65290240, 160290022, 153161552, -559158354, -64194302, 1295067740, -598834656, -1916630638, 1275937626, 3190606478, -1486044556, -7975342394, 2941616168, 20717658712, -9656211500, -48484119112, 24817774478, 111182557522, -50529484164, -256998962902, 81330796654, 587783646986, -65506340408, -1319306859032, -184124662640, 2875502721244, 1183072325984, -5939338752056, -4257086891494, 11335063863020, 12598993374392, -19469350778608, -33066438318074, 28412533226126, 78648359311288, -28505893804768, -170905823296342, -9871294807972, 339188001088964, 159660277800448, -606866266192370, -575476209876806, 943202359578556, 1543663496325856, -1142958624236838, -3514482229666392, 577880566871044, 7024583684690070, 2236568372894048, -12303192185369406, -10244283849741196, 18183205971933982, 28357252820172670, -19759091737999288, -63029984309802772, 4254832381647472, 119012181618591588, 54711251019012702, -189900820802998456, -201971786811727022, 237819944264759972, 497227498390278394, -158483984565915278, -986904119230807602, -264710880630443688, 1624501780331229334, 1393414721131035450, -2106520663832119148, -3688956466039328652, 1607829594261948216, 7462038783113247198, 1527831205492022444, -12228195955647870702, -9917807467250115336, 15485099710528471384, 26572290999495296968, -10942905060516070598, -52730123734567956124, -13134899451193523086, 82976894581099923600, 73584639557583175618, -97024033744703846008, -186268803875270302128, 49726402416109732054, 348725377250831149478, 134280469792167200598, -505898326228477562808, -549359207454702602834, 505677261809381757272, 1249361483216893832676, -54436559662953193104, -2112723347746484905476, -1311356616270098751076, 2736244603814831629116, 3893443089116971238536, -1960468925401664583042, -7640137750148381785810, -2302153731370891226542, 12511505513486815182770, 9196673016686433518282, -9552371714022646140286, -32108806426701193623454, 29998356337993536107368, 6140899696507707707900, -161319199804273853872148, 117094170024333064092508, 2778800975180149307559540, 1425907989999052658888160, -25531882402719553689063282, -82149911209572349393873734, 469450559875817141737492, 650595961303073958937923554, 2318276912588883242612526652, 4006831957035546318727074024, 1582940967713408828371384554, -14977528605183350400340781088, -60771101582979315441814298248, -156534760161436793174820686786, -327196628683061435466256664996, -602479077713736691646629118914, -1029601865491933302460071088016, -1655907202506359851163721391902, -2514660783443259955819453173164, -3533185027908989472650262295268, -4388786254529795737229539616144, -4489985301045307803332392356958, -3124093108435769420294119129180, -49922283886764421373198648736, 3764358273921839920739618439030, 6235889216565260398792604185684, 5501108138807640295316913433006, 1824453904457598394437669907608, -1973634830189912091090916174522, -2968492066683074370741049468744, -1154626342791748767911807497382, 804319729434496445846550096542, 947729390670037721445148501536, 10445028661786337676395754740, -381492729476097518076339944674, -65314833613959445603848179598, 134466057466813620349092212624, 18292386435493113799864106080, -47927140065406574996804282922, 3731383677031664418626040908, 14987051835395241475355273022, -6490301441940899933908964632, -2414603585043924830620786984, 3264844234942886815464422640, -882735028374755371958748744, -571161332281014651279055066, 677436431976447901483181892, -245410130235511691875364248, -69367668056215012294714728, 126585667381342098633751980, -77703322386968626334338226, 16948891818601906005251202, 13398390285126247381341020, -15626155204571177002038748, 10321382206326549251883756, -3346688104002280968693646, -40919019923456235098136, 1204554476670050732945702, -1180695894296868120597816, 683959476527298359089480, -390047552535324205331174, 92933541252998003037970, -74592840946387619851968, -25645110053702208852894, -38042812254296724993618, -11574186876391697190570, -21378912395242340776648, -3014877164311519422492, 12287803299578692940428, -5357799250609700646424, 39302040107891412272702, -7586796605673669208638, 47066810771371401252982, -6947100157136904530818, 36800816794963239213126, -4576111202355080411254, 16185495682363579102032, -1844668333892684119174, -6021989260492493253750, 411911074225331897510, -22700404607908604901188, 1825184234058355567204, -29477179712927063417102, 2353227773028304312854, -26260833512750852393462, 2160418997032647779824, -14737378124079447484648, 1511970694862787993172, 26249363046736306586, 690284435138932487236, 13819685196709792663756, -74396552597295303554, 22434844298097854106796, -632657159631972488606, 24021650623518763796102, -913333833388022596184, 18446166728979344671958, -929216568741431901738, 7234986436224338259646, -744209320186634367154, -5032490795694805699898, -436734029984433626052, -17116956197894102772844, -100737361709843548914, -22088673993421626182462, 181548287045927278366, -23169210841519563225008, 372343766009159079932, -16263692847275645343106, 446424612206247991996, -5971577380833754793800, 413071665991583374186, 7052137642999999511274, 307478822054829963496, 19941077131401651032758, 153659012634674821416, 24804829105930659748754, 2878404493579430188, 24603574607986457725794, -122797978824597534826, 17013257531475183296282, -199906619246262447694, 6074004488717516611210, -210569549368989242878, -11790669333272552883864, -190439260895030479004, -15718130982525407573874, -130684989410901290180, -34839848321061565984466, -48419289125225990786, -28643688424648542513254, 14429495149866532536, -16392545539961544311892, 68142998079873618518, -2802276361806284666136, 100149445518577090760, 15479519722667575687314, 90810905165927886160, 18830296717236326135908, 67320342376979692500, 46318811318259140010842, 42447102714357745782, 27459428938802574184750, 4178296819935107514, 12043781982022379235946, -22365828551780203686, -13174275001901847721438, -29990083930705673296, -12936249529737696310652, -33770099396534476714, -54198322068199159438184, -24750220999442030318, -35234083820929646144574, -9863803689939543674, 1302764221477700808838, -346199360561289862, -5070350814276801027678, 5772619841596712860, 62340021755333956457246, 7047074955777552324, 27538227691852380927718, 4506573298401602936, 21849709227786771543480, 1740331703506942892, -44579623223953993023054, 259032496173726562, -43763057772229628234510, 0, 33153487461687832485370}
{118981632, 15589992, -6718740, 28740496, -25151417, 23365624, -5666639, 17664056, -31922530, 23490556, 4552973, 4445016, -16773489, -6272300, 9213315, 30638144, -26508320, -13358552, 21519203, -36826076, 82769088, -37578164, -170586485, 223775792, 310156179, -669559000, -437717780, 1545914112, 420254857, -3005125852, -257294685, 5254664560, 1699659905, -11911082800, -6088233108, 31903161700, 12090996864, -78034098052, -22980181160, 172793575036, 66871748592, -372893710252, -221960649799, 794880071260, 675721771643, -1614076730160, -1894075181624, 3023076766376, 4961307385819, -5034941124176, -12133696437034, 6754388861476, 27684278177102, -4442349682168, -58865419796037, -12666580221628, 115699807784080, 70560538944652, -206094966243234, -224787441952076, 319011292315557, 580478797870296, -381730097525343, -1308204617945696, 167839172131391, 2624226161748636, 871943629541628, -4660623958917912, -3863340677981487, 7076667360904912, 10770436144529702, -8168954509079532, -24380820123026759, 3195744556030452, 47307146095687847, 18177237840107084, -78615428950745683, -74623141712079892, 105914114336390417, 193479006218541256, -90563470195498429, -402347607199386140, -54266568000697118, 700228455965936524, 485671858720831681, -991332728804485296, -1429599408585635773, 966554546748612212, 3103402062554656939, 60009615058452548, -5472909258173017477, -3287349105115384868, 7732735194047871765, 10333698235527732288, -7448108115616049745, -22510745110623530500, -482989362361226837, 38869152042876707736, 24362870668941511802, -52441246183583493528, -74117889028491216047, 44753299008695165380, 154887650453977883619, 19407891339451517688, -252472120450777062908, -191307877941205406292, 309321289172260714412, 519613257571845172564, -194404190780570519281, -999212363162284062256, -315994295512043175150, 1485566272661106863336, 1474720475843724082472, -1522425335144821950184, -3442510873876470090289, 235285815607318973380, 6045189559664952606373, 3217492388795899190416, -7258432148114619283083, -11063256319551921521204, 5890747551558477744388, 20571998967974343735844, 4521084807939574030243, -16812957519442910024196, -79006929919886603727779, -2504679207061360121300, 405187401991622808402516, 1334058937294392690908400, -4117858342899119781539164, -18241176701670881394276952, -8086521391324423372624512, 162114770272822473675828252, 547845923241504411318360108, 635743888639420121823356800, -1592745332084592049756290466, -9761412044184672957094501868, -27479692010160500988459634786, -55062611392831388456407641200, -83906896202566518089753299947, -99002211126543974816464616140, -79510267952205906336592504129, -23321383069144804638996163432, 25450229467770740271555551990, -55401051081692910094539952856, -515560907192981199699875144638, -1643999893888175500463447144220, -3590838362105728156534113285801, -6031286519396393726564907801684, -7841070523714703725916993954650, -7477091018864394404086448133040, -4112820306914821845620553958967, 1100981228995422345596761789944, 5047668061068382274915956906657, 5033433256385252932995090353312, 1623085310167748699250481042983, -1658477129951571545115705092044, -2045056476584107146467318431919, -341353670910403056396459632824, 776893827213320438706622906146, 396180696581466147949495605476, -220221187096701649915612832107, -172339480772173619099892004744, 75322553420830672430832575021, 53598027005180742679963706632, -33745368059332744235202455186, -9593160622128817151231213060, 14210896029953009595379638248, -2278039289607122906526716868, -3833338949618838405482527311, 2642596842275359654379593608, -119038255200320276139560620, -795126681776464069006136872, 563638355747667650396396265, -108821306933203201472332520, -125661189134219453294734106, 122970730596727813577061388, -56136688143460868701606893, 2860216747554185198734264, 17995385131911977427791565, -14899624739113942628846716, 8213326465635458687825117, -1913320359855566692812340, -724133842680764935205219, 1334726272491133484335104, -1113004339769018376298069, 576205920553343866152924, -316355956308679190333288, 52911713132805666283944, -62975268985611644201125, -27455364238806490825280, -39446259083687369704979, -9355651007422974345992, -18564417037453107061557, -3019090228397190980396, 17627953149822696624078, -6079797408152498305732, 43738788436692461751071, -8041564582254718202944, 49151367123027219922921, -7038488645628559242280, 36477305896654310074525, -4439288401967890025016, 14121815924284122513167, -1608118381789990530628, -8841943375895543614136, 657295580615224352868, -25322293039905189045896, 2023085098288844983592, -31165536583419490696615, 2477473611670324659384, -26708041839697968416355, 2208583165418066580452, -13961008654921579773503, 1497557388200865324392, 1640755296856487112036, 635060654261549915740, 15740690541987162711860, -147460628090486199232, 24119843539119171023765, -704089317590893949176, 25030299348803318469964, -969296638716048908684, 18582811995089510261921, -962842267275183672600, 6465877702705679307376, -754823413909635832896, -6383408310061153494447, -427763330041614169420, -18776934111645342194967, -78502582255647649156, -23479625357765770511908, 209532937213611312628, -24086302417198075682116, 399671894097204877936, -16403005044776989589091, 468096139042576928240, -5360136809831724976801, 426329851771695247916, 8256433717933763724367, 311913451415298073368, 21600971002606281140408, 150114714442427296404, 26238082164456721715613, -6002837931779635580, 25613226111691578513197, -134461968810259259696, 17258090211474385081617, -211600217642550634416, 5613699212521012901392, -219614612136282630312, -13126317294018399196778, -196422321295301740488, -16986544476380784203169, -132940091618052377920, -36746627022675251090021, -47001141281435362100, -29857479486838613330689, 17842142093343795696, -16618731594538383777566, 72743681883834422804, -2303279378673632657954, 104954437291414079628, 16901080195653510726771, 94295277726995426672, 20020432976324903203528, 69279106307361946764, 48695331845918889357886, 43190884462358478844, 28488531939649583067820, 3492337668793710932, 12070466028969494708016, -23820612954879682520, -14319807369903161461473, -31434114003443018004, -13925438296924733672619, -35095552050859878696, -56880874660713054123947, -25575812557251961644, -36755683268848901589806, -10085101953808136664, 1822245389253971102296, -235293737650842216, -5022451941748083075399, 6057179522316468740, 65517792511155238211611, 7331525016092558128, 28735909494069728377837, 4674742964018808948, 22677858453580302217227, 1802100790522562152, -46857327828508504775584, 267947953177219280, -45871843610426827057050, 0, 34844324185318510144070}
{120996680, 15802446, -6798564, 29082112, -25417912, 23649914, -5899954, 18458440, -33419948, 24657740, 5404516, 2765024, -19029702, 458900, 10163830, 10555724, -4025276, -11017336, 6038334, -8854920, -38463738, 107939654, 74710750, -429505072, 232385384, 703503422, -800665306, -959492376, 1557316754, 1684886236, -2886570238, -3820274692, 6283048934, 8987791186, -14598652978, -22237197620, 36376700674, 53225740616, -88093101366, -122267395520, 190003279184, 291503954970, -365687367564, -728967140320, 643324529632, 1797600255290, -981295247498, -4205126576556, 978670528174, 9290630258300, 796302414604, -19351435598088, -8210874025200, 37508698245882, 30446547937156, -65987186231072, -87184996668666, 100359845776498, 215958579902972, -114425413719864, -478678390572724, 26423422150454, 957245672869596, 364963443583564, -1711587226100762, -1481260312740576, 2642668548133930, 4082836358203500, -3161396778366686, -9313497091802204, 1532848009605130, 18413680593684836, 6197789363091170, -31553538577394178, -27548771698968126, 44853146234754728, 74361974238844950, -44388727362133590, -160627151296575330, -3580110468896968, 292536739983740714, 164531748779822404, -442960630347250216, -541749768830040668, 501227229256441982, 1256047910151804566, -194889778526125330, -2359970511439626238, -996896473228698920, 3628936438574478298, 3865084642463327404, -4174644065378747504, -9260575638246227162, 1894438344823604864, 17365941672664690676, 7025577142415571680, -26089121085370887244, -27926196038075564134, 28366784706319732108, 65576668415447549494, -8859229539554359662, -118339112037646979248, -57858240482320626318, 166849581980283812898, 202759265031158719546, -157419129424893860700, -443647052932153622202, -13557663227499551496, 743411506058049328926, 494130701919617967466, -934098095408935133540, -1430785310391735266762, 639396002947788229480, 2827950151823098874992, 720950897054134831762, -4157695402958240969362, -4039164314695338570352, 4373838493292273541228, 9559456997920952434412, -1315399388510844043780, -15156995478343202870922, -12083004187989001778690, 26928974629101302634544, 21076412618302552742850, -21492536654541306380782, -78132716858388036233450, 356458860416381425681178, -63750861469803676260242, -3557180266361993465036712, -5734989816152821739623636, 30244145462898175449184676, 124346588435597691648789654, 112478119602389191691452210, -687927164744982426002174340, -3135367783891536533849185414, -7079403304345972672621112152, -7744329749656735544961620666, 6745208264141768790540679048, 58877548652528754612457993832, 180034807250834103124016164732, 408809013683820292923518122768, 795153471520335629032070132198, 1386454220658817764093743821352, 2230219247705788922326421400240, 3300635479384774107326608339932, 4386479575371751538508316600378, 4999954524026845445034390138324, 4331048832839948128728327217776, 1685123096705675132099000195126, -2715656682484754708891163542872, -7163270829992223617661699224168, -8886006780798329846342848039728, -6156047831410231982370341333756, -519246500580549215686365662540, 3839412047545305420033433616322, 3876255220033710293148844469618, 802459906115772012095340953236, -1500686551215287140561520059700, -1137649799656290138292431692300, 218195755541705107254644639586, 521423501791081484666278475876, 2878743106445776418167581864, -189493745244172295924084523790, 3833046259644758132785928744, 63894623747614699926704028432, -13618564749003089882854012270, -17265145211478139082439959378, 10410501328913111262340713394, 1379301596356996643724180770, -4201053972793888111115038562, 1721053704016036496131550148, 485943676664108726667287746, -854121859095245622502721870, 402263306485536255884716244, 9253700340542201876194140, -155378372963796901149047552, 107701550535706520410472336, -34291409726917271971318930, -8189303485980688557770868, 20148175573382473912143176, -13271005722448230997606424, 6075342604297717932800206, -703045065318529233548938, -1206713032370315588392126, 1367272331032040533519076, -1013359520706025203975772, 469224771410490841106512, -252446304892789395897606, 21305823946140889859100, -56052096344366745607530, -27189433931420042840298, -40704959102271721924678, -7349702471763203152072, -14949540019595275866142, -3263912808098327135072, 23292881957319815506224, -6834734380584857873816, 48120906327174621002390, -8462428574600573718266, 50998289570200480523942, -7094298753416515594780, 35862594384043386379472, -4276699643411449906692, 11801817641507281728690, -1355583290967634718902, -11825661066772257785502, 910154413706663095430, -27994702076966767735318, 2221785891114758257514, -32799696385020252853656, 2598091217727202970634, -27031134484420650417530, 2250892031002957747266, -13031350749635567347282, 1476875264555893303502, 3394898127424268545020, 574432073356326366360, 17754805162842965568820, -224366993947823071542, 25836709066080540265458, -777600109854442581984, 26007113249800461940922, -1025721577589360247360, 18640936287047811055682, -995698132410480641504, 5589571741289983816754, -763918439047023967860, -7837194912212924858792, -416978218768343889346, -20518034098104905609936, -54539917715619212188, -24905320257936107558244, 238882700017981740592, -24993507786540812666478, 427870167936651111070, -16489217624492533431476, 490119629305110055582, -4666964354113647044200, 439493494620369246266, 9548147014408547567038, 315935129916109731876, 23348132898382514214826, 145974483131042286224, 27718791038409342041708, -15507351057540243746, 26633056069308626260836, -146679783734265823878, 17467716383428649571810, -223700962004319498730, 5089593080726276442984, -228865461657578819598, -14552786901036934276514, -202453101378099056366, -18322580236896585662244, -135105124617397393360, -38730892612047956195408, -45389551064249376252, -31101158347417413690974, 21469101607000647494, -16816628287891741021888, 77548991814765037146, -1749078300007174556626, 109928113814596308574, 18413926764538956424462, 97871766085330076022, 21266991203367663800272, 71263784024093680786, 51173649170656581936630, 43919112666813730182, 29541150835681002146452, 2750806602079108294, 12067508260040654054304, -25343925044163272672, -15538910534206947156224, -32933976628255301910, -14971610905806983576026, -36463967458995078838, -59680193823941886554606, -26423161753612400974, -38332685887559431943898, -10307516225261552752, 2387874483721488037256, -116045877567855198, -4959876951264817328510, 6353640580438635744, 68843149812660849399884, 7626183205353281824, 29979373024773636208534, 4848529103366451378, 23532050109201657054534, 1865835551809016804, -49242496848191158763362, 277138636860326570, -48074663408425842276930, 0, 36615374629640489917330}
{123041255, 16008300, -6874906, 29469796, -25791493, 23991072, -5881244, 18296236, -32897334, 23688248, 5063840, 7572808, -25906719, -71448, 19307981, 8920432, -15670183, -11678924, 22837322, 165852, -23093854, -64488044, 160967834, 153300772, -560751856, -67692364, 1301864570, -598556260, -1921501141, 1273664324, 3189125115, -1465053916, -7977545942, 2895534460, 20732554799, -9614483168, -48447203257, 24759954896, 111019534224, -50394097052, -256735230126, 81236581344, 587412642171, -65833061800, -1318569068825, -183135499864, 2874385220176, 1181379942228, -5938936671290, -4254055728856, 11337163732995, 12593709980312, -19475208894712, -33060742269296, 28423834736477, 78648936075344, -28526191193837, -170921199773224, -9842582725954, 339225756716092, 159640309008922, -606935886730804, -575501169517955, 943308996467680, 1543774362029457, -1143068460498756, -3514712267239571, 577881746514996, 7024948335694011, 2236847477886864, -12303624512388042, -10244987864922668, 18183408415498690, 28358420024033324, -19758477929829182, -63031438539360608, 4252805351581588, 119013164099869756, 54714848637040739, -189899580984757012, -201976391806712259, 237814343530970292, 497231248113677757, -158473639927922864, -986901916546207275, -264723616766399692, 1624485085626409634, 1393427567311972636, -2106489562574206459, -3688959456345287672, 1607805478135257062, 7461984471918233092, 1527857962096677784, -12228061780374185104, -9917906167259029449, 15485118403851372480, 26572168124641552510, -10943097382119329368, -52729239830803508731, -13135565301804263112, 82976174220130212265, 73587906364225555608, -97032202235322731527, -186256719487278848960, 49723335790199513051, 348689966427821526340, 134404588604902725743, -506177933405440831856, -548889188767304706856, 505130053547053369536, 1249526116729799275682, -53107723389292595216, -2117650116458907510449, -1299631233818362607596, 2714149046930624719963, 3927026226832243500556, -1996723127846993146200, -7636294770079760299296, -2184405702304084037846, 12113204950257852703520, 10021424505226151942169, -11131771823267550234584, -25247381855516875442254, 208308119869288762368, 36533709864150928464009, 45252498737900029057724, 128955267342200892202851, -667835528558133221665828, -1743810216388715002748092, 2950601411223222665958864, 28471336303392530702763044, 29496568243205352673655864, -168265636161693272250713077, -802985070825576214663924656, -1393006383797189396398611343, 542616439226234564720434628, 10534154069614358229807609957, 36384250432813692109529049636, 83253671926206024107746066234, 151008160889709232302699737140, 227947448508954839751378876593, 306269573807818265309516992912, 398853278485600441992746114257, 577772569649745844505736963552, 1032360073609826588341890966345, 2034992664982707504546429720384, 3869650923376823961279990765222, 6514358628188806371209467870572, 9194648916736647226877871200750, 10344232719873503932141058443208, 8229433668072067281693525769827, 2533678742334335636991238865352, -4254322110304133924294572111459, -7915050670140375033899420751024, -6016451637375085747238023805017, -684561798411802838643603371304, 3057040800631171595207125219295, 2523306096986681149787105846932, -74515340638703233399951357119, -1176885224815874679746770849796, -355021114112180466966405108524, 384956385516417481063180627792, 177225715782443430546451950193, -133450166355007272445930984504, -51996810793790346164456563731, 52921780818872525931475838912, 5189022402838013203347346389, -18951039398494856308546126676, 5284783505878991573381126550, 3884465504801378373592229332, -3731773893541909098879483883, 737997789501486385815459844, 878368098181232482554653570, -782761824383701606936259260, 227160553214368875134277646, 98962407929693582109156608, -161899941231621080996688760, 85419052235056688681817060, -14379082530464878151786595, -15979084573920567749483228, 20311132649737315473125130, -11105307133813630896152300, 4066937562184212623588624, 262758881108521327252132, -1512825403392412093498913, 1325731966520385956653952, -895788864754327694588187, 368127852495482553719920, -199141425352732137309065, -2562952151346327995376, -52857774795458664739880, -25440565499261646816692, -41491515447685149432613, -5651713639428880830624, -10545562682029433048215, -3721851332187096894796, 29227621021556293913564, -7605301605495875006340, 52410019116681015836672, -8845496065114145768008, 52583238499589431628585, -7114250128526550809456, 34943688974279806300801, -4088646394967417005292, 9222997413856072566518, -1087572372823657372192, -14967117936572012816499, 1169862359755973198992, -30706489151586678767945, 2420669385612847328616, -34366964098778187112980, 2714568029821620026084, -27219101471072919182734, 2286982903474012672464, -11941078148129582461387, 1449716129590543897800, 5291424738908587548691, 508324901151246626664, 19860254206539495603852, -305088694942856123968, 27580418399979064594436, -853099238241834669876, 26945161549982360830523, -1082488839202240878836, 18613643899032569554034, -1027662460589333981624, 4600300774943492411114, -771390114158494612884, -9397085505460542996825, -404302170426050417272, -22340831025592526413123, -28803911921527649072, -26363523348322139667732, 269613737041665116636, -25886725837883893419232, 456931192278243501752, -16517314257901197250919, 512471631645753539112, -3887093009620489903308, 452531084841537303472, 10930815107669560581609, 319511048305595604140, 25185015745723456065836, 141209108843296443472, 29246633079385255914717, -25656780648683805344, 27660927339267294209050, -159464873654438790852, 17638339799927511624348, -236214101116952125120, 4497475769699283753034, -238319673093867987416, -16074331971669272255895, -208524994086697829868, -19728513581705869974582, -137171021694074278144, -40794519491250339392039, -43574511249177887596, -32374253463789934945430, 25318659292631328056, -16983132482306045851403, 82565068223959365048, -1136143707469810221162, 115074334140715524928, 20022572076446964183430, 101541307749179904992, 22571835048128374304218, 73273310457446374216, 53757233781286720556217, 44629843944684863244, 30616975652361376495865, 1951073843183537148, 12032259759478744943010, -26938255807499366524, -16835392339574982261590, -34491381479346554896, -16077400897056470396817, -37876435616625864972, -62600653807396432934394, -27292648135208429396, -39966662546204771392965, -10530848466197250936, 3002571991158075042292, 11943493930570452, -4881559060438458827444, 6662428046526269336, 72322292489133203355241, 7931371638245507036, 31270098597381001979756, 5028097550689882312, 24412868721205868258574, 1931591381820033892, -51739785742473952880965, 286612073920647440, -50375374592773811473275, 0, 38470160738856172141940}
{125111158, 16233756, -7007654, 29951784, -26251874, 24405482, -5998212, 18518828, -33457406, 24652968, 4596764, 4824108, -17910864, -6171176, 9481302, 31823368, -27705626, -13770226, 22226640, -37537348, 83371578, -38023166, -170365550, 224650408, 309414618, -669932812, -440446640, 1546113188, 431779978, -3013068098, -265725772, 5253920436, 1710531682, -11878956842, -6132112544, 31847677424, 12162749120, -77968155178, -22974367686, 172608022548, 66723857272, -372469312656, -221694952106, 794408205600, 675096936976, -1613982931446, -1892436091370, 3023574919596, 4958532729116, -5036576607234, -12131073208952, 6759349481052, 27683628291548, -4453225122772, -58868797429274, -12651190428296, 115712981369124, 70547859976756, -206128919502004, -224788142569128, 319071454154952, 580510454098888, -381799373502714, -1308301172764448, 167873695286856, 2624424371758878, 872009602588616, -4660904906885308, -3863604732458036, 7076893664529452, 10771024073535376, -8168873235319492, -24381757270362896, 3195033497036020, 47308087761839434, 18178949140000204, -78615536516039684, -74626041168596918, 105912298318778330, 193482294308244052, -90558689773696452, -402348673843742204, -54275033677269716, 700223710944151576, 485682575004345486, -991320114173242910, -1429603813793240110, 966532187451664054, 3103385818952504556, 60046275899973158, -5472876309457047574, -3287374861112257124, 7732704695330891790, 10333611582172119130, -7447985167679629266, -22510595852448312418, -483250195901986060, 38869348180748798132, 24362495832953315338, -52441361877491322774, -74116000380153942772, 44750360878236314570, 154888728332812742402, 19414312209984051074, -252498583858259137252, -191245898857086373546, 309224220595870843928, 519701166125357847488, -194347250607814273858, -999709457593063640800, -314571942592851614484, 1482645394657613692542, 1479417765598024396234, -1527921842357020692946, -3440353478678294505998, 246907401047603455686, 5998667591474662733292, 3335406348657142089162, -7503013680707400425914, -10605713288075330426536, 5014034723435223389492, 22343327923803098125404, 2793068321268560995736, -26501167662805198904550, -46500314894776951152118, 89899021287991027192954, 35187354240334207724274, -355639202707866847518788, -590012644970198457498168, 5264384007389948642197334, 10505286432267896708992936, -27383876306485534037493882, -185715416868448441692298988, -274889804593344783473151704, 539653287001247412322337368, 4022591504042945813091322196, 10894761042741318547306424350, 17611751822844094347471210286, 9696994441319777256128675366, -41188015723257795383514381010, -178864551700788064242155089552, -461929709169879201213493170640, -949378869058756159459156974654, -1704129131679399813489340297554, -2733074738426136758834211915468, -3917373126677580481748197541250, -4893431356101720674344727637302, -4901728225390066791210883103888, -3021759460582222224850261397396, 1239498365831361112088353399590, 7022870116125018961488971353302, 11554273641429629500819439958418, 11506614010707554546911847765738, 5921606715509964759723723224152, -1897737969993361022539903563608, -6314718349688996095301370094480, -4624214334353222203859985441448, 28051418799374492144742623410, 2409020398436253747507376608204, 1211914531922844467806396402110, -578163116063810594536977504444, -651164453637079225159060997598, 109872359863705648098241976474, 244145205356920570598712482086, -44063784219060069221688907188, -78136084543979725941534911316, 29845657944161034913546009608, 18060760315683218995532153438, -15925011388465810509755159654, 310301431394092336418497662, 5060535095249485372666472622, -2734366990364132526980087730, -128277584849690158559310178, 1054116205969336589326863420, -625064872087974651346267410, 64489231421865941628878234, 156887794653039787567465956, -150425797144412340900354158, 60237013686441658636843090, 2210545372006331800585892, -20669632580200425004425916, 18988979592790498148318952, -8707955921766163742205736, 2291572568110355963910060, 986620436253047805030316, -1671441010372209521277564, 1231530635840400898696704, -771455315417656580818514, 276339379013025204628652, -156475934918072299078410, -19576813681598652896866, -52453459244193775737054, -22722911642053928780984, -41552794724258967171034, -4319719836342923310260, -5383378827269871468566, -4362241893594294611558, 35376603266669494244190, -8376327247286679699542, 56568631256497671532640, -9187726643630903611826, 53882475381161048679322, -7098209843938225894154, 33708478445186429480708, -3875469445024543932786, 6383968555753454210742, -804632432699359699710, -18259206070123187699302, 1435765952639796766524, -33445675657318077864724, 2619104165890350261208, -35854158434865116326870, 2826388725129894937026, -27260809825151554875402, 2316497657758192714586, -10683045580633550863408, 1415880207381389172442, 7332701074119880200398, 436675037937374857038, 22054781989498529495060, -389589600791589471148, 29345490563818059075134, -930488821326333063430, 27837145441673623993682, -1139473096759773962718, 18493829014532434286758, -1058610156228567711720, 3492240590089449498590, -777132656506756245254, -11066213526576443439752, -389658642232589553052, -24245687307526478560002, -1250109817878541288, -27851723522292152225426, 301740629275574830308, -26761575917296972636254, 486845786504740199852, -16482053011517314410528, 535127000095248378438, -3015405444723982577684, 465409715286563832672, 12408003212148004747646, 322607386320392825234, 27114039545002427664348, 135788772987710593066, 30821136510288952197164, -36472990672891920598, 28694511047798009621698, -172830621651368077956, 17765953226555414953908, -249144614095468403736, 3832961106914039365432, -247974415613982794926, -17695329551819974209000, -214630980616854777826, -21206637346998620759858, -139128343709753277560, -42939364711457206773450, -41545705386913173892, -33676194976710329690774, 29399294802557684248, -17114952958137459797088, 87798148790484659500, -460785087172046963510, 120396980053469584888, 21731700315296325763902, 105304788582242149182, 23936852747325515650008, 75306532183004806616, 56449638585658187999170, 45321044548162067996, 31715627650893738122554, 1090421006356765748, 11961917674129771777068, -28606165387074433028, -18213222223076984082274, -36108077205483227594, -17245539715352278783176, -39334065138316666650, -65646764566638581653698, -28184651392476922940, -41659210127503206233538, -10754888265989011860, 3669408002108614664336, 149088301695761282, -4786377312505679609338, 6983979854019444788, 75961652495912563052278, 8247421241097928166, 32609603998034660451960, 5213618404017695148, 25320901207455333702696, 1999425036241637326, -54354033451454781463340, 296375970568969930, -52777979049992777358370, 0, 40412346259685809110900}
{127208755, 16452744, -7090211, 30304828, -26528532, 24700600, -6238623, 19332136, -34990059, 25852628, 5444919, 3137700, -20193492, 592128, 10538314, 11411648, -4975521, -11153132, 6118450, -9048832, -38599938, 108288064, 76437121, -432725400, 232935671, 705880368, -802205642, -960705312, 1553905094, 1692098584, -2875215292, -3843441192, 6276041034, 9000546412, -14567664163, -22223976704, 36267545813, 53214922004, -87925107392, -122218531256, 189871631784, 291172754368, -365557793560, -728168856364, 643189341752, 1796517553184, -981809052482, -4203933913012, 981089983001, 9289240245096, 791426132274, -19351108067416, -8204103645692, 37513869339056, 30438327605368, -66003152199980, -87177719022299, 100387928152004, 215964070119940, -114462465334640, -478719603869841, 26461345831580, 957341890004982, 364953394118872, -1711735102206400, -1481348617274048, 2642834046549527, 4083115946339880, -3161495162064730, -9314002603043456, 1532684581977462, 18414304179349848, 6198536093021332, -31553994350773180, -27550339985020967, 44852885815083988, 74364117867438167, -44386811113639884, -160628922315980114, -3584623036627632, 292536498817978582, 164538413938162764, -442955793338904599, -541755466552604756, 501214343985760246, 1256048065581258960, -194869012064295235, -2359960343722801876, -996911877664836588, 3628902663856848812, 3865077681831528819, -4174568905586603680, -9260565714599842356, 1894389821897448444, 17365904723830437498, 7025441322418052064, -26088780697903215884, -27926184417418437980, 28366352503974098734, 65577256632306641596, -8860252563291431281, -118338947126000613688, -57853534474815182301, 166837115994235771824, 202778140265912111377, -157433761543743282820, -443673155805205087512, -13414230999040920520, 743043524810629698496, 494816963283632278260, -935056931970857428816, -1430020458594698307300, 640165977909414998405, 2822853961420149785924, 735120312700914421380, -4187446322402921370376, -3987772737580579006179, 4301820576836680556328, 9627847957588389631894, -1290297657229904683968, -15568238591433154761333, -10408105465567701623916, 22509229846506840268194, 25399818851624244763548, -12368863420021608328688, -34490884196726416594804, -66891931544488211920201, -111321311334378986492648, 483542409617294426622769, 3304948994184786654612836, -2408682436021018182957983, -36718837020355262740213632, -71791500081419202819534627, 154044242555822171380885964, 1073345140114923757596564381, 2494206953351340868945987440, 1571350108775662425467997998, -9600443875181968561127313916, -43642922407784774236464632990, -116079957063421522663657244848, -235947570647348344232747072279, -409838999526811740023868099576, -644049539418189246587575516512, -977990827683415600769531910336, -1535130778943432449192136689366, -2529211233271123435210948288932, -4275823257804763544771957544832, -6946560333983527132040216268104, -10168753500972611414041170358404, -12693197990783557405493843222100, -12403220415942191448800806338902, -7619842394182591267142004245264, 833555850760902152419180439712, 8852525880995836243316634021568, 11238841709034307195576116070680, 6394976950836894354026605096032, -1171016481914484764890476113268, -4847957328151280689938425922564, -2795723587719814592518622922347, 787012638788955654804491155764, 1623605999670251353331393894068, 212603156873151356885340404356, -590729076789533398133267099010, -151669192081345551353638399664, 205630714572336296971549433649, 38633491964702242098468823808, -74670830843985894225259036638, 4524879432089178682374550212, 23411389965224905941346335315, -10192875625446918910481139448, -3522978794421149159502756749, 5047894898324878510938549912, -1522346698977143944673518222, -771395418150567290410758092, 1043838524353004101007188673, -424822682820995972726201028, -68633751745902063451359229, 184533758187967502595574832, -126779543305008793574716567, 35420892439324589671328484, 14813238384842248828268673, -22669448818625616340415956, 16672529971248766635495472, -6315323793519481080463020, 805311402464704759554439, 1487289854914001814152736, -1712748944545756152870381, 1103208941229774417162716, -648830929910297930212222, 195890123893307396671844, -123907288745474818601000, -30723085596824592964728, -53964536741096473936846, -19467474784659564338060, -40703474437593598025353, -3381217225474560086472, 491209990324267863562, -5153276715151674927888, 41684389279401311961884, -9134762733973299295152, 60560030594279649239517, -9486789364009846266484, 54872849713222052971169, -7046159511754612715116, 32145775884962125982014, -3637548834257808699704, 3284491645529390395002, -507348752483568308892, -21693726370802039762431, 1707184156262157683060, -36199457228903531173730, 2816445717048586984712, -37247633384442387802543, 2933036178281150044516, -27145030343906251388168, 2339083470673709144360, -9250315493176271687274, 1375176658977566815664, 9520689983892376247169, 359428401677493230816, 24335636331661354737260, -477824237618912294268, 31125978978439841520119, -1009663345794491935544, 28675398527690303576057, -1196543541191574797164, 18274183357655481679622, -1088412814346635861616, 2259522104884739742458, -781038887333707817636, -12847596910750547494326, -372971182951413175204, -26232739025461287670930, 28164844692917064124, -29367122431302611559886, 335276297919515385420, -27613390063160629178414, 517602926474319320388, -16377963639941441639673, 558058857055642423192, -2046635263118488621307, 478095063837767736644, 13983298090865946596034, 325189310203698310608, 29137584690434227053990, 129683056256345956652, 32441671093565298759198, -47978048069406592528, 29731278183311483214210, -186790325987323118100, 17846331487267160303885, -262497192703106581016, 3091483355753271243592, -257826436190481246032, -19420280496006113526010, -220763618084458865028, -22759258633984595850193, -140967270660145878988, -45167263900811995032286, -39292502735127845240, -35006309039616676860621, 33719683300435776372, -17208602818721115166593, 93254567632653067536, 280854057868155555872, 125899953832350601688, 23546171626731839625719, 109163039500336322240, 25363954970097618482352, 77362204037427575140, 59254499859738446706929, 45990587599199832340, 32836654880522946516633, 166038868449752368, 11853518432683908582083, -30350284542272884892, -19676536665142764686411, -37785852059564012104, -18478858658011187333558, -40837983401730685140, -68823174751684194938926, -29099551143252955644, -43411950853296035721554, -10979412426199340188, 4391609018125010966342, 295817518744477800, -4673154457758717485354, 7318747148988819772, 79767902889730162719780, 8574671946775893564, 33999444173589692524050, 5405266114757863388, 26256736098195271524581, 2069394659643766308, -57090269813555725816405, 306438216127253200, -55286628227643588348650, 0, 42445742895936257102865}
{129336680, 16665000, -7169218, 30704804, -26913974, 25052252, -6220024, 19170500, -34469252, 24880474, 5092322, 8020896, -27185020, 96864, 19740538, 9794304, -16712978, -12072130, 23646796, -402816, -23706554, -63656944, 161781200, 153424948, -562574098, -71228144, 1309006396, -598289336, -1926638408, 1271442422, 3187503804, -1444058132, -7978724752, 2849206976, 20744827612, -9572891688, -48404150966, 24702674742, 110846055686, -50258481860, -256460807950, 81140814362, 587040660854, -66160270160, -1317850607472, -182142681404, 2873319720752, 1179687840092, -5938636597680, -4251033048892, 11339414634016, 12588428056656, -19481190480642, -33055027615358, 28435063092926, 78649504398092, -28546051700460, -170936613407510, -9814717906090, 339263541930744, 159621484763816, -607005447039898, -575527158057404, 943415542661816, 1543885135959644, -1143178334342230, -3514939644644654, 577883256181984, 7025306573420884, 2237126395297088, -12304047734311716, -10245693270337660, 18183605916180446, 28359588100188458, -19757871285216598, -63032887361008524, 4250795076406372, 119014142052329048, 54718424320886494, -189898363406973336, -201980943981180338, 237808777247986458, 497234879732473600, -158463163871104600, -986899800869957096, -264736599257220780, 1624469192959635540, 1393439539937472814, -2106458369282392862, -3688960855513330312, 1607776896374449678, 7461937047113075850, 1527880818040418584, -12227936561652361178, -9917974053933752504, 15485086361644414938, 26572086690638912838, -10943257220792040290, -52728522391335497260, -13136003815012813898, 82975585651421492974, 73589719764475059070, -97036193840253055112, -186252376756553002922, 49728981999229952588, 348656450922369346860, 134488067213734898726, -506327550236714958982, -548706203318371841314, 505074181904571908294, 1249072991562209160426, -51453187289464538242, -2121490470350407292206, -1292710896130410538382, 2704473814107408756700, 3935421059177062657386, -1991283482907493560746, -7684883065141904914758, -2034096544187033039974, 11759746716632010127702, 10705882672218255391970, -12132132116539478180394, -24354564963610258920786, -2081651992213933032346, 53825478394344294594518, 15673003053170900629442, -61283207122943726624436, -205494973031572312572226, 758682680314698360218194, 776294458740840317224494, -5469246183108491835152212, -20988550056686138814825000, 23572483582800004288761350, 240870324826804158785657114, 553503002138129274506142268, -209605508893321936649238012, -4574750729951665802722859636, -15630682338202046294414469566, -31313585762541799022875660764, -37873235541436292348448675330, -1307945407427156493366562138, 135848368540069350658287952350, 444656863103527129821193843476, 1008455318657831274210504702666, 1869171731696665170467873552678, 2986729374176695543133729523428, 4115308490108419354760218664116, 4630012860813258511057604718744, 3589484532410223691766635971756, 10955892023110029526968010316, -6185871061444211329552680204912, -13023851942302628152378002766924, -16656404042333648208907352430620, -13563920725357049731641116366864, -4144507899538122191068725186466, 5795285532966863748966377686330, 9257369095287381707967313307266, 4900427378828389826618283500170, -1471777053758308214974153482478, -3490465033169568485785701451638, -1098590914980426579732903022758, 1093066823930964064513158725514, 754605527863812334950933906260, -285206121972233612653535643844, -296074736232352257203290688990, 103936467733909554449311013664, 89200647111464195292064087692, -50935720982838780548125565128, -15661380306339211853256536658, 22063708704910911613838124306, -3756129761070909876513105462, -5765963514627542346943915948, 4171117914362077818442759816, -354412212142430181052683172, -1152110956390495660704759126, 897235899012293592654240982, -219216783594528395669723882, -163724809724606795865331318, 186630015539796903922173588, -96517971668626555435713334, 13273764970828638931406572, 23341457333391871774648284, -22517876021268948688250710, 13796734177130565301243392, -4095169158337542939256194, -373041554768491492097064, 1793231378625022042221196, -1665677849607910931185936, 956116983773007989533546, -533987242411952882017160, 127701522768812243901390, -100496343238858069294686, -37018003565606575310398, -56605101028856513725102, -16023174134554328651974, -38818188273110054586010, -2839603491713758379038, 7021587392234075930646, -6063541267779435020502, 48096208331069640495576, -9869581254935677332292, 64348248611493483769804, -9740933557944262646366, 55531846918051458152836, -6958170759105622393666, 30245388810019957797440, -3375304862969045682480, -74489708880069224500, -196345849369018317966, -25261389815616260912464, 1983409172947997681646, -38954230276395380944646, 3012037537775722545754, -38533318600462900077252, 3033992416676502192830, -26860481414462280176922, 2354393549205310583610, -7636197937015974013578, 1327424092887940372786, 11856920921014538536664, 276541246903828148766, 26699549325195737280652, -569737626323398613434, 32915464389601224544818, -1090509622812658642158, 29451889765147723008878, -1253563917374484176192, 17947207125884587111724, -1116938804520522214380, 896246599320057938422, -783000337630900453804, -14744121347784467719586, -354163540667834048926, -28301880045255026052874, 59483112441755308742, -30906622333697019334790, 370231926520458660904, -28437205151966447959988, 549189687627709887438, -16199345494563211473054, 581238557697194951572, -975369258257059474206, 490551376868829598232, 15660300725396892650246, 327220970566805375158, 31257984071350040690934, 122860946833721971792, 34107438068407639413930, -60194207516885053296, 30768490397393285633474, -201357182806186320752, 17875024534710088004036, -276276224349951839238, 2268293273691729616702, -267872043968509128444, -21253809516696956007110, -226915027956822044284, -24388695220586414501294, -142677594012566636122, -47480026408334107566996, -36803953752165481560, -36363811547736444889736, 38288696445688608318, -17260390922161191920802, 98940754032670587854, 1092801776466632177388, 131587175808063618288, 25471026998519446624560, 113116833091712046980, 26855073288288962682856, 79438985750308828424, 62175537426973167422648, 46636250423735657130, 33979527788573513812774, -824974706731843168, 11703930585030605951118, -32173315927430619120, -21229644950800040517544, -39526534342305532910, -19780292476297716249704, -42389336531685382516, -72134675132565829661316, -30037726577648816358, -45226532061535025097110, -11204184436813434868, 5172564274882866304954, 452575634279856278, -4540654693597306321088, 7667194642529873036, 83747965603778599328586, 8913472912863478854, 35441212559861606305766, 5603219586981887710, 27220963000970277848662, 2141559815684055960, -59953721476722708372090, 316806886872684220, -57905627993632862628690, 0, 44574314800919352462060}
{131490800, 16897256, -7305758, 31200972, -27388055, 25479632, -6342805, 19403900, -35045924, 25857984, 4633233, 5222568, -19090121, -6056836, 9743537, 33051344, -28950968, -14181304, 22953671, -38258760, 83945750, -38452236, -170089499, 225523120, 308464841, -670298296, -442743312, 1546272540, 442636129, -3021102872, -273047567, 5253241544, 1720057675, -11846674288, -6175631504, 31791915204, 12237555122, -77902709700, -22976948108, 172423134816, 66591538048, -372043886948, -221453545259, 793934498164, 674499683429, -1613891340128, -1890803260592, 3024077754176, 4955702459929, -5038208048384, -12128300715164, 6764298423424, 27682734232300, -4464106417744, -58871880874647, -12635773218400, 115725960600558, 70535185334712, -206163113563650, -224788901273916, 319132708302677, 580542123820760, -381870691840571, -1308397628328320, 167910604148957, 2624622461797920, 872074394731428, -4661185985424888, -3863870951849943, 7077120614835860, 10771618698046134, -8168791700503196, -24382706357832655, 3194319704594748, 47309046770635389, 18180659494590200, -78615653729986781, -74628929850240868, 105910453109596995, 193485582336587428, -90553832458608871, -402349798009749064, -54283517775544310, 700218985840003020, 485693169741020339, -991307128595850968, -1429608576810632444, 966509694849385136, 3103370704824198854, 60080344130271884, -5472840355492865970, -3287400210585893892, 7732665540043566250, 10333544134664367324, -7447886197392567598, -22510438776822126800, -483470701274106911, 38869440864053188980, 24362234974818589469, -52441418038353478000, -74114669040618538809, 44748696166102263456, 154888435664101491244, 19419459519704970248, -252514661698452042142, -191214435687368210960, 309190279759049643250, 519691987580956613224, -194197962889296081641, -1000164617766715852920, -313616414552760294177, 1481128200952167521100, 1481078687596841412447, -1528189723226656429820, -3445105534615597295227, 263450910292341710600, 5960020352140707376596, 3407868211712322512532, -7613496596672449308318, -10483319722648216476240, 4975060670217266666000, 22125696877098587843356, 3433587210903049794814, -28828827870775430750868, -31559710269711839684339, 36687056197333546505860, 36778487665859994041360, 23688051730698935314760, 274795993513485061919205, -558321666104440106407836, -4376532348036367493952581, -1605472634706804734506540, 48511236847194563936912909, 127430433552693789671782624, -79722758429188307317724213, -1337345087410882653395036260, -3974927646220279503986099054, -5039522662445888488058945848, 5294772759123975160236170168, 47338003708706475885929245268, 147341674493629610331879620507, 336705969958586163943827412384, 641656243861145405939812532605, 1101272278542550020187888306040, 1797351616613247290956443360534, 2880381133692259979372055678880, 4626304020317684496886148747272, 7278088301968056548687891479212, 10783033404315152385466614738096, 14337059267887878105926869738880, 15953064204665804720429768534735, 13161693825722176042196189371744, 4838407208405000577498448613324, -6624125374834534409367507471044, -15027414426115154383670788391874, -14538980611754797077575143357972, -5613668895679991493531756658365, 4160590607410116853019328665252, 6960649204539171122929862465750, 2691435410406487947881733184740, -1894702244180044776067063093796, -2084863956606776512192429709096, 93375372879970043301891185437, 842889648214250857559104787776, 72891145767849318923807437717, -297608587721301583033886112832, -8136283764747971593418175001, 100733034639008743802845886016, -19371666906379128676835352015, -27041805677248449663093446456, 16206567770064168289386077253, 1849376822968626411103057164, -6424609764067511865409063092, 2815856227399336483871192140, 594046756336677521469312759, -1283504397916690643727571744, 669527419064888814720833717, -35550737851412151079290168, -219436689075129358196053337, 169557776598711891148809696, -64360308919210509323578985, -4826489849419714321600668, 28118656570202809971856296, -20791958322401816027469288, 10718020023581223038372600, -2153514886158690631262804, -1251843331119843036040045, 1937490802822226383185008, -1556339637005265798153529, 802430470621992929798788, -430941172038032579348005, 71845711148238386146660, -85057345480546117866544, -39449965962068005029700, -59691924957938139700530, -12661586222674512900572, -35823168946451492360464, -2680041943288884309908, 14143671503960610421502, -7063122503374823074400, 54558278798327923307529, -10571618028191618535280, 67898038103670570667174, -9948875346352173275232, 55837681947885400478635, -6834387677900742173228, 27998230143192938579153, -3089199730138385954760, -3690777567125592190935, 127712047453337142072, -28951790261976592155776, 2263707392078007945664, -41695599626255340985535, 3205212289585231317452, -39696750040941501378712, 3128739583307235105976, -26395870995682700903043, 2362087858140618648980, -5834293820944900753923, 1272451069063899072556, 14342453454549508599041, 187980472452737456288, 29142711304170242111534, -665265133213621097384, 34707041924252315214888, -1172906755864707951232, 30158221995905038643724, -1310392571352312589340, 17505217627165876248246, -1144053364694226296216, -603500181943877697194, -782907361348131742452, -16758523240174923529449, -333159776036051992936, -30452745440332115555279, 92745558376641939144, -32466812772065565378401, 406616880497338031620, -29227754209255068515738, 581591187212299239684, -15940264806421727464145, 604635654178330539884, 203950783177758061545, 502741453081424847380, 17442619263885933503711, 328665501507445061980, 33477515533029337565628, 115290850152834500556, 35817459984059948044114, -73143894810138309480, 31803191044808244844902, -216544267291495265656, 17847350240858871572164, -290485773554904959552, 1358454453212112910404, -278107093463438960480, -23200665434466597065360, -233076883522504865080, -26097271824139195812241, -144248708225719526944, -49879430760817994071855, -34068785049202823160, -37747802041725753172330, 43115403671135203836, -17266413821766169815520, 104863231297078795812, 1979262728932393425666, 137462581928895238952, 27511492799389950401985, 117166880130869533608, 28412157674479410124120, 81535438384520302824, 65216555520441504800860, 47255711670005632196, 35143634403643936773814, -1885617056455790344, 11509847541405671005941, -34078035585134243468, -22877034902149262265694, -41331993039205786784, -21152881372584433146109, -43989289531215359812, -75586201654086880569238, -30999556216757662756, -47104625409335179646752, -11428954037710345492, 6015833045892504173950, 619823068309288112, -4387581417317882664131, 8029800933569515980, 87909019887922261534063, 9264182724614377684, 36936540694553523011600, 5807662270116309280, 28214171724932498741284, 2215981515356743520, -62949819789715153161950, 327490249626181960, -60639444050808754239855, 0, 46802185143431669566256}

==> anc/ADHM/N4/1-3_N4_Nf1_nd_Q100.txt <==
{94031385, 124488, 572430, 1048278, 2004102, 2247930, 3906882, 3528396, 5392134, 5197122, 6600726, 5539506, 8103120, 5602896, 6645270, 5416419, 7750372, 60848439, -7682270781, -54544372263, 383050046268, 2373158730294, 3995532398211, 2271465332247, -1207795715508, -3010390229607, -2148006625872, 168728093097, 2221724396424, 2876345757723, 2082921246543, 714228957404, -228287249886, -390995775231, -128000966486, 72285952908, 65504823075, -5382595624, -21089673630, -663093207, 6276926894, -109431897, -1849049940, 479945236, 432673470, -413193462, 54649655, 251522607, -178941327, -92881208, 180299973, -650979, -122712050, 55452837, 71522856, -61620517, -20810412, 57367566, -2680968, -34581279, 20554944, 21250462, -18364395, -3598953, 18464654, -662412, -9061641, 7414973, 6985902, -4576425, -312460, 5988117, 739377, -1908138, 2358549, 2615469, -432988, 147873, 1797321, 854582, -26517, 671421, 923371, 343770, 222360, 480710, 414486, 212745, 213075, 250308, 182514, 116569, 106815, 95826, 65293, 40857, 28257, 17515, 7575, 1950, 234}

==> anc/ADHM/N4/1-3_N4_Nf1_nd_Q120.txt <==
{233766202, 181728, 847950, 1577718, 3069702, 3509370, 6225282, 5740956, 8979174, 8855802, 11557926, 9945426, 15173586, 10882878, 13710156, 11879082, 13109190, 8953302, 13392747, 9421230, 19433856, -1423584925, -37078914516, 878473730919, 8696758493362, 3716225306487, -94021479158790, -280338152465423, -412589210783481, -424016124895413, -381475392344409, -348135209642184, -319212755833536, -262101062940721, -167532166777362, -63260989572267, 9808123057261, 32289942729915, 19002069855150, 134993934848, -6275937927630, -2619043237908, 1172461241460, 1164293049453, -139859433651, -390604287277, 12255314691, 121761880737, -8852885561, -36141186894, 8978721318, 8439219690, -5713928808, 382802505, 2310959468, -2398349652, -2149059, 2042742611, -1082879688, -1048315998, 1324858928, 195208005, -1051934208, 341629235, 629030859, -519589047, -213593652, 487578012, -50878437, -321610617, 191393202, 159187359, -199518041, -16906461, 161749986, -49650018, -85764711, 81684327, 33829959, -65230302, 11835984, 48676855, -22196445, -18410763, 29603372, 6527118, -17828601, 8014628, 14322687, -6385080, -3049358, 9570222, 2425497, -3703165, 2989974, 4551159, -557075, -197937, 2716866, 1463206, -134292, 897996, 1423396, 532725, 284205, 694757, 623571, 309345, 301511, 365058, 268224, 168281, 153495, 138876, 94689, 58932, 40662, 25221, 10890, 2790, 331}

==> anc/ADHM/N4/1-3_N4_Nf1_nd_Q160.txt <==
{984192216, 328608, 1560990, 2960598, 5881302, 6874650, 12482082, 11786076, 18907254, 19121562, 25684326, 22710066, 36118386, 26947998, 35940600, 33351048, 39483414, 29432136, 44821764, 35161146, 55254240, 58292634, 76924188, 83076036, 110166918, 97662681, 86011557, 30232074, -20848878, 22779237324, 360257902914, -40025416469280, -357211831533453, 2089052335231227, 21103299146534710, 47352376201471554, 3456344076024930, -160986304625833081, -369288397582283394, -507473962404142392, -535143681326036677, -473530552642796487, -354979828382053944, -209527877801924304, -71855829051624456, 23173425677946636, 58181355911515339, 44771501697093345, 14202359902495215, -6021226041736753, -8476116050923032, -2329913570525715, 1798516583751638, 1425287461880391, -173029374146724, -522690293102116, -42256835188779, 172386873970353, 32119059000217, -56985121059288, -11964548886603, 19538210589339, 2750107324305, -6786787743009, 92576558221, 2187581838945, -516715185990, -522947936845, 294941011674, 41933889, -44674432418, 82157075265, -85652011287, -26603617305, 107897701428, -37588776921, -71662901113, 68074084743, 21411044949, -63834076551, 16754880030, 40053816459, -33675120077, -12694053918, 32341716159, -7387462809, -20642231883, 16592826480, 6977557476, -16265702442, 3322951335, 10646612718, -8089585794, -3784184715, 8154138771, -1369333890, -5412243519, 3887900726, 2085293250, -3975902343, 523879574, 2739462099, -1771616256, -1108032584, 1909676292, -123617328, -1326027269, 783733143, 607328988, -854282263, 470409, 642138129, -294557334, -301178571, 376789266, 53601223, -277082751, 109363797, 159970774, -137079132, -34249836, 125828647, -20167095, -65927283, 55133889, 32222328, -41574771, 5694488, 35564457, -9652740, -12038995, 18734232, 7930287, -8718378, 4089474, 9943539, -711658, -1363407, 5075706, 3174407, -450642, 1414596, 2743396, 1041585, 420495, 1236545, 1169991, 557445, 523080, 658908, 489144, 300104, 272055, 248826, 169828, 104982, 72222, 44830, 19320, 4920, 574}

==> anc/ADHM/N4/1-3_N4_Nf1_nd_Q180.txt <==
{1773110553, 418248, 1998510, 3814038, 7627302, 8978490, 16420482, 15618636, 25248294, 25728642, 34853526, 31068786, 49992786, 37734558, 51105960, 48298248, 58191654, 44374776, 67980564, 53376270, 83376966, 86070708, 112632396, 118745856, 161497584, 141330750, 134775780, 75673620, -8423997, -173303331, -312532605, -517067280, -450442860, -4169077389, -3902982639429, 9972655489596, 2525647920378925, 12198320719021668, -84441129967151301, -632922144307191243, -1321594168154844015, -428705060568982353, 3078228506248365303, 7647304052650222608, 10862532990607061889, 11660947946872016063, 10333941344723150874, 7615234055651853972, 4296865193903019242, 1232013354219192774, -812373185793845994, -1500622253115263869, -1123106336129757234, -376660300672226913, 128103347149454592, 213869668719975189, 76301379937280463, -34465539804760673, -39153336511860336, -1854486581757867, 12588411645703469, 3476583901139733, -3712638960351723, -1715191851308308, 1138853665783251, 671317003874574, -387170091592412, -231317505313764, 147010223185920, 68350699197720, -59005948912317, -14425430375910, 22813869722605, -77379816885, -7471707097368, 1922861728123, 1543849193637, -784371983217, 120052727849, -273525200916, -120655649901, 635621957325, -258045479199, -483660224688, 491929602111, 145127962557, -476653141101, 140332354683, 297349979610, -270725133177, -81350149788, 253733744139, -77821614147, -152237554113, 144958846479, 36657284868, -132322169954, 45678041658, 76790571030, -78075722810, -15687243888, 69103521699, -26285330421, -38599937931, 41749856637, 6618054600, -35697072627, 14715957924, 19317775480, -21844160736, -2713869051, 18209119619, -7837374603, -9523446390, 11178970430, 1204040727, -9055763199, 4012474874, 4701494910, -5488725798, -555436642, 4437512289, -1892965476, -2266346113, 2623892607, 340379892, -2077735325, 852894258, 1116435378, -1160307044, -197300286, 965752509, -313507970, -513211326, 501689031, 144903357, -403452021, 112724607, 249600699, -178278897, -71616696, 175554040, -14305695, -98631993, 69525707, 50728008, -56553981, 2774693, 49469442, -11111745, -18291743, 24316137, 11748957, -11938555, 4557549, 13400229, -742145, -2183067, 6515001, 4276981, -659217, 1704621, 3563371, 1361490, 494940, 1564292, 1507326, 708945, 656216, 838008, 624354, 380216, 343935, 315726, 215574, 132957, 91377, 56736, 24435, 6210, 721}

==> anc/ADHM/N4/1-3_N4_Nf1_nd_Q20.txt <==
{32277, 3528, 10375, 11763, 16245, 13116, 12021, 10632, 8256, 5766, 4674, 4389, 4095, 3126, 2213, 1557, 1137, 695, 315, 90, 14}

==> anc/ADHM/N4/1-3_N4_Nf1_nd_Q200.txt <==
{3002250270, 518688, 2490030, 4775478, 9600102, 11363130, 20898882, 19991196, 32507334, 33318522, 45426726, 40745106, 66135186, 50357118, 68971320, 66053448, 80582694, 62449416, 96053364, 75501390, 117394326, 119240628, 154932702, 160309044, 222375126, 192060984, 188654904, 112437624, 10884498, -197442504, -398072214, -704913069, -942317847, -1109386131, -1102758774, -743546004, 135619482, -34365013512, 4188159178804, 265041655252659, -3877629462736290, -101560264169090680, -175793955926324601, 3033246726324785478, 15189916600894311055, 25504729711949537400, 1531913593032889479, -69384082187352356298, -155502139444948416930, -214613207610909160101, -229159808688003716235, -204503380861991026953, -153553606962199152165, -90406974990811449648, -30522727294382359743, 11595177742130702457, 28489828283685385724, 23926824466655830413, 10060769927096513292, -985606274403693585, -4238110993325044662, -2212226213125039416, 262855076160126658, 847537124767595619, 234595296827826852, -206179416757079252, -131943220090650963, 42774237215591709, 52685489089379510, -8668859481126540, -19562381529874815, 2137993329706619, 7138483714638633, -872657162734530, -2558800959723190, 506081701530129, 871375155613116, -298988719611404, -261804020262624, 157094070481014, 57776072559331, -68999794042656, -2300505831114, 23057826484376, -4545340137915, -4500343191090, 328293670960, 254089246767, 2845646588748, -1315581798037, -2938252590951, 2836999606635, 1221498102276, -3087366354882, 649859239293, 2134667853332, -1697381120025, -727883367648, 1739885037759, -425445611904, -1111824292158, 974295543621, 302185527072, -936535414473, 309762575184, 551729022381, -564404331843, -102268074949, 501605720199, -212445896484, -268586814262, 322685518893, 22287457332, -264953878465, 136576101372, 127576424034, -180252478578, 5049035886, 137382673668, -83094973684, -58658421708, 98245843422, -10889924148, -69616472847, 48286845447, 26177827927, -51967182921, 9479384400, 34552360268, -26682765849, -11296915266, 26734994790, -6300459213, -16709929260, 14118080754, 4872611097, -13266598839, 3677275497, 7987087320, -7051681053, -2082223276, 6423426729, -1856448546, -3714455514, 3387557322, 981862512, -2959788309, 869425023, 1745543418, -1492789653, -463277031, 1344126189, -313412614, -771841881, 638175546, 262656473, -550294791, 109099467, 356936984, -222995562, -118532856, 232712437, -5213145, -137301003, 85001879, 73005738, -73603941, -1318252, 65563827, -12454200, -25716435, 30564642, 16278477, -15633788, 4971174, 17363919, -741438, -3160677, 8127546, 5544207, -901392, 2015796, 4489996, 1725045, 573585, 1929935, 1887411, 878745, 804250, 1038558, 776064, 469794, 424215, 390576, 266768, 164232, 112782, 70040, 30150, 7650, 884}

==> anc/ADHM/N4/1-3_N4_Nf1_nd_Q220.txt <==
{4834525047, 629928, 3035550, 5844918, 11799702, 14028570, 25917282, 24903756, 40684374, 41891202, 57403926, 51739026, 84545586, 64815678, 89536680, 86616648, 106656534, 83656056, 129040164, 101536110, 157308486, 157810548, 203821182, 207593124, 292421970, 249896430, 252065178, 158249898, 39158388, -226691964, -467416440, -862677342, -1155112770, -1423006914, -1447553376, -1163486013, -311153175, 1103274882, 3311754858, 5906207412, 8779440271, 22630431213, 648107676768, -563233664013310, -5307168486241575, 270061040404877175, 2499720599946331400, -3763484176912611306, -85996116641883959373, -281872030512612721392, -304899431915002890645, 333094069209761934036, 1650399163340506370342, 3048746052443637298275, 3926095680544025074065, 4102806221481499976716, 3700692702608037920748, 2901752094840267145542, 1883126129222934860176, 854883087007122490638, 48783258620420624349, -374286267499030011662, -415752801787317838719, -234378999745430615217, -35169630602701439193, 58783583974973446260, 49796405777424989493, 8066299895395483631, -12587027706304924392, -7910194778643184800, 1333844022932830580, 3006172029918916311, 274086603308710230, -971983029686833163, -236773790497275756, 319878655788937653, 108339235995897238, -113047301818106337, -41212487764391736, 42951627595479498, 13447388621965587, -17079491909868423, -3339575807184594, 6789650445126006, 208601319810498, -2545719656611123, 445536374996499, 832182481236261, -372567846198400, -205142747719215, 188761554056601, 24015355108935, -65475952122804, 254297785752, 15138348206341, 10600368408219, -7583150801256, -15640200510334, 13681929605313, 9716510887854, -17281924981173, 513333183759, 14133499390695, -8193507546866, -6720117587673, 10346416427313, -693947141394, -7739525668980, 5125505894508, 3035049371968, -5853462480753, 1127675882370, 3938342447939, -3269612806575, -1136115390849, 3273732944376, -1081759102524, -1937064682470, 2027840764044, 307588449432, -1790638021080, 837829006607, 910589570496, -1211081353242, 10413746353, 949700662965, -579222871959, -400317892021, 696395330883, -102376093449, -485809684390, 370859526927, 159645175254, -385444258587, 104601274233, 239113942038, -223228408556, -54075360153, 205696239903, -79106186341, -112898171931, 127616717217, 12711359353, -105795491712, 51902626842, 51306888027, -69441017586, 879712425, 52678896553, -30780959004, -22425753831, 36224185945, -3478897773, -25343633730, 16971474154, 9636377667, -18044750529, 2882302587, 11942070480, -8664768108, -4056480376, 8697205419, -1662065466, -5452360754, 4200670437, 1800830532, -3972186204, 833325438, 2494653108, -1851730123, -797459826, 1777259169, -294271254, -1077070236, 786248811, 406860598, -717611061, 98488377, 481979614, -271229127, -174998316, 297303832, 7110555, -181934313, 101562424, 99055518, -92724651, -6584347, 83847612, -13680105, -34313080, 37479747, 21518847, -19804068, 5330349, 21834609, -709528, -4296237, 9913341, 6976082, -1177167, 2348121, 5523271, 2132250, 656430, 2333480, 2310246, 1066845, 967185, 1260558, 944274, 568839, 512895, 473376, 323413, 198807, 136437, 84745, 36465, 9240, 1064}

==> anc/ADHM/N4/1-3_N4_Nf1_nd_Q40.txt <==
{978054, 17568, 69870, 107958, 168138, 151308, 76587, -1270971, -983199, 2380353, 3915199, 2742930, 629424, -856377, -1040607, -356874, 248362, 293385, 76575, 12175, 94761, 118686, 63205, 38805, 62025, 65975, 43731, 32745, 37170, 34758, 24384, 18234, 17175, 14376, 9808, 6432, 4542, 2800, 1230, 330, 44}

==> anc/ADHM/N4/1-3_N4_Nf1_nd_Q60.txt <==
{7350851, 42408, 183390, 313398, 553302, 567450, 890082, 723132, 975612, 1582437, 1028613, -142677918, -392542518, -46444950, 661302048, 951743954, 717443484, 251944674, -144041276, -290949924, -200414454, -37591128, 44478981, 29543496, -4766054, -8687403, 2243802, 3515124, -1014960, -702003, 1623986, 829245, -498414, 256723, 932307, 265089, -91205, 365643, 477981, 131281, 88233, 281721, 243271, 96810, 111270, 166322, 124566, 74445, 80906, 85158, 60594, 41546, 38655, 33576, 22854, 14607, 10197, 6306, 2745, 720, 91}

==> anc/ADHM/N4/1-3_N4_Nf1_nd_Q80.txt <==
{30864108, 78048, 350910, 626838, 1165302, 1267290, 2128482, 1855836, 2723094, 2521398, 3046542, 2450655, 3112704, 20561835, -149934241, -5515670673, -9964173051, 34587471189, 120519273798, 175442747175, 178680418764, 152263351023, 110475767400, 60319021244, 14601133521, -11926743009, -15345785195, -6091647192, 1754693802, 2679531189, 343059282, -714589866, -188384344, 205979733, 41254149, -71808640, 11679045, 30395202, -18948211, -8054244, 19281522, 1309593, -11242956, 5248962, 8405976, -4080339, -2365341, 5642177, 1838517, -2651220, 1252485, 3072612, -235893, -588158, 1672674, 1186779, -277698, 335733, 1051026, 410607, 47658, 465996, 529996, 198465, 164715, 304565, 248151, 134445, 139540, 157008, 113304, 74324, 68535, 60726, 41348, 26082, 18102, 11210, 4860, 1260, 154}

==> anc/ADHM/N5/1-3_N5_Nf1_nd_Q100.txt <==
{13496218224, 76787777, 324498666, 545766510, 956915034, 988591092, 1561851669, 1302590056, 1790907708, 1591149591, 1834659989, 1485911757, 1940867274, 1474350403, 1692060768, 1262997153, 17199579026, 496813537977, -2652013295910, -41704491003636, -87300014718858, 97956847843716, 614803490606213, 1158566083660272, 1433054124076575, 1433180913645349, 1272258519355806, 1012334408274519, 678638055204140, 325109836436628, 40566571335540, -105107358528628, -112937237355771, -50427425234160, 5147278838849, 20111831965032, 8549261396289, -2728260735035, -3613249467957, -162364506264, 1069338786786, 197571785619, -312563959224, -58815051833, 105092925666, 3209550849, -37720983682, 13558259358, 14970832683, -12375084473, -3139335987, 10577703747, 188116983, -5735046813, 2713900740, 4241041986, -1809330081, -1271547501, 2542603433, 1137919665, -1091719011, 357640327, 1424356998, 146006817, -292552034, 613343949, 640499808, -2665869, 86531199, 443828331, 271541338, 46134747, 169292121, 253663734, 130737684, 74555244, 133484973, 132839862, 76459326, 65824414, 80987292, 67411362, 45198668, 41406156, 41255190, 32255357, 23562162, 20345130, 17459894, 12873936, 9193512, 7104522, 5316639, 3500112, 2134720, 1285404, 709389, 310680, 95982, 18462, 1703}

==> anc/ADHM/N5/1-3_N5_Nf1_nd_Q120.txt <==
{48246044386, 163465827, 711244770, 1233530804, 2235288786, 2386126404, 3916047793, 3369596772, 4834759278, 4427472089, 5314013430, 4337161005, 6032970123, 4422965112, 5291443647, 4813023649, 5240086638, 4407641856, 5202110368, 1365304635, 539746653954, 5345107018850, -165729413739792, -1157281708390176, 617265567790426, 17060532906653016, 46971238833518304, 64159345848421333, 52550466674249724, 27287560744191165, 11831046681777362, 14807376813119031, 29275087890918204, 42482599111792155, 44733647611716789, 34252523041911462, 17058578503788914, 2124104065348575, -4873898146705329, -4489201983963495, -1275693742986270, 786433228497588, 823602656501100, 104407132796757, -224703760806855, -101908190409227, 45236560123008, 40170455472963, -8818778834806, -13134887426016, 2491003221003, 4002942535911, -1164830372613, -1055710754298, 652121600148, 136136817744, -333944796381, 125033251069, 143367927282, -153077303448, -27615128349, 122826815730, -21789918492, -72759749821, 43932344967, 38620269432, -39270728130, -9699548025, 33380106639, -1287097791, -19349400291, 10222846071, 12664770693, -8545385097, -3387896157, 9319692039, 1541985741, -4756653105, 2446412816, 4345281489, -1259546700, -929058324, 2650853598, 1256403465, -822190328, 616678806, 1495565268, 221584253, -87208464, 742115370, 656111092, 85289322, 215736390, 479805296, 282890412, 113516856, 218942572, 253181685, 144935937, 108564951, 141804483, 124741629, 80773631, 70987656, 72899520, 57905379, 41392050, 35355333, 30700031, 22698357, 16036749, 12336714, 9264597, 6101058, 3703085, 2221218, 1224528, 535410, 164598, 31374, 2847}

==> anc/ADHM/N5/1-3_N5_Nf1_nd_Q20.txt <==
{206352, 67485, 125704, 102099, 97881, 94380, 89610, 78135, 71401, 62712, 54138, 42537, 31524, 22086, 15291, 9939, 5709, 2629, 918, 213, 28}

==> anc/ADHM/N5/1-3_N5_Nf1_nd_Q40.txt <==
{23014026, 1558217, 4963230, 6162534, 7738781, 6126282, 5804493, 15857852, 42033708, 50437611, 45318901, 39329994, 32872572, 22858498, 11235003, 3130200, 1195512, 3041211, 4601142, 4112961, 2918208, 2412006, 2483822, 2337891, 1875486, 1484216, 1309698, 1150302, 914303, 686091, 536730, 424548, 310779, 206325, 131644, 81831, 45696, 20345, 6573, 1365, 145}

==> anc/ADHM/N5/1-3_N5_Nf1_nd_Q60.txt <==
{382984328, 8966547, 33566094, 49591388, 75399558, 68251620, 91213150, 70271067, 85891386, 103272795, -883794477, -4787931591, -2625606374, 11572152939, 25303273833, 28953608835, 23690411694, 13978837473, 3997080523, -2747775459, -4630176840, -2862215497, -346514178, 784163181, 501729829, -34660302, -120542949, 50298561, 104255139, 33265815, 4372386, 36244338, 46835976, 24771269, 15429786, 24770742, 26482698, 17534253, 13522905, 15696500, 15033891, 10998528, 8895200, 8851308, 7892046, 5989938, 4781226, 4228305, 3483110, 2564652, 1909887, 1496740, 1106727, 729531, 453809, 277305, 153765, 67815, 21369, 4257, 419}

==> anc/ADHM/N5/1-3_N5_Nf1_nd_Q80.txt <==
{2842598640, 30241725, 122223118, 196053456, 326470008, 320788390, 476944845, 381368484, 490852790, 422777502, 463467789, 382042865, 812565525, 11371673823, -41983438352, -694399109106, -1513994689458, -58848381771, 3759972877032, 7033666502448, 7931303883386, 6681930404997, 4231400272335, 1555031117914, -468386595135, -1313142673728, -1081728725612, -396248955609, 102363477615, 192608413074, 62088525894, -34836252018, -29214902584, 4601798043, 9931973268, -732030127, -2996631585, 1038163479, 1438646917, -491219241, -305697687, 708374934, 374991897, -198781761, 91390626, 383969106, 135335850, -26982910, 139161168, 200019483, 70895680, 37087068, 108791526, 105773170, 48712770, 46058280, 69685598, 57566904, 35094012, 35569890, 39892128, 31080396, 22186080, 21283992, 20302269, 15598576, 11778726, 10298061, 8692985, 6395061, 4640040, 3607311, 2686374, 1768533, 1086567, 657972, 363732, 159704, 49707, 9690, 916}

==> anc/readme.txt <==
This zip archive contains coefficient data for the two-fugacity ABJM and ADHM indices. The file naming convention is:

[specialization]_[N]_[k or N_f]_[restriction (optional)]_[maximum Q or fixed Q].txt

The (2,2) and (1,3) specializations are denoted as 2-2 and 1-3. For the equivalent k=1 ABJM / N_f=1 ADHM indices, data is provided in the ADHM folder. The "no-decoupled" and "topologically neutral" restrictions are denoted by "nd" and "tn" respectively. Most files contain coefficients for all Q up to a specified Qmax. For the N=4 and N=5 ADHM indices, data is organized into subfolders with specific values of Q provided as separate files.

For files with the label "Qmax", the index coefficients d(Q,h) are organized into two-dimensional (Q,h) charge arrays of the form

{#}
{#,#}
{#,#,#}
{#,#,#,#}
...

Q runs vertically downward starting at Q=0 in integer increments until Q=Qmax. h runs left to right within each line. The h ranges and increments depend on the specialization:

(2,2) specialization: h from -Q to Q in increments of 2.
(1,3) specialization: h from -2Q/3 to 2Q in increments of 4/3.

For the fixed-Q data for N=4 and N=5, each file contains only a single horizontal array.
